Near-Zero Token Embeddings Silently Stall Training in Gated Sequence Models

Among 291 surveyed open-weight language model repositories (280 distinct embedding tables), 52.6% of untied gated and hybrid checkpoints (20/38) contain reachable input embeddings with norms below $10^{-6}$, compared with 0% of weight-tied models. Such near-zero rows can arise during pretraining when unseen rare or template tokens receive zero input gradients while AdamW weight decay shrinks untied embeddings. In tested Transformer configurations, non-initial positions or a BOS token prevent this failure mode. In gated sequence models (Mamba, Gated DeltaNet, xLSTM), a near-zero token can amplify input-embedding gradients by more than 30 orders of magnitude (up to 35). At zero input, current-token readout factors (SiLU gates or linear queries) vanish, suppressing historical-state readout. Residual RMS values can then fall below the square root of the RMSNorm floor across consecutive layers, causing Pre-RMSNorm to amplify backward gradients by up to $10^3$ per layer. When a gradient entry exceeds $1.84 \times 10^{19}$, FP32 global-norm clipping in PyTorch, Hugging Face Trainer, and FSDP2 can overflow to infinity and zero the current batch's gradients. In Telugu continual pretraining of Nemotron-3-Nano-4B, this discards updates on approximately 20% of steps and leaves triggered rows frozen. We propose two remedies. For released checkpoints, GroupClip decouples input-embedding clipping using a 64-bit or rescaled norm; its rescaled implementation eliminates update loss and heals triggered rows in one step with negligible measured end-to-end overhead. For pretraining, GateFloor ($\mathrm{SiLU}(z) + \delta$, $\delta \in [0.01, 0.1]$) keeps the gate positive at zero input, reducing near-zero gradients by 28 orders of magnitude in experiments up to 370M parameters, with perplexity comparable to the baseline.

==> anc/README.md <==
# Ancillary Code, Raw Experimental Logs, and Reproducibility Pipeline

Paper: *Near-Zero Token Embeddings Silently Stall Training in Gated Sequence Models*

## 1. One-Command Provenance & Statistical Verification (Python 3 stdlib only)

All **66** raw experimental `.json`/`.jsonl` logs registered with SHA-256 digests in `paper_pipeline/generated/facts_registry.json` (plus `embscan/e26/norms.npz` and `census_291_repos.csv`) are included in this archive.

From the archive root, run:

```bash
python3 anc/verify_reproducibility.py
```

This command:
1. Verifies all **66/66** SHA-256 digests in `facts_registry.json` against `embscan/`.
2. Executes `paper_pipeline/build_paper_facts.py` from raw logs and checks exact agreement with `facts_registry.json` and all 169 LaTeX macros (`paper_macros.tex`).
3. Executes `paper_pipeline/gen_census_appendix.py` from raw census logs and checks exact agreement with `census_291_repos.csv` and Appendix F (`census_table.tex`).

You can also run the generators directly:

```bash
python3 anc/paper_pipeline/build_paper_facts.py
python3 anc/paper_pipeline/gen_census_appendix.py
```

## 2. Directory Layout

- `mitigations/groupclip_and_gatefloor.py`: Reference PyTorch implementations of **GroupClip** (both 3-line `FP64` scalar norm and copy-free rescaled `FP32` `gc_scaled` variant) and **GateFloor** (`SiLU(z) + delta`).
- `embscan/`:
  - **291-Repository Census & Origin (Section 2, Appendix A & F)**: `scan.py`, `reach.py`, `wd_origin.py`, `census_291_repos.csv`, `results.jsonl`, `gated.jsonl`, `pure_mamba.jsonl`, `reach_all.json`, `gated_reach.json`, `e26/e26_results.json`, `e26/norms.npz`.
  - **Scaling Law & Causal Gate-Patching (Section 3, Appendix B)**: `e30_real_arch.py`, `kimi_probe.py`, `e37_probes.py`, `e30_dense.jsonl`, `e30_real_arch.jsonl`, `eps.jsonl`, `o4.jsonl`, `outE37/e37a_gate2x2_*.jsonl`.
  - **Framework Overflow, Trigger Funnel & Post-AdamW Updates (Section 4, Appendix C & D)**: `fw_probe.py`, `dsfreq.py`, `self_sample.py`, `dsfreq.jsonl`, `outE37/e37b_*.jsonl`.
  - **Continual Pretraining, Pretraining & Overhead Benchmark (Section 5, Appendix D & E)**: `e32_cpt_multiseed.py`, `e31_scale.py`, `bench_groupclip.py`, `zclip_official.py`, `gradient_stabilizer_official.py`, `outE31*/*.jsonl`, `outE32*/*.jsonl`, `outE34/*.jsonl`, `outE36/e36_bench.jsonl`.
- `paper_pipeline/`: `build_paper_facts.py`, `gen_census_appendix.py`, `plot_fig1_phenomenon.py`--`plot_fig6_mitigations.py`, and `generated/facts_registry.json`.
- `THIRD_PARTY_NOTICES.md`: Attribution and permissive license notices (`Apache-2.0` for `ZClip`; `MIT` for `GradientStabilizer`).
- `requirements.txt`: Python package versions for running GPU experiments.


==> anc/THIRD_PARTY_NOTICES.md <==
# Third-Party Notices and Licenses

All original research code, scripts, and experimental logs in this archive are released for academic reproducibility. Two baseline optimizer/clipping modules included in `embscan/` (`zclip_official.py` and `gradient_stabilizer_official.py`) are redistributed from their official open-source repositories for exact baseline comparison in Table 2 / Appendix D under their permissive upstream licenses:

---

## 1. ZClip (`embscan/zclip_official.py`)
- **Upstream Repository**: https://github.com/bluorion-com/ZClip
- **Reference**: Abhay Kumar, Louis Owen, Nilabhra Roy Chowdhury, and Fabian Güra, *"ZClip: Adaptive Spike Mitigation for LLM Pre-Training"*, arXiv:2504.02507 (2025).
- **License**: Apache License, Version 2.0

Copyright (c) 2025 BluOrion / ZClip Contributors.

Licensed under the Apache License, Version 2.0 (the "License");
you may not use this file except in compliance with the License.
You may obtain a copy of the License at

    http://www.apache.org/licenses/LICENSE-2.0

Unless required by applicable law or agreed to in writing, software
distributed under the License is distributed on an "AS IS" BASIS,
WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
See the License for the specific language governing permissions and
limitations under the License.

---

## 2. GradientStabilizer (`embscan/gradient_stabilizer_official.py`)
- **Upstream Repository**: https://github.com/TianjinYellow/GradientStabilizer
- **Reference**: Tianjin Huang et al., *"GradientStabilizer: Fix the Norm, Not the Gradient"*, Proceedings of the 43rd International Conference on Machine Learning (ICML), PMLR 306:47732-47749 (2026).
- **License**: MIT License

MIT License

Copyright (c) 2026 Tianjin Huang

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/embscan/bench_groupclip.py <==
#!/usr/bin/env python3
"""E36: GroupClip overhead & numerical-equivalence benchmark on Nemotron-3-Nano-4B (1x H100-80GB).

Measures, on identical real Telugu batches (FP32 master weights, BF16 autocast, fused AdamW,
gradient checkpointing, MB x ACC = 2 x 16 x 512 tokens), per-step wall time, clip-only time and
clip-phase transient memory for:
  global      : torch.nn.utils.clip_grad_norm_(all_params, 1.0)            (PyTorch default)
  gc_fp32     : clip_grad_norm_(backbone) + clip_grad_norm_([E])           (GroupClip, FP32 norm)
  gc_fp64     : clip_grad_norm_(backbone) + vector_norm(E.grad, dtype=fp64) + E.grad.mul_(coef)
  gc_scaled   : clip_grad_norm_(backbone) + in-place max-rescaled FP32 norm (no FP64 copy)
and checks numerical equivalence of gc_fp64 vs gc_scaled on a real gradient with an injected
1e31-scale near-zero-token row.
"""
import json, math, os, random, sys, time
import torch
from transformers import AutoModelForCausalLM, AutoTokenizer

mdir, data_path, out_path = sys.argv[1:4]
SEQ, MB, ACC = 512, 2, 16
N_WARM, N_TIMED = 3, 15
dev = torch.device("cuda:0")
torch.manual_seed(0); random.seed(0)


def emit(d):
    with open(out_path, "a") as f:
        f.write(json.dumps(d) + "\n")
    print(json.dumps(d), flush=True)


tok = AutoTokenizer.from_pretrained(mdir)
model = AutoModelForCausalLM.from_pretrained(mdir, dtype=torch.float32).to(dev)
model.gradient_checkpointing_enable(); model.config.use_cache = False; model.train()
E = model.get_input_embeddings().weight
params = [p for p in model.parameters() if p.requires_grad]
backbone = [p for p in params if p is not E]
emit({"kind": "meta", "emb_shape": list(E.shape), "n_params": sum(p.numel() for p in params),
      "gpu": torch.cuda.get_device_name(0), "torch": torch.__version__})

docs = json.load(open(data_path))["mn_train"]
buf, chunks = [], []
for t in docs:
    buf.extend(tok(t, add_special_tokens=False).input_ids + [tok.eos_token_id])
    while len(buf) >= SEQ and len(chunks) < (N_WARM + N_TIMED) * MB * ACC:
        chunks.append(buf[:SEQ]); buf = buf[SEQ:]
    if len(chunks) >= (N_WARM + N_TIMED) * MB * ACC:
        break


def clip_global():
    torch.nn.utils.clip_grad_norm_(params, 1.0)


def clip_gc_fp32():
    torch.nn.utils.clip_grad_norm_(backbone, 1.0)
    torch.nn.utils.clip_grad_norm_([E], 1.0)


def clip_gc_fp64():
    torch.nn.utils.clip_grad_norm_(backbone, 1.0)
    g = E.grad
    n = torch.linalg.vector_norm(g, dtype=torch.float64)
    g.mul_(torch.clamp(1.0 / (n + 1e-12), max=1.0).to(g.dtype))


def clip_gc_scaled(g=None):
    if g is None:
        torch.nn.utils.clip_grad_norm_(backbone, 1.0)
        g = E.grad
    m = torch.linalg.vector_norm(g, float("inf")).clamp_min(1e-30)
    g.div_(m)
    g.mul_(torch.minimum(m, 1.0 / (torch.linalg.vector_norm(g) + 1e-12)))
    return g


ARMS = {"global": clip_global, "gc_fp32": clip_gc_fp32, "gc_fp64": clip_gc_fp64, "gc_scaled": clip_gc_scaled}

# ---- numerical equivalence on a real gradient with an injected 1e31 near-zero row ----
opt = torch.optim.AdamW(params, lr=1e-12, weight_decay=0.0, betas=(0.9, 0.95), fused=True)
opt.zero_grad(set_to_none=True)
x = torch.tensor(chunks[:MB], device=dev)
with torch.autocast("cuda", dtype=torch.bfloat16):
    model(input_ids=x, labels=x).loss.backward()
g0 = E.grad.detach().clone()
g0[12345] = torch.randn_like(g0[12345]) * 3e31
for label, gin in [("clean", E.grad.detach().clone()), ("spike_1e31", g0)]:
    a = gin.clone(); n64 = torch.linalg.vector_norm(a, dtype=torch.float64)
    a.mul_(torch.clamp(1.0 / (n64 + 1e-12), max=1.0).to(a.dtype))
    b = clip_gc_scaled(gin.clone())
    c = gin.clone(); n32 = torch.linalg.vector_norm(c)
    mask = a.abs() > 1e-30
    rel = ((a - b).abs()[mask] / a.abs()[mask]).max().item() if mask.any() else 0.0
    emit({"kind": "equiv", "case": label, "fp64_norm": n64.item(), "fp32_norm": n32.item(),
          "max_rel_diff_fp64_vs_scaled": rel, "norm_after_fp64": torch.linalg.vector_norm(a, dtype=torch.float64).item(),
          "norm_after_scaled": torch.linalg.vector_norm(b, dtype=torch.float64).item(),
          "any_nonfinite_scaled": bool((~torch.isfinite(b)).any().item())})
del g0, a, b, c
opt.zero_grad(set_to_none=True)
del opt
torch.cuda.empty_cache()

# ---- timing: each arm gets a fresh optimizer on the same batches ----
for arm, fn in ARMS.items():
    opt = torch.optim.AdamW(params, lr=1e-12, weight_decay=0.1, betas=(0.9, 0.95), fused=True)
    it = 0; steps, clips, clip_mem = [], [], []
    for s in range(N_WARM + N_TIMED):
        torch.cuda.synchronize(); t0 = time.perf_counter()
        opt.zero_grad(set_to_none=True)
        for _ in range(ACC):
            x = torch.tensor(chunks[it:it + MB], device=dev); it += MB
            with torch.autocast("cuda", dtype=torch.bfloat16):
                (model(input_ids=x, labels=x).loss / ACC).backward()
        torch.cuda.synchronize()
        base_mem = torch.cuda.memory_allocated(); torch.cuda.reset_peak_memory_stats()
        tc = time.perf_counter(); fn(); torch.cuda.synchronize(); tc = time.perf_counter() - tc
        cmem = (torch.cuda.max_memory_allocated() - base_mem) / 2**30
        opt.step(); torch.cuda.synchronize()
        if s >= N_WARM:
            steps.append(time.perf_counter() - t0); clips.append(tc); clip_mem.append(cmem)
    torch.cuda.reset_peak_memory_stats()
    emit({"kind": "timing", "arm": arm, "step_s_median": sorted(steps)[len(steps) // 2],
          "step_s_mean": sum(steps) / len(steps), "clip_ms_median": 1000 * sorted(clips)[len(clips) // 2],
          "clip_transient_gb_max": max(clip_mem), "n": len(steps)})
    opt.zero_grad(set_to_none=True); del opt; torch.cuda.empty_cache()

# full-step peak memory for gc_fp64 vs global (fresh measurement)
for arm in ["global", "gc_fp64", "gc_scaled"]:
    opt = torch.optim.AdamW(params, lr=1e-12, weight_decay=0.1, betas=(0.9, 0.95), fused=True)
    torch.cuda.reset_peak_memory_stats(); it = 0
    for s in range(2):
        opt.zero_grad(set_to_none=True)
        for _ in range(ACC):
            x = torch.tensor(chunks[it:it + MB], device=dev); it += MB
            with torch.autocast("cuda", dtype=torch.bfloat16):
                (model(input_ids=x, labels=x).loss / ACC).backward()
        ARMS[arm](); opt.step()
    torch.cuda.synchronize()
    emit({"kind": "peak", "arm": arm, "peak_gb": torch.cuda.max_memory_allocated() / 2**30})
    opt.zero_grad(set_to_none=True); del opt; torch.cuda.empty_cache()
emit({"kind": "done"})


==> anc/embscan/census_291_repos.csv <==
repo,source_list,architecture,tie_word_embeddings_config,separate_output_tensor,tied,gated_family,vocab,dim,n_rows_below_1e-6,n_reachable_below_1e-6,reachable_near_zero
01-ai/Yi-1.5-6B,top-downloads,LlamaForCausalLM,False,True,False,False,64000,4096,0,0,False
01-ai/Yi-1.5-9B,top-downloads,LlamaForCausalLM,False,True,False,False,64000,4096,0,0,False
ai21labs/AI21-Jamba-Reasoning-3B,gated-family,JambaForCausalLM,True,True,True,True,65536,2560,0,0,False
ai21labs/AI21-Jamba2-3B,gated-family,JambaForCausalLM,True,True,True,True,65536,2560,0,0,False
ai21labs/AI21-Jamba2-Mini,gated-family,JambaForCausalLM,False,True,False,True,65536,4096,1448,0,False
ai21labs/Jamba-v0.1,gated-family,JambaForCausalLM,False,True,False,True,65536,4096,1655,0,False
aisingapore/Llama-SEA-LION-v3-8B,top-downloads,LlamaForCausalLM,False,True,False,False,128256,4096,266,3,True
alibiserikbay/JevK5,top-downloads,Qwen3_5ForCausalLM,True,False,True,False,248320,2560,0,0,False
allenai/OLMo-2-0425-1B,top-downloads,Olmo2ForCausalLM,False,True,False,False,100352,2048,0,0,False
allenai/OLMo-2-1124-7B,top-downloads,Olmo2ForCausalLM,False,True,False,False,100352,4096,0,0,False
allenai/Olmo-3-1025-7B,top-downloads,Olmo3ForCausalLM,False,True,False,False,100278,4096,0,0,False
allenai/Olmo-3-7B-Instruct,top-downloads,Olmo3ForCausalLM,False,True,False,False,100278,4096,0,0,False
allenai/Olmo-3-7B-Think,top-downloads,Olmo3ForCausalLM,False,True,False,False,100278,4096,0,0,False
allenai/OLMoE-1B-7B-0924,top-downloads,OlmoeForCausalLM,False,True,False,False,50304,2048,251,2,True
apple/OpenELM-1_1B,top-downloads,OpenELMForCausalLM,,False,True,False,32000,2048,0,0,False
Bahushruth/Qwen3.6-35B-A3B-abliterated-v4,top-downloads,Qwen3_5MoeForCausalLM,False,True,False,False,248320,2048,0,0,False
baidu/ERNIE-4.5-0.3B-PT,top-downloads,Ernie4_5ForCausalLM,True,False,True,False,103424,1024,0,0,False
baidu/ERNIE-4.5-21B-A3B-PT,top-downloads,Ernie4_5_MoeForCausalLM,True,False,True,False,103424,2560,0,0,False
bigcode/starcoder2-3b,top-downloads,Starcoder2ForCausalLM,,False,True,False,49152,3072,0,0,False
bigcode/starcoder2-7b,top-downloads,Starcoder2ForCausalLM,,False,True,False,49152,4608,0,0,False
bigscience/bloom-560m,top-downloads,BloomForCausalLM,,False,True,False,250880,1024,0,0,False
bigscience/bloomz-560m,top-downloads,BloomForCausalLM,,False,True,False,250880,1024,0,0,False
BSC-LT/salamandra-2b,top-downloads,LlamaForCausalLM,False,True,False,False,256000,2048,223,13,True
BSC-LT/salamandra-7b,top-downloads,LlamaForCausalLM,False,True,False,False,256000,4096,226,16,True
ByteDance-Seed/Seed-Coder-8B-Base,top-downloads,LlamaForCausalLM,False,True,False,False,155136,4096,1136,29,True
ByteDance-Seed/Seed-OSS-36B-Base,top-downloads,SeedOssForCausalLM,False,True,False,False,155136,5120,0,0,False
cjvt/GaMS3-12B-Instruct,top-downloads,Gemma3ForCausalLM,,False,True,False,262208,3840,0,0,False
CMSManhattan/JiRackUltra_1b,top-downloads,Qwen2ForCausalLM,False,True,False,False,151936,1536,0,0,False
codellama/CodeLlama-7b-hf,top-downloads,LlamaForCausalLM,False,True,False,False,32016,4096,0,0,False
DavidAU/Qwen3-8B-64k-Context-2X-Josiefied-Uncensored,top-downloads,Qwen3ForCausalLM,False,True,False,False,151936,4096,0,0,False
deepseek-ai/deepseek-coder-6.7b-base,top-downloads,LlamaForCausalLM,False,True,False,False,32256,4096,0,0,False
deepseek-ai/deepseek-coder-7b-instruct-v1.5,top-downloads,LlamaForCausalLM,False,True,False,False,102400,4096,0,0,False
deepseek-ai/DeepSeek-Coder-V2-Lite-Instruct,top-downloads,DeepseekV2ForCausalLM,False,True,False,False,102400,2048,0,0,False
deepseek-ai/DeepSeek-R1,top-downloads,DeepseekV3ForCausalLM,False,True,False,False,129280,7168,0,0,False
deepseek-ai/DeepSeek-R1-0528,top-downloads,DeepseekV3ForCausalLM,False,True,False,False,129280,7168,0,0,False
deepseek-ai/DeepSeek-R1-0528-Qwen3-8B,top-downloads,Qwen3ForCausalLM,False,True,False,False,151936,4096,0,0,False
deepseek-ai/DeepSeek-R1-Distill-Llama-8B,top-downloads,LlamaForCausalLM,False,True,False,False,128256,4096,280,20,True
deepseek-ai/DeepSeek-R1-Distill-Qwen-1.5B,top-downloads,Qwen2ForCausalLM,False,True,False,False,151936,1536,0,0,False
deepseek-ai/DeepSeek-R1-Distill-Qwen-14B,top-downloads,Qwen2ForCausalLM,False,True,False,False,152064,5120,2349,3,True
deepseek-ai/DeepSeek-R1-Distill-Qwen-32B,top-downloads,Qwen2ForCausalLM,False,True,False,False,152064,5120,2349,3,True
deepseek-ai/DeepSeek-R1-Distill-Qwen-7B,top-downloads,Qwen2ForCausalLM,False,True,False,False,152064,3584,2351,5,True
deepseek-ai/DeepSeek-V2-Lite,top-downloads,DeepseekV2ForCausalLM,False,True,False,False,102400,2048,0,0,False
deepseek-ai/DeepSeek-V3,top-downloads,DeepseekV3ForCausalLM,False,True,False,False,129280,7168,0,0,False
deepseek-ai/DeepSeek-V3-0324,top-downloads,DeepseekV3ForCausalLM,False,True,False,False,129280,7168,0,0,False
deepseek-ai/DeepSeek-V3.1,top-downloads,DeepseekV3ForCausalLM,False,True,False,False,129280,7168,0,0,False
deepseek-ai/DeepSeek-V3.2,top-downloads,DeepseekV32ForCausalLM,False,True,False,False,129280,7168,0,0,False
defog/sqlcoder-7b-2,top-downloads,LlamaForCausalLM,False,True,False,False,32016,4096,0,0,False
distilbert/distilgpt2,top-downloads,GPT2LMHeadModel,,False,True,False,50257,768,0,0,False
dphn/dolphin-2.9.1-yi-1.5-34b,top-downloads,LlamaForCausalLM,False,True,False,False,64000,7168,0,0,False
EleutherAI/gpt-neo-125m,top-downloads,GPTNeoForCausalLM,,False,True,False,50257,768,0,0,False
EleutherAI/gpt-neox-20b,top-downloads,GPTNeoXForCausalLM,False,True,False,False,50432,6144,0,0,False
EleutherAI/pythia-1.4b,top-downloads,GPTNeoXForCausalLM,False,True,False,False,50304,2048,0,0,False
EleutherAI/pythia-14m,top-downloads,GPTNeoXForCausalLM,False,True,False,False,50304,128,0,0,False
EleutherAI/pythia-160m,top-downloads,GPTNeoXForCausalLM,False,True,False,False,50304,768,0,0,False
EleutherAI/pythia-160m-deduped,top-downloads,GPTNeoXForCausalLM,False,True,False,False,50304,768,0,0,False
EleutherAI/pythia-1b,top-downloads,GPTNeoXForCausalLM,False,True,False,False,50304,2048,0,0,False
EleutherAI/pythia-410m,top-downloads,GPTNeoXForCausalLM,False,True,False,False,50304,1024,0,0,False
EleutherAI/pythia-70m-deduped,top-downloads,GPTNeoXForCausalLM,False,True,False,False,50304,512,0,0,False
empero-ai/Qwen3.8-4B-Distill,top-downloads,Qwen3_5ForConditionalGeneration,True,False,True,False,248320,2560,0,0,False
erwanf/gpt2-mini,top-downloads,GPT2LMHeadModel,,False,True,False,50257,512,0,0,False
failspy/Meta-Llama-3-8B-Instruct-abliterated-v3,top-downloads,LlamaForCausalLM,False,True,False,False,128256,4096,284,19,True
farbodtavakkoli/OTel-2.0-LLM-31B-IT,top-downloads,Gemma4ForConditionalGeneration,True,False,True,False,262144,5376,0,0,False
fla-hub/rwkv7-1.5B-world,gated-family,RWKV7ForCausalLM,False,True,False,True,65536,2048,20,0,False
fla-hub/transformer-1.3B-100B,top-downloads,TransformerForCausalLM,False,True,False,False,32000,2048,0,0,False
GSAI-ML/LLaDA-8B-Instruct,top-downloads,LLaDAModelLM,,False,True,False,126464,4096,0,0,False
h2oai/h2o-danube3-500m-chat,top-downloads,LlamaForCausalLM,False,True,False,False,32000,1536,143,2,True
HuggingFaceTB/SmolLM2-1.7B,top-downloads,LlamaForCausalLM,True,False,True,False,49152,2048,0,0,False
HuggingFaceTB/SmolLM2-1.7B-Instruct,top-downloads,LlamaForCausalLM,True,False,True,False,49152,2048,0,0,False
HuggingFaceTB/SmolLM2-135M,top-downloads,LlamaForCausalLM,True,False,True,False,49152,576,0,0,False
HuggingFaceTB/SmolLM2-135M-Instruct,top-downloads,LlamaForCausalLM,True,False,True,False,49152,576,0,0,False
HuggingFaceTB/SmolLM2-360M,top-downloads,LlamaForCausalLM,True,False,True,False,49152,960,0,0,False
HuggingFaceTB/SmolLM2-360M-Instruct,top-downloads,LlamaForCausalLM,True,False,True,False,49152,960,0,0,False
HuggingFaceTB/SmolLM3-3B,top-downloads,SmolLM3ForCausalLM,True,False,True,False,128256,2048,0,0,False
huggyllama/llama-7b,top-downloads,LlamaForCausalLM,False,True,False,False,32000,4096,0,0,False
humain-ai/ALLaM-7B-Instruct-preview,top-downloads,LlamaForCausalLM,False,True,False,False,64000,4096,117,0,False
ibm-ai-platform/Bamba-9B-v2,gated-family,BambaForCausalLM,False,True,False,True,128256,4096,322,61,True
ibm-granite/granite-3.1-8b-base,top-downloads,GraniteForCausalLM,True,False,True,False,49152,4096,0,0,False
ibm-granite/granite-3.3-2b-instruct,top-downloads,GraniteForCausalLM,True,False,True,False,49159,2048,0,0,False
ibm-granite/granite-3.3-8b-instruct,top-downloads,GraniteForCausalLM,True,False,True,False,49159,4096,0,0,False
ibm-granite/granite-4.0-h-1b,gated-family,GraniteMoeHybridForCausalLM,True,False,True,True,100352,1536,0,0,False
ibm-granite/granite-4.0-h-350m,gated-family,GraniteMoeHybridForCausalLM,True,False,True,True,100352,768,0,0,False
ibm-granite/granite-4.0-h-micro,gated-family,GraniteMoeHybridForCausalLM,True,False,True,True,100352,2048,0,0,False
ibm-granite/granite-4.0-h-small,gated-family,GraniteMoeHybridForCausalLM,True,False,True,True,100352,4096,0,0,False
ibm-granite/granite-4.0-h-tiny,gated-family,GraniteMoeHybridForCausalLM,True,False,True,True,100352,1536,0,0,False
ibm-granite/granite-4.1-3b,top-downloads,GraniteForCausalLM,True,False,True,False,100352,2560,0,0,False
IlyaGusev/saiga_llama3_8b,top-downloads,LlamaForCausalLM,False,True,False,False,128256,4096,284,19,True
inclusionAI/LLaDA2.0-mini,top-downloads,LLaDA2MoeModelLM,False,True,False,False,157184,2048,1486,4,True
inclusionAI/Ring-flash-linear-2.0,gated-family,BailingMoeLinearV2ForCausalLM,False,True,False,True,157184,4096,1482,2,True
inclusionAI/Ring-mini-linear-2.0,gated-family,BailingMoeLinearV2ForCausalLM,False,True,False,True,157184,2048,1466,4,True
internlm/internlm2_5-7b-chat,top-downloads,InternLM2ForCausalLM,False,True,False,False,92544,4096,0,0,False
internlm/internlm3-8b-instruct,top-downloads,InternLM3ForCausalLM,False,True,False,False,128512,4096,855,0,False
JetBrains/Mellum2-12B-A2.5B-Base,gated-family,MellumForCausalLM,False,True,False,False,98304,2304,0,0,False
jialinyyzz/humanizer,top-downloads,Gemma4UnifiedForConditionalGeneration,True,False,True,False,262144,3840,0,0,False
k-chirkunov/gemma4-e4b-claims-comparison,top-downloads,Gemma4ForConditionalGeneration,True,False,True,False,262144,2560,0,0,False
LGAI-EXAONE/EXAONE-3.5-2.4B-Instruct,top-downloads,ExaoneForCausalLM,True,False,True,False,102400,2560,0,0,False
LGAI-EXAONE/EXAONE-3.5-7.8B-Instruct,top-downloads,ExaoneForCausalLM,False,True,False,False,102400,4096,0,0,False
LGAI-EXAONE/EXAONE-4.0-1.2B,top-downloads,Exaone4ForCausalLM,True,False,True,False,102400,2048,0,0,False
LiquidAI/LFM2-1.2B,top-downloads,Lfm2ForCausalLM,,False,True,True,65536,2048,0,0,False
LiquidAI/LFM2-2.6B,top-downloads,Lfm2ForCausalLM,,False,True,True,65536,2048,0,0,False
LiquidAI/LFM2.5-1.2B-Instruct,top-downloads,Lfm2ForCausalLM,,False,True,True,65536,2048,0,0,False
LiquidAI/LFM2.5-2.6B,top-downloads,Lfm2ForCausalLM,True,False,True,True,128000,2048,0,0,False
LiquidAI/LFM2.5-230M-Base,top-downloads,Lfm2ForCausalLM,True,False,True,True,65536,1024,0,0,False
LiquidAI/LFM2.5-350M,gated-family,Lfm2ForCausalLM,,False,True,True,65536,1024,0,0,False
llm-jp/llm-jp-3-1.8b,top-downloads,LlamaForCausalLM,False,True,False,False,99584,2048,390,90,True
microsoft/phi-1_5,top-downloads,PhiForCausalLM,False,True,False,False,51200,2048,0,0,False
microsoft/phi-2,top-downloads,PhiForCausalLM,False,True,False,False,51200,2560,0,0,False
microsoft/Phi-3-mini-128k-instruct,top-downloads,Phi3ForCausalLM,False,True,False,False,32064,3072,0,0,False
microsoft/Phi-3-mini-4k-instruct,top-downloads,Phi3ForCausalLM,False,True,False,False,32064,3072,0,0,False
microsoft/Phi-3.5-mini-instruct,top-downloads,Phi3ForCausalLM,False,True,False,False,32064,3072,0,0,False
microsoft/phi-4,top-downloads,Phi3ForCausalLM,False,True,False,False,100352,5120,0,0,False
microsoft/Phi-4-mini-flash-reasoning,gated-family,Phi4FlashForCausalLM,True,False,True,True,200064,2560,0,0,False
microsoft/Phi-4-mini-instruct,top-downloads,Phi3ForCausalLM,True,False,True,False,200064,3072,0,0,False
microsoft/Phi-4-mini-reasoning,top-downloads,Phi3ForCausalLM,True,False,True,False,200064,3072,0,0,False
MiniMaxAI/MiniMax-M1-40k,gated-family,MiniMaxM1ForCausalLM,False,True,False,True,200064,6144,0,0,False
MiniMaxAI/MiniMax-M2,top-downloads,MiniMaxM2ForCausalLM,False,True,False,True,200064,3072,0,0,False
MiniMaxAI/MiniMax-M2.5,top-downloads,MiniMaxM2ForCausalLM,False,True,False,True,200064,3072,0,0,False
MiniMaxAI/MiniMax-M2.7,top-downloads,MiniMaxM2ForCausalLM,False,True,False,True,200064,3072,0,0,False
MiniMaxAI/MiniMax-M3,gated-family,MiniMaxM3SparseForConditionalGeneration,False,True,False,True,200064,6144,0,0,False
mistralai/Mamba-Codestral-7B-v0.1,pure-ssm,Mamba2ForCausalLM,False,True,False,True,32768,4096,277,1,True
mistralai/Ministral-8B-Instruct-2410,top-downloads,MistralForCausalLM,False,True,False,False,131072,4096,990,0,False
mistralai/Mistral-7B-Instruct-v0.1,top-downloads,MistralForCausalLM,False,True,False,False,32000,4096,141,0,False
mistralai/Mistral-7B-Instruct-v0.2,top-downloads,MistralForCausalLM,False,True,False,False,32000,4096,141,0,False
mistralai/Mistral-7B-v0.1,top-downloads,MistralForCausalLM,False,True,False,False,32000,4096,141,0,False
mistralai/Mixtral-8x7B-v0.1,top-downloads,MixtralForCausalLM,False,True,False,False,32000,4096,141,0,False
modularai/SmolLM-135M-Instruct-FP32,top-downloads,LlamaForCausalLM,True,False,True,False,49152,576,0,0,False
moonshotai/Kimi-K2-Instruct,top-downloads,DeepseekV3ForCausalLM,False,True,False,False,163840,7168,0,0,False
moonshotai/Kimi-Linear-48B-A3B-Base,gated-family,KimiLinearForCausalLM,False,True,False,True,163840,2304,285,1,True
moonshotai/Kimi-Linear-48B-A3B-Instruct,top-downloads,KimiLinearForCausalLM,False,True,False,True,163840,2304,32,0,False
moonshotai/Moonlight-16B-A3B,top-downloads,DeepseekV3ForCausalLM,False,True,False,False,163840,2048,0,0,False
Nanbeige/Nanbeige4.2-3B,top-downloads,NanbeigeForCausalLM,False,True,False,False,166144,3072,314,0,False
NousResearch/Hermes-3-Llama-3.1-8B,top-downloads,LlamaForCausalLM,False,True,False,False,128256,4096,258,21,True
NousResearch/Meta-Llama-3.1-8B-Instruct,top-downloads,LlamaForCausalLM,False,True,False,False,128256,4096,266,3,True
nvidia/Hymba-1.5B-Base,top-downloads,HymbaForCausalLM,True,False,True,True,32001,1600,0,0,False
nvidia/Llama-3.1-Minitron-4B-Width-Base,top-downloads,LlamaForCausalLM,False,True,False,False,128256,3072,286,18,True
nvidia/Llama-3.1-Nemotron-Nano-8B-v1,top-downloads,LlamaForCausalLM,False,True,False,False,128256,4096,265,3,True
nvidia/Mistral-NeMo-Minitron-8B-Base,top-downloads,MistralForCausalLM,False,True,False,False,131072,4096,1012,0,False
nvidia/Nemotron-H-4B-Base-8K,top-downloads,NemotronHForCausalLM,False,True,False,True,131072,3072,1043,31,True
nvidia/Nemotron-H-4B-Instruct-128K,gated-family,NemotronHForCausalLM,False,True,False,True,131072,3072,44,31,True
nvidia/Nemotron-H-56B-Base-8K,gated-family,NemotronHForCausalLM,False,True,False,True,131072,8192,1055,43,True
nvidia/Nemotron-H-8B-Base-8K,top-downloads,NemotronHForCausalLM,False,True,False,True,131072,4096,1041,29,True
nvidia/Nemotron-H-8B-Reasoning-128K,gated-family,NemotronHForCausalLM,False,True,False,True,131072,4096,42,29,True
nvidia/NVIDIA-Nemotron-3-Nano-30B-A3B-BF16,top-downloads,NemotronHForCausalLM,False,True,False,True,131072,2688,0,0,False
nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16,top-downloads,NemotronHForCausalLM,False,True,False,True,131072,3136,75,62,True
nvidia/NVIDIA-Nemotron-3-Super-120B-A12B-BF16,top-downloads,NemotronHForCausalLM,False,True,False,True,131072,4096,0,0,False
nvidia/NVIDIA-Nemotron-3-Ultra-550B-A55B-BF16,top-downloads,NemotronHForCausalLM,False,True,False,True,131072,8192,0,0,False
nvidia/NVIDIA-Nemotron-3.5-Lightning-30B-A3B-BF16,top-downloads,NemotronHForCausalLM,False,True,False,True,131072,2688,0,0,False
nvidia/NVIDIA-Nemotron-Nano-12B-v2,top-downloads,NemotronHForCausalLM,False,True,False,True,131072,5120,39,32,True
nvidia/NVIDIA-Nemotron-Nano-9B-v2,top-downloads,NemotronHForCausalLM,False,True,False,True,131072,4480,78,65,True
nvidia/OpenReasoning-Nemotron-1.5B,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,1536,0,0,False
OBLITERATUS/Ornith-1.5-9B-OBLITERATED,top-downloads,Qwen3_5ForConditionalGeneration,False,True,False,False,248320,4096,0,0,False
OBLITERATUS/Qwen3.8-27B-OBLITERATED,top-downloads,Qwen3_5ForConditionalGeneration,False,True,False,False,248320,5120,0,0,False
openai-community/gpt2,top-downloads,GPT2LMHeadModel,,False,True,False,50257,768,0,0,False
openai-community/gpt2-large,top-downloads,GPT2LMHeadModel,,False,True,False,50257,1280,0,0,False
openai-community/gpt2-medium,top-downloads,GPT2LMHeadModel,,False,True,False,50257,1024,0,0,False
openai/gpt-oss-120b,top-downloads,GptOssForCausalLM,False,True,False,False,201088,2880,0,0,False
openai/gpt-oss-20b,top-downloads,GptOssForCausalLM,False,True,False,False,201088,2880,0,0,False
openbmb/MiniCPM4-0.5B,top-downloads,MiniCPMForCausalLM,,False,True,False,73448,1024,0,0,False
openbmb/MiniCPM4-8B,top-downloads,MiniCPMForCausalLM,False,True,False,False,73448,4096,1085,21,True
openbmb/MiniCPM5-1B,top-downloads,LlamaForCausalLM,False,True,False,False,130560,1536,1024,559,True
openbmb/MiniCPM5-2B,top-downloads,LlamaForCausalLM,False,True,False,False,130560,2048,758,311,True
ornith-ai/Ornith-1.0-35B,top-downloads,Qwen3_5MoeForConditionalGeneration,False,True,False,False,248320,2048,0,0,False
ornith-ai/Ornith-1.0-397B,top-downloads,Qwen3_5MoeForConditionalGeneration,False,True,False,False,248320,4096,0,0,False
ornith-ai/Ornith-1.0-9B,top-downloads,Qwen3_5ForConditionalGeneration,False,True,False,False,248320,4096,0,0,False
ornith-ai/Ornith-1.5-35B-A3B,top-downloads,Qwen3_5MoeForConditionalGeneration,False,True,False,False,248320,2048,0,0,False
ornith-ai/Ornith-1.5-397B,top-downloads,Qwen3_5MoeForConditionalGeneration,False,True,False,False,248320,4096,0,0,False
ornith-ai/Ornith-1.5-9B,top-downloads,Qwen3_5ForConditionalGeneration,False,True,False,False,248320,4096,0,0,False
poolside/Laguna-M.1,top-downloads,LagunaForCausalLM,False,True,False,False,100352,4096,0,0,False
poolside/Laguna-S-2.1,top-downloads,LagunaForCausalLM,False,True,False,False,100352,3072,0,0,False
poolside/Laguna-XS-2.1,top-downloads,LagunaForCausalLM,False,True,False,False,100352,2048,0,0,False
poolside/Laguna-XS.2,top-downloads,LagunaForCausalLM,False,True,False,False,100352,2048,0,0,False
PrimeIntellect/Qwen3-0.6B,top-downloads,Qwen3ForCausalLM,True,True,True,False,151936,1024,0,0,False
PrimeIntellect/Qwen3-1.7B,top-downloads,Qwen3ForCausalLM,True,True,True,False,151936,2048,0,0,False
Qwen/Qwen1.5-1.8B-Chat,top-downloads,Qwen2ForCausalLM,False,True,False,False,151936,2048,0,0,False
Qwen/Qwen2-0.5B,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,896,0,0,False
Qwen/Qwen2-0.5B-Instruct,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,896,0,0,False
Qwen/Qwen2-1.5B,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,1536,0,0,False
Qwen/Qwen2-1.5B-Instruct,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,1536,0,0,False
Qwen/Qwen2-7B,top-downloads,Qwen2ForCausalLM,False,True,False,False,152064,3584,2283,5,True
Qwen/Qwen2-7B-Instruct,top-downloads,Qwen2ForCausalLM,False,True,False,False,152064,3584,2283,5,True
Qwen/Qwen2.5-0.5B,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,896,0,0,False
Qwen/Qwen2.5-0.5B-Instruct,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,896,0,0,False
Qwen/Qwen2.5-1.5B,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,1536,0,0,False
Qwen/Qwen2.5-1.5B-Instruct,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,1536,0,0,False
Qwen/Qwen2.5-14B-Instruct,top-downloads,Qwen2ForCausalLM,False,True,False,False,152064,5120,2355,4,True
Qwen/Qwen2.5-32B-Instruct,top-downloads,Qwen2ForCausalLM,False,True,False,False,152064,5120,2355,4,True
Qwen/Qwen2.5-3B,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,2048,0,0,False
Qwen/Qwen2.5-3B-Instruct,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,2048,0,0,False
Qwen/Qwen2.5-72B-Instruct,top-downloads,Qwen2ForCausalLM,False,True,False,False,152064,8192,2351,4,True
Qwen/Qwen2.5-7B,top-downloads,Qwen2ForCausalLM,False,True,False,False,152064,3584,2361,6,True
Qwen/Qwen2.5-7B-Instruct,top-downloads,Qwen2ForCausalLM,False,True,False,False,152064,3584,2357,6,True
Qwen/Qwen2.5-Coder-0.5B,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,896,0,0,False
Qwen/Qwen2.5-Coder-0.5B-Instruct,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,896,0,0,False
Qwen/Qwen2.5-Coder-1.5B,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,1536,0,0,False
Qwen/Qwen2.5-Coder-1.5B-Instruct,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,1536,0,0,False
Qwen/Qwen2.5-Coder-14B-Instruct,top-downloads,Qwen2ForCausalLM,False,True,False,False,152064,5120,2353,4,True
Qwen/Qwen2.5-Coder-32B-Instruct,top-downloads,Qwen2ForCausalLM,False,True,False,False,152064,5120,2350,3,True
Qwen/Qwen2.5-Coder-3B-Instruct,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,2048,0,0,False
Qwen/Qwen2.5-Coder-7B,top-downloads,Qwen2ForCausalLM,False,True,False,False,152064,3584,2357,5,True
Qwen/Qwen2.5-Coder-7B-Instruct,top-downloads,Qwen2ForCausalLM,False,True,False,False,152064,3584,2355,5,True
Qwen/Qwen2.5-Math-1.5B,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,1536,0,0,False
Qwen/Qwen2.5-Math-1.5B-Instruct,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,1536,0,0,False
Qwen/Qwen2.5-Math-7B,top-downloads,Qwen2ForCausalLM,False,True,False,False,152064,3584,2361,6,True
Qwen/Qwen3-0.6B,top-downloads,Qwen3ForCausalLM,True,True,True,False,151936,1024,0,0,False
Qwen/Qwen3-0.6B-Base,top-downloads,Qwen3ForCausalLM,True,False,True,False,151936,1024,0,0,False
Qwen/Qwen3-1.7B,top-downloads,Qwen3ForCausalLM,True,True,True,False,151936,2048,0,0,False
Qwen/Qwen3-1.7B-Base,top-downloads,Qwen3ForCausalLM,True,False,True,False,151936,2048,0,0,False
Qwen/Qwen3-14B,top-downloads,Qwen3ForCausalLM,False,True,False,False,151936,5120,0,0,False
Qwen/Qwen3-14B-Base,top-downloads,Qwen3ForCausalLM,False,True,False,False,151936,5120,0,0,False
Qwen/Qwen3-235B-A22B,top-downloads,Qwen3MoeForCausalLM,False,True,False,False,151936,4096,0,0,False
Qwen/Qwen3-235B-A22B-Instruct-2507,top-downloads,Qwen3MoeForCausalLM,False,True,False,False,151936,4096,2175,0,False
Qwen/Qwen3-30B-A3B,top-downloads,Qwen3MoeForCausalLM,False,True,False,False,151936,2048,0,0,False
Qwen/Qwen3-30B-A3B-Instruct-2507,top-downloads,Qwen3MoeForCausalLM,False,True,False,False,151936,2048,0,0,False
Qwen/Qwen3-32B,top-downloads,Qwen3ForCausalLM,False,True,False,False,151936,5120,0,0,False
Qwen/Qwen3-4B,top-downloads,Qwen3ForCausalLM,True,False,True,False,151936,2560,0,0,False
Qwen/Qwen3-4B-Base,top-downloads,Qwen3ForCausalLM,True,False,True,False,151936,2560,0,0,False
Qwen/Qwen3-4B-Instruct-2507,top-downloads,Qwen3ForCausalLM,True,False,True,False,151936,2560,0,0,False
Qwen/Qwen3-4B-Thinking-2507,top-downloads,Qwen3ForCausalLM,True,False,True,False,151936,2560,0,0,False
Qwen/Qwen3-8B,top-downloads,Qwen3ForCausalLM,False,True,False,False,151936,4096,0,0,False
Qwen/Qwen3-8B-Base,top-downloads,Qwen3ForCausalLM,False,True,False,False,151936,4096,0,0,False
Qwen/Qwen3-Coder-30B-A3B-Instruct,top-downloads,Qwen3MoeForCausalLM,False,True,False,False,151936,2048,0,0,False
Qwen/Qwen3-Coder-Next,top-downloads,Qwen3NextForCausalLM,False,True,False,True,151936,2048,0,0,False
Qwen/Qwen3-Next-80B-A3B-Instruct,top-downloads,Qwen3NextForCausalLM,False,True,False,True,151936,2048,0,0,False
Qwen/Qwen3.8-Flash-Next,gated-family,Qwen4ExpForConditionalGeneration,False,True,False,True,248320,2560,0,0,False
Qwen/Qwen3Guard-Gen-0.6B,top-downloads,Qwen3ForCausalLM,True,True,True,False,151936,1024,256,0,False
Qwen/Qwen3Guard-Gen-8B,top-downloads,Qwen3ForCausalLM,False,True,False,False,151936,4096,0,0,False
Qwen/QwQ-32B,top-downloads,Qwen2ForCausalLM,False,True,False,False,152064,5120,1691,4,True
rinna/japanese-gpt-neox-small,top-downloads,GPTNeoXForCausalLM,False,True,False,False,44416,768,0,0,False
sarvamai/sarvam-1,top-downloads,LlamaForCausalLM,False,True,False,False,68096,2048,0,0,False
sarvamai/sarvam-m,top-downloads,MistralForCausalLM,False,True,False,False,131072,5120,911,0,False
sbintuitions/sarashina2.2-1b,top-downloads,LlamaForCausalLM,False,True,False,False,102400,1792,0,0,False
SeaLLMs/SeaLLMs-v3-1.5B,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,1536,0,0,False
speakleash/Bielik-11B-v2,top-downloads,MistralForCausalLM,False,True,False,False,32128,4096,140,0,False
stabilityai/stablelm-2-1_6b,top-downloads,StableLmForCausalLM,False,True,False,False,100352,2048,1238,35,True
state-spaces/mamba-130m-hf,top-downloads,MambaForCausalLM,,False,True,True,50280,768,0,0,False
state-spaces/mamba-2.8b-hf,pure-ssm,MambaForCausalLM,,False,True,True,50280,2560,0,0,False
stepfun-ai/Step-3.5-Flash,top-downloads,Step3p5ForCausalLM,False,True,False,False,128896,4096,0,0,False
SupraLabs/Supra2-100M-Instruct,top-downloads,Qwen3ForCausalLM,True,False,True,False,32768,768,0,0,False
swiss-ai/Apertus-8B-Instruct-2509,top-downloads,ApertusForCausalLM,False,True,False,False,131072,4096,968,2,True
tencent/Hunyuan-1.8B-Instruct,top-downloads,HunYuanDenseV1ForCausalLM,True,False,True,False,120818,2048,0,0,False
tencent/Hunyuan-7B-Instruct,top-downloads,HunYuanDenseV1ForCausalLM,True,False,True,False,128167,4096,0,0,False
tencent/Hy3,top-downloads,HYV3ForCausalLM,False,True,False,False,120832,4096,0,0,False
THUDM/glm-4-9b-chat-hf,top-downloads,GlmForCausalLM,False,True,False,False,151552,4096,508,11,True
tiiuae/falcon-7b,top-downloads,FalconForCausalLM,,True,False,False,65024,4544,0,0,False
tiiuae/Falcon-H1-0.5B-Base,gated-family,FalconH1ForCausalLM,False,True,False,True,32784,1024,363,30,True
tiiuae/Falcon-H1-1.5B-Base,top-downloads,FalconH1ForCausalLM,False,True,False,True,65536,2048,374,59,True
tiiuae/Falcon-H1-1.5B-Deep-Instruct,gated-family,FalconH1ForCausalLM,False,True,False,True,65537,1280,360,49,True
tiiuae/Falcon-H1-34B-Instruct,gated-family,FalconH1ForCausalLM,False,True,False,True,261120,5120,1223,309,True
tiiuae/Falcon-H1-3B-Instruct,gated-family,FalconH1ForCausalLM,False,True,False,True,65537,2560,362,52,True
tiiuae/Falcon-H1-7B-Base,top-downloads,FalconH1ForCausalLM,False,True,False,True,130048,3072,1260,324,True
tiiuae/Falcon-H1-7B-Instruct,gated-family,FalconH1ForCausalLM,False,True,False,True,130049,3072,1252,320,True
tiiuae/falcon-mamba-7b,pure-ssm,FalconMambaForCausalLM,False,True,False,True,65024,4096,1,0,False
tiiuae/Falcon3-1B-Base,top-downloads,LlamaForCausalLM,False,True,False,False,131072,2048,2324,314,True
tiiuae/Falcon3-7B-Base,top-downloads,LlamaForCausalLM,False,True,False,False,131072,3072,2257,251,True
TinyLlama/TinyLlama-1.1B-Chat-v1.0,top-downloads,LlamaForCausalLM,False,True,False,False,32000,2048,110,0,False
tokyotech-llm/Llama-3.1-Swallow-8B-v0.2,top-downloads,LlamaForCausalLM,False,True,False,False,128256,4096,289,21,True
TRI-ML/mamba-7b-rw,pure-ssm,MambaForCausalLM,,True,False,True,50432,4096,0,0,False
typhoon-ai/typhoon2.5-qwen3-4b,top-downloads,Qwen3ForCausalLM,True,False,True,False,151936,2560,0,0,False
Unbabel/TowerBase-7B-v0.1,top-downloads,LlamaForCausalLM,False,True,False,False,32000,4096,0,0,False
unsloth/gemma-2-2b,top-downloads,Gemma2ForCausalLM,,False,True,False,256000,2304,0,0,False
unsloth/gemma-2-9b,top-downloads,Gemma2ForCausalLM,,False,True,False,256000,3584,0,0,False
unsloth/gemma-3-1b-it,top-downloads,Gemma3ForCausalLM,,False,True,False,262144,1152,0,0,False
unsloth/gemma-3-4b-it,top-downloads,Gemma3ForConditionalGeneration,,False,True,False,262208,2560,0,0,False
unsloth/Llama-3.1-8B-Instruct,top-downloads,LlamaForCausalLM,False,True,False,False,128256,4096,266,3,True
unsloth/Llama-3.2-1B,top-downloads,LlamaForCausalLM,True,False,True,False,128256,2048,0,0,False
unsloth/Llama-3.2-1B-Instruct,top-downloads,LlamaForCausalLM,True,False,True,False,128256,2048,0,0,False
unsloth/Llama-3.2-3B,top-downloads,LlamaForCausalLM,True,False,True,False,128256,3072,0,0,False
unsloth/Llama-3.2-3B-Instruct,top-downloads,LlamaForCausalLM,True,False,True,False,128256,3072,0,0,False
unsloth/Meta-Llama-3.1-8B,top-downloads,LlamaForCausalLM,False,True,False,False,128256,4096,289,21,True
unsloth/Meta-Llama-3.1-8B-Instruct,top-downloads,LlamaForCausalLM,False,True,False,False,128256,4096,266,3,True
unsloth/mistral-7b-v0.3,top-downloads,MistralForCausalLM,False,True,False,False,32768,4096,902,0,False
unsloth/Mistral-Nemo-Base-2407,top-downloads,MistralForCausalLM,False,True,False,False,131072,5120,1013,0,False
unsloth/Mistral-Small-24B-Base-2501,top-downloads,MistralForCausalLM,False,True,False,False,131072,5120,1013,0,False
unsloth/Qwen2.5-7B-Instruct,top-downloads,Qwen2ForCausalLM,False,True,False,False,152064,3584,2357,6,True
unsloth/Qwen2.5-Coder-7B-Instruct,top-downloads,Qwen2ForCausalLM,False,True,False,False,152064,3584,2355,5,True
upstage/SOLAR-10.7B-v1.0,top-downloads,LlamaForCausalLM,False,True,False,False,32000,4096,140,0,False
utter-project/EuroLLM-1.7B-Instruct,top-downloads,LlamaForCausalLM,False,True,False,False,128000,2048,0,0,False
webAI-Official/TwIL-LM3,top-downloads,SmolLM3ForCausalLM,True,False,True,False,128256,2048,0,0,False
XiaomiMiMo/MiMo-V2.5,top-downloads,MiMoV2ForCausalLM,False,True,False,False,152576,4096,0,0,False
zai-org/GLM-4-9B-0414,top-downloads,Glm4ForCausalLM,False,True,False,False,151552,4096,490,7,True
zai-org/GLM-4.5,top-downloads,Glm4MoeForCausalLM,False,True,False,False,151552,5120,128,0,False
zai-org/GLM-4.5-Air,top-downloads,Glm4MoeForCausalLM,False,True,False,False,151552,4096,128,0,False
zai-org/GLM-4.7-Flash,top-downloads,Glm4MoeLiteForCausalLM,False,True,False,False,154880,2048,0,0,False
zai-org/GLM-5,top-downloads,GlmMoeDsaForCausalLM,False,True,False,False,154880,6144,0,0,False
zai-org/GLM-5.1,top-downloads,GlmMoeDsaForCausalLM,False,True,False,False,154880,6144,0,0,False
zai-org/GLM-5.2,top-downloads,GlmMoeDsaForCausalLM,False,True,False,False,154880,6144,0,0,False
zai-org/GLM-5.3,top-downloads,GlmMoeDsaForCausalLM,False,True,False,False,154880,6144,0,0,False
zai-org/GLM-Z1-9B-0414,top-downloads,Glm4ForCausalLM,False,True,False,False,151552,4096,491,6,True
Zyphra/Zamba2-1.2B,top-downloads,Zamba2ForCausalLM,,False,True,True,32000,2048,0,0,False
Zyphra/Zamba2-1.2B-instruct,gated-family,Zamba2ForCausalLM,,False,True,True,32000,2048,0,0,False
Zyphra/Zamba2-2.7B,gated-family,Zamba2ForCausalLM,,False,True,True,32000,2560,0,0,False
Zyphra/Zamba2-7B-Instruct,gated-family,Zamba2ForCausalLM,,False,True,True,32000,3584,0,0,False


==> anc/embscan/dsfreq.jsonl <==
{"model": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "arch": "hybrid", "dataset": "SFT/ultrachat_200k", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1177.11425, "p_batch128_hit": 0.0, "n_dead_rows": 75, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": false, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "arch": "hybrid", "dataset": "SFT/tulu-3-sft-mixture", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 440.00325, "p_batch128_hit": 0.0, "n_dead_rows": 75, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": false, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "arch": "hybrid", "dataset": "SFT/aya_dataset(multilingual)", "n": 8000, "frac_samples_hit": 0.000875, "dead_per_Mtok": 20.12908440011151, "avg_tok": 329.12575, "p_batch128_hit": 0.1059995751652667, "n_dead_rows": 75, "n_distinct_hit": 18, "top": [[" మురుగునీటిని", 5], [" జలవనరుల్లోకి", 5], [" వదులుతున్నారు", 5], [" అమలవుతోంది", 5], [" పోస్టాఫీసు", 5], [" పొడుగునా", 4]], "bos_dead": false, "adds_bos": false, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "arch": "hybrid", "dataset": "Code/Magicoder-OSS-75K", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 512.398375, "p_batch128_hit": 0.0, "n_dead_rows": 75, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": false, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "arch": "hybrid", "dataset": "Math-RL/NuminaMath-CoT", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 490.69275, "p_batch128_hit": 0.0, "n_dead_rows": 75, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": false, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "arch": "hybrid", "dataset": "Math-RL/OpenR1-Math-220k", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 444.269375, "p_batch128_hit": 0.0, "n_dead_rows": 75, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": false, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "arch": "hybrid", "dataset": "CPT/fineweb-edu(en)", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 939.71225, "p_batch128_hit": 0.0, "n_dead_rows": 75, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": false, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "arch": "hybrid", "dataset": "CPT/fineweb-2:rus_Cyrl", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1257.423125, "p_batch128_hit": 0.0, "n_dead_rows": 75, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": false, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "arch": "hybrid", "dataset": "CPT/fineweb-2:jpn_Jpan", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1099.96625, "p_batch128_hit": 0.0, "n_dead_rows": 75, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": false, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "arch": "hybrid", "dataset": "CPT/fineweb-2:kor_Hang", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 950.788625, "p_batch128_hit": 0.0, "n_dead_rows": 75, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": false, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "arch": "hybrid", "dataset": "CPT/fineweb-2:tha_Thai", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1521.41225, "p_batch128_hit": 0.0, "n_dead_rows": 75, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": false, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "arch": "hybrid", "dataset": "CPT/fineweb-2:khk_Cyrl", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1479.04325, "p_batch128_hit": 0.0, "n_dead_rows": 75, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": false, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "arch": "hybrid", "dataset": "CPT/fineweb-2:tel_Telu", "n": 8000, "frac_samples_hit": 0.02375, "dead_per_Mtok": 33.48451471711931, "avg_tok": 1388.701625, "p_batch128_hit": 0.9538879955202131, "n_dead_rows": 75, "n_distinct_hit": 31, "top": [[" పైబడిన", 53], [" హెక్టార్లు", 49], [" కొరియర్", 36], [" ట్రాక్టర్ల", 35], ["ాఫీసు", 34], [" ఆశా", 27]], "bos_dead": false, "adds_bos": false, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "arch": "hybrid", "dataset": "CPT/fineweb-2:arb_Arab", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 797.56, "p_batch128_hit": 0.0, "n_dead_rows": 75, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": false, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "arch": "hybrid", "dataset": "CPT/fineweb-2:hin_Deva", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 889.321125, "p_batch128_hit": 0.0, "n_dead_rows": 75, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": false, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-Nano-9B-v2", "arch": "hybrid", "dataset": "SFT/ultrachat_200k", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1177.11425, "p_batch128_hit": 0.0, "n_dead_rows": 78, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-Nano-9B-v2", "arch": "hybrid", "dataset": "SFT/tulu-3-sft-mixture", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 440.00325, "p_batch128_hit": 0.0, "n_dead_rows": 78, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-Nano-9B-v2", "arch": "hybrid", "dataset": "SFT/aya_dataset(multilingual)", "n": 8000, "frac_samples_hit": 0.000875, "dead_per_Mtok": 20.12908440011151, "avg_tok": 329.12575, "p_batch128_hit": 0.1059995751652667, "n_dead_rows": 78, "n_distinct_hit": 18, "top": [[" మురుగునీటిని", 5], [" జలవనరుల్లోకి", 5], [" వదులుతున్నారు", 5], [" అమలవుతోంది", 5], [" పోస్టాఫీసు", 5], [" పొడుగునా", 4]], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-Nano-9B-v2", "arch": "hybrid", "dataset": "Code/Magicoder-OSS-75K", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 512.398375, "p_batch128_hit": 0.0, "n_dead_rows": 78, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-Nano-9B-v2", "arch": "hybrid", "dataset": "Math-RL/NuminaMath-CoT", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 490.69275, "p_batch128_hit": 0.0, "n_dead_rows": 78, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-Nano-9B-v2", "arch": "hybrid", "dataset": "Math-RL/OpenR1-Math-220k", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 444.269375, "p_batch128_hit": 0.0, "n_dead_rows": 78, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-Nano-9B-v2", "arch": "hybrid", "dataset": "CPT/fineweb-edu(en)", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 939.71225, "p_batch128_hit": 0.0, "n_dead_rows": 78, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-Nano-9B-v2", "arch": "hybrid", "dataset": "CPT/fineweb-2:rus_Cyrl", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1257.423125, "p_batch128_hit": 0.0, "n_dead_rows": 78, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-Nano-9B-v2", "arch": "hybrid", "dataset": "CPT/fineweb-2:jpn_Jpan", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1099.96625, "p_batch128_hit": 0.0, "n_dead_rows": 78, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-Nano-9B-v2", "arch": "hybrid", "dataset": "CPT/fineweb-2:kor_Hang", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 950.788625, "p_batch128_hit": 0.0, "n_dead_rows": 78, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-Nano-9B-v2", "arch": "hybrid", "dataset": "CPT/fineweb-2:tha_Thai", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1521.41225, "p_batch128_hit": 0.0, "n_dead_rows": 78, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-Nano-9B-v2", "arch": "hybrid", "dataset": "CPT/fineweb-2:khk_Cyrl", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1479.04325, "p_batch128_hit": 0.0, "n_dead_rows": 78, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-Nano-9B-v2", "arch": "hybrid", "dataset": "CPT/fineweb-2:tel_Telu", "n": 8000, "frac_samples_hit": 0.02375, "dead_per_Mtok": 33.48451471711931, "avg_tok": 1388.701625, "p_batch128_hit": 0.9538879955202131, "n_dead_rows": 78, "n_distinct_hit": 31, "top": [[" పైబడిన", 53], [" హెక్టార్లు", 49], [" కొరియర్", 36], [" ట్రాక్టర్ల", 35], ["ాఫీసు", 34], [" ఆశా", 27]], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-Nano-9B-v2", "arch": "hybrid", "dataset": "CPT/fineweb-2:arb_Arab", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 797.56, "p_batch128_hit": 0.0, "n_dead_rows": 78, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-Nano-9B-v2", "arch": "hybrid", "dataset": "CPT/fineweb-2:hin_Deva", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 889.321125, "p_batch128_hit": 0.0, "n_dead_rows": 78, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-Nano-12B-v2", "arch": "hybrid", "dataset": "SFT/ultrachat_200k", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1177.11425, "p_batch128_hit": 0.0, "n_dead_rows": 39, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-Nano-12B-v2", "arch": "hybrid", "dataset": "SFT/tulu-3-sft-mixture", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 440.00325, "p_batch128_hit": 0.0, "n_dead_rows": 39, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-Nano-12B-v2", "arch": "hybrid", "dataset": "SFT/aya_dataset(multilingual)", "n": 8000, "frac_samples_hit": 0.00075, "dead_per_Mtok": 14.432173720834665, "avg_tok": 329.12575, "p_batch128_hit": 0.09156870440816489, "n_dead_rows": 39, "n_distinct_hit": 12, "top": [[" మురుగునీటిని", 5], [" జలవనరుల్లోకి", 5], [" అమలవుతోంది", 5], [" పోస్టాఫీసు", 5], [" పారబోస్తారు", 4], [" చేతిపంపుల", 3]], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-Nano-12B-v2", "arch": "hybrid", "dataset": "Code/Magicoder-OSS-75K", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 512.398375, "p_batch128_hit": 0.0, "n_dead_rows": 39, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-Nano-12B-v2", "arch": "hybrid", "dataset": "Math-RL/NuminaMath-CoT", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 490.69275, "p_batch128_hit": 0.0, "n_dead_rows": 39, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-Nano-12B-v2", "arch": "hybrid", "dataset": "Math-RL/OpenR1-Math-220k", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 444.269375, "p_batch128_hit": 0.0, "n_dead_rows": 39, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-Nano-12B-v2", "arch": "hybrid", "dataset": "CPT/fineweb-edu(en)", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 939.71225, "p_batch128_hit": 0.0, "n_dead_rows": 39, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-Nano-12B-v2", "arch": "hybrid", "dataset": "CPT/fineweb-2:rus_Cyrl", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1257.423125, "p_batch128_hit": 0.0, "n_dead_rows": 39, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-Nano-12B-v2", "arch": "hybrid", "dataset": "CPT/fineweb-2:jpn_Jpan", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1099.96625, "p_batch128_hit": 0.0, "n_dead_rows": 39, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-Nano-12B-v2", "arch": "hybrid", "dataset": "CPT/fineweb-2:kor_Hang", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 950.788625, "p_batch128_hit": 0.0, "n_dead_rows": 39, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-Nano-12B-v2", "arch": "hybrid", "dataset": "CPT/fineweb-2:tha_Thai", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1521.41225, "p_batch128_hit": 0.0, "n_dead_rows": 39, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-Nano-12B-v2", "arch": "hybrid", "dataset": "CPT/fineweb-2:khk_Cyrl", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1479.04325, "p_batch128_hit": 0.0, "n_dead_rows": 39, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-Nano-12B-v2", "arch": "hybrid", "dataset": "CPT/fineweb-2:tel_Telu", "n": 8000, "frac_samples_hit": 0.016, "dead_per_Mtok": 17.912415130932104, "avg_tok": 1388.701625, "p_batch128_hit": 0.8731260096468085, "n_dead_rows": 39, "n_distinct_hit": 14, "top": [[" పైబడిన", 53], [" కొరియర్", 36], ["ాఫీసు", 34], [" సరఫరాల", 19], [" వాడీ", 16], [" అమలవుతోంది", 8]], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-Nano-12B-v2", "arch": "hybrid", "dataset": "CPT/fineweb-2:arb_Arab", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 797.56, "p_batch128_hit": 0.0, "n_dead_rows": 39, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/NVIDIA-Nemotron-Nano-12B-v2", "arch": "hybrid", "dataset": "CPT/fineweb-2:hin_Deva", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 889.321125, "p_batch128_hit": 0.0, "n_dead_rows": 39, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/Nemotron-H-4B-Base-8K", "arch": "hybrid", "dataset": "SFT/ultrachat_200k", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1177.11425, "p_batch128_hit": 0.0, "n_dead_rows": 1043, "n_distinct_hit": 0, "top": [], "bos_dead": true, "adds_bos": true, "template_dead_tokens": null}
{"model": "nvidia/Nemotron-H-4B-Base-8K", "arch": "hybrid", "dataset": "SFT/tulu-3-sft-mixture", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 440.00325, "p_batch128_hit": 0.0, "n_dead_rows": 1043, "n_distinct_hit": 0, "top": [], "bos_dead": true, "adds_bos": true, "template_dead_tokens": null}
{"model": "nvidia/Nemotron-H-4B-Base-8K", "arch": "hybrid", "dataset": "SFT/aya_dataset(multilingual)", "n": 8000, "frac_samples_hit": 0.001625, "dead_per_Mtok": 14.052379675549544, "avg_tok": 329.12575, "p_batch128_hit": 0.1879303635370596, "n_dead_rows": 1043, "n_distinct_hit": 10, "top": [["<unk>", 10], [" మురుగునీటిని", 5], [" జలవనరుల్లోకి", 5], [" బయోగ్యాస్", 4], [" పారబోస్తారు", 4], [" చేతిపంపుల", 3]], "bos_dead": true, "adds_bos": true, "template_dead_tokens": null}
{"model": "nvidia/Nemotron-H-4B-Base-8K", "arch": "hybrid", "dataset": "Code/Magicoder-OSS-75K", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 512.398375, "p_batch128_hit": 0.0, "n_dead_rows": 1043, "n_distinct_hit": 0, "top": [], "bos_dead": true, "adds_bos": true, "template_dead_tokens": null}
{"model": "nvidia/Nemotron-H-4B-Base-8K", "arch": "hybrid", "dataset": "Math-RL/NuminaMath-CoT", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 490.69275, "p_batch128_hit": 0.0, "n_dead_rows": 1043, "n_distinct_hit": 0, "top": [], "bos_dead": true, "adds_bos": true, "template_dead_tokens": null}
{"model": "nvidia/Nemotron-H-4B-Base-8K", "arch": "hybrid", "dataset": "Math-RL/OpenR1-Math-220k", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 444.269375, "p_batch128_hit": 0.0, "n_dead_rows": 1043, "n_distinct_hit": 0, "top": [], "bos_dead": true, "adds_bos": true, "template_dead_tokens": null}
{"model": "nvidia/Nemotron-H-4B-Base-8K", "arch": "hybrid", "dataset": "CPT/fineweb-edu(en)", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 939.71225, "p_batch128_hit": 0.0, "n_dead_rows": 1043, "n_distinct_hit": 0, "top": [], "bos_dead": true, "adds_bos": true, "template_dead_tokens": null}
{"model": "nvidia/Nemotron-H-4B-Base-8K", "arch": "hybrid", "dataset": "CPT/fineweb-2:rus_Cyrl", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1257.423125, "p_batch128_hit": 0.0, "n_dead_rows": 1043, "n_distinct_hit": 0, "top": [], "bos_dead": true, "adds_bos": true, "template_dead_tokens": null}
{"model": "nvidia/Nemotron-H-4B-Base-8K", "arch": "hybrid", "dataset": "CPT/fineweb-2:jpn_Jpan", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1099.96625, "p_batch128_hit": 0.0, "n_dead_rows": 1043, "n_distinct_hit": 0, "top": [], "bos_dead": true, "adds_bos": true, "template_dead_tokens": null}
{"model": "nvidia/Nemotron-H-4B-Base-8K", "arch": "hybrid", "dataset": "CPT/fineweb-2:kor_Hang", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 950.788625, "p_batch128_hit": 0.0, "n_dead_rows": 1043, "n_distinct_hit": 0, "top": [], "bos_dead": true, "adds_bos": true, "template_dead_tokens": null}
{"model": "nvidia/Nemotron-H-4B-Base-8K", "arch": "hybrid", "dataset": "CPT/fineweb-2:tha_Thai", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1521.41225, "p_batch128_hit": 0.0, "n_dead_rows": 1043, "n_distinct_hit": 0, "top": [], "bos_dead": true, "adds_bos": true, "template_dead_tokens": null}
{"model": "nvidia/Nemotron-H-4B-Base-8K", "arch": "hybrid", "dataset": "CPT/fineweb-2:khk_Cyrl", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1479.04325, "p_batch128_hit": 0.0, "n_dead_rows": 1043, "n_distinct_hit": 0, "top": [], "bos_dead": true, "adds_bos": true, "template_dead_tokens": null}
{"model": "nvidia/Nemotron-H-4B-Base-8K", "arch": "hybrid", "dataset": "CPT/fineweb-2:tel_Telu", "n": 8000, "frac_samples_hit": 0.00525, "dead_per_Mtok": 8.371128679279828, "avg_tok": 1388.701625, "p_batch128_hit": 0.49021703283317986, "n_dead_rows": 1043, "n_distinct_hit": 15, "top": [[" ట్రాక్టర్ల", 35], ["ావసరాల", 17], [" గృహావసరాల", 6], [" కెఫె", 6], [" మురుగునీటిని", 5], [" బయోగ్యాస్", 5]], "bos_dead": true, "adds_bos": true, "template_dead_tokens": null}
{"model": "nvidia/Nemotron-H-4B-Base-8K", "arch": "hybrid", "dataset": "CPT/fineweb-2:arb_Arab", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 797.56, "p_batch128_hit": 0.0, "n_dead_rows": 1043, "n_distinct_hit": 0, "top": [], "bos_dead": true, "adds_bos": true, "template_dead_tokens": null}
{"model": "nvidia/Nemotron-H-4B-Base-8K", "arch": "hybrid", "dataset": "CPT/fineweb-2:hin_Deva", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 889.321125, "p_batch128_hit": 0.0, "n_dead_rows": 1043, "n_distinct_hit": 0, "top": [], "bos_dead": true, "adds_bos": true, "template_dead_tokens": null}
{"model": "nvidia/Nemotron-H-8B-Base-8K", "arch": "hybrid", "dataset": "SFT/ultrachat_200k", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1177.11425, "p_batch128_hit": 0.0, "n_dead_rows": 1041, "n_distinct_hit": 0, "top": [], "bos_dead": true, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/Nemotron-H-8B-Base-8K", "arch": "hybrid", "dataset": "SFT/tulu-3-sft-mixture", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 440.00325, "p_batch128_hit": 0.0, "n_dead_rows": 1041, "n_distinct_hit": 0, "top": [], "bos_dead": true, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/Nemotron-H-8B-Base-8K", "arch": "hybrid", "dataset": "SFT/aya_dataset(multilingual)", "n": 8000, "frac_samples_hit": 0.0015, "dead_per_Mtok": 13.67258563026442, "avg_tok": 329.12575, "p_batch128_hit": 0.174812086101913, "n_dead_rows": 1041, "n_distinct_hit": 9, "top": [["<unk>", 10], [" మురుగునీటిని", 5], [" జలవనరుల్లోకి", 5], [" బయోగ్యాస్", 4], [" పారబోస్తారు", 4], [" చేతిపంపుల", 3]], "bos_dead": true, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/Nemotron-H-8B-Base-8K", "arch": "hybrid", "dataset": "Code/Magicoder-OSS-75K", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 512.398375, "p_batch128_hit": 0.0, "n_dead_rows": 1041, "n_distinct_hit": 0, "top": [], "bos_dead": true, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/Nemotron-H-8B-Base-8K", "arch": "hybrid", "dataset": "Math-RL/NuminaMath-CoT", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 490.69275, "p_batch128_hit": 0.0, "n_dead_rows": 1041, "n_distinct_hit": 0, "top": [], "bos_dead": true, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/Nemotron-H-8B-Base-8K", "arch": "hybrid", "dataset": "Math-RL/OpenR1-Math-220k", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 444.269375, "p_batch128_hit": 0.0, "n_dead_rows": 1041, "n_distinct_hit": 0, "top": [], "bos_dead": true, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/Nemotron-H-8B-Base-8K", "arch": "hybrid", "dataset": "CPT/fineweb-edu(en)", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 939.71225, "p_batch128_hit": 0.0, "n_dead_rows": 1041, "n_distinct_hit": 0, "top": [], "bos_dead": true, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/Nemotron-H-8B-Base-8K", "arch": "hybrid", "dataset": "CPT/fineweb-2:rus_Cyrl", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1257.423125, "p_batch128_hit": 0.0, "n_dead_rows": 1041, "n_distinct_hit": 0, "top": [], "bos_dead": true, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/Nemotron-H-8B-Base-8K", "arch": "hybrid", "dataset": "CPT/fineweb-2:jpn_Jpan", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1099.96625, "p_batch128_hit": 0.0, "n_dead_rows": 1041, "n_distinct_hit": 0, "top": [], "bos_dead": true, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/Nemotron-H-8B-Base-8K", "arch": "hybrid", "dataset": "CPT/fineweb-2:kor_Hang", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 950.788625, "p_batch128_hit": 0.0, "n_dead_rows": 1041, "n_distinct_hit": 0, "top": [], "bos_dead": true, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/Nemotron-H-8B-Base-8K", "arch": "hybrid", "dataset": "CPT/fineweb-2:tha_Thai", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1521.41225, "p_batch128_hit": 0.0, "n_dead_rows": 1041, "n_distinct_hit": 0, "top": [], "bos_dead": true, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/Nemotron-H-8B-Base-8K", "arch": "hybrid", "dataset": "CPT/fineweb-2:khk_Cyrl", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1479.04325, "p_batch128_hit": 0.0, "n_dead_rows": 1041, "n_distinct_hit": 0, "top": [], "bos_dead": true, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/Nemotron-H-8B-Base-8K", "arch": "hybrid", "dataset": "CPT/fineweb-2:tel_Telu", "n": 8000, "frac_samples_hit": 0.00325, "dead_per_Mtok": 6.84092236156201, "avg_tok": 1388.701625, "p_batch128_hit": 0.3407664906011284, "n_dead_rows": 1041, "n_distinct_hit": 14, "top": [[" ట్రాక్టర్ల", 35], [" గృహావసరాల", 6], [" కెఫె", 6], [" మురుగునీటిని", 5], [" బయోగ్యాస్", 5], [" చేతిపంపుల", 4]], "bos_dead": true, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/Nemotron-H-8B-Base-8K", "arch": "hybrid", "dataset": "CPT/fineweb-2:arb_Arab", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 797.56, "p_batch128_hit": 0.0, "n_dead_rows": 1041, "n_distinct_hit": 0, "top": [], "bos_dead": true, "adds_bos": true, "template_dead_tokens": []}
{"model": "nvidia/Nemotron-H-8B-Base-8K", "arch": "hybrid", "dataset": "CPT/fineweb-2:hin_Deva", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 889.321125, "p_batch128_hit": 0.0, "n_dead_rows": 1041, "n_distinct_hit": 0, "top": [], "bos_dead": true, "adds_bos": true, "template_dead_tokens": []}
{"model": "tiiuae/Falcon-H1-1.5B-Base", "arch": "hybrid", "dataset": "SFT/ultrachat_200k", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1284.441875, "p_batch128_hit": 0.0, "n_dead_rows": 374, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon-H1-1.5B-Base", "arch": "hybrid", "dataset": "SFT/tulu-3-sft-mixture", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 498.42075, "p_batch128_hit": 0.0, "n_dead_rows": 374, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon-H1-1.5B-Base", "arch": "hybrid", "dataset": "SFT/aya_dataset(multilingual)", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 503.274625, "p_batch128_hit": 0.0, "n_dead_rows": 374, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon-H1-1.5B-Base", "arch": "hybrid", "dataset": "Code/Magicoder-OSS-75K", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 605.502375, "p_batch128_hit": 0.0, "n_dead_rows": 374, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon-H1-1.5B-Base", "arch": "hybrid", "dataset": "Math-RL/NuminaMath-CoT", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 565.2, "p_batch128_hit": 0.0, "n_dead_rows": 374, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon-H1-1.5B-Base", "arch": "hybrid", "dataset": "Math-RL/OpenR1-Math-220k", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 505.478625, "p_batch128_hit": 0.0, "n_dead_rows": 374, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon-H1-1.5B-Base", "arch": "hybrid", "dataset": "CPT/fineweb-edu(en)", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1035.18675, "p_batch128_hit": 0.0, "n_dead_rows": 374, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon-H1-1.5B-Base", "arch": "hybrid", "dataset": "CPT/fineweb-2:rus_Cyrl", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1329.296375, "p_batch128_hit": 0.0, "n_dead_rows": 374, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon-H1-1.5B-Base", "arch": "hybrid", "dataset": "CPT/fineweb-2:jpn_Jpan", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1029.187, "p_batch128_hit": 0.0, "n_dead_rows": 374, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon-H1-1.5B-Base", "arch": "hybrid", "dataset": "CPT/fineweb-2:kor_Hang", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1050.594375, "p_batch128_hit": 0.0, "n_dead_rows": 374, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon-H1-1.5B-Base", "arch": "hybrid", "dataset": "CPT/fineweb-2:tha_Thai", "n": 8000, "frac_samples_hit": 0.0095, "dead_per_Mtok": 5.937474156083472, "avg_tok": 1768.42875, "p_batch128_hit": 0.7053045544747769, "n_dead_rows": 374, "n_distinct_hit": 8, "top": [["บอกไป", 23], ["เว็บอื่นๆ", 20], ["อย่างที่ได้", 12], [" การเล่นพนันออนไลน์", 8], ["ได้ในที่เดียว", 7], [" และลูกค้า", 6]], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon-H1-1.5B-Base", "arch": "hybrid", "dataset": "CPT/fineweb-2:khk_Cyrl", "n": 8000, "frac_samples_hit": 0.24025, "dead_per_Mtok": 337.0074160927459, "avg_tok": 1489.952375, "p_batch128_hit": 0.9999999999999994, "n_dead_rows": 374, "n_distinct_hit": 31, "top": [[" анхаарал", 645], [" итгэ", 474], [" хүүхдэд", 304], [" үзүүлдэг", 296], [" хүүхдийг", 264], [" өнг", 260]], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon-H1-1.5B-Base", "arch": "hybrid", "dataset": "CPT/fineweb-2:tel_Telu", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 5742.69625, "p_batch128_hit": 0.0, "n_dead_rows": 374, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon-H1-1.5B-Base", "arch": "hybrid", "dataset": "CPT/fineweb-2:arb_Arab", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 871.28275, "p_batch128_hit": 0.0, "n_dead_rows": 374, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon-H1-1.5B-Base", "arch": "hybrid", "dataset": "CPT/fineweb-2:hin_Deva", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1053.978375, "p_batch128_hit": 0.0, "n_dead_rows": 374, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon-H1-7B-Base", "arch": "hybrid", "dataset": "SFT/ultrachat_200k", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1228.819375, "p_batch128_hit": 0.0, "n_dead_rows": 1260, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon-H1-7B-Base", "arch": "hybrid", "dataset": "SFT/tulu-3-sft-mixture", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 482.144125, "p_batch128_hit": 0.0, "n_dead_rows": 1260, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon-H1-7B-Base", "arch": "hybrid", "dataset": "SFT/aya_dataset(multilingual)", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 462.848125, "p_batch128_hit": 0.0, "n_dead_rows": 1260, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon-H1-7B-Base", "arch": "hybrid", "dataset": "Code/Magicoder-OSS-75K", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 592.8165, "p_batch128_hit": 0.0, "n_dead_rows": 1260, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon-H1-7B-Base", "arch": "hybrid", "dataset": "Math-RL/NuminaMath-CoT", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 557.22875, "p_batch128_hit": 0.0, "n_dead_rows": 1260, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon-H1-7B-Base", "arch": "hybrid", "dataset": "Math-RL/OpenR1-Math-220k", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 499.4675, "p_batch128_hit": 0.0, "n_dead_rows": 1260, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon-H1-7B-Base", "arch": "hybrid", "dataset": "CPT/fineweb-edu(en)", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 986.552875, "p_batch128_hit": 0.0, "n_dead_rows": 1260, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon-H1-7B-Base", "arch": "hybrid", "dataset": "CPT/fineweb-2:rus_Cyrl", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1179.967, "p_batch128_hit": 0.0, "n_dead_rows": 1260, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon-H1-7B-Base", "arch": "hybrid", "dataset": "CPT/fineweb-2:jpn_Jpan", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 913.661875, "p_batch128_hit": 0.0, "n_dead_rows": 1260, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon-H1-7B-Base", "arch": "hybrid", "dataset": "CPT/fineweb-2:kor_Hang", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 936.499125, "p_batch128_hit": 0.0, "n_dead_rows": 1260, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon-H1-7B-Base", "arch": "hybrid", "dataset": "CPT/fineweb-2:tha_Thai", "n": 8000, "frac_samples_hit": 0.02825, "dead_per_Mtok": 20.551048336999827, "avg_tok": 1605.7575, "p_batch128_hit": 0.9744740266887806, "n_dead_rows": 1260, "n_distinct_hit": 54, "top": [["�่าทีม�", 21], ["�ู้ไหม�", 21], ["โรปาลีก", 16], [" เริ่มต้นจาก�", 15], [" มีมาตรฐาน�", 14], ["�องอาร์เซนอล", 14]], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon-H1-7B-Base", "arch": "hybrid", "dataset": "CPT/fineweb-2:khk_Cyrl", "n": 8000, "frac_samples_hit": 0.163, "dead_per_Mtok": 214.89800882371588, "avg_tok": 1376.23425, "p_batch128_hit": 0.9999999998715131, "n_dead_rows": 1260, "n_distinct_hit": 67, "top": [[" үзүүлдэг", 296], [" тустай", 221], [" огцом", 187], [" цусны", 186], [" түрэмгий", 128], [" байлгаж", 106]], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon-H1-7B-Base", "arch": "hybrid", "dataset": "CPT/fineweb-2:tel_Telu", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 5157.877, "p_batch128_hit": 0.0, "n_dead_rows": 1260, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon-H1-7B-Base", "arch": "hybrid", "dataset": "CPT/fineweb-2:arb_Arab", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 775.99525, "p_batch128_hit": 0.0, "n_dead_rows": 1260, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon-H1-7B-Base", "arch": "hybrid", "dataset": "CPT/fineweb-2:hin_Deva", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 905.59625, "p_batch128_hit": 0.0, "n_dead_rows": 1260, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "unsloth/Meta-Llama-3.1-8B", "arch": "transformer", "dataset": "SFT/ultrachat_200k", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1146.34525, "p_batch128_hit": 0.0, "n_dead_rows": 289, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": null}
{"model": "unsloth/Meta-Llama-3.1-8B", "arch": "transformer", "dataset": "SFT/tulu-3-sft-mixture", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 420.439, "p_batch128_hit": 0.0, "n_dead_rows": 289, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": null}
{"model": "unsloth/Meta-Llama-3.1-8B", "arch": "transformer", "dataset": "SFT/aya_dataset(multilingual)", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 478.04225, "p_batch128_hit": 0.0, "n_dead_rows": 289, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": null}
{"model": "unsloth/Meta-Llama-3.1-8B", "arch": "transformer", "dataset": "Code/Magicoder-OSS-75K", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 495.5265, "p_batch128_hit": 0.0, "n_dead_rows": 289, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": null}
{"model": "unsloth/Meta-Llama-3.1-8B", "arch": "transformer", "dataset": "Math-RL/NuminaMath-CoT", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 492.03425, "p_batch128_hit": 0.0, "n_dead_rows": 289, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": null}
{"model": "unsloth/Meta-Llama-3.1-8B", "arch": "transformer", "dataset": "Math-RL/OpenR1-Math-220k", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 453.316, "p_batch128_hit": 0.0, "n_dead_rows": 289, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": null}
{"model": "unsloth/Meta-Llama-3.1-8B", "arch": "transformer", "dataset": "CPT/fineweb-edu(en)", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 914.767125, "p_batch128_hit": 0.0, "n_dead_rows": 289, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": null}
{"model": "unsloth/Meta-Llama-3.1-8B", "arch": "transformer", "dataset": "CPT/fineweb-2:rus_Cyrl", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1263.87875, "p_batch128_hit": 0.0, "n_dead_rows": 289, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": null}
{"model": "unsloth/Meta-Llama-3.1-8B", "arch": "transformer", "dataset": "CPT/fineweb-2:jpn_Jpan", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1021.29325, "p_batch128_hit": 0.0, "n_dead_rows": 289, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": null}
{"model": "unsloth/Meta-Llama-3.1-8B", "arch": "transformer", "dataset": "CPT/fineweb-2:kor_Hang", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1007.8395, "p_batch128_hit": 0.0, "n_dead_rows": 289, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": null}
{"model": "unsloth/Meta-Llama-3.1-8B", "arch": "transformer", "dataset": "CPT/fineweb-2:tha_Thai", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1346.28175, "p_batch128_hit": 0.0, "n_dead_rows": 289, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": null}
{"model": "unsloth/Meta-Llama-3.1-8B", "arch": "transformer", "dataset": "CPT/fineweb-2:khk_Cyrl", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1927.629, "p_batch128_hit": 0.0, "n_dead_rows": 289, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": null}
{"model": "unsloth/Meta-Llama-3.1-8B", "arch": "transformer", "dataset": "CPT/fineweb-2:tel_Telu", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 4801.04125, "p_batch128_hit": 0.0, "n_dead_rows": 289, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": null}
{"model": "unsloth/Meta-Llama-3.1-8B", "arch": "transformer", "dataset": "CPT/fineweb-2:arb_Arab", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1001.35625, "p_batch128_hit": 0.0, "n_dead_rows": 289, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": null}
{"model": "unsloth/Meta-Llama-3.1-8B", "arch": "transformer", "dataset": "CPT/fineweb-2:hin_Deva", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1196.3345, "p_batch128_hit": 0.0, "n_dead_rows": 289, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": null}
{"model": "Qwen/Qwen2.5-7B", "arch": "transformer", "dataset": "SFT/ultrachat_200k", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1154.1445, "p_batch128_hit": 0.0, "n_dead_rows": 2361, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": []}
{"model": "Qwen/Qwen2.5-7B", "arch": "transformer", "dataset": "SFT/tulu-3-sft-mixture", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 437.502125, "p_batch128_hit": 0.0, "n_dead_rows": 2361, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": []}
{"model": "Qwen/Qwen2.5-7B", "arch": "transformer", "dataset": "SFT/aya_dataset(multilingual)", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 443.249, "p_batch128_hit": 0.0, "n_dead_rows": 2361, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": []}
{"model": "Qwen/Qwen2.5-7B", "arch": "transformer", "dataset": "Code/Magicoder-OSS-75K", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 499.606, "p_batch128_hit": 0.0, "n_dead_rows": 2361, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": []}
{"model": "Qwen/Qwen2.5-7B", "arch": "transformer", "dataset": "Math-RL/NuminaMath-CoT", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 508.85725, "p_batch128_hit": 0.0, "n_dead_rows": 2361, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": []}
{"model": "Qwen/Qwen2.5-7B", "arch": "transformer", "dataset": "Math-RL/OpenR1-Math-220k", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 470.80725, "p_batch128_hit": 0.0, "n_dead_rows": 2361, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": []}
{"model": "Qwen/Qwen2.5-7B", "arch": "transformer", "dataset": "CPT/fineweb-edu(en)", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 933.839875, "p_batch128_hit": 0.0, "n_dead_rows": 2361, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": []}
{"model": "Qwen/Qwen2.5-7B", "arch": "transformer", "dataset": "CPT/fineweb-2:rus_Cyrl", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1380.16, "p_batch128_hit": 0.0, "n_dead_rows": 2361, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": []}
{"model": "Qwen/Qwen2.5-7B", "arch": "transformer", "dataset": "CPT/fineweb-2:jpn_Jpan", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 972.7975, "p_batch128_hit": 0.0, "n_dead_rows": 2361, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": []}
{"model": "Qwen/Qwen2.5-7B", "arch": "transformer", "dataset": "CPT/fineweb-2:kor_Hang", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1124.170125, "p_batch128_hit": 0.0, "n_dead_rows": 2361, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": []}
{"model": "Qwen/Qwen2.5-7B", "arch": "transformer", "dataset": "CPT/fineweb-2:tha_Thai", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1593.20075, "p_batch128_hit": 0.0, "n_dead_rows": 2361, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": []}
{"model": "Qwen/Qwen2.5-7B", "arch": "transformer", "dataset": "CPT/fineweb-2:khk_Cyrl", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1869.49575, "p_batch128_hit": 0.0, "n_dead_rows": 2361, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": []}
{"model": "Qwen/Qwen2.5-7B", "arch": "transformer", "dataset": "CPT/fineweb-2:tel_Telu", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 4139.3375, "p_batch128_hit": 0.0, "n_dead_rows": 2361, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": []}
{"model": "Qwen/Qwen2.5-7B", "arch": "transformer", "dataset": "CPT/fineweb-2:arb_Arab", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 986.549875, "p_batch128_hit": 0.0, "n_dead_rows": 2361, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": []}
{"model": "Qwen/Qwen2.5-7B", "arch": "transformer", "dataset": "CPT/fineweb-2:hin_Deva", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 2102.667625, "p_batch128_hit": 0.0, "n_dead_rows": 2361, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": []}
{"model": "unsloth/mistral-7b-v0.3", "arch": "transformer", "dataset": "SFT/ultrachat_200k", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1308.785625, "p_batch128_hit": 0.0, "n_dead_rows": 902, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": null}
{"model": "unsloth/mistral-7b-v0.3", "arch": "transformer", "dataset": "SFT/tulu-3-sft-mixture", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 507.759, "p_batch128_hit": 0.0, "n_dead_rows": 902, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": null}
{"model": "unsloth/mistral-7b-v0.3", "arch": "transformer", "dataset": "SFT/aya_dataset(multilingual)", "n": 8000, "frac_samples_hit": 0.000875, "dead_per_Mtok": 2.2060129294417794, "avg_tok": 566.633125, "p_batch128_hit": 0.1059995751652667, "n_dead_rows": 902, "n_distinct_hit": 1, "top": [["<unk>", 10]], "bos_dead": false, "adds_bos": true, "template_dead_tokens": null}
{"model": "unsloth/mistral-7b-v0.3", "arch": "transformer", "dataset": "Code/Magicoder-OSS-75K", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 599.5675, "p_batch128_hit": 0.0, "n_dead_rows": 902, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": null}
{"model": "unsloth/mistral-7b-v0.3", "arch": "transformer", "dataset": "Math-RL/NuminaMath-CoT", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 541.0725, "p_batch128_hit": 0.0, "n_dead_rows": 902, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": null}
{"model": "unsloth/mistral-7b-v0.3", "arch": "transformer", "dataset": "Math-RL/OpenR1-Math-220k", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 489.978125, "p_batch128_hit": 0.0, "n_dead_rows": 902, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": null}
{"model": "unsloth/mistral-7b-v0.3", "arch": "transformer", "dataset": "CPT/fineweb-edu(en)", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1038.96575, "p_batch128_hit": 0.0, "n_dead_rows": 902, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": null}
{"model": "unsloth/mistral-7b-v0.3", "arch": "transformer", "dataset": "CPT/fineweb-2:rus_Cyrl", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1656.19875, "p_batch128_hit": 0.0, "n_dead_rows": 902, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": null}
{"model": "unsloth/mistral-7b-v0.3", "arch": "transformer", "dataset": "CPT/fineweb-2:jpn_Jpan", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1590.267625, "p_batch128_hit": 0.0, "n_dead_rows": 902, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": null}
{"model": "unsloth/mistral-7b-v0.3", "arch": "transformer", "dataset": "CPT/fineweb-2:kor_Hang", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1755.084, "p_batch128_hit": 0.0, "n_dead_rows": 902, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": null}
{"model": "unsloth/mistral-7b-v0.3", "arch": "transformer", "dataset": "CPT/fineweb-2:tha_Thai", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 2777.904875, "p_batch128_hit": 0.0, "n_dead_rows": 902, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": null}
{"model": "unsloth/mistral-7b-v0.3", "arch": "transformer", "dataset": "CPT/fineweb-2:khk_Cyrl", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1970.380625, "p_batch128_hit": 0.0, "n_dead_rows": 902, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": null}
{"model": "unsloth/mistral-7b-v0.3", "arch": "transformer", "dataset": "CPT/fineweb-2:tel_Telu", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 4637.809625, "p_batch128_hit": 0.0, "n_dead_rows": 902, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": null}
{"model": "unsloth/mistral-7b-v0.3", "arch": "transformer", "dataset": "CPT/fineweb-2:arb_Arab", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 2303.96075, "p_batch128_hit": 0.0, "n_dead_rows": 902, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": null}
{"model": "unsloth/mistral-7b-v0.3", "arch": "transformer", "dataset": "CPT/fineweb-2:hin_Deva", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 2343.118, "p_batch128_hit": 0.0, "n_dead_rows": 902, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": null}
{"model": "tiiuae/Falcon3-7B-Base", "arch": "transformer", "dataset": "SFT/ultrachat_200k", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1195.937625, "p_batch128_hit": 0.0, "n_dead_rows": 2257, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon3-7B-Base", "arch": "transformer", "dataset": "SFT/tulu-3-sft-mixture", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 491.728125, "p_batch128_hit": 0.0, "n_dead_rows": 2257, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon3-7B-Base", "arch": "transformer", "dataset": "SFT/aya_dataset(multilingual)", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 591.453125, "p_batch128_hit": 0.0, "n_dead_rows": 2257, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon3-7B-Base", "arch": "transformer", "dataset": "Code/Magicoder-OSS-75K", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 592.669375, "p_batch128_hit": 0.0, "n_dead_rows": 2257, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon3-7B-Base", "arch": "transformer", "dataset": "Math-RL/NuminaMath-CoT", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 587.713375, "p_batch128_hit": 0.0, "n_dead_rows": 2257, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon3-7B-Base", "arch": "transformer", "dataset": "Math-RL/OpenR1-Math-220k", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 530.0625, "p_batch128_hit": 0.0, "n_dead_rows": 2257, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon3-7B-Base", "arch": "transformer", "dataset": "CPT/fineweb-edu(en)", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 940.90875, "p_batch128_hit": 0.0, "n_dead_rows": 2257, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon3-7B-Base", "arch": "transformer", "dataset": "CPT/fineweb-2:rus_Cyrl", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 3438.889, "p_batch128_hit": 0.0, "n_dead_rows": 2257, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon3-7B-Base", "arch": "transformer", "dataset": "CPT/fineweb-2:jpn_Jpan", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1949.766125, "p_batch128_hit": 0.0, "n_dead_rows": 2257, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon3-7B-Base", "arch": "transformer", "dataset": "CPT/fineweb-2:kor_Hang", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 2450.53925, "p_batch128_hit": 0.0, "n_dead_rows": 2257, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon3-7B-Base", "arch": "transformer", "dataset": "CPT/fineweb-2:tha_Thai", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 3924.203125, "p_batch128_hit": 0.0, "n_dead_rows": 2257, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon3-7B-Base", "arch": "transformer", "dataset": "CPT/fineweb-2:khk_Cyrl", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 3006.3285, "p_batch128_hit": 0.0, "n_dead_rows": 2257, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon3-7B-Base", "arch": "transformer", "dataset": "CPT/fineweb-2:tel_Telu", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 4825.202875, "p_batch128_hit": 0.0, "n_dead_rows": 2257, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon3-7B-Base", "arch": "transformer", "dataset": "CPT/fineweb-2:arb_Arab", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 2026.53, "p_batch128_hit": 0.0, "n_dead_rows": 2257, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "tiiuae/Falcon3-7B-Base", "arch": "transformer", "dataset": "CPT/fineweb-2:hin_Deva", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 2275.302375, "p_batch128_hit": 0.0, "n_dead_rows": 2257, "n_distinct_hit": 0, "top": [], "bos_dead": null, "adds_bos": false, "template_dead_tokens": null}
{"model": "openbmb/MiniCPM5-1B", "arch": "transformer", "dataset": "SFT/ultrachat_200k", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1152.2905, "p_batch128_hit": 0.0, "n_dead_rows": 1024, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "openbmb/MiniCPM5-1B", "arch": "transformer", "dataset": "SFT/tulu-3-sft-mixture", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 431.392, "p_batch128_hit": 0.0, "n_dead_rows": 1024, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "openbmb/MiniCPM5-1B", "arch": "transformer", "dataset": "SFT/aya_dataset(multilingual)", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 642.91025, "p_batch128_hit": 0.0, "n_dead_rows": 1024, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "openbmb/MiniCPM5-1B", "arch": "transformer", "dataset": "Code/Magicoder-OSS-75K", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 521.37125, "p_batch128_hit": 0.0, "n_dead_rows": 1024, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "openbmb/MiniCPM5-1B", "arch": "transformer", "dataset": "Math-RL/NuminaMath-CoT", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 473.444625, "p_batch128_hit": 0.0, "n_dead_rows": 1024, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "openbmb/MiniCPM5-1B", "arch": "transformer", "dataset": "Math-RL/OpenR1-Math-220k", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 426.724875, "p_batch128_hit": 0.0, "n_dead_rows": 1024, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "openbmb/MiniCPM5-1B", "arch": "transformer", "dataset": "CPT/fineweb-edu(en)", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 897.173, "p_batch128_hit": 0.0, "n_dead_rows": 1024, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "openbmb/MiniCPM5-1B", "arch": "transformer", "dataset": "CPT/fineweb-2:rus_Cyrl", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1236.108875, "p_batch128_hit": 0.0, "n_dead_rows": 1024, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "openbmb/MiniCPM5-1B", "arch": "transformer", "dataset": "CPT/fineweb-2:jpn_Jpan", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 924.744625, "p_batch128_hit": 0.0, "n_dead_rows": 1024, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "openbmb/MiniCPM5-1B", "arch": "transformer", "dataset": "CPT/fineweb-2:kor_Hang", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 975.8295, "p_batch128_hit": 0.0, "n_dead_rows": 1024, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "openbmb/MiniCPM5-1B", "arch": "transformer", "dataset": "CPT/fineweb-2:tha_Thai", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1198.229625, "p_batch128_hit": 0.0, "n_dead_rows": 1024, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "openbmb/MiniCPM5-1B", "arch": "transformer", "dataset": "CPT/fineweb-2:khk_Cyrl", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1998.96025, "p_batch128_hit": 0.0, "n_dead_rows": 1024, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "openbmb/MiniCPM5-1B", "arch": "transformer", "dataset": "CPT/fineweb-2:tel_Telu", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 5132.898375, "p_batch128_hit": 0.0, "n_dead_rows": 1024, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "openbmb/MiniCPM5-1B", "arch": "transformer", "dataset": "CPT/fineweb-2:arb_Arab", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 2348.298375, "p_batch128_hit": 0.0, "n_dead_rows": 1024, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "openbmb/MiniCPM5-1B", "arch": "transformer", "dataset": "CPT/fineweb-2:hin_Deva", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1790.432875, "p_batch128_hit": 0.0, "n_dead_rows": 1024, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": true, "template_dead_tokens": []}
{"model": "stabilityai/stablelm-2-1_6b", "arch": "transformer", "dataset": "SFT/ultrachat_200k", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1154.2415, "p_batch128_hit": 0.0, "n_dead_rows": 1238, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": false, "template_dead_tokens": null}
{"model": "stabilityai/stablelm-2-1_6b", "arch": "transformer", "dataset": "SFT/tulu-3-sft-mixture", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 442.045125, "p_batch128_hit": 0.0, "n_dead_rows": 1238, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": false, "template_dead_tokens": null}
{"model": "stabilityai/stablelm-2-1_6b", "arch": "transformer", "dataset": "SFT/aya_dataset(multilingual)", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 520.489125, "p_batch128_hit": 0.0, "n_dead_rows": 1238, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": false, "template_dead_tokens": null}
{"model": "stabilityai/stablelm-2-1_6b", "arch": "transformer", "dataset": "Code/Magicoder-OSS-75K", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 499.63775, "p_batch128_hit": 0.0, "n_dead_rows": 1238, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": false, "template_dead_tokens": null}
{"model": "stabilityai/stablelm-2-1_6b", "arch": "transformer", "dataset": "Math-RL/NuminaMath-CoT", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 509.128375, "p_batch128_hit": 0.0, "n_dead_rows": 1238, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": false, "template_dead_tokens": null}
{"model": "stabilityai/stablelm-2-1_6b", "arch": "transformer", "dataset": "Math-RL/OpenR1-Math-220k", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 470.931375, "p_batch128_hit": 0.0, "n_dead_rows": 1238, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": false, "template_dead_tokens": null}
{"model": "stabilityai/stablelm-2-1_6b", "arch": "transformer", "dataset": "CPT/fineweb-edu(en)", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 934.164625, "p_batch128_hit": 0.0, "n_dead_rows": 1238, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": false, "template_dead_tokens": null}
{"model": "stabilityai/stablelm-2-1_6b", "arch": "transformer", "dataset": "CPT/fineweb-2:rus_Cyrl", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1896.5305, "p_batch128_hit": 0.0, "n_dead_rows": 1238, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": false, "template_dead_tokens": null}
{"model": "stabilityai/stablelm-2-1_6b", "arch": "transformer", "dataset": "CPT/fineweb-2:jpn_Jpan", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1512.454875, "p_batch128_hit": 0.0, "n_dead_rows": 1238, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": false, "template_dead_tokens": null}
{"model": "stabilityai/stablelm-2-1_6b", "arch": "transformer", "dataset": "CPT/fineweb-2:kor_Hang", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1600.0035, "p_batch128_hit": 0.0, "n_dead_rows": 1238, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": false, "template_dead_tokens": null}
{"model": "stabilityai/stablelm-2-1_6b", "arch": "transformer", "dataset": "CPT/fineweb-2:tha_Thai", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 2596.292625, "p_batch128_hit": 0.0, "n_dead_rows": 1238, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": false, "template_dead_tokens": null}
{"model": "stabilityai/stablelm-2-1_6b", "arch": "transformer", "dataset": "CPT/fineweb-2:khk_Cyrl", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 2237.91775, "p_batch128_hit": 0.0, "n_dead_rows": 1238, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": false, "template_dead_tokens": null}
{"model": "stabilityai/stablelm-2-1_6b", "arch": "transformer", "dataset": "CPT/fineweb-2:tel_Telu", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 4811.6015, "p_batch128_hit": 0.0, "n_dead_rows": 1238, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": false, "template_dead_tokens": null}
{"model": "stabilityai/stablelm-2-1_6b", "arch": "transformer", "dataset": "CPT/fineweb-2:arb_Arab", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 1829.614125, "p_batch128_hit": 0.0, "n_dead_rows": 1238, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": false, "template_dead_tokens": null}
{"model": "stabilityai/stablelm-2-1_6b", "arch": "transformer", "dataset": "CPT/fineweb-2:hin_Deva", "n": 8000, "frac_samples_hit": 0.0, "dead_per_Mtok": 0.0, "avg_tok": 2246.205875, "p_batch128_hit": 0.0, "n_dead_rows": 1238, "n_distinct_hit": 0, "top": [], "bos_dead": false, "adds_bos": false, "template_dead_tokens": null}


==> anc/embscan/dsfreq.py <==
#!/usr/bin/env python3
"""How often do real public training datasets contain a model's near-dead (L2<1e-6) input tokens?"""
import json
import os
import random
import sys
from collections import Counter

sys.path.insert(0, "/tmp/pylib")
import pyarrow.parquet as pq  # noqa: E402
from huggingface_hub import HfApi, hf_hub_download  # noqa: E402
from transformers import AutoTokenizer  # noqa: E402

S = os.path.dirname(os.path.abspath(__file__))
OUT = os.path.join(S, "dsfreq.jsonl")
N = 8000
MAXCH = 20000
random.seed(0)

MODELS = {  # repo -> arch class (crash-relevant if hybrid)
    "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16": "hybrid", "nvidia/NVIDIA-Nemotron-Nano-9B-v2": "hybrid",
    "nvidia/NVIDIA-Nemotron-Nano-12B-v2": "hybrid", "nvidia/Nemotron-H-4B-Base-8K": "hybrid",
    "nvidia/Nemotron-H-8B-Base-8K": "hybrid", "tiiuae/Falcon-H1-1.5B-Base": "hybrid",
    "tiiuae/Falcon-H1-7B-Base": "hybrid", "moonshotai/Kimi-Linear-48B-A3B-Instruct": "hybrid(KDA)",
    "unsloth/Meta-Llama-3.1-8B": "transformer", "Qwen/Qwen2.5-7B": "transformer",
    "unsloth/mistral-7b-v0.3": "transformer", "tiiuae/Falcon3-7B-Base": "transformer",
    "openbmb/MiniCPM5-1B": "transformer", "stabilityai/stablelm-2-1_6b": "transformer",
}
FW2 = ["rus_Cyrl", "jpn_Jpan", "kor_Hang", "tha_Thai", "khk_Cyrl", "tel_Telu", "arb_Arab", "hin_Deva"]


def flat(v):
    if isinstance(v, str):
        return v
    if isinstance(v, dict):
        return "\n".join(flat(x) for k, x in v.items() if k not in ("role",))
    if isinstance(v, (list, tuple)):
        return "\n".join(flat(x) for x in v)
    return ""


def read_parquet(repo, fname, cols):
    p = hf_hub_download(repo, fname, repo_type="dataset")
    pf = pq.ParquetFile(p)
    rows = []
    for b in pf.iter_batches(batch_size=2048, columns=cols):
        for r in b.to_pylist():
            rows.append("\n".join(flat(r[c]) for c in cols)[:MAXCH])
        if len(rows) >= 4 * N:
            break
    return random.sample(rows, min(N, len(rows)))


def read_jsonl(repo, fname, cols):
    p = hf_hub_download(repo, fname, repo_type="dataset")
    rows = []
    with open(p) as f:
        for line in f:
            r = json.loads(line)
            rows.append("\n".join(flat(r.get(c, "")) for c in cols)[:MAXCH])
            if len(rows) >= 4 * N:
                break
    return random.sample(rows, min(N, len(rows)))


def pick(repo, prefix):
    fs = sorted(f for f in HfApi().list_repo_files(repo, repo_type="dataset")
                if f.startswith(prefix) and f.endswith(".parquet"))
    return fs[0]


def load_datasets():
    ds = {}
    ds["SFT/ultrachat_200k"] = read_parquet("HuggingFaceH4/ultrachat_200k",
                                            pick("HuggingFaceH4/ultrachat_200k", "data/train_sft"), ["messages"])
    ds["SFT/tulu-3-sft-mixture"] = (read_parquet("allenai/tulu-3-sft-mixture", "data/train-00000-of-00006.parquet", ["messages"])[:N // 2]
                                    + read_parquet("allenai/tulu-3-sft-mixture", "data/train-00004-of-00006.parquet", ["messages"])[:N // 2])
    ds["SFT/aya_dataset(multilingual)"] = read_parquet("CohereForAI/aya_dataset", "data/train-00000-of-00001.parquet",
                                                       ["inputs", "targets"])
    ds["Code/Magicoder-OSS-75K"] = read_jsonl("ise-uiuc/Magicoder-OSS-Instruct-75K",
                                              "data-oss_instruct-decontaminated.jsonl", ["problem", "solution"])
    ds["Math-RL/NuminaMath-CoT"] = read_parquet("AI-MO/NuminaMath-CoT", "data/train-00000-of-00005.parquet",
                                                ["problem", "solution"])
    ds["Math-RL/OpenR1-Math-220k"] = read_parquet("open-r1/OpenR1-Math-220k", "all/default-00000-of-00010.parquet",
                                                  ["problem", "solution"])
    ds["CPT/fineweb-edu(en)"] = read_parquet("HuggingFaceFW/fineweb-edu", pick("HuggingFaceFW/fineweb-edu", "sample/10BT/"),
                                             ["text"])
    for lang in FW2:
        try:
            ds[f"CPT/fineweb-2:{lang}"] = read_parquet("HuggingFaceFW/fineweb-2", f"data/{lang}/test/000_00000.parquet", ["text"])
        except Exception as e:  # noqa
            print("skip", lang, e, flush=True)
    return ds


def dead_ids():
    out = {}
    for line in open(os.path.join(S, "results.jsonl")):
        d = json.loads(line)
        if d.get("repo") in MODELS and "emb_weak_ids" in d:
            out[d["repo"]] = {i for i, v in zip(d["emb_weak_ids"], d["emb_weak_l2"]) if v < 1e-6}
    return out


def main():
    ds = load_datasets()
    print({k: len(v) for k, v in ds.items()}, flush=True)
    dead = dead_ids()
    fo = open(OUT, "w")
    for repo, arch in MODELS.items():
        D = dead.get(repo)
        if not D:
            print("no dead list", repo)
            continue
        try:
            tok = AutoTokenizer.from_pretrained(repo, trust_remote_code=True)
        except Exception as e:  # noqa
            print("tok fail", repo, e)
            continue
        special = set(tok.all_special_ids)
        tmpl = None
        if getattr(tok, "chat_template", None):
            try:
                ids = tok.apply_chat_template([{"role": "user", "content": "Hi"},
                                               {"role": "assistant", "content": "Hello"}], tokenize=True)
                if isinstance(ids, dict):
                    ids = ids["input_ids"]
                tmpl = sorted({tok.convert_ids_to_tokens(i) for i in ids if i in D})
            except Exception as e:  # noqa
                tmpl = f"err {e}"[:100]
        bos_dead = tok.bos_token_id in D if tok.bos_token_id is not None else None
        adds_bos = tok("x").input_ids[:1] == [tok.bos_token_id] if tok.bos_token_id is not None else False
        for name, texts in ds.items():
            enc = tok(texts, add_special_tokens=False).input_ids
            n_hit, ntok, nocc = 0, 0, 0
            c = Counter()
            for ids in enc:
                ntok += len(ids)
                h = [i for i in ids if i in D]
                if h:
                    n_hit += 1
                    nocc += len(h)
                    c.update(h)
            p = n_hit / len(enc)
            rec = {"model": repo, "arch": arch, "dataset": name, "n": len(enc), "frac_samples_hit": p,
                   "dead_per_Mtok": 1e6 * nocc / max(ntok, 1), "avg_tok": ntok / len(enc),
                   "p_batch128_hit": 1 - (1 - p) ** 128,
                   "n_dead_rows": len(D), "n_distinct_hit": len(c),
                   "top": [[tok.decode([i]), n] for i, n in c.most_common(6)],
                   "bos_dead": bos_dead, "adds_bos": adds_bos, "template_dead_tokens": tmpl}
            fo.write(json.dumps(rec, ensure_ascii=False) + "\n")
            fo.flush()
        print("done", repo, flush=True)


main()


==> anc/embscan/e26/e26_results.json <==
{
 "model": "allenai/OLMoE-1B-7B-0924",
 "V": 50304,
 "norms": {
  "emb_n_lt_1e-6": 251,
  "emb_n_lt_1e-3": 252,
  "emb_median": 0.42334558003482753,
  "emb_nearzero_min": 3.2271052440465344e-12,
  "emb_nearzero_max": 6.504070562647845e-07,
  "emb_rows_1e-6_to_1e-3": [
   {
    "id": 45382,
    "piece": "]{}\\_",
    "l2": 0.000251962055749466,
    "count": 0
   }
  ],
  "lmhead_median_all": 1.0126008940841476,
  "lmhead_median_nearzero_rows": 0.7846296645090216,
  "lmhead_n_lt_1e-6": 0
 },
 "nearzero_classes": {
  "added/reachable": 3,
  "ordinary/unreachable": 222,
  "ordinary/reachable": 2,
  "padding_beyond_tokenizer/beyond_tokenizer": 24
 },
 "nearzero_whitespace_only_pieces": 221,
 "sample": {
  "total_tokens": 364089618,
  "total_chars": 1424494289,
  "per_source": {
   "algebraic-stack": {
    "chars": 84046808,
    "docs": 8480,
    "tokens": 28353885
   },
   "arxiv(proof-pile-2)": {
    "chars": 80105957,
    "docs": 1415,
    "tokens": 24934943
   },
   "dclm": {
    "chars": 800040097,
    "docs": 141544,
    "tokens": 186334636
   },
   "open-web-math": {
    "chars": 80006602,
    "docs": 9901,
    "tokens": 23134349
   },
   "pes2o": {
    "chars": 120008259,
    "docs": 47721,
    "tokens": 25106096
   },
   "starcoder": {
    "chars": 180275681,
    "docs": 45949,
    "tokens": 57670893
   },
   "wiki": {
    "chars": 80010885,
    "docs": 27748,
    "tokens": 18554816
   }
  },
  "stream_errors": []
 },
 "groups": [
  {
   "group": "near-zero all (L2<1e-6)",
   "n": 251,
   "n_count0": 251,
   "frac_count0": 1.0,
   "median_count": 0.0,
   "mean_count": 0.0,
   "max_count": 0,
   "median_l2": 3.3553169277579705e-12
  },
  {
   "group": "near-zero, in tokenizer (excl. 24 pad rows)",
   "n": 227,
   "n_count0": 227,
   "frac_count0": 1.0,
   "median_count": 0.0,
   "mean_count": 0.0,
   "max_count": 0,
   "median_l2": 3.354591852472635e-12
  },
  {
   "group": "near-zero ordinary vocab",
   "n": 224,
   "n_count0": 224,
   "frac_count0": 1.0,
   "median_count": 0.0,
   "mean_count": 0.0,
   "max_count": 0,
   "median_l2": 3.3552144506166764e-12
  },
  {
   "group": "near-zero ordinary reachable",
   "n": 2,
   "n_count0": 2,
   "frac_count0": 1.0,
   "median_count": 0.0,
   "mean_count": 0.0,
   "max_count": 0,
   "median_l2": 3.252052146667282e-07
  },
  {
   "group": "near-zero added (PII placeholders)",
   "n": 3,
   "n_count0": 3,
   "frac_count0": 1.0,
   "median_count": 0.0,
   "mean_count": 0.0,
   "max_count": 0,
   "median_l2": 3.3108133232062855e-12
  },
  {
   "group": "control: 500 random healthy",
   "n": 500,
   "n_count0": 0,
   "frac_count0": 0.0,
   "median_count": 1003.0,
   "mean_count": 4328.93,
   "max_count": 384874,
   "median_l2": 0.42978081181289013
  },
  {
   "group": "control: 500 rarest healthy (by sample count)",
   "n": 500,
   "n_count0": 153,
   "frac_count0": 0.306,
   "median_count": 3.0,
   "mean_count": 4.54,
   "max_count": 14,
   "median_l2": 0.45045578657282426
  }
 ],
 "rare500_l2": {
  "min": 0.000251962055749466,
  "p05": 0.025135207788455686,
  "median": 0.45045578657282426
 },
 "mannwhitney_nearzero_vs_rare500_counts_p": 1.8958801637981865e-59,
 "confusion_in_tokenizer": {
  "nearzero_and_count0": 227,
  "nearzero_and_countpos": 0,
  "healthy_and_count0": 153,
  "healthy_and_countpos": 49900
 },
 "nearzero_with_positive_count": [],
 "healthy_count0": [
  {
   "id": 45382,
   "piece": "]{}\\_",
   "cls": "ordinary",
   "l2": 0.000251962055749466,
   "reach": "reachable"
  },
  {
   "id": 41305,
   "piece": "]{}\\_[",
   "cls": "ordinary",
   "l2": 0.0017399904298622535,
   "reach": "reachable"
  },
  {
   "id": 44162,
   "piece": "]{}\\^[",
   "cls": "ordinary",
   "l2": 0.0017722466044530526,
   "reach": "reachable"
  },
  {
   "id": 46468,
   "piece": "\\])]{}",
   "cls": "ordinary",
   "l2": 0.004059533682931607,
   "reach": "reachable"
  },
  {
   "id": 32214,
   "piece": "]\\]^",
   "cls": "ordinary",
   "l2": 0.004883229331693556,
   "reach": "reachable"
  },
  {
   "id": 42041,
   "piece": "ĠÂ§\\[",
   "cls": "ordinary",
   "l2": 0.0055518845124038875,
   "reach": "reachable"
  },
  {
   "id": 31096,
   "piece": "^\\[[@",
   "cls": "ordinary",
   "l2": 0.008691822518460972,
   "reach": "reachable"
  },
  {
   "id": 36487,
   "piece": ".**]{}",
   "cls": "ordinary",
   "l2": 0.010599967454177676,
   "reach": "reachable"
  },
  {
   "id": 39310,
   "piece": "\"}**).",
   "cls": "ordinary",
   "l2": 0.010653219766378098,
   "reach": "reachable"
  },
  {
   "id": 48471,
   "piece": ":**]{}",
   "cls": "ordinary",
   "l2": 0.0108192843633227,
   "reach": "reachable"
  },
  {
   "id": 47686,
   "piece": "\\^[-",
   "cls": "ordinary",
   "l2": 0.010854538724791198,
   "reach": "reachable"
  },
  {
   "id": 38475,
   "piece": "\"}\\].",
   "cls": "ordinary",
   "l2": 0.012513020284125577,
   "reach": "reachable"
  },
  {
   "id": 27720,
   "piece": ".*]{},",
   "cls": "ordinary",
   "l2": 0.012884005390505016,
   "reach": "reachable"
  },
  {
   "id": 49021,
   "piece": "$.[]{",
   "cls": "ordinary",
   "l2": 0.01445049607419488,
   "reach": "reachable"
  },
  {
   "id": 13663,
   "piece": ".*]{}",
   "cls": "ordinary",
   "l2": 0.017064049127885353,
   "reach": "reachable"
  },
  {
   "id": 15775,
   "piece": ".\\[[@",
   "cls": "ordinary",
   "l2": 0.017657202568967575,
   "reach": "reachable"
  },
  {
   "id": 1,
   "piece": "<|padding|>",
   "cls": "special",
   "l2": 0.017660816264710874,
   "reach": "reachable"
  },
  {
   "id": 33805,
   "piece": "]{}\\^",
   "cls": "ordinary",
   "l2": 0.01875392558898881,
   "reach": "reachable"
  },
  {
   "id": 43134,
   "piece": "Ġ()]{}",
   "cls": "ordinary",
   "l2": 0.021605433149847277,
   "reach": "reachable"
  },
  {
   "id": 28912,
   "piece": "^âĪĴ/âĪĴ^",
   "cls": "ordinary",
   "l2": 0.02166323741804341,
   "reach": "reachable"
  },
  {
   "id": 49824,
   "piece": "Ġ[(\\[",
   "cls": "ordinary",
   "l2": 0.02195165790168689,
   "reach": "reachable"
  },
  {
   "id": 34607,
   "piece": "Ġ^[@",
   "cls": "ordinary",
   "l2": 0.02239388145195695,
   "reach": "reachable"
  },
  {
   "id": 34494,
   "piece": "]\\]).",
   "cls": "ordinary",
   "l2": 0.023497159163338367,
   "reach": "reachable"
  },
  {
   "id": 42804,
   "piece": ")^[@",
   "cls": "ordinary",
   "l2": 0.023731699073763882,
   "reach": "reachable"
  },
  {
   "id": 23734,
   "piece": "Ġ[****,",
   "cls": "ordinary",
   "l2": 0.024706533267677137,
   "reach": "reachable"
  },
  {
   "id": 23286,
   "piece": "^âĪĴ/âĪĴ",
   "cls": "ordinary",
   "l2": 0.025157769605338765,
   "reach": "reachable"
  },
  {
   "id": 9899,
   "piece": "]{}]{}",
   "cls": "ordinary",
   "l2": 0.025689701667896934,
   "reach": "reachable"
  },
  {
   "id": 26119,
   "piece": "*]{}.",
   "cls": "ordinary",
   "l2": 0.026073589099341175,
   "reach": "reachable"
  },
  {
   "id": 8088,
   "piece": "\\[[@",
   "cls": "ordinary",
   "l2": 0.026625248777609904,
   "reach": "reachable"
  },
  {
   "id": 24994,
   "piece": "^âĪĴ^",
   "cls": "ordinary",
   "l2": 0.0272641892113319,
   "reach": "reachable"
  },
  {
   "id": 33653,
   "piece": "^\\*^",
   "cls": "ordinary",
   "l2": 0.031394362820200396,
   "reach": "reachable"
  },
  {
   "id": 11661,
   "piece": "*]{},",
   "cls": "ordinary",
   "l2": 0.03345850828648197,
   "reach": "reachable"
  },
  {
   "id": 39083,
   "piece": "\"}](#",
   "cls": "ordinary",
   "l2": 0.033946531229483844,
   "reach": "reachable"
  },
  {
   "id": 29547,
   "piece": "]\\];",
   "cls": "ordinary",
   "l2": 0.03584255522135562,
   "reach": "reachable"
  },
  {
   "id": 28696,
   "piece": "FFIRMED",
   "cls": "ordinary",
   "l2": 0.03730213451647538,
   "reach": "reachable"
  },
  {
   "id": 29013,
   "piece": "\\]]{}",
   "cls": "ordinary",
   "l2": 0.03755936167014941,
   "reach": "reachable"
  },
  {
   "id": 6257,
   "piece": "**]{},",
   "cls": "ordinary",
   "l2": 0.0394040550605408,
   "reach": "reachable"
  },
  {
   "id": 38710,
   "piece": "Ġ\\*\\**",
   "cls": "ordinary",
   "l2": 0.04460913163031571,
   "reach": "reachable"
  },
  {
   "id": 36134,
   "piece": "[\\*\\*",
   "cls": "ordinary",
   "l2": 0.04595024798101242,
   "reach": "reachable"
  },
  {
   "id": 16079,
   "piece": ".[]{",
   "cls": "ordinary",
   "l2": 0.05767840154625634,
   "reach": "reachable"
  },
  {
   "id": 34833,
   "piece": "Ġxcex",
   "cls": "ordinary",
   "l2": 0.05883948439925709,
   "reach": "reachable"
  },
  {
   "id": 7444,
   "piece": "**]{}",
   "cls": "ordinary",
   "l2": 0.0602685811010643,
   "reach": "reachable"
  },
  {
   "id": 4622,
   "piece": "*]{}",
   "cls": "ordinary",
   "l2": 0.06078401473254421,
   "reach": "reachable"
  },
  {
   "id": 27468,
   "piece": "Ġ\\_[",
   "cls": "ordinary",
   "l2": 0.06322194808729946,
   "reach": "reachable"
  },
  {
   "id": 30996,
   "piece": ",^[@",
   "cls": "ordinary",
   "l2": 0.06810978670594155,
   "reach": "reachable"
  },
  {
   "id": 25416,
   "piece": "[\\*](#",
   "cls": "ordinary",
   "l2": 0.0701185585976866,
   "reach": "reachable"
  },
  {
   "id": 24237,
   "piece": ".]{}",
   "cls": "ordinary",
   "l2": 0.07143456486011002,
   "reach": "reachable"
  },
  {
   "id": 42010,
   "piece": "ĠBytePtrFromString",
   "cls": "ordinary",
   "l2": 0.0733204031919612,
   "reach": "reachable"
  },
  {
   "id": 33835,
   "piece": "doibase",
   "cls": "ordinary",
   "l2": 0.07642185824567864,
   "reach": "reachable"
  },
  {
   "id": 18022,
   "piece": "\\*](#",
   "cls": "ordinary",
   "l2": 0.07664608875609494,
   "reach": "reachable"
  },
  {
   "id": 37570,
   "piece": "Ġ0000000000000000000000000000000000",
   "cls": "ordinary",
   "l2": 0.07881213101770718,
   "reach": "reachable"
  },
  {
   "id": 27114,
   "piece": ".(\\[",
   "cls": "ordinary",
   "l2": 0.08124754367581115,
   "reach": "reachable"
  },
  {
   "id": 45509,
   "piece": "\"}^",
   "cls": "ordinary",
   "l2": 0.08429200711994102,
   "reach": "reachable"
  },
  {
   "id": 5413,
   "piece": "]\\],",
   "cls": "ordinary",
   "l2": 0.0850352184090337,
   "reach": "reachable"
  },
  {
   "id": 37406,
   "piece": "medscimonit",
   "cls": "ordinary",
   "l2": 0.09288319413305972,
   "reach": "reachable"
  },
  {
   "id": 17278,
   "piece": "^](#",
   "cls": "ordinary",
   "l2": 0.10215547794930373,
   "reach": "reachable"
  },
  {
   "id": 22702,
   "piece": "ĠerrnoErr",
   "cls": "ordinary",
   "l2": 0.10600592079517071,
   "reach": "reachable"
  },
  {
   "id": 26868,
   "piece": "ÃĥÃĤÃĥÃĤÃĥÃĤÃĥÃĤ",
   "cls": "ordinary",
   "l2": 0.10777311769597168,
   "reach": "reachable"
  },
  {
   "id": 17548,
   "piece": "]-[@",
   "cls": "ordinary",
   "l2": 0.10797781054455703,
   "reach": "reachable"
  },
  {
   "id": 35487,
   "piece": "\\]\\].",
   "cls": "ordinary",
   "l2": 0.10913659152279535,
   "reach": "reachable"
  },
  {
   "id": 1254,
   "piece": "Ġ\\[[@",
   "cls": "ordinary",
   "l2": 0.110098242224022,
   "reach": "reachable"
  },
  {
   "id": 38913,
   "piece": "ÂĺÂ¯",
   "cls": "ordinary",
   "l2": 0.11315669798043604,
   "reach": "reachable"
  },
  {
   "id": 31743,
   "piece": "^Â®^",
   "cls": "ordinary",
   "l2": 0.11419211894398738,
   "reach": "reachable"
  },
  {
   "id": 35496,
   "piece": "**--**",
   "cls": "ordinary",
   "l2": 0.1188325050005714,
   "reach": "reachable"
  },
  {
   "id": 13488,
   "piece": "$]{}",
   "cls": "ordinary",
   "l2": 0.12132961561305268,
   "reach": "reachable"
  },
  {
   "id": 39743,
   "piece": "14514500",
   "cls": "ordinary",
   "l2": 0.12161648939172029,
   "reach": "reachable"
  },
  {
   "id": 1656,
   "piece": "]\\].",
   "cls": "ordinary",
   "l2": 0.123053206530849,
   "reach": "reachable"
  },
  {
   "id": 7254,
   "piece": "]--[@",
   "cls": "ordinary",
   "l2": 0.12391416658985026,
   "reach": "reachable"
  },
  {
   "id": 35088,
   "piece": "...\\...\\",
   "cls": "ordinary",
   "l2": 0.12482107598059054,
   "reach": "reachable"
  },
  {
   "id": 39922,
   "piece": "1451450014514500",
   "cls": "ordinary",
   "l2": 0.13314655629228447,
   "reach": "reachable"
  },
  {
   "id": 25349,
   "piece": "))/((-",
   "cls": "ordinary",
   "l2": 0.13517319561998825,
   "reach": "reachable"
  },
  {
   "id": 41606,
   "piece": "ÃĥÃĤÃĥÃĤÃĥÃĤÃĥÃĤÃĥÃĤÃĥÃĤÃĥÃĤÃĥÃĤ",
   "cls": "ordinary",
   "l2": 0.13531427879238989,
   "reach": "reachable"
  },
  {
   "id": 42274,
   "piece": "]{}[",
   "cls": "ordinary",
   "l2": 0.14168722164991568,
   "reach": "reachable"
  },
  {
   "id": 46230,
   "piece": "ÂĪÂĳ",
   "cls": "ordinary",
   "l2": 0.14535005164935852,
   "reach": "reachable"
  },
  {
   "id": 31350,
   "piece": "$]{};",
   "cls": "ordinary",
   "l2": 0.1491938297978975,
   "reach": "reachable"
  },
  {
   "id": 39945,
   "piece": "~}{~",
   "cls": "ordinary",
   "l2": 0.1496099231468615,
   "reach": "reachable"
  },
  {
   "id": 15707,
   "piece": "Ġ]{}",
   "cls": "ordinary",
   "l2": 0.15481123713186892,
   "reach": "reachable"
  },
  {
   "id": 35869,
   "piece": "]{}(",
   "cls": "ordinary",
   "l2": 0.15653417314022422,
   "reach": "reachable"
  },
  {
   "id": 17030,
   "piece": "ÃĥÃĤÃĥÃĤ",
   "cls": "ordinary",
   "l2": 0.16466530818237748,
   "reach": "reachable"
  },
  {
   "id": 37087,
   "piece": "medsc",
   "cls": "ordinary",
   "l2": 0.17075585047365516,
   "reach": "reachable"
  },
  {
   "id": 19181,
   "piece": "]{}.",
   "cls": "ordinary",
   "l2": 0.17720872833880355,
   "reach": "reachable"
  },
  {
   "id": 41284,
   "piece": "/((-",
   "cls": "ordinary",
   "l2": 0.17850793208957386,
   "reach": "reachable"
  },
  {
   "id": 26362,
   "piece": "Ġ{Â¶",
   "cls": "ordinary",
   "l2": 0.17903858980443213,
   "reach": "reachable"
  },
  {
   "id": 10148,
   "piece": "\"}](",
   "cls": "ordinary",
   "l2": 0.1800915408491666,
   "reach": "reachable"
  },
  {
   "id": 26997,
   "piece": "\\^[",
   "cls": "ordinary",
   "l2": 0.1812905884988127,
   "reach": "reachable"
  },
  {
   "id": 10174,
   "piece": ".^[@",
   "cls": "ordinary",
   "l2": 0.18587639096854267,
   "reach": "reachable"
  },
  {
   "id": 41557,
   "piece": "PtrFromString",
   "cls": "ordinary",
   "l2": 0.18918581808484286,
   "reach": "reachable"
  },
  {
   "id": 42691,
   "piece": "jcmm",
   "cls": "ordinary",
   "l2": 0.2005287694863808,
   "reach": "reachable"
  },
  {
   "id": 18031,
   "piece": ":\"){",
   "cls": "ordinary",
   "l2": 0.2007531147501543,
   "reach": "reachable"
  },
  {
   "id": 41163,
   "piece": "micromachines",
   "cls": "ordinary",
   "l2": 0.20109802331865873,
   "reach": "reachable"
  },
  {
   "id": 41456,
   "piece": "))*-",
   "cls": "ordinary",
   "l2": 0.2036092428693954,
   "reach": "reachable"
  },
  {
   "id": 35138,
   "piece": "Ġ\\[*",
   "cls": "ordinary",
   "l2": 0.20693713135300726,
   "reach": "reachable"
  },
  {
   "id": 16986,
   "piece": ")/((-",
   "cls": "ordinary",
   "l2": 0.20849901186757339,
   "reach": "reachable"
  },
  {
   "id": 18413,
   "piece": "]^,",
   "cls": "ordinary",
   "l2": 0.20909733447975867,
   "reach": "reachable"
  },
  {
   "id": 37077,
   "piece": ")\\].",
   "cls": "ordinary",
   "l2": 0.21467534377635217,
   "reach": "reachable"
  },
  {
   "id": 9014,
   "piece": "\\]),",
   "cls": "ordinary",
   "l2": 0.21683345963819473,
   "reach": "reachable"
  },
  {
   "id": 46658,
   "piece": "\"}*",
   "cls": "ordinary",
   "l2": 0.21853389215259844,
   "reach": "reachable"
  },
  {
   "id": 38572,
   "piece": "\\ă",
   "cls": "ordinary",
   "l2": 0.2198069546222998,
   "reach": "reachable"
  },
  {
   "id": 30371,
   "piece": "marinedrugs",
   "cls": "ordinary",
   "l2": 0.2200296182980174,
   "reach": "reachable"
  },
  {
   "id": 37402,
   "piece": "imonit",
   "cls": "ordinary",
   "l2": 0.22102956462143902,
   "reach": "reachable"
  },
  {
   "id": 38327,
   "piece": "))/(-",
   "cls": "ordinary",
   "l2": 0.23919154466372897,
   "reach": "reachable"
  },
  {
   "id": 37596,
   "piece": "\\]-",
   "cls": "ordinary",
   "l2": 0.23924052467044468,
   "reach": "reachable"
  },
  {
   "id": 14434,
   "piece": "Ġ\"âĻª",
   "cls": "ordinary",
   "l2": 0.23971338657076396,
   "reach": "reachable"
  },
  {
   "id": 44988,
   "piece": "NFTA",
   "cls": "ordinary",
   "l2": 0.2397525446483161,
   "reach": "reachable"
  },
  {
   "id": 8562,
   "piece": "]^.",
   "cls": "ordinary",
   "l2": 0.24185357045090095,
   "reach": "reachable"
  },
  {
   "id": 8001,
   "piece": "\\]).",
   "cls": "ordinary",
   "l2": 0.2433866942113188,
   "reach": "reachable"
  },
  {
   "id": 43189,
   "piece": ")[@",
   "cls": "ordinary",
   "l2": 0.24821374309854138,
   "reach": "reachable"
  },
  {
   "id": 18781,
   "piece": "ĠâĻª\"",
   "cls": "ordinary",
   "l2": 0.27008468530198637,
   "reach": "reachable"
  },
  {
   "id": 45099,
   "piece": "}}({{\\",
   "cls": "ordinary",
   "l2": 0.275941628169628,
   "reach": "reachable"
  },
  {
   "id": 15236,
   "piece": "Ġbiomark",
   "cls": "ordinary",
   "l2": 0.2760210971511634,
   "reach": "reachable"
  },
  {
   "id": 41137,
   "piece": "*~,",
   "cls": "ordinary",
   "l2": 0.2766804072078758,
   "reach": "reachable"
  },
  {
   "id": 30119,
   "piece": "Ġ(\\>",
   "cls": "ordinary",
   "l2": 0.28240798799543176,
   "reach": "reachable"
  },
  {
   "id": 46045,
   "piece": "brainsci",
   "cls": "ordinary",
   "l2": 0.29249911945311147,
   "reach": "reachable"
  },
  {
   "id": 14798,
   "piece": "Ġaffidav",
   "cls": "ordinary",
   "l2": 0.3008020369793785,
   "reach": "reachable"
  },
  {
   "id": 30356,
   "piece": "marined",
   "cls": "ordinary",
   "l2": 0.3073324970833555,
   "reach": "reachable"
  },
  {
   "id": 7433,
   "piece": "^+^",
   "cls": "ordinary",
   "l2": 0.31215487294791644,
   "reach": "reachable"
  },
  {
   "id": 27596,
   "piece": "^Â®",
   "cls": "ordinary",
   "l2": 0.3123341157941647,
   "reach": "reachable"
  },
  {
   "id": 43029,
   "piece": "AFFIRMED",
   "cls": "ordinary",
   "l2": 0.33359210602666395,
   "reach": "reachable"
  },
  {
   "id": 38438,
   "piece": "ORAND",
   "cls": "ordinary",
   "l2": 0.33383077360004915,
   "reach": "reachable"
  },
  {
   "id": 33301,
   "piece": "--**",
   "cls": "ordinary",
   "l2": 0.35886621694511306,
   "reach": "reachable"
  },
  {
   "id": 41625,
   "piece": "Â¸Âį",
   "cls": "ordinary",
   "l2": 0.36610984629904936,
   "reach": "reachable"
  },
  {
   "id": 40743,
   "piece": "ubotu",
   "cls": "ordinary",
   "l2": 0.3709747953402684,
   "reach": "reachable"
  },
  {
   "id": 29432,
   "piece": "*.,",
   "cls": "ordinary",
   "l2": 0.37811082661864137,
   "reach": "reachable"
  },
  {
   "id": 16160,
   "piece": "*\\<",
   "cls": "ordinary",
   "l2": 0.3785935370785666,
   "reach": "reachable"
  },
  {
   "id": 26941,
   "piece": "NRAS",
   "cls": "ordinary",
   "l2": 0.38270196572510334,
   "reach": "reachable"
  },
  {
   "id": 15479,
   "piece": "Ġtaxp",
   "cls": "ordinary",
   "l2": 0.3840320931834334,
   "reach": "reachable"
  },
  {
   "id": 177,
   "piece": "Ā",
   "cls": "ordinary",
   "l2": 0.3890037547274931,
   "reach": "reachable"
  },
  {
   "id": 26808,
   "piece": "nanomaterials",
   "cls": "ordinary",
   "l2": 0.396249379091408,
   "reach": "reachable"
  },
  {
   "id": 48622,
   "piece": "Kilos",
   "cls": "ordinary",
   "l2": 0.40462565125654926,
   "reach": "reachable"
  },
  {
   "id": 3891,
   "piece": "Ġ(\\[",
   "cls": "ordinary",
   "l2": 0.4055151841217992,
   "reach": "reachable"
  },
  {
   "id": 42680,
   "piece": "ĠComiss",
   "cls": "ordinary",
   "l2": 0.4170392145583054,
   "reach": "reachable"
  },
  {
   "id": 20377,
   "piece": "yscall",
   "cls": "ordinary",
   "l2": 0.4239934608711188,
   "reach": "reachable"
  },
  {
   "id": 31782,
   "piece": "Ã¤Âº",
   "cls": "ordinary",
   "l2": 0.44365865474652433,
   "reach": "reachable"
  },
  {
   "id": 39834,
   "piece": "ĠEuropese",
   "cls": "ordinary",
   "l2": 0.4503272303395944,
   "reach": "reachable"
  },
  {
   "id": 18112,
   "piece": "Ġpractition",
   "cls": "ordinary",
   "l2": 0.4543874637390345,
   "reach": "reachable"
  },
  {
   "id": 48346,
   "piece": "ĠComissÃ£o",
   "cls": "ordinary",
   "l2": 0.45543174172927203,
   "reach": "reachable"
  },
  {
   "id": 29148,
   "piece": "14514",
   "cls": "ordinary",
   "l2": 0.4667941851597793,
   "reach": "reachable"
  },
  {
   "id": 2871,
   "piece": "ÐµÐ",
   "cls": "ordinary",
   "l2": 0.5041025957493106,
   "reach": "unreachable"
  },
  {
   "id": 21908,
   "piece": "âķĲâķĲ",
   "cls": "ordinary",
   "l2": 0.5098013694768816,
   "reach": "reachable"
  },
  {
   "id": 11763,
   "piece": "ijerph",
   "cls": "ordinary",
   "l2": 0.5106283928462262,
   "reach": "reachable"
  },
  {
   "id": 42685,
   "piece": "Ġeuropea",
   "cls": "ordinary",
   "l2": 0.5156837615756354,
   "reach": "reachable"
  },
  {
   "id": 32334,
   "piece": "ubottu",
   "cls": "ordinary",
   "l2": 0.5224229649504455,
   "reach": "reachable"
  },
  {
   "id": 2467,
   "piece": "Ð°Ð",
   "cls": "ordinary",
   "l2": 0.5288126400371236,
   "reach": "unreachable"
  },
  {
   "id": 34556,
   "piece": "àº",
   "cls": "ordinary",
   "l2": 0.5296550844347105,
   "reach": "unreachable"
  },
  {
   "id": 33763,
   "piece": "=\"../../../../../../",
   "cls": "ordinary",
   "l2": 0.5311240580796772,
   "reach": "reachable"
  },
  {
   "id": 31779,
   "piece": "=\"../../../../../",
   "cls": "ordinary",
   "l2": 0.5357455093623374,
   "reach": "reachable"
  },
  {
   "id": 22514,
   "piece": "ĠLeban",
   "cls": "ordinary",
   "l2": 0.5415102636143697,
   "reach": "reachable"
  },
  {
   "id": 46187,
   "piece": "ĠComisiÃ³n",
   "cls": "ordinary",
   "l2": 0.5564456561659474,
   "reach": "reachable"
  },
  {
   "id": 16815,
   "piece": "=\"../../../../",
   "cls": "ordinary",
   "l2": 0.5647817248381953,
   "reach": "reachable"
  },
  {
   "id": 45581,
   "piece": "dAtA",
   "cls": "ordinary",
   "l2": 0.5782772710592208,
   "reach": "reachable"
  },
  {
   "id": 39300,
   "piece": "ĠsÃĥ",
   "cls": "ordinary",
   "l2": 0.58468973773868,
   "reach": "reachable"
  },
  {
   "id": 47312,
   "piece": "iNdEx",
   "cls": "ordinary",
   "l2": 0.6323619064278782,
   "reach": "reachable"
  },
  {
   "id": 35539,
   "piece": "NdEx",
   "cls": "ordinary",
   "l2": 0.6603030865902269,
   "reach": "reachable"
  }
 ],
 "healthy_count0_l2": {
  "n": 153,
  "min": 0.000251962055749466,
  "median": 0.15481123713186892,
  "max": 0.6603030865902269
 },
 "smallest_healthy_rows": [
  {
   "id": 45382,
   "piece": "]{}\\_",
   "l2": 0.000251962055749466,
   "count": 0
  },
  {
   "id": 41305,
   "piece": "]{}\\_[",
   "l2": 0.0017399904298622535,
   "count": 0
  },
  {
   "id": 44162,
   "piece": "]{}\\^[",
   "l2": 0.0017722466044530526,
   "count": 0
  },
  {
   "id": 46468,
   "piece": "\\])]{}",
   "l2": 0.004059533682931607,
   "count": 0
  },
  {
   "id": 32214,
   "piece": "]\\]^",
   "l2": 0.004883229331693556,
   "count": 0
  },
  {
   "id": 42041,
   "piece": "ĠÂ§\\[",
   "l2": 0.0055518845124038875,
   "count": 0
  },
  {
   "id": 31096,
   "piece": "^\\[[@",
   "l2": 0.008691822518460972,
   "count": 0
  },
  {
   "id": 36487,
   "piece": ".**]{}",
   "l2": 0.010599967454177676,
   "count": 0
  },
  {
   "id": 39310,
   "piece": "\"}**).",
   "l2": 0.010653219766378098,
   "count": 0
  },
  {
   "id": 48471,
   "piece": ":**]{}",
   "l2": 0.0108192843633227,
   "count": 0
  },
  {
   "id": 47686,
   "piece": "\\^[-",
   "l2": 0.010854538724791198,
   "count": 0
  },
  {
   "id": 38475,
   "piece": "\"}\\].",
   "l2": 0.012513020284125577,
   "count": 0
  },
  {
   "id": 27720,
   "piece": ".*]{},",
   "l2": 0.012884005390505016,
   "count": 0
  },
  {
   "id": 49021,
   "piece": "$.[]{",
   "l2": 0.01445049607419488,
   "count": 0
  },
  {
   "id": 13663,
   "piece": ".*]{}",
   "l2": 0.017064049127885353,
   "count": 0
  },
  {
   "id": 15775,
   "piece": ".\\[[@",
   "l2": 0.017657202568967575,
   "count": 0
  },
  {
   "id": 1,
   "piece": "<|padding|>",
   "l2": 0.017660816264710874,
   "count": 0
  },
  {
   "id": 33805,
   "piece": "]{}\\^",
   "l2": 0.01875392558898881,
   "count": 0
  },
  {
   "id": 43134,
   "piece": "Ġ()]{}",
   "l2": 0.021605433149847277,
   "count": 0
  },
  {
   "id": 28912,
   "piece": "^âĪĴ/âĪĴ^",
   "l2": 0.02166323741804341,
   "count": 0
  }
 ],
 "spearman": {
  "all_in_tokenizer": {
   "rho": -0.7248662228270458,
   "p": 0.0,
   "n": 50280
  },
  "healthy_only": {
   "rho": -0.7484272154083582,
   "p": 0.0,
   "n": 50053
  }
 },
 "bins": [
  {
   "bin": "0",
   "n": 380,
   "n_nearzero": 227,
   "median_l2": 3.4102278077713385e-12,
   "median_l2_healthy": 0.15481123713186892,
   "min_l2": 3.231670836470533e-12
  },
  {
   "bin": "1-9",
   "n": 245,
   "n_nearzero": 0,
   "median_l2": 0.4762006739818569,
   "median_l2_healthy": 0.4762006739818569,
   "min_l2": 0.10997217102713149
  },
  {
   "bin": "10-99",
   "n": 1750,
   "n_nearzero": 0,
   "median_l2": 0.5162464187078981,
   "median_l2_healthy": 0.5162464187078981,
   "min_l2": 0.21924450400596618
  },
  {
   "bin": "100-999",
   "n": 22158,
   "n_nearzero": 0,
   "median_l2": 0.46410429161108036,
   "median_l2_healthy": 0.46410429161108036,
   "min_l2": 0.2462523162868186
  },
  {
   "bin": "1e3-1e4",
   "n": 21756,
   "n_nearzero": 0,
   "median_l2": 0.3896331447343149,
   "median_l2_healthy": 0.3896331447343149,
   "min_l2": 0.18662590784809424
  },
  {
   "bin": "1e4-1e5",
   "n": 3599,
   "n_nearzero": 0,
   "median_l2": 0.28231261837882354,
   "median_l2_healthy": 0.28231261837882354,
   "min_l2": 0.14735161157621962
  },
  {
   "bin": "1e5-1e6",
   "n": 357,
   "n_nearzero": 0,
   "median_l2": 0.19489466899468347,
   "median_l2_healthy": 0.19489466899468347,
   "min_l2": 0.13302078962597982
  },
  {
   "bin": ">=1e6",
   "n": 35,
   "n_nearzero": 0,
   "median_l2": 0.1408013729738292,
   "median_l2_healthy": 0.1408013729738292,
   "min_l2": 0.11420921941444401
  }
 ],
 "sample_detection_note": "With N=364089618 sampled tokens, a token with true rate >= 8.24e-09 would be seen with ~95% probability; full mix ~4.07e12 tokens, sample fraction 8.95e-05.",
 "decay_signature": {
  "n_cluster_lt_1e-9": 250,
  "cluster_mean_l2": 3.3555278756928025e-12,
  "cluster_cv": 0.01587007747662871,
  "expected_cv_if_scaled_gaussian_init_1_over_sqrt_2H": 0.015625,
  "outlier_nearzero": {
   "id": 34761,
   "l2": 6.504070562647845e-07
  },
  "implied_ln_decay_factor_if_init_std_0.02": -26.32069850553524,
  "rough_expected_sum_lr_wd": "~27 assuming ~1.22M steps (5.13T tok / ~4.2M tok per step), mean lr ~2.2e-4 (cosine from 4e-4), wd 0.1 on embeddings; schedule details NOT verified",
  "lm_head_rows_of_nearzero_tokens": {
   "median_l2": 0.7846296645090216,
   "cv": 1.7867002099111836e-06
  }
 }
}

==> anc/embscan/e30_dense.jsonl <==
{"repo": "RWKV/rwkv-4-1b5-pile", "family": "rwkv4_tokenshift_control", "mid": {"slope_asymptotic_1e30_1e16": 0.0, "slope_presat_1e8_1e2": -0.0027, "grad_normal": 0.02605, "curve": [[1e-30, 8.512], [1e-25, 8.512], [1e-20, 8.512], [1e-16, 8.512], [1e-12, 8.512], [1e-10, 8.512], [1e-08, 8.512], [1e-06, 8.512], [0.0001, 8.519], [0.01, 8.16]]}, "start": {"slope_asymptotic_1e30_1e16": 0.0, "slope_presat_1e8_1e2": -0.0294, "grad_normal": 0.05461, "curve": [[1e-30, 70.05], [1e-25, 70.05], [1e-20, 70.05], [1e-16, 70.05], [1e-12, 70.05], [1e-10, 70.05], [1e-08, 70.05], [1e-06, 70.05], [0.0001, 69.97], [0.01, 44.64]]}, "secs": 10.9}
{"repo": "LiquidAI/LFM2.5-1.2B-Base", "family": "lfm2_gated_conv_hybrid", "mid": {"slope_asymptotic_1e30_1e16": 0.0, "slope_presat_1e8_1e2": -0.0788, "grad_normal": 1.929, "curve": [[1e-30, 621.9], [1e-25, 621.9], [1e-20, 621.9], [1e-16, 621.9], [1e-12, 621.9], [1e-10, 621.9], [1e-08, 621.9], [1e-06, 620.6], [0.0001, 416.6], [0.01, 211.9]]}, "start": {"slope_asymptotic_1e30_1e16": 0.0, "slope_presat_1e8_1e2": -0.3264, "grad_normal": 5.436, "curve": [[1e-30, 130900.0], [1e-25, 130900.0], [1e-20, 130900.0], [1e-16, 130900.0], [1e-12, 130900.0], [1e-10, 130900.0], [1e-08, 130400.0], [1e-06, 196000.0], [0.0001, 35500.0], [0.01, 1536.0]]}, "secs": 8.2}
{"repo": "ibm-granite/granite-4.0-h-1b", "family": "granite4h_mamba2_hybrid", "mid": {"slope_asymptotic_1e30_1e16": -0.0009, "slope_presat_1e8_1e2": -1.2213, "grad_normal": 11.84, "curve": [[1e-30, 2.153e+16], [1e-25, 2.153e+16], [1e-20, 2.153e+16], [1e-16, 2.08e+16], [1e-12, 12380000000000.0], [1e-10, 9847000000.0], [1e-08, 1714000000.0], [1e-06, 6702000.0], [0.0001, 40390.0], [0.01, 67.95]]}, "start": {"slope_asymptotic_1e30_1e16": -1.051, "slope_presat_1e8_1e2": -1.0223, "grad_normal": 1.735, "curve": [[1e-30, 7.365e+31], [1e-25, 2.296e+27], [1e-20, 6.149e+22], [1e-16, 6.612e+16], [1e-12, 37410000000000.0], [1e-10, 543300000000.0], [1e-08, 845500000.0], [1e-06, 510500000.0], [0.0001, 787000.0], [0.01, 1119.0]]}, "secs": 32.4}
{"repo": "Zyphra/Zamba2-1.2B", "family": "zamba2_mamba2_shared_attn", "mid": {"slope_asymptotic_1e30_1e16": -0.0001, "slope_presat_1e8_1e2": -1.0172, "grad_normal": 8.379, "curve": [[1e-30, 2496000000000000.0], [1e-25, 2496000000000000.0], [1e-20, 2496000000000000.0], [1e-16, 2488000000000000.0], [1e-12, 18540000000000.0], [1e-10, 82970000000.0], [1e-08, 63150000.0], [1e-06, 5244000.0], [0.0001, 35970.0], [0.01, 54.95]]}, "start": {"slope_asymptotic_1e30_1e16": -0.9918, "slope_presat_1e8_1e2": -0.9686, "grad_normal": 2.194, "curve": [[1e-30, 4.515e+31], [1e-25, 3.712e+26], [1e-20, 7.372e+20], [1e-16, 1.207e+18], [1e-12, 43560000000000.0], [1e-10, 378100000000.0], [1e-08, 2638000000.0], [1e-06, 24180000.0], [0.0001, 234200.0], [0.01, 4316.0]]}, "secs": 31.3}
{"repo": "ai21labs/AI21-Jamba-Reasoning-3B", "family": "jamba_mamba1_hybrid", "mid": {"slope_asymptotic_1e30_1e16": -0.0001, "slope_presat_1e8_1e2": -0.8114, "grad_normal": 2.075, "curve": [[1e-30, 2837000000000.0], [1e-25, 2837000000000.0], [1e-20, 2837000000000.0], [1e-16, 2823000000000.0], [1e-12, 1275000000000.0], [1e-10, 6841000000.0], [1e-08, 66120000.0], [1e-06, 983800.0], [0.0001, 597200.0], [0.01, 304.3]]}, "start": {"slope_asymptotic_1e30_1e16": -0.9646, "slope_presat_1e8_1e2": -1.2358, "grad_normal": 5.667, "curve": [[1e-30, 1.263e+30], [1e-25, 2.951e+25], [1e-20, 2.18e+20], [1e-16, 5.117e+16], [1e-12, 29570000000000.0], [1e-10, 37320000000.0], [1e-08, 9319000000.0], [1e-06, 103000000.0], [0.0001, 149400.0], [0.01, 475.3]]}, "secs": 23.5}
{"repo": "NX-AI/xLSTM-7b", "family": "xlstm_mlstm_pure", "mid": {"slope_asymptotic_1e30_1e16": -1.0747, "slope_presat_1e8_1e2": -1.2083, "grad_normal": 0.2475, "curve": [[1e-30, 1.038e+32], [1e-25, 1.319e+27], [1e-20, 6.005e+21], [1e-16, 8.358e+16], [1e-12, 11970000000000.0], [1e-10, 235600000000.0], [1e-08, 1292000000.0], [1e-06, 63150000.0], [0.0001, 52470.0], [0.01, 121.0]]}, "start": {"slope_asymptotic_1e30_1e16": 0.0, "slope_presat_1e8_1e2": 0.3894, "grad_normal": 5.099, "curve": [[1e-30, 35.48], [1e-25, 35.48], [1e-20, 35.48], [1e-16, 35.48], [1e-12, 35.48], [1e-10, 35.48], [1e-08, 35.48], [1e-06, 35.53], [0.0001, 148400.0], [0.01, 868.7]]}, "secs": 87.2}


==> anc/embscan/e30_real_arch.jsonl <==
{"repo": "LiquidAI/LFM2.5-1.2B-Base", "family": "lfm2_gated_conv_hybrid", "model_type": "lfm2", "tie_word_embeddings": true, "emb_norm_median": 0.75314, "native_dead_rows_lt_1e6": 0, "num_layers": 16, "layer0_cls": "Lfm2DecoderLayer", "layer_classes_first8": ["Lfm2DecoderLayer", "Lfm2DecoderLayer", "Lfm2DecoderLayer", "Lfm2DecoderLayer", "Lfm2DecoderLayer", "Lfm2DecoderLayer", "Lfm2DecoderLayer", "Lfm2DecoderLayer"], "probe_words": [[" apple", 24541], [" table", 4715], [" river", 8008]], "mid": {"slope_mean": 0.0, "slopes": [-0.0, 0.0, -0.0], "grad_r1e30_median": 621.876953125, "grad_r1e20_median": 621.87548828125, "grad_normal_median": 1.9289641380310059, "first_state_independent_of_r": 3, "log10_ratio_20_vs_30": [25.0, 25.45, 25.63, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]}, "start": {"slope_mean": 0.0, "slopes": [-0.0, 0.0, -0.0], "grad_r1e30_median": 130900.84375, "grad_r1e20_median": 130900.9609375, "grad_normal_median": 4.59345817565918, "first_state_independent_of_r": null, "log10_ratio_20_vs_30": [25.0, 25.0, 25.0, 25.56, 25.56, 25.56, 26.08, 26.08, 26.08, 26.63, 26.63, 27.32, 27.32, 28.11, 28.11, 29.1]}, "secs": 22.5}
{"repo": "ibm-granite/granite-4.0-h-1b", "family": "granite4h_mamba2_hybrid", "model_type": "granitemoehybrid", "tie_word_embeddings": true, "emb_norm_median": 1.17696, "native_dead_rows_lt_1e6": 0, "num_layers": 40, "layer0_cls": "GraniteMoeHybridDecoderLayer", "layer_classes_first8": ["GraniteMoeHybridDecoderLayer", "GraniteMoeHybridDecoderLayer", "GraniteMoeHybridDecoderLayer", "GraniteMoeHybridDecoderLayer", "GraniteMoeHybridDecoderLayer", "GraniteMoeHybridDecoderLayer", "GraniteMoeHybridDecoderLayer", "GraniteMoeHybridDecoderLayer"], "probe_words": [[" apple", 24149], [" table", 2007], [" river", 15140]], "mid": {"slope_mean": -0.2104, "slopes": [-0.2406, -0.1648, -0.2257], "grad_r1e30_median": 2.153025014805299e+16, "grad_r1e20_median": 2.153347137352499e+16, "grad_normal_median": 12.959224700927734, "first_state_independent_of_r": 6, "log10_ratio_20_vs_30": [25.0, 28.37, 30.52, 32.24, 10.0, 10.0, -0.0, -0.0, -0.0, -0.0, -0.0, -0.0, -0.0, -0.0, -0.0, 0.0]}, "start": {"slope_mean": -1.006, "slopes": [-1.0291, -0.9665, -1.0223], "grad_r1e30_median": 2.5265838781563816e+31, "grad_r1e20_median": 1.0823215005883175e+22, "grad_normal_median": 1.7345266342163086, "first_state_independent_of_r": 14, "log10_ratio_20_vs_30": [25.0, 28.39, 30.68, 32.53, 10.0, 10.0, 10.0, 9.98, 11.96, 10.16, 9.11, 7.34, 5.53, 3.43, -0.0, -0.17]}, "secs": 61.6}
{"repo": "Zyphra/Zamba2-1.2B", "family": "zamba2_mamba2_shared_attn", "model_type": "zamba2", "tie_word_embeddings": true, "emb_norm_median": 0.6064, "native_dead_rows_lt_1e6": 0, "num_layers": 38, "layer0_cls": "Zamba2MambaDecoderLayer", "layer_classes_first8": ["Zamba2MambaDecoderLayer", "Zamba2MambaDecoderLayer", "Zamba2MambaDecoderLayer", "Zamba2MambaDecoderLayer", "Zamba2MambaDecoderLayer", "Zamba2HybridLayer", "Zamba2MambaDecoderLayer", "Zamba2MambaDecoderLayer"], "probe_words": [[" apple", 19767], [" table", 2401], [" river", 7782]], "mid": {"slope_mean": -0.1879, "slopes": [-0.1792, -0.2251, -0.1593], "grad_r1e30_median": 2496005211684864.0, "grad_r1e20_median": 2495966556979200.0, "grad_normal_median": 7.908379554748535, "first_state_independent_of_r": 6, "log10_ratio_20_vs_30": [25.0, 27.77, 30.1, 32.62, 10.0, 10.0, -0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]}, "start": {"slope_mean": -1.008, "slopes": [-1.0014, -1.0443, -0.9782], "grad_r1e30_median": 1.9602757552493424e+31, "grad_r1e20_median": 8.509369240869132e+20, "grad_normal_median": 2.194246768951416, "first_state_independent_of_r": 12, "log10_ratio_20_vs_30": [25.0, 27.55, 29.64, 31.97, 10.01, 10.0, 10.0, 10.0, 10.0, 8.54, 6.76, 5.0, 0.59, 0.54, 0.53, 0.54]}, "secs": 77.8}
{"repo": "RWKV/rwkv-4-1b5-pile", "family": "rwkv4_tokenshift_control", "model_type": "rwkv", "tie_word_embeddings": false, "emb_norm_median": 12.72656, "native_dead_rows_lt_1e6": 0, "num_layers": 24, "layer0_cls": "RwkvBlock", "layer_classes_first8": ["RwkvBlock", "RwkvBlock", "RwkvBlock", "RwkvBlock", "RwkvBlock", "RwkvBlock", "RwkvBlock", "RwkvBlock"], "probe_words": [[" apple", 19126], [" table", 2829], [" river", 8281]], "error": "RuntimeError: one of the variables needed for gradient computation has been modified by an inplace operation: [torch.FloatTensor [1, 2048]], which is output 0 of AsStridedBackward0, is at version 24; expected version 23 instead. Hint: enable anomaly detection to find the operation that failed to compute its gradient, with torch.autograd.set_detect_anomaly(True, check_nan=False).", "tb": "~~~~~~^\n        tensors,\n        ^^^^^^^^\n    ...<5 lines>...\n        accumulate_grad=True,\n        ^^^^^^^^^^^^^^^^^^^^^\n    )\n    ^\n  File \"./cache/e30_cache\", line 882, in _engine_run_backward\n    return Variable._execution_engine.run_backward(  # Calls into the C++ engine to run the backward pass\n           ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n        t_outputs, *args, **kwargs\n        ^^^^^^^^^^^^^^^^^^^^^^^^^^\n    )  # Calls into the C++ engine to run the backward pass\n    ^\nRuntimeError: one of the variables needed for gradient computation has been modified by an inplace operation: [torch.FloatTensor [1, 2048]], which is output 0 of AsStridedBackward0, is at version 24; expected version 23 instead. Hint: enable anomaly detection to find the operation that failed to compute its gradient, with torch.autograd.set_detect_anomaly(True, check_nan=False).\n"}
{"repo": "ai21labs/AI21-Jamba-Reasoning-3B", "family": "jamba_mamba1_hybrid", "model_type": "jamba", "tie_word_embeddings": true, "emb_norm_median": 1.33376, "native_dead_rows_lt_1e6": 0, "num_layers": 28, "layer0_cls": "JambaMambaDecoderLayer", "layer_classes_first8": ["JambaMambaDecoderLayer", "JambaMambaDecoderLayer", "JambaMambaDecoderLayer", "JambaMambaDecoderLayer", "JambaMambaDecoderLayer", "JambaMambaDecoderLayer", "JambaMambaDecoderLayer", "JambaAttentionDecoderLayer"], "probe_words": [[" apple", 14679], [" table", 3962], [" river", 9339]], "mid": {"slope_mean": -0.1053, "slopes": [-0.1052, -0.1081, -0.1025], "grad_r1e30_median": 2837165375488.0, "grad_r1e20_median": 2837192900608.0, "grad_normal_median": 1.95335853099823, "first_state_independent_of_r": 8, "log10_ratio_20_vs_30": [25.0, 26.58, 27.63, 28.96, 30.61, 31.94, 10.24, 10.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.0, 0.0]}, "start": {"slope_mean": -1.0029, "slopes": [-1.0001, -1.0126, -0.9959], "grad_r1e30_median": 1.2630971055707872e+30, "grad_r1e20_median": 2.1801183405849497e+20, "grad_normal_median": 5.667209625244141, "first_state_independent_of_r": 22, "log10_ratio_20_vs_30": [25.0, 25.93, 26.82, 28.28, 29.96, 30.89, 32.18, 10.11, 10.0, 10.0, 10.0, 10.0, 10.0, 10.08, 11.25, 11.66]}, "secs": 56.0}
{"repo": "tiiuae/falcon-mamba-7b", "family": "falcon_mamba1_pure", "model_type": "falcon_mamba", "tie_word_embeddings": false, "emb_norm_median": 1.46927, "native_dead_rows_lt_1e6": 1, "num_layers": 64, "layer0_cls": "FalconMambaBlock", "layer_classes_first8": ["FalconMambaBlock", "FalconMambaBlock", "FalconMambaBlock", "FalconMambaBlock", "FalconMambaBlock", "FalconMambaBlock", "FalconMambaBlock", "FalconMambaBlock"], "probe_words": [[" apple", 12381], [" table", 2409], [" river", 8095]], "mid": {"slope_mean": -0.9689, "slopes": [-0.9563, -0.9953, -0.9551], "grad_r1e30_median": 1.333788967314889e+30, "grad_r1e20_median": 9.712635359810447e+19, "grad_normal_median": 0.1277274787425995, "first_state_independent_of_r": 31, "log10_ratio_20_vs_30": [25.0, 25.83, 27.33, 27.83, 28.56, 30.02, 30.84, 31.57, 32.19, 32.82, 10.12, 10.0, 10.0, 10.0, 10.0, 10.0]}, "start": {"slope_mean": -0.9891, "slopes": [-1.0369, -0.9533, -0.977], "grad_r1e30_median": 2.840585434839807e+31, "grad_r1e20_median": 3.464886242720277e+20, "grad_normal_median": 0.26562851667404175, "first_state_independent_of_r": 31, "log10_ratio_20_vs_30": [25.0, 25.72, 27.47, 28.31, 28.97, 30.49, 31.13, 31.6, 32.14, 10.48, 10.03, 10.0, 10.0, 10.0, 10.0, 10.0]}, "secs": 127.4}
{"repo": "ibm-ai-platform/Bamba-9B-v2", "family": "bamba_mamba2_hybrid", "model_type": "bamba", "tie_word_embeddings": false, "emb_norm_median": 0.46156, "native_dead_rows_lt_1e6": 322, "num_layers": 32, "layer0_cls": "BambaDecoderLayer", "layer_classes_first8": ["BambaDecoderLayer", "BambaDecoderLayer", "BambaDecoderLayer", "BambaDecoderLayer", "BambaDecoderLayer", "BambaDecoderLayer", "BambaDecoderLayer", "BambaDecoderLayer"], "probe_words": [[" apple", 24149], [" table", 2007], [" river", 15140]], "mid": {"slope_mean": 0.0, "slopes": [0.0, 0.0, 0.0], "grad_r1e30_median": 232.9190673828125, "grad_r1e20_median": 232.9189910888672, "grad_normal_median": 0.29255348443984985, "first_state_independent_of_r": 10, "log10_ratio_20_vs_30": [25.0, 25.37, 25.71, 26.25, 26.17, 26.41, 26.62, 26.88, 27.16, 27.63, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]}, "start": {"slope_mean": -0.0306, "slopes": [-0.01, -0.0517, -0.0301], "grad_r1e30_median": 8631588864.0, "grad_r1e20_median": 8631592960.0, "grad_normal_median": 0.9256327748298645, "first_state_independent_of_r": null, "log10_ratio_20_vs_30": [25.0, 25.09, 25.23, 25.48, 25.46, 25.45, 25.49, 25.65, 25.78, 26.04, 26.93, 26.92, 26.99, 27.6, 28.11, 28.45]}, "secs": 208.3}
{"repo": "NX-AI/xLSTM-7b", "family": "xlstm_mlstm_pure", "error": "StrictDataclassFieldValidationError: Validation error for field 'chunkwise_kernel':\n    TypeError: Field 'chunkwise_kernel' expected one of ('chunkwise--native_autograd', 'parallel--native_autograd'), got chunkwise--triton_xl_chunk", "tb": "n from_dict\n    config = cls(**config_dict)\n  File \"./cache/e30_cache\", line 275, in init_with_validate\n    initial_init(self, *args, **kwargs)  # type: ignore [call-arg]\n    ~~~~~~~~~~~~^^^^^^^^^^^^^^^^^^^^^^^\n  File \"./cache/e30_cache\", line 157, in __init__\n    setattr(self, f.name, standard_kwargs[f.name])\n    ~~~~~~~^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"./cache/e30_cache\", line 146, in __strict_setattr__\n    raise StrictDataclassFieldValidationError(field=name, cause=e) from e\nhuggingface_hub.errors.StrictDataclassFieldValidationError: Validation error for field 'chunkwise_kernel':\n    TypeError: Field 'chunkwise_kernel' expected one of ('chunkwise--native_autograd', 'parallel--native_autograd'), got chunkwise--triton_xl_chunk\n"}


==> anc/embscan/e30_real_arch.py <==
#!/usr/bin/env python3
"""E30: Verify the architectural gate-starvation condition on REAL pretrained models (CPU, fp32).

Tests diverse real pretrained gated / hybrid / recurrent checkpoints by rescaling 3 ordinary
single-token English words (' apple', ' table', ' river') to norm r in {1e-30..1e-5, normal}
at mid-sequence (with preceding context) and position 0 (no BOS).
Records:
  - slope of log10(|grad_e|) vs log10(r) over r in {1e-30, 1e-25, 1e-20, 1e-15, 1e-10}
  - grad at r=1e-30, r=1e-20, and normal row norm
  - first layer whose hidden state at the target position becomes independent of r
    (|log10(||h(r=1e-20)|| / ||h(r=1e-30)||)| < 1.0)
"""
import gc
import json
import math
import os
import shutil
import sys
import time
import traceback

os.environ.setdefault("OMP_NUM_THREADS", "24")
os.environ.setdefault("MKL_NUM_THREADS", "24")

import torch
from torch import nn
from huggingface_hub import snapshot_download
from transformers import AutoConfig, AutoModelForCausalLM, AutoTokenizer

torch.set_num_threads(int(os.environ.get("NT", "24")))

OUT = sys.argv[1]
CACHE_ROOT = os.environ.get("HF_CACHE_ROOT", "./cache/e30_cache")
os.makedirs(CACHE_ROOT, exist_ok=True)

MODELS = [
    ("LiquidAI/LFM2.5-1.2B-Base", "lfm2_gated_conv_hybrid", False),
    ("ibm-granite/granite-4.0-h-1b", "granite4h_mamba2_hybrid", False),
    ("Zyphra/Zamba2-1.2B", "zamba2_mamba2_shared_attn", False),
    ("RWKV/rwkv-4-1b5-pile", "rwkv4_tokenshift_control", False),
    ("ai21labs/AI21-Jamba-Reasoning-3B", "jamba_mamba1_hybrid", False),
    ("tiiuae/falcon-mamba-7b", "falcon_mamba1_pure", True),
    ("ibm-ai-platform/Bamba-9B-v2", "bamba_mamba2_hybrid", True),
    ("NX-AI/xLSTM-7b", "xlstm_mlstm_pure", True),
]

WORDS = [" apple", " table", " river", " water", " house"]
RS = [1e-30, 1e-25, 1e-20, 1e-15, 1e-10]


def emit(rec):
    with open(OUT, "a") as fo:
        fo.write(json.dumps(rec) + "\n")
    print(json.dumps({k: v for k, v in rec.items() if k != "tb"})[:500], flush=True)


def fit_slope(xs, ys):
    n = len(xs)
    mx, my = sum(xs) / n, sum(ys) / n
    return sum((a - mx) * (b - my) for a, b in zip(xs, ys)) / sum((a - mx) ** 2 for a in xs)


def find_layer_list(model):
    n_layers = getattr(model.config, "num_hidden_layers", None) or getattr(model.config, "num_blocks", None)
    cands = [m for m in model.modules() if isinstance(m, nn.ModuleList) and len(m) >= 4]
    if n_layers is not None:
        exact = [m for m in cands if len(m) == n_layers]
        if exact:
            return exact[0]
    return max(cands, key=len) if cands else None


done_repos = set()
if os.path.exists(OUT):
    for line in open(OUT):
        if line.strip():
            d = json.loads(line)
            if "error" not in d:
                done_repos.add(d["repo"])

for repo, family, cleanup_after in MODELS:
    if repo in done_repos:
        print(f"SKIP already done: {repo}", flush=True)
        continue
    t0 = time.time()
    local_dir = os.path.join(CACHE_ROOT, repo.replace("/", "__"))
    rec = {"repo": repo, "family": family}
    try:
        print(f"Downloading {repo} -> {local_dir} ...", flush=True)
        snapshot_download(
            repo_id=repo,
            local_dir=local_dir,
            ignore_patterns=["*.msgpack", "*.h5", "*.ot", "consolidated*", "original/*"],
        )
        tok = AutoTokenizer.from_pretrained(local_dir)
        if repo == "NX-AI/xLSTM-7b":
            from transformers.models.xlstm.configuration_xlstm import xLSTMConfig
            cd = json.load(open(os.path.join(local_dir, "config.json")))
            cd["chunkwise_kernel"] = "chunkwise--native_autograd"
            cd["sequence_kernel"] = "native_sequence__native"
            cd["step_kernel"] = "native"
            cfg = xLSTMConfig(**cd)
            model = AutoModelForCausalLM.from_pretrained(local_dir, config=cfg, dtype=torch.float32).eval()
        else:
            model = AutoModelForCausalLM.from_pretrained(local_dir, dtype=torch.float32).eval()

        for p in model.parameters():
            p.requires_grad_(False)
        E = model.get_input_embeddings().weight
        E.requires_grad_(True)
        norms = E.detach().norm(dim=1)
        med = norms.median().item()
        n_dead_native = int((norms < 1e-6).sum().item())
        rec["model_type"] = getattr(model.config, "model_type", "?")
        rec["tie_word_embeddings"] = bool(getattr(model.config, "tie_word_embeddings", False))
        rec["emb_norm_median"] = round(med, 5)
        rec["native_dead_rows_lt_1e6"] = n_dead_native

        layer_list = find_layer_list(model)
        rec["num_layers"] = len(layer_list) if layer_list is not None else -1
        if layer_list is not None:
            rec["layer0_cls"] = type(layer_list[0]).__name__
            rec["layer_classes_first8"] = [type(l).__name__ for l in list(layer_list)[:8]]

        wids = []
        for w in WORDS:
            ids = tok(w, add_special_tokens=False).input_ids
            if len(ids) == 1 and norms[ids[0]].item() > 0.05 * med:
                wids.append((w, ids[0]))
            if len(wids) == 3:
                break
        if not wids:
            raise RuntimeError("No single-token probe words found")
        rec["probe_words"] = wids

        pre_ids = tok("In recent scientific observations, researchers noted that", add_special_tokens=True).input_ids
        post_ids = tok(" appeared repeatedly across independent measurements.", add_special_tokens=False).input_ids

        for pos_kind in ("mid", "start"):
            slopes, g30s, g20s, gnorms = [], [], [], []
            inj_layer = None
            inj_ratios = None
            for idx_w, (w, wid) in enumerate(wids):
                orig = E.data[wid].clone()
                unit = orig / orig.norm()
                seq = (pre_ids + [wid] + post_ids) if pos_kind == "mid" else ([wid] + post_ids)
                p_idx = len(pre_ids) if pos_kind == "mid" else 0
                inp = torch.tensor([seq], dtype=torch.long)

                gs = []
                for r in RS:
                    E.data[wid] = unit * r
                    E.grad = None
                    loss = model(input_ids=inp, labels=inp).loss
                    loss.backward()
                    gs.append(E.grad[wid].abs().max().item())
                E.data[wid] = orig
                E.grad = None
                model(input_ids=inp, labels=inp).loss.backward()
                g_norm = E.grad[wid].abs().max().item()
                E.grad = None

                xs = [math.log10(r) for r in RS]
                ys = [math.log10(max(g, 1e-45)) for g in gs]
                slopes.append(fit_slope(xs, ys))
                g30s.append(gs[0])
                g20s.append(gs[2])
                gnorms.append(g_norm)

                if idx_w == 0 and layer_list is not None:
                    hs_cap = []
                    hooks = [
                        l.register_forward_hook(
                            lambda _m, _i, o: hs_cap.append(
                                (o[0] if isinstance(o, tuple) else o)[0, p_idx].detach().float().norm().item()
                            )
                        )
                        for l in layer_list
                    ]
                    try:
                        hs_runs = {}
                        for r_probe in (1e-30, 1e-20):
                            hs_cap.clear()
                            E.data[wid] = unit * r_probe
                            with torch.no_grad():
                                h0 = E[inp][0, p_idx].detach().float().norm().item()
                                model(input_ids=inp)
                            hs_runs[r_probe] = [h0] + list(hs_cap)
                        E.data[wid] = orig
                        inj_ratios = [
                            round(math.log10(max(b, 1e-45) / max(a, 1e-45)), 2)
                            for a, b in zip(hs_runs[1e-30], hs_runs[1e-20])
                        ]
                        inj_layer = next((i for i, x in enumerate(inj_ratios) if abs(x) < 1.0), None)
                    finally:
                        for h in hooks:
                            h.remove()
                        E.data[wid] = orig

            rec[pos_kind] = {
                "slope_mean": round(sum(slopes) / len(slopes), 4),
                "slopes": [round(s, 4) for s in slopes],
                "grad_r1e30_median": sorted(g30s)[len(g30s) // 2],
                "grad_r1e20_median": sorted(g20s)[len(g20s) // 2],
                "grad_normal_median": sorted(gnorms)[len(gnorms) // 2],
                "first_state_independent_of_r": inj_layer,
                "log10_ratio_20_vs_30": inj_ratios[:16] if inj_ratios else None,
            }

        rec["secs"] = round(time.time() - t0, 1)
        del model
        gc.collect()
    except Exception as e:
        rec["error"] = f"{type(e).__name__}: {e}"[:400]
        rec["tb"] = traceback.format_exc()[-1000:]
    emit(rec)
    if cleanup_after and os.path.exists(local_dir):
        shutil.rmtree(local_dir, ignore_errors=True)

print("E30 ALL DONE", flush=True)


==> anc/embscan/e31_scale.py <==
#!/usr/bin/env python3
"""E31: Scaled Structural Fix Pretraining (165M–355M params, 1.05B–2.10B FineWeb-Edu tokens).

Uses fast CUDA causal_conv1d_fn + Triton mamba_chunk_scan_combined (sm_90 / sm_80) while overriding
ONLY the post-scan RMSNormGated activation:
  - baseline   : silu(z)          (act(0) = 0   -> context starved, ||grad_e|| ~ 1/r)
  - sigmoid    : sigmoid(z)       (act(0) = 0.5 -> context preserved, ||grad_e|| bounded)
  - silu_floor : silu(z) + 0.1    (act(0) = 0.1 -> context preserved, ||grad_e|| bounded)

Supports both single-GPU (task-parallel Wave 1) and torchrun multi-GPU DDP (Wave 2 355M x 2.1B tokens).
Includes automatic periodic checkpointing for Spot preemption safety.

Usage:
  python3 e31_scale.py BIN_PATH OUT_JSONL ARCH VARIANT STEPS SEED [CKPT_DIR]
  torchrun --nproc_per_node=8 e31_scale.py BIN_PATH OUT_JSONL ARCH VARIANT STEPS SEED [CKPT_DIR]

ARCH:
  - mamba2_165m : 24-layer d=768 Pure Mamba-2 (~163M params, untied, V=50304)
  - hybrid_200m : 16-layer d=768 3:1 Mamba-2 + GQA-Attention Hybrid (~203M params, untied, V=50304)
  - hybrid_355m : 20-layer d=1024 3:1 Mamba-2 + GQA-Attention Hybrid (~356M params, untied, V=50304)
"""
import json
import math
import os
import sys
import time

import numpy as np
import torch
import torch.distributed as dist
import torch.nn.functional as F
from torch.nn.parallel import DistributedDataParallel as DDP
from transformers import BambaConfig, BambaForCausalLM, Mamba2Config, Mamba2ForCausalLM
from transformers.models.bamba import modeling_bamba as mb
from transformers.models.mamba2 import modeling_mamba2 as mm

bin_path, out_path, arch_name, variant, steps_str, seed_str = sys.argv[1:7]
STEPS = int(steps_str)
SEED = int(seed_str)
CKPT_DIR = sys.argv[7] if len(sys.argv) > 7 else "/tmp"

ddp = "RANK" in os.environ
if ddp:
    dist.init_process_group(backend="nccl")
    rank = dist.get_rank()
    world = dist.get_world_size()
    local_rank = int(os.environ["LOCAL_RANK"])
    torch.cuda.set_device(local_rank)
    dev = torch.device(f"cuda:{local_rank}")
else:
    rank, world, local_rank = 0, 1, 0
    dev = torch.device("cuda:0")

is_master = (rank == 0)

# Bypass ONLY the outermost fused wrapper so execution runs CUDA causal_conv1d_fn +
# Triton mamba_chunk_scan_combined and then hits our custom RMSNormGated!
mm.mamba2_split_conv1d_scan_combined = lambda *a, **kw: None
mb.mamba2_split_conv1d_scan_combined = lambda *a, **kw: None


def gated_forward(self, hidden_states, gate=None):
    dt = hidden_states.dtype
    h = hidden_states.to(torch.float32)
    if gate is not None:
        z = gate.to(torch.float32)
        if variant == "baseline":
            a = F.silu(z)
        elif variant == "sigmoid":
            a = torch.sigmoid(z)
        elif variant == "silu_floor":
            a = F.silu(z) + 0.1
        elif variant.startswith("silu_floor_"):
            a = F.silu(z) + float(variant.split("_")[-1])
        elif variant == "silu_shift":
            zp = torch.cat([torch.zeros_like(z[:, :1]), z[:, :-1]], dim=1)
            a = F.silu(z + zp)
        else:
            raise ValueError(f"Unknown variant {variant}")
        h = h * a
    var = h.pow(2).mean(-1, keepdim=True)
    h = h * torch.rsqrt(var + self.variance_epsilon)
    return self.weight * h.to(dt)


mm.MambaRMSNormGated.forward = gated_forward
mb.BambaRMSNormGated.forward = gated_forward

V = 50304  # Padded GPT-2 vocab (50257..50303 are naturally unseen tokens -> natural weight-decay probe!)
SEQ = 1024
if ddp:
    MB = int(os.environ.get("MB", "16"))
    ACC = int(os.environ.get("ACC", "1"))
else:
    MB = int(os.environ.get("MB", "32"))
    ACC = int(os.environ.get("ACC", "2"))

TOKENS_PER_STEP = SEQ * MB * ACC * world
LR = 6e-4 if "355m" not in arch_name else 2.5e-4
WARMUP = 500 if "355m" not in arch_name else 1000


def emit(d):
    if not is_master:
        return
    d["arch"] = arch_name
    d["variant"] = variant
    d["seed"] = SEED
    line = json.dumps(d)
    with open(out_path, "a") as fo:
        fo.write(line + "\n")
    print(line[:320], flush=True)


# Memory-mapped uint16 token stream (zero RAM duplication across 8 processes!)
data = np.memmap(bin_path, dtype=np.uint16, mode="r")
n_eval_toks = 2_000_000
train_mm = data[:-n_eval_toks]
held_mm = data[-n_eval_toks:]

torch.manual_seed(SEED)
torch.cuda.manual_seed_all(SEED)

if arch_name == "mamba2_165m":
    cfg = Mamba2Config(
        vocab_size=V, hidden_size=768, num_hidden_layers=24, state_size=64, expand=2,
        head_dim=64, num_heads=24, n_groups=1, chunk_size=64,
        tie_word_embeddings=False, layer_norm_epsilon=1e-5, use_cache=False,
    )
    raw_model = Mamba2ForCausalLM(cfg).to(dev)
elif arch_name == "hybrid_200m":
    cfg = BambaConfig(
        vocab_size=V, hidden_size=768, intermediate_size=2048, num_hidden_layers=16,
        num_attention_heads=12, num_key_value_heads=4, head_dim=64,
        attn_layer_indices=[3, 7, 11, 15],
        mamba_n_heads=24, mamba_d_head=64, mamba_d_state=64, mamba_n_groups=1, mamba_chunk_size=64,
        tie_word_embeddings=False, rms_norm_eps=1e-5, use_cache=False,
    )
    raw_model = BambaForCausalLM(cfg).to(dev)
elif arch_name == "hybrid_355m":
    cfg = BambaConfig(
        vocab_size=V, hidden_size=1024, intermediate_size=2560, num_hidden_layers=20,
        num_attention_heads=16, num_key_value_heads=4, head_dim=64,
        attn_layer_indices=[3, 7, 11, 15, 19],
        mamba_n_heads=32, mamba_d_head=64, mamba_d_state=64, mamba_n_groups=1, mamba_chunk_size=64,
        tie_word_embeddings=False, rms_norm_eps=1e-5, use_cache=False,
    )
    raw_model = BambaForCausalLM(cfg).to(dev)
else:
    raise ValueError(f"Unknown arch {arch_name}")

n_params = sum(p.numel() for p in raw_model.parameters())
model = DDP(raw_model, device_ids=[local_rank]) if ddp else raw_model

try:
    import causal_conv1d, mamba_ssm  # noqa
    fast_kernels = True
except Exception:
    fast_kernels = False

opt = torch.optim.AdamW(model.parameters(), lr=LR, weight_decay=0.1, betas=(0.9, 0.95), fused=True)


def lr_fn(s):
    if s < WARMUP:
        return (s + 1) / WARMUP
    prog = min(1.0, (s - WARMUP) / max(1, STEPS - WARMUP))
    return 0.1 + 0.9 * 0.5 * (1.0 + math.cos(math.pi * prog))


sched = torch.optim.lr_scheduler.LambdaLR(opt, lr_fn)

tag = f"{arch_name}_{variant}_s{SEED}"
ckpt_file = os.path.join(CKPT_DIR, f"ckpt_{tag}.pt")
done_marker = os.path.join(CKPT_DIR, f"done_{tag}")
if os.path.exists(done_marker):
    if is_master:
        print(f"SKIP already completed {tag}", flush=True)
    if ddp:
        dist.destroy_process_group()
    sys.exit(0)

start_step = 0
if os.path.exists(ckpt_file):
    ck = torch.load(ckpt_file, map_location=dev, weights_only=False)
    raw_model.load_state_dict(ck["model"])
    opt.load_state_dict(ck["opt"])
    sched.load_state_dict(ck["sched"])
    start_step = int(ck["step"])
    emit({"kind": "resume", "from_step": start_step})

emit({
    "kind": "meta",
    "n_params_M": round(n_params / 1e6, 2),
    "steps": STEPS,
    "tokens_per_step": TOKENS_PER_STEP,
    "total_tokens_B": round(STEPS * TOKENS_PER_STEP / 1e9, 3),
    "world_size": world,
    "fast_kernels": fast_kernels,
})


def sample_batch(src, rng, bs):
    idx = rng.integers(0, len(src) - SEQ - 1, bs)
    arr = np.stack([np.asarray(src[i:i + SEQ], dtype=np.int64) for i in idx])
    return torch.from_numpy(arr).to(dev, non_blocking=True)


@torch.no_grad()
def evaluate():
    raw_model.eval()
    g_ev = np.random.default_rng(12345)
    tot = 0.0
    n_b = 32
    for _ in range(n_b):
        x = sample_batch(held_mm, g_ev, 32)
        with torch.autocast("cuda", dtype=torch.bfloat16):
            tot += raw_model(input_ids=x, labels=x).loss.float().item()
    raw_model.train()
    return tot / n_b


t0 = time.time()
for step in range(start_step + 1, STEPS + 1):
    # Deterministic per-(seed, step, rank) batch RNG -> exact reproducibility across Spot resume!
    rng = np.random.default_rng(SEED * 1_000_000_000 + step * 100 + rank)
    opt.zero_grad(set_to_none=True)
    loss_acc = 0.0
    for micro in range(ACC):
        if ddp and micro < ACC - 1:
            ctx = model.no_sync()
        else:
            from contextlib import nullcontext
            ctx = nullcontext()
        x = sample_batch(train_mm, rng, MB)
        with ctx:
            with torch.autocast("cuda", dtype=torch.bfloat16):
                loss = model(input_ids=x, labels=x).loss / ACC
            loss.backward()
        loss_acc += loss.detach().float().item()

    has_bad = torch.zeros(1, device=dev)
    if not math.isfinite(loss_acc):
        has_bad.fill_(1.0)
    else:
        for p in raw_model.parameters():
            if p.grad is not None and not torch.isfinite(p.grad).all():
                has_bad.fill_(1.0)
                break
    if ddp:
        dist.all_reduce(has_bad, op=dist.ReduceOp.MAX)
    if has_bad.item() > 0:
        opt.zero_grad(set_to_none=True)
        sched.step()
        gnorm = float("nan")
    else:
        gnorm = torch.nn.utils.clip_grad_norm_(model.parameters(), 1.0).item()
        if math.isfinite(gnorm):
            opt.step()
        else:
            opt.zero_grad(set_to_none=True)
        sched.step()

    if step == 100 or step % 1000 == 0 or step == STEPS:
        if is_master:
            ev = evaluate()
            E_w = raw_model.get_input_embeddings().weight.detach().float()
            unseen_norm = E_w[50257:50304].norm(dim=1).median().item()
            seen_norm = E_w[:1000].norm(dim=1).median().item()
            elapsed = time.time() - t0
            tok_per_s = (step - start_step) * TOKENS_PER_STEP / max(elapsed, 1e-3)
            emit({
                "kind": "train",
                "step": step,
                "tokens_M": round(step * TOKENS_PER_STEP / 1e6, 1),
                "train_loss": round(loss_acc, 4),
                "eval_loss": round(ev, 4),
                "eval_ppl": round(math.exp(min(ev, 20.0)), 2),
                "grad_norm": round(gnorm, 4),
                "seen_emb_norm": round(seen_norm, 5),
                "unseen_emb_norm": unseen_norm,
                "tok_per_sec_k": round(tok_per_s / 1e3, 1),
                "secs": round(elapsed, 1),
            })
        if ddp:
            dist.barrier()

    if step % 500 == 0 and step < STEPS:
        if is_master:
            tmp = ckpt_file + ".tmp"
            torch.save({"step": step, "model": raw_model.state_dict(), "opt": opt.state_dict(), "sched": sched.state_dict()}, tmp)
            os.replace(tmp, ckpt_file)
        if ddp:
            dist.barrier()

# Post-training near-zero blowup check on master rank (both FP32 exact & BF16 autocast clip_grad_norm_)
if is_master:
    raw_model.eval()
    for p in raw_model.parameters():
        p.requires_grad_(False)
    E = raw_model.get_input_embeddings().weight
    E.requires_grad_(True)
    counts = np.bincount(np.asarray(train_mm[:2_000_000], dtype=np.int64), minlength=V)
    tid = int(np.argsort(counts)[-50])
    gch = np.random.default_rng(7)
    seq = sample_batch(held_mm, gch, 4)[:, :256].clone()

    res = {}
    for pos_name, p_idx in (("mid", 64), ("start", 0)):
        x = seq.clone()
        x[:, p_idx] = tid
        orig = E.data[tid].clone()
        unit = orig / orig.norm()
        sw_fp32, sw_bf16 = [], []
        for r in [1e-30, 1e-20, 1e-10, 1e-5, orig.norm().item()]:
            E.data[tid] = unit * r
            E.grad = None
            raw_model(input_ids=x, labels=x).loss.backward()
            sw_fp32.append([r, E.grad[tid].abs().max().item()])

            E.grad = None
            with torch.autocast("cuda", dtype=torch.bfloat16):
                raw_model(input_ids=x, labels=x).loss.backward()
            tot_n = torch.linalg.vector_norm(E.grad.float()).item()
            sw_bf16.append([r, E.grad[tid].abs().max().item(), math.isfinite(tot_n)])
        E.data[tid] = orig
        xs = [math.log10(a) for a, _ in sw_fp32[:4]]
        ys = [math.log10(max(b, 1e-45)) for _, b in sw_fp32[:4]]
        mx, my = sum(xs) / 4, sum(ys) / 4
        slope = sum((a - mx) * (b - my) for a, b in zip(xs, ys)) / sum((a - mx) ** 2 for a in xs)
        res[pos_name] = {
            "slope_fp32": round(slope, 4),
            "sweep_fp32": sw_fp32,
            "sweep_bf16_and_norm_finite": sw_bf16,
        }
    emit({"kind": "blowup", "token": tid, **res})
    open(done_marker, "w").write("ok\n")
    if os.path.exists(ckpt_file):
        os.remove(ckpt_file)

if ddp:
    dist.barrier()
    dist.destroy_process_group()


==> anc/embscan/e32_cpt_multiseed.py <==
#!/usr/bin/env python3
"""E32 + E33: Multi-seed 1,000-step full-parameter CPT + Downstream Benchmarks + Inf-Regime Fix Comparison.

Runs on a single dedicated 80GB GPU (H100-80GB / A100-80GB) in standard FP32 master weights +
BF16 autocast + AdamW(lr=2e-5, wd=0.1, betas=(0.9, 0.95)) + 50-step warmup & cosine decay.

Usage:
  python3 e32_cpt_multiseed.py MODEL_DIR DATA_JSON DOWNSTREAM_JSON LANG_CODE OUT_JSONL ARM STEPS SEED [LR_TOTAL_STEPS]

LANG_CODE: 'khk_Cyrl' (Mongolian) or 'tel_Telu' (Telugu)
ARM:
  - base           : standard PyTorch clip_grad_norm_(1.0)
  - mask           : zero gradient on initial L2 < 1e-6 input-embedding rows (bit-exact forward)
  - groupclip      : clip embed_tokens (max_norm=1.0, FP32) and non-embedding params (max_norm=1.0) separately
  - groupclip_fp64 : clip embed_tokens (max_norm=1.0 in FP64 so >1e19 rows self-heal!) and non-embedding (max_norm=1.0) separately
  - freeze         : freeze entire input embedding matrix
  - fp64norm       : compute global L2 grad norm in FP64 (avoids FP32 Inf overflow) then scale all grads
  - meanreinit     : replace initial L2 < 1e-6 rows with mean embedding before training
  - skipinf        : Megatron/GradScaler-style skip optimizer.step() when global FP32 grad norm is non-finite
  - zclip          : official ZClip adaptive spike clipping (Kumar et al., 2025)
  - gradstab       : official GradientStabilizer EMA norm wrapper (Huang et al., ICML 2026)
"""
import json
import math
import os
import random
import sys
import time

import torch
import torch.nn.functional as F
from transformers import AutoModelForCausalLM, AutoTokenizer

mdir, data_path, ds_path, lang_code, out_path, arm = sys.argv[1:7]
STEPS = int(sys.argv[7])
SEED = int(sys.argv[8])
LR_STEPS = int(sys.argv[9]) if len(sys.argv) > 9 else 1000

SEQ = 512
MB = int(os.environ.get("MB", "4"))
ACC = int(os.environ.get("ACC", "8"))
LR = 2e-5
WARMUP = 50

torch.manual_seed(SEED)
torch.cuda.manual_seed_all(SEED)
random.seed(SEED)

dev = torch.device("cuda:0")
mname = mdir.rstrip("/").split("/")[-1]


def emit(d):
    d["arm"] = arm
    d["seed"] = SEED
    d["lang"] = lang_code
    d["model"] = mname
    line = json.dumps(d)
    with open(out_path, "a") as fo:
        fo.write(line + "\n")
    print(line[:320], flush=True)


tok = AutoTokenizer.from_pretrained(mdir)
model = AutoModelForCausalLM.from_pretrained(mdir, dtype=torch.float32).to(dev)
model.gradient_checkpointing_enable()
model.config.use_cache = False
model.train()

E = model.get_input_embeddings().weight
init_norms = E.detach().float().norm(dim=1)
dead = (init_norms < 1e-6).nonzero().flatten()
dead_set = set(dead.cpu().tolist())

if arm == "mask":
    E.register_hook(lambda g: g.index_fill(0, dead, 0.0))
elif arm == "freeze":
    E.requires_grad_(False)
elif arm == "meanreinit":
    with torch.no_grad():
        E[dead] = E.mean(0).to(E.dtype)

raw_data = json.load(open(data_path))
ds_eval = json.load(open(ds_path))


def make_chunks(texts, n_max):
    buf, out = [], []
    for t in texts:
        buf.extend(tok(t, add_special_tokens=False).input_ids + [tok.eos_token_id])
        while len(buf) >= SEQ:
            out.append(buf[:SEQ])
            buf = buf[SEQ:]
            if len(out) >= n_max:
                return out
    return out


# Deterministic per-seed document shuffle; identical across all arms sharing SEED
train_docs = list(raw_data["mn_train"])
rng_data = random.Random(1000 + SEED)
rng_data.shuffle(train_docs)

needed_chunks = STEPS * MB * ACC + 16
train_chunks = make_chunks(train_docs, needed_chunks)
if len(train_chunks) < needed_chunks:
    # Cycle if needed (60k docs ~ 100M tokens >> 16.4M tokens, so rarely needed)
    reps = (needed_chunks // max(len(train_chunks), 1)) + 2
    train_chunks = (train_chunks * reps)[:needed_chunks]

ev_tgt = make_chunks(raw_data["mn_eval"], 64)
ev_en = make_chunks(raw_data["en_eval"], 64)

# Pre-tokenize FLORES-200 devtest sentences & Belebele 4-way MCQs once at startup
flores_tgt_sents = ds_eval["flores"][lang_code]
flores_en_sents = ds_eval["flores"]["eng_Latn"]
belebele_items = ds_eval["belebele"][lang_code]

bos_list = [tok.bos_token_id] if tok.bos_token_id is not None else []


def prep_flores(sents):
    items = []
    for s in sents:
        ids = bos_list + tok(s, add_special_tokens=False).input_ids
        if len(ids) >= 2:
            items.append((ids[:512], len(s.encode("utf-8"))))
    return items


fl_tgt_tok = prep_flores(flores_tgt_sents)
fl_en_tok = prep_flores(flores_en_sents)

bel_tok = []
for it in belebele_items:
    prompt = f"Passage: {it['flores_passage']}\nQuestion: {it['question']}\nAnswer:"
    p_ids = bos_list + tok(prompt, add_special_tokens=False).input_ids
    choices = []
    for k in ("mc_answer1", "mc_answer2", "mc_answer3", "mc_answer4"):
        c_ids = tok(" " + it[k], add_special_tokens=False).input_ids
        if not c_ids:
            c_ids = [tok.eos_token_id or 0]
        full = (p_ids + c_ids)[-512:]
        ans_len = min(len(c_ids), len(full) - 1)
        choices.append((full, ans_len))
    bel_tok.append((choices, int(it["correct_answer_num"]) - 1))

params_req = [p for p in model.parameters() if p.requires_grad]
try:
    opt = torch.optim.AdamW(params_req, lr=LR, weight_decay=0.1, betas=(0.9, 0.95), fused=True)
    opt_kind = "adamw_fused"
except Exception:
    opt = torch.optim.AdamW(params_req, lr=LR, weight_decay=0.1, betas=(0.9, 0.95), foreach=False)
    opt_kind = "adamw_noforeach"


def lr_lambda(s):
    if s < WARMUP:
        return (s + 1) / WARMUP
    prog = min(1.0, (s - WARMUP) / max(1, LR_STEPS - WARMUP))
    return 0.1 + 0.9 * 0.5 * (1.0 + math.cos(math.pi * prog))


sched = torch.optim.lr_scheduler.LambdaLR(opt, lr_lambda)
nonemb = [p for p in model.parameters() if p is not E and p.requires_grad]

emit({
    "kind": "meta",
    "opt": opt_kind,
    "n_dead_rows": len(dead_set),
    "n_train_chunks": len(train_chunks),
    "frac_chunks_with_dead": round(sum(any(t in dead_set for t in c) for c in train_chunks) / len(train_chunks), 5),
    "steps": STEPS,
    "lr_steps": LR_STEPS,
    "tokens_per_step": SEQ * MB * ACC,
    "n_flores_tgt": len(fl_tgt_tok),
    "n_belebele": len(bel_tok),
})


@torch.no_grad()
def eval_chunks(ch):
    tot = 0.0
    ev_bs = int(os.environ.get("EV_BS", "8"))
    for i in range(0, len(ch), ev_bs):
        x = torch.tensor(ch[i:i + ev_bs], device=dev)
        with torch.autocast("cuda", dtype=torch.bfloat16):
            tot += model(input_ids=x, labels=x).loss.float().item() * len(x)
    return tot / len(ch)


@torch.no_grad()
def eval_flores(items):
    tot_nll = 0.0
    tot_toks = 0
    tot_bytes = 0
    pad_id = tok.pad_token_id if tok.pad_token_id is not None else 0
    ev_bs = int(os.environ.get("EV_BS", "8"))
    for i in range(0, len(items), ev_bs):
        batch = items[i:i + ev_bs]
        ml = max(len(x[0]) for x in batch)
        inp = torch.full((len(batch), ml), pad_id, dtype=torch.long, device=dev)
        for r, (ids, _) in enumerate(batch):
            inp[r, :len(ids)] = torch.tensor(ids, device=dev)
        with torch.autocast("cuda", dtype=torch.bfloat16):
            logits = model(input_ids=inp).logits
        for r, (ids, _) in enumerate(batch):
            L = len(ids) - 1
            if L <= 0:
                continue
            lp = F.log_softmax(logits[r, :L, :].float(), dim=-1)
            tgt = inp[r, 1:L + 1]
            tot_nll += (-lp.gather(-1, tgt.unsqueeze(-1)).squeeze(-1)).sum().item()
            tot_toks += L
        del logits
        tot_bytes += sum(b for _, b in batch)
    mean_nll = tot_nll / max(tot_toks, 1)
    bpb = (tot_nll / math.log(2.0)) / max(tot_bytes, 1)
    return round(mean_nll, 5), round(math.exp(min(mean_nll, 20.0)), 3), round(bpb, 5)


@torch.no_grad()
def eval_belebele(items):
    pad_id = tok.pad_token_id if tok.pad_token_id is not None else 0
    flat = []
    for choices, _ in items:
        for full, ans_len in choices:
            flat.append((full, ans_len))
    scores_norm, scores_raw = [], []
    ev_bs = int(os.environ.get("EV_BS", "8"))
    for i in range(0, len(flat), ev_bs):
        batch = flat[i:i + ev_bs]
        ml = max(len(x[0]) for x in batch)
        inp = torch.full((len(batch), ml), pad_id, dtype=torch.long, device=dev)
        for r, (ids, _) in enumerate(batch):
            inp[r, :len(ids)] = torch.tensor(ids, device=dev)
        with torch.autocast("cuda", dtype=torch.bfloat16):
            logits = model(input_ids=inp).logits
        for r, (ids, ans_len) in enumerate(batch):
            L = len(ids) - 1
            lp = F.log_softmax(logits[r, L - ans_len:L, :].float(), dim=-1)
            tgt = inp[r, L - ans_len + 1:L + 1]
            s = lp.gather(-1, tgt.unsqueeze(-1)).squeeze(-1).sum().item()
            scores_raw.append(s)
            scores_norm.append(s / max(ans_len, 1))
        del logits
    corr_norm, corr_raw = 0, 0
    for idx, (_, gold) in enumerate(items):
        c_n = scores_norm[4 * idx:4 * idx + 4]
        c_r = scores_raw[4 * idx:4 * idx + 4]
        if max(range(4), key=lambda k: c_n[k]) == gold:
            corr_norm += 1
        if max(range(4), key=lambda k: c_r[k]) == gold:
            corr_raw += 1
    return round(corr_norm / len(items), 4), round(corr_raw / len(items), 4)


seen_dead_ids = set()


def full_eval(step):
    model.eval()
    t_ev = time.time()
    tgt_nll = eval_chunks(ev_tgt)
    en_nll = eval_chunks(ev_en)
    fl_tgt_nll, fl_tgt_ppl, fl_tgt_bpb = eval_flores(fl_tgt_tok)
    fl_en_nll, fl_en_ppl, fl_en_bpb = eval_flores(fl_en_tok)
    bel_norm, bel_raw = eval_belebele(bel_tok)
    dn = E.detach().float()[dead].norm(dim=1) if len(dead) > 0 else torch.tensor([0.0])
    if seen_dead_ids:
        sd_idx = torch.tensor(sorted(seen_dead_ids), device=dev, dtype=torch.long)
        sd_n = E.detach().float()[sd_idx].norm(dim=1)
        sd_min, sd_med = sd_n.min().item(), sd_n.median().item()
        del sd_idx, sd_n
    else:
        sd_min, sd_med = 0.0, 0.0
    torch.cuda.empty_cache()
    model.train()
    rec = {
        "kind": "eval",
        "step": step,
        "tgt_nll": round(tgt_nll, 5),
        "tgt_ppl": round(math.exp(min(tgt_nll, 20.0)), 3),
        "en_nll": round(en_nll, 5),
        "flores_tgt_nll": fl_tgt_nll,
        "flores_tgt_ppl": fl_tgt_ppl,
        "flores_tgt_bpb": fl_tgt_bpb,
        "flores_en_nll": fl_en_nll,
        "belebele_acc": bel_norm,
        "belebele_acc_raw": bel_raw,
        "dead_emb_norm_median": dn.median().item(),
        "dead_emb_norm_max": dn.max().item(),
        "seen_dead_count": len(seen_dead_ids),
        "seen_dead_norm_min": sd_min,
        "seen_dead_norm_median": sd_med,
        "eval_secs": round(time.time() - t_ev, 1),
    }
    emit(rec)
    return rec


zclip_obj = None
gs_obj = None
if arm == "zclip":
    sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
    from zclip_official import ZClip
    zclip_obj = ZClip(alpha=0.97, z_thresh=2.5, max_grad_norm=1.0, warmup_steps=25)
elif arm == "gradstab":
    sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
    from gradient_stabilizer_official import GradientStabilizer
    gs_obj = GradientStabilizer(gamma1=0.6, gamma2=0.999)

e0 = full_eval(0)
if not math.isfinite(e0["tgt_nll"]):
    emit({"kind": "abort", "reason": "non-finite initial eval"})
    sys.exit(1)

eval_steps = {100, 200, 300, 400, 600, 800, 1000, STEPS}
it = 0
t0 = time.time()
n_inf_steps = 0
n_dead_steps = 0
n_skipped_steps = 0

for step in range(1, STEPS + 1):
    opt.zero_grad(set_to_none=True)
    loss_acc = 0.0
    n_dead_tok = 0
    for _ in range(ACC):
        b = train_chunks[it:it + MB]
        it += MB
        for _c in b:
            for _t in _c:
                if _t in dead_set:
                    n_dead_tok += 1
                    seen_dead_ids.add(_t)
        x = torch.tensor(b, device=dev)
        with torch.autocast("cuda", dtype=torch.bfloat16):
            loss = model(input_ids=x, labels=x).loss / ACC
        loss.backward()
        loss_acc += loss.float().item()

    if n_dead_tok > 0:
        n_dead_steps += 1

    g_emb = E.grad.abs().max().item() if E.grad is not None else 0.0
    g_oth = max((p.grad.abs().max().item() for p in nonemb if p.grad is not None), default=0.0)
    raw_fp64 = math.sqrt(sum(torch.linalg.vector_norm(p.grad.detach(), dtype=torch.float64).item() ** 2 for p in params_req if p.grad is not None))

    skip_opt_step = False
    extra_step_info = {}
    if arm == "groupclip":
        if E.grad is not None:
            torch.nn.utils.clip_grad_norm_([E], 1.0)
        total = torch.nn.utils.clip_grad_norm_(nonemb, 1.0).item()
        eff_coef_other = min(1.0, 1.0 / (total + 1e-6)) if math.isfinite(total) else 0.0
    elif arm == "groupclip_fp64":
        if E.grad is not None:
            emb_norm_fp64 = torch.linalg.vector_norm(E.grad.detach(), dtype=torch.float64).item()
            emb_coef = min(1.0, 1.0 / (emb_norm_fp64 + 1e-6)) if math.isfinite(emb_norm_fp64) else 0.0
            with torch.no_grad():
                for _s in range(0, E.grad.shape[0], 16384):
                    _sl = E.grad[_s:_s + 16384]
                    _sl.copy_((_sl.to(torch.float64) * emb_coef).to(_sl.dtype))
                del _sl
            extra_step_info["emb_norm_fp64"] = emb_norm_fp64
        total = torch.nn.utils.clip_grad_norm_(nonemb, 1.0).item()
        eff_coef_other = min(1.0, 1.0 / (total + 1e-6)) if math.isfinite(total) else 0.0
    elif arm == "fp64norm":
        total = raw_fp64
        coef = min(1.0, 1.0 / (total + 1e-6))
        with torch.no_grad():
            for _p in params_req:
                if _p.grad is not None:
                    _p.grad.mul_(coef)
            del _p
        eff_coef_other = coef
    elif arm == "skipinf":
        total = torch.nn.utils.clip_grad_norm_(params_req, 1.0).item()
        if math.isfinite(total):
            eff_coef_other = min(1.0, 1.0 / (total + 1e-6))
        else:
            eff_coef_other = 0.0
            skip_opt_step = True
    elif arm == "zclip":
        total = zclip_obj.step(model)
        g_oth_post = max((p.grad.abs().max().item() for p in nonemb if p.grad is not None), default=0.0)
        eff_coef_other = (g_oth_post / g_oth) if g_oth > 0 else 0.0
        extra_step_info["zclip_mean"] = zclip_obj.mean
    elif arm == "gradstab":
        total = torch.linalg.vector_norm(
            torch.stack([p.grad.detach().norm(2) for p in params_req if p.grad is not None])
        ).item()
        gs_obj(opt)
        g_oth_post = max((p.grad.abs().max().item() for p in nonemb if p.grad is not None), default=0.0)
        eff_coef_other = (g_oth_post / g_oth) if g_oth > 0 else 0.0
        extra_step_info["gs_emb_skipped"] = gs_obj.state.get(id(E), {}).get("skipped", 0)
    else:
        total = torch.nn.utils.clip_grad_norm_(params_req, 1.0).item()
        eff_coef_other = (min(1.0, 1.0 / (total + 1e-6)) if math.isfinite(total) else 0.0)

    if not math.isfinite(total):
        n_inf_steps += 1

    if skip_opt_step:
        n_skipped_steps += 1
        opt.zero_grad(set_to_none=True)
    else:
        opt.step()
    sched.step()

    if step <= 10 or step % 10 == 0 or n_dead_tok > 0:
        emit({
            "kind": "step",
            "step": step,
            "loss": round(loss_acc, 5),
            "grad_norm": total,
            "raw_fp64_norm": raw_fp64,
            "grad_norm_finite": math.isfinite(total),
            "eff_coef_other": eff_coef_other,
            "max_grad_emb": g_emb,
            "max_grad_other": g_oth,
            "dead_tokens_in_batch": n_dead_tok,
            "secs": round(time.time() - t0, 1),
            **extra_step_info,
        })

    if step in eval_steps:
        full_eval(step)

emit({
    "kind": "done",
    "steps": STEPS,
    "n_dead_steps": n_dead_steps,
    "n_inf_steps": n_inf_steps,
    "n_skipped_steps": n_skipped_steps,
    "seen_dead_count": len(seen_dead_ids),
    "peak_mem_gb": round(torch.cuda.max_memory_allocated() / 2**30, 2),
    "secs": round(time.time() - t0, 1),
})


==> anc/embscan/e37_probes.py <==
#!/usr/bin/env python3
"""E37: (A) 2x2 Causal Gate-Patching Ablation + FP64 Layer Trajectory, and
       (B) Direct Post-AdamW Parameter-Update Decomposition (Actual vs. Stale-Momentum Coasting).

Usage:
  1) 2x2 Gate-Patching & Layer Trajectory:
     python3 e37_probes.py gate2x2 MODELS_DIR PROBE_JSON OUT_JSONL [MODEL_SUBSTR]

  2) Direct AdamW Parameter-Update Decomposition:
     python3 e37_probes.py adamw MODEL_DIR DATA_JSON DS_JSON LANG_CODE OUT_JSONL ARM STEPS SEED LR_STEPS MB ACC
"""
import gc
import inspect
import json
import math
import os
import random
import sys
import time

import torch
import torch.nn.functional as F
from transformers import AutoModelForCausalLM, AutoTokenizer

MID_TPL = [
    "Notes: {} and the rest of the line.",
    "The word {} appears here, then more text.",
    "A {} B C D E",
]


def emit_jsonl(out_path, d):
    line = json.dumps(d, ensure_ascii=False)
    with open(out_path, "a", encoding="utf-8") as fo:
        fo.write(line + "\n")
    print(line[:360], flush=True)


# =============================================================================
# PART A: 2x2 Gate-Patching (Forward Value x Backward Jacobian) + FP64 Trajectory
# =============================================================================
def layers_of(model):
    n = model.config.num_hidden_layers
    for m in model.modules():
        if isinstance(m, torch.nn.ModuleList) and len(m) == n:
            return m
    raise RuntimeError("no layer list")


def layer_kind(layer):
    names = {type(c).__name__ for c in layer.children()}
    s = " ".join(sorted(names))
    has_m = "Mixer" in s or "Mamba" in s
    has_a = "Attention" in s
    for c in layer.children():
        t = type(c).__name__
        if "Mamba" in t:
            has_m = True
        if "Attention" in t:
            has_a = True
    if has_m and has_a:
        return "M+A"
    if has_m:
        return "M"
    if has_a:
        return "A"
    return "F"


def mamba_mixers(model):
    out = []
    for name, m in model.named_modules():
        if hasattr(m, "in_proj") and hasattr(m, "intermediate_size") and hasattr(m, "A_log"):
            out.append((name, m))
    return out


def find_text(tok, tid, ttext, tpls):
    for tpl in tpls:
        cand = tpl.format(ttext)
        enc = tok(cand, add_special_tokens=True).input_ids
        if tid in enc[:-1]:
            return cand, enc, enc.index(tid)
    return None, None, None


def run_probe_fp64(model, ids, p, emb, tid, keep_full_traj=True):
    emb.grad = None
    out = model(input_ids=ids, labels=ids, output_hidden_states=True)
    hs = out.hidden_states
    for h in hs:
        if h.requires_grad:
            h.retain_grad()
    out.loss.backward()

    traj = []
    for h in hs:
        g = h.grad if h.requires_grad else None
        h_n = torch.linalg.vector_norm(h[0, p].detach(), dtype=torch.float64).item()
        g_n = torch.linalg.vector_norm(g[0, p].detach(), dtype=torch.float64).item() if g is not None else None
        traj.append([h_n, g_n])

    loss_val = float(out.loss.detach().float().item())
    del out, hs

    g_row = emb.grad[tid].detach()
    grad_linf = g_row.float().abs().max().item()
    grad_l2_fp64 = torch.linalg.vector_norm(g_row, dtype=torch.float64).item()
    sumsq_fp32_inf = math.isinf((emb.grad.detach().float() ** 2).sum().item())

    key_layers = {}
    for idx in [0, 1, 2, 3, 5, 7, 8, 10, len(traj) - 1]:
        if 0 <= idx < len(traj):
            key_layers[f"L{idx}"] = traj[idx]

    res = {
        "loss": loss_val,
        "grad_linf": grad_linf,
        "grad_l2_fp64": grad_l2_fp64,
        "sumsq_fp32_inf": sumsq_fp32_inf,
        "key_layers": key_layers,
    }
    if keep_full_traj:
        res["traj_fp64"] = traj
    return res


def run_gate2x2(models_dir, probe_json, out_path, only_substr=None):
    dev = "cuda" if torch.cuda.is_available() else "cpu"
    probes_spec = json.load(open(probe_json, encoding="utf-8"))
    target_repos = [
        "tiiuae/Falcon-H1-1.5B-Base",
        "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16",
    ]
    for repo in target_repos:
        if only_substr and only_substr not in repo:
            continue
        spec = probes_spec[repo]
        d = os.path.join(models_dir, repo.replace("/", "__"))
        tok = AutoTokenizer.from_pretrained(d, trust_remote_code=True)
        the_id = tok(" the", add_special_tokens=False).input_ids[-1]

        for dtype_name, dt in [("bfloat16", torch.bfloat16), ("float32", torch.float32)]:
            model = AutoModelForCausalLM.from_pretrained(d, dtype=dt, trust_remote_code=True).to(dev).eval()
            for prm in model.parameters():
                prm.requires_grad_(False)
            emb = model.get_input_embeddings().weight
            emb.requires_grad_(True)

            L = layers_of(model)
            kinds = [layer_kind(l) for l in L]
            mixers = mamba_mixers(model)

            # Inspect mixer forward source to confirm gate slice [:intermediate_size]
            fwd_src_snip = ""
            if mixers:
                try:
                    src = inspect.getsource(type(mixers[0][1]).forward)
                    rel_lines = [ln.strip() for ln in src.splitlines() if "in_proj" in ln or "split" in ln or "gate" in ln]
                    fwd_src_snip = " | ".join(rel_lines[:8])
                except Exception as exc:
                    fwd_src_snip = f"inspect_err: {exc}"

            eps_val = (
                getattr(model.config, "rms_norm_eps", None)
                or getattr(model.config, "layer_norm_epsilon", None)
                or 1e-5
            )
            hdim = model.config.hidden_size
            rms_floor_l2 = math.sqrt(float(eps_val) * float(hdim))

            emit_jsonl(out_path, {
                "kind": "gate2x2_meta",
                "model": repo,
                "dtype": dtype_name,
                "hidden_size": hdim,
                "eps": eps_val,
                "sqrt_eps_d": rms_floor_l2,
                "num_layers": len(L),
                "layer_kinds": "".join(kinds),
                "num_mamba_mixers": len(mixers),
                "mixer0_name": mixers[0][0] if mixers else None,
                "mixer0_cls": type(mixers[0][1]).__name__ if mixers else None,
                "mixer0_inter_size": mixers[0][1].intermediate_size if mixers else None,
                "mixer0_in_proj_out": mixers[0][1].in_proj.out_features if mixers else None,
                "mixer0_fwd_slice_check": fwd_src_snip,
            })

            # Collect up to 4 mid-sequence probes (same selection order as mech_probe.py)
            picked = []
            for tid, ttext, l2 in spec["dead"]:
                text, enc, p = find_text(tok, tid, ttext, MID_TPL)
                if text is None or p == 0:
                    continue
                picked.append((tid, ttext, l2, enc, p))
                if len(picked) >= 4:
                    break

            for p_idx, (tid, ttext, l2_meta, enc, p) in enumerate(picked):
                keep_full = (p_idx == 0)
                emb_norm_fp64 = torch.linalg.vector_norm(emb.data[tid].detach(), dtype=torch.float64).item()
                ids = torch.tensor([enc], device=dev)
                ctrl = ids.clone()
                ctrl[0, p] = the_id

                # 0. Control (" the") + record normal gate activations z_ctrl
                rec_ctrl = {}
                hooks = []
                for name, m in mixers:
                    def mk_rec(nm, mod_m):
                        def h(_mod, _inp, out):
                            rec_ctrl[nm] = out[0, p, :mod_m.intermediate_size].detach().clone()
                        return h
                    hooks.append(m.in_proj.register_forward_hook(mk_rec(name, m)))
                try:
                    r_ctrl = run_probe_fp64(model, ctrl, p, emb, the_id, keep_full_traj=keep_full)
                finally:
                    for hk in hooks:
                        hk.remove()

                # Helper to run any gate intervention mode on `ids`
                def run_mode(mode_name):
                    hks = []
                    if mode_name != "orig_keep":
                        target_mixers = mixers[:1] if mode_name.startswith("l0_") else mixers
                        base_mode = mode_name[3:] if mode_name.startswith("l0_") else mode_name
                        for name, m in target_mixers:
                            def mk_patch(nm, mod_m, bm):
                                def h(_mod, _inp, out):
                                    out = out.clone()
                                    D = mod_m.intermediate_size
                                    z = out[0, p, :D]
                                    zc = rec_ctrl[nm].to(z.dtype)
                                    if bm == "orig_cut":
                                        out[0, p, :D] = z.detach()
                                    elif bm == "norm_keep_st":
                                        out[0, p, :D] = z + (zc - z).detach()
                                    elif bm == "norm_cut":
                                        out[0, p, :D] = zc.detach()
                                    else:
                                        raise ValueError(bm)
                                    return out
                                return h
                            hks.append(m.in_proj.register_forward_hook(mk_patch(name, m, base_mode)))
                    try:
                        return run_probe_fp64(model, ids, p, emb, tid, keep_full_traj=keep_full)
                    finally:
                        for hk in hks:
                            hk.remove()

                conds = {"ctrl_the": r_ctrl}
                for mname in [
                    "orig_keep",
                    "orig_cut",
                    "norm_keep_st",
                    "norm_cut",
                    "l0_norm_keep_st",
                    "l0_orig_cut",
                ]:
                    conds[mname] = run_mode(mname)

                emit_jsonl(out_path, {
                    "kind": "gate2x2_probe",
                    "model": repo,
                    "dtype": dtype_name,
                    "probe_idx": p_idx,
                    "tid": tid,
                    "tok": ttext,
                    "pos": p,
                    "seq_len": len(enc),
                    "emb_norm_fp64": emb_norm_fp64,
                    "sqrt_eps_d": rms_floor_l2,
                    "conditions": conds,
                })

            del model, emb
            gc.collect()
            if dev == "cuda":
                torch.cuda.empty_cache()


# =============================================================================
# PART B: Direct AdamW Parameter-Update Decomposition in Paired CPT
# =============================================================================
def run_adamw_probe(mdir, data_path, ds_path, lang_code, out_path, arm, steps, seed, lr_steps, mb, acc):
    seq = 512
    lr = 2e-5
    warmup = 50
    dev = torch.device("cuda:0")
    mname = mdir.rstrip("/").split("/")[-1]

    torch.manual_seed(seed)
    torch.cuda.manual_seed_all(seed)
    random.seed(seed)

    def emit(d):
        d["arm"] = arm
        d["seed"] = seed
        d["lang"] = lang_code
        d["model"] = mname
        emit_jsonl(out_path, d)

    tok = AutoTokenizer.from_pretrained(mdir, trust_remote_code=True)
    model = AutoModelForCausalLM.from_pretrained(mdir, dtype=torch.float32, trust_remote_code=True).to(dev)
    model.gradient_checkpointing_enable()
    model.config.use_cache = False
    model.train()

    E = model.get_input_embeddings().weight
    init_norms_fp64 = torch.linalg.vector_norm(E.detach(), dtype=torch.float64, dim=1)
    dead = (init_norms_fp64 < 1e-6).nonzero().flatten()
    dead_list = dead.cpu().tolist()
    dead_set = set(dead_list)

    raw_data = json.load(open(data_path, encoding="utf-8"))
    ds_eval = json.load(open(ds_path, encoding="utf-8"))

    def make_chunks(texts, n_max):
        buf, out = [], []
        for t in texts:
            buf.extend(tok(t, add_special_tokens=False).input_ids + [tok.eos_token_id])
            while len(buf) >= seq:
                out.append(buf[:seq])
                buf = buf[seq:]
                if len(out) >= n_max:
                    return out
        return out

    train_docs = list(raw_data["mn_train"])
    rng_data = random.Random(1000 + seed)
    rng_data.shuffle(train_docs)
    needed_chunks = steps * mb * acc + 16
    train_chunks = make_chunks(train_docs, needed_chunks)
    if len(train_chunks) < needed_chunks:
        reps = (needed_chunks // max(len(train_chunks), 1)) + 2
        train_chunks = (train_chunks * reps)[:needed_chunks]

    bos_list = [tok.bos_token_id] if tok.bos_token_id is not None else []
    fl_tgt_tok = []
    for s in ds_eval["flores"][lang_code]:
        ids = bos_list + tok(s, add_special_tokens=False).input_ids
        if len(ids) >= 2:
            fl_tgt_tok.append((ids[:512], len(s.encode("utf-8"))))

    @torch.no_grad()
    def eval_flores(items):
        model.eval()
        tot_nll, tot_toks, tot_bytes = 0.0, 0, 0
        pad_id = tok.pad_token_id if tok.pad_token_id is not None else 0
        ev_bs = 4
        for i in range(0, len(items), ev_bs):
            batch = items[i:i + ev_bs]
            ml = max(len(x[0]) for x in batch)
            inp = torch.full((len(batch), ml), pad_id, dtype=torch.long, device=dev)
            for r, (ids, _) in enumerate(batch):
                inp[r, :len(ids)] = torch.tensor(ids, device=dev)
            with torch.autocast("cuda", dtype=torch.bfloat16):
                logits = model(input_ids=inp).logits
            for r, (ids, _) in enumerate(batch):
                L = len(ids) - 1
                if L <= 0:
                    continue
                lp = F.log_softmax(logits[r, :L, :].float(), dim=-1)
                tgt = inp[r, 1:L + 1]
                tot_nll += (-lp.gather(-1, tgt.unsqueeze(-1)).squeeze(-1)).sum().item()
                tot_toks += L
            del logits
            tot_bytes += sum(b for _, b in batch)
        model.train()
        mean_nll = tot_nll / max(tot_toks, 1)
        return round(mean_nll, 5), round(math.exp(min(mean_nll, 20.0)), 3)

    params_req = [p for p in model.parameters() if p.requires_grad]
    nonemb = [p for p in params_req if p is not E]
    n_nonemb_numel = sum(p.numel() for p in nonemb)

    opt = torch.optim.AdamW(params_req, lr=lr, weight_decay=0.1, betas=(0.9, 0.95), fused=True)

    def lr_lambda(s):
        if s < warmup:
            return (s + 1) / warmup
        prog = min(1.0, (s - warmup) / max(1, lr_steps - warmup))
        return 0.1 + 0.9 * 0.5 * (1.0 + math.cos(math.pi * prog))

    sched = torch.optim.lr_scheduler.LambdaLR(opt, lr_lambda)

    @torch.no_grad()
    def slice_adamw_next(p_sl, g_sl, step_t, m_sl, v_sl, lr_cur, wd, beta1, beta2, eps):
        p_c = p_sl.detach().clone().requires_grad_(True)
        tmp = torch.optim.AdamW([p_c], lr=lr_cur, weight_decay=wd, betas=(beta1, beta2), eps=eps, fused=True)
        if step_t is not None:
            tmp.state[p_c] = {
                "step": step_t.clone(),
                "exp_avg": m_sl.detach().clone(),
                "exp_avg_sq": v_sl.detach().clone(),
            }
        p_c.grad = g_sl.detach().clone()
        tmp.step()
        out_t = p_c.detach()
        del tmp, p_c
        return out_t

    nll0, ppl0 = eval_flores(fl_tgt_tok)
    emit({
        "kind": "adamw_meta",
        "steps": steps,
        "lr_steps": lr_steps,
        "mb": mb,
        "acc": acc,
        "n_dead_rows": len(dead_set),
        "n_nonemb_params": n_nonemb_numel,
        "flores_step0_nll": nll0,
        "flores_step0_ppl": ppl0,
    })

    tracked_backbone = [nonemb[0], nonemb[len(nonemb) // 2], nonemb[-1]]
    seen_dead_ids = set()
    it = 0
    t0 = time.time()

    for step in range(1, steps + 1):
        opt.zero_grad(set_to_none=True)
        loss_acc = 0.0
        n_dead_tok = 0
        n_dead_inp_tok = 0
        batch_dead_ids = set()
        for _ in range(acc):
            b = train_chunks[it:it + mb]
            it += mb
            for c in b:
                for idx_pos, tid in enumerate(c):
                    if tid in dead_set:
                        n_dead_tok += 1
                        batch_dead_ids.add(tid)
                        seen_dead_ids.add(tid)
                        if idx_pos < len(c) - 1:
                            n_dead_inp_tok += 1
            x = torch.tensor(b, device=dev)
            with torch.autocast("cuda", dtype=torch.bfloat16):
                loss = model(input_ids=x, labels=x).loss / acc
            loss.backward()
            loss_acc += loss.float().item()

        def fp64_sq_norm(t):
            flat = t.detach().view(-1)
            tot_sq = 0.0
            for si in range(0, flat.numel(), 16_777_216):
                tot_sq += torch.linalg.vector_norm(flat[si:si + 16_777_216], dtype=torch.float64).item() ** 2
            return tot_sq

        g_emb = E.grad.abs().max().item() if E.grad is not None else 0.0
        g_oth = max((p.grad.abs().max().item() for p in nonemb if p.grad is not None), default=0.0)
        raw_fp64 = math.sqrt(sum(fp64_sq_norm(p.grad) for p in params_req if p.grad is not None))

        # Clipping identical to e32_cpt_multiseed.py
        if arm == "groupclip":
            torch.nn.utils.clip_grad_norm_([E], 1.0)
            total = torch.nn.utils.clip_grad_norm_(nonemb, 1.0).item()
            eff_coef_other = min(1.0, 1.0 / (total + 1e-6)) if math.isfinite(total) else 0.0
        elif arm == "groupclip_fp64":
            emb_norm_fp64 = math.sqrt(fp64_sq_norm(E.grad))
            emb_coef = min(1.0, 1.0 / (emb_norm_fp64 + 1e-6)) if math.isfinite(emb_norm_fp64) else 0.0
            with torch.no_grad():
                for s_i in range(0, E.grad.shape[0], 16384):
                    sl = E.grad[s_i:s_i + 16384]
                    sl.copy_((sl.to(torch.float64) * emb_coef).to(sl.dtype))
                del sl
            total = torch.nn.utils.clip_grad_norm_(nonemb, 1.0).item()
            eff_coef_other = min(1.0, 1.0 / (total + 1e-6)) if math.isfinite(total) else 0.0
        elif arm == "fp64norm":
            total = raw_fp64
            coef = min(1.0, 1.0 / (total + 1e-6))
            with torch.no_grad():
                for p in params_req:
                    if p.grad is not None:
                        p.grad.mul_(coef)
            eff_coef_other = coef
        elif arm == "base":
            total = torch.nn.utils.clip_grad_norm_(params_req, 1.0).item()
            eff_coef_other = min(1.0, 1.0 / (total + 1e-6)) if math.isfinite(total) else 0.0
        else:
            raise ValueError(f"Unsupported arm: {arm}")

        # Exact post-AdamW update decomposition BEFORE mutating opt
        lr_cur = float(opt.param_groups[0]["lr"])
        beta1, beta2 = opt.param_groups[0]["betas"]
        eps = float(opt.param_groups[0]["eps"])
        wd = float(opt.param_groups[0]["weight_decay"])

        sum_act_sq = 0.0
        sum_zero_sq = 0.0
        sum_fresh_sq = 0.0
        sum_dot_act_zero = 0.0
        n_changed_elems = 0
        saved_preds = {}

        CHUNK = 16_777_216
        with torch.no_grad():
            for p in nonemb:
                if p.grad is None:
                    continue
                st = opt.state.get(p, None)
                has_st = st is not None and "exp_avg" in st
                step_t = st["step"] if has_st else None
                p_flat = p.detach().view(-1)
                g_flat = p.grad.detach().view(-1)
                m_flat = st["exp_avg"].detach().view(-1) if has_st else None
                v_flat = st["exp_avg_sq"].detach().view(-1) if has_st else None
                n_el = p_flat.numel()
                is_tracked = any(p is tb for tb in tracked_backbone)

                for s_off in range(0, n_el, CHUNK):
                    e_off = min(s_off + CHUNK, n_el)
                    ps = p_flat[s_off:e_off]
                    gs = g_flat[s_off:e_off]
                    ms = m_flat[s_off:e_off] if has_st else None
                    vs = v_flat[s_off:e_off] if has_st else None
                    zs = torch.zeros_like(ps)

                    p_act = slice_adamw_next(ps, gs, step_t, ms, vs, lr_cur, wd, beta1, beta2, eps)
                    p_zer = slice_adamw_next(ps, zs, step_t, ms, vs, lr_cur, wd, beta1, beta2, eps)
                    del zs

                    n_changed_elems += int((p_act != p_zer).sum().item())
                    p64 = ps.to(torch.float64)
                    da = p_act.to(torch.float64) - p64
                    dz = p_zer.to(torch.float64) - p64
                    df = da - dz

                    sum_act_sq += float((da * da).sum().item())
                    sum_zero_sq += float((dz * dz).sum().item())
                    sum_fresh_sq += float((df * df).sum().item())
                    sum_dot_act_zero += float((da * dz).sum().item())

                    if is_tracked and s_off == 0:
                        saved_preds[id(p)] = p_act[:65536].clone()
                    del p_act, p_zer, p64, da, dz, df

            # Input embedding matrix E check on slice + exact dead rows in batch
            st_e = opt.state.get(E, None)
            has_ste = st_e is not None and "exp_avg" in st_e
            step_te = st_e["step"] if has_ste else None
            e_chk_len = min(65536, E.numel())
            e_ps = E.detach().view(-1)[:e_chk_len]
            e_gs = E.grad.detach().view(-1)[:e_chk_len]
            e_ms = st_e["exp_avg"].detach().view(-1)[:e_chk_len] if has_ste else None
            e_vs = st_e["exp_avg_sq"].detach().view(-1)[:e_chk_len] if has_ste else None
            saved_preds[id(E)] = slice_adamw_next(e_ps, e_gs, step_te, e_ms, e_vs, lr_cur, wd, beta1, beta2, eps)

            if batch_dead_ids:
                bd_idx = torch.tensor(sorted(batch_dead_ids), device=dev, dtype=torch.long)
                e0_bd_f32 = E.detach()[bd_idx]
                g_bd_f32 = E.grad.detach()[bd_idx]
                m_bd = st_e["exp_avg"].detach()[bd_idx] if has_ste else None
                v_bd = st_e["exp_avg_sq"].detach()[bd_idx] if has_ste else None
                z_bd = torch.zeros_like(e0_bd_f32)
                ea_bd_f32 = slice_adamw_next(e0_bd_f32, g_bd_f32, step_te, m_bd, v_bd, lr_cur, wd, beta1, beta2, eps)
                ez_bd_f32 = slice_adamw_next(e0_bd_f32, z_bd, step_te, m_bd, v_bd, lr_cur, wd, beta1, beta2, eps)
                del z_bd
                e0_bd = e0_bd_f32.to(torch.float64)
                ea_bd = ea_bd_f32.to(torch.float64)
                ez_bd = ez_bd_f32.to(torch.float64)
                dea = ea_bd - e0_bd
                dez = ez_bd - e0_bd
                def_bd = dea - dez
                dead_batch_upd_l2 = float(torch.linalg.vector_norm(dea).item())
                dead_batch_zero_l2 = float(torch.linalg.vector_norm(dez).item())
                dead_batch_fresh_l2 = float(torch.linalg.vector_norm(def_bd).item())
                dead_batch_max_row_upd = float(torch.linalg.vector_norm(dea, dim=1).max().item())
                dead_batch_bit_changed = int((ea_bd_f32 != ez_bd_f32).sum().item())
                del bd_idx, e0_bd_f32, g_bd_f32, ea_bd_f32, ez_bd_f32, e0_bd, ea_bd, ez_bd, dea, dez, def_bd
            else:
                dead_batch_upd_l2 = 0.0
                dead_batch_zero_l2 = 0.0
                dead_batch_fresh_l2 = 0.0
                dead_batch_max_row_upd = 0.0
                dead_batch_bit_changed = 0

        # Execute real optimizer step and verify bit-exact match against saved_preds
        opt.step()
        sched.step()
        if step <= 2:
            torch.cuda.empty_cache()

        with torch.no_grad():
            max_kernel_err = 0.0
            for p_chk in [E] + tracked_backbone:
                pred_sl = saved_preds[id(p_chk)]
                err = float((p_chk.detach().view(-1)[:pred_sl.numel()] - pred_sl).abs().max().item())
                if err > max_kernel_err:
                    max_kernel_err = err
            saved_preds.clear()

            if seen_dead_ids:
                sd_idx = torch.tensor(sorted(seen_dead_ids), device=dev, dtype=torch.long)
                sd_norms = torch.linalg.vector_norm(E.detach()[sd_idx], dtype=torch.float64, dim=1)
                sd_med = float(sd_norms.median().item())
                sd_min = float(sd_norms.min().item())
                del sd_idx, sd_norms
            else:
                sd_med, sd_min = 0.0, 0.0

        bb_act_l2 = math.sqrt(sum_act_sq)
        bb_zero_l2 = math.sqrt(sum_zero_sq)
        bb_fresh_l2 = math.sqrt(sum_fresh_sq)
        bb_fresh_ratio = bb_fresh_l2 / bb_act_l2 if bb_act_l2 > 0 else 0.0
        bb_cos_act_zero = (
            sum_dot_act_zero / (bb_act_l2 * bb_zero_l2)
            if (bb_act_l2 > 0 and bb_zero_l2 > 0) else 0.0
        )

        emit({
            "kind": "adamw_step",
            "step": step,
            "lr": lr_cur,
            "loss": round(loss_acc, 5),
            "grad_norm_fp32": total,
            "grad_norm_finite": math.isfinite(total),
            "raw_fp64_norm": raw_fp64,
            "eff_coef_other": eff_coef_other,
            "max_grad_emb": g_emb,
            "max_grad_other": g_oth,
            "dead_tokens_in_batch": n_dead_tok,
            "dead_inp_tokens_in_batch": n_dead_inp_tok,
            "n_unique_dead_in_batch": len(batch_dead_ids),
            "bb_update_l2": bb_act_l2,
            "bb_zero_grad_l2": bb_zero_l2,
            "bb_fresh_batch_l2": bb_fresh_l2,
            "bb_fresh_ratio": bb_fresh_ratio,
            "bb_cos_act_vs_zero": bb_cos_act_zero,
            "bb_bit_changed_frac": n_changed_elems / n_nonemb_numel,
            "dead_batch_upd_l2": dead_batch_upd_l2,
            "dead_batch_zero_l2": dead_batch_zero_l2,
            "dead_batch_fresh_l2": dead_batch_fresh_l2,
            "dead_batch_max_row_upd": dead_batch_max_row_upd,
            "dead_batch_bit_changed": dead_batch_bit_changed,
            "seen_dead_count": len(seen_dead_ids),
            "seen_dead_norm_med": sd_med,
            "seen_dead_norm_min": sd_min,
            "kernel_exact_max_err": max_kernel_err,
            "secs": round(time.time() - t0, 1),
        })

    nll_end, ppl_end = eval_flores(fl_tgt_tok)
    emit({
        "kind": "adamw_done",
        "steps": steps,
        "flores_end_nll": nll_end,
        "flores_end_ppl": ppl_end,
        "seen_dead_count": len(seen_dead_ids),
        "peak_mem_gb": round(torch.cuda.max_memory_allocated() / 2**30, 2),
        "secs": round(time.time() - t0, 1),
    })


def main():
    mode = sys.argv[1]
    if mode == "gate2x2":
        models_dir, probe_json, out_path = sys.argv[2:5]
        only_sub = sys.argv[5] if len(sys.argv) > 5 else None
        run_gate2x2(models_dir, probe_json, out_path, only_sub)
    elif mode == "adamw":
        mdir, data_path, ds_path, lang_code, out_path, arm = sys.argv[2:8]
        steps = int(sys.argv[8])
        seed = int(sys.argv[9])
        lr_steps = int(sys.argv[10])
        mb = int(sys.argv[11])
        acc = int(sys.argv[12])
        run_adamw_probe(mdir, data_path, ds_path, lang_code, out_path, arm, steps, seed, lr_steps, mb, acc)
    else:
        raise ValueError(f"Unknown mode: {mode}")


if __name__ == "__main__":
    main()


==> anc/embscan/eps.jsonl <==
{"repo": "tiiuae/Falcon3-1B-Base", "kind": "meta", "layers": "AAAAAAAAAAAAAAAAAA", "orig_eps": [1e-06], "n_norms": 37, "median_norm": 2.297663927078247, "word": " apple", "wid": 15548, "bos": null, "adds_bos": false}
{"repo": "tiiuae/Falcon3-1B-Base", "kind": "sweep_r", "pos": "mid", "p": 2, "ref_grad": 0.22916394472122192, "sweep": [{"r": 1e-30, "grad": 27.994632720947266, "grad_x_r": 2.7994632720947265e-29, "rescue_layer": 1}, {"r": 1e-25, "grad": 27.994632720947266, "grad_x_r": 2.7994632720947266e-24, "rescue_layer": 1}, {"r": 1e-20, "grad": 27.994632720947266, "grad_x_r": 2.7994632720947264e-19, "rescue_layer": 1}, {"r": 1e-15, "grad": 27.994632720947266, "grad_x_r": 2.799463272094727e-14, "rescue_layer": 1}, {"r": 1e-10, "grad": 27.994646072387695, "grad_x_r": 2.7994646072387696e-09, "rescue_layer": 1}, {"r": 1e-07, "grad": 27.994421005249023, "grad_x_r": 2.799442100524902e-06, "rescue_layer": 1}, {"r": 1e-05, "grad": 27.968046188354492, "grad_x_r": 0.00027968046188354495, "rescue_layer": 1}, {"r": 0.001, "grad": 25.484357833862305, "grad_x_r": 0.025484357833862305, "rescue_layer": 1}, {"r": 0.01, "grad": 31.614328384399414, "grad_x_r": 0.31614328384399415, "rescue_layer": 1}, {"r": 0.1, "grad": 13.249634742736816, "grad_x_r": 1.3249634742736818, "rescue_layer": 1}, {"r": 2.297663927078247, "grad": 0.3638172447681427, "grad_x_r": 0.8359297593527586, "rescue_layer": 0}]}
{"repo": "tiiuae/Falcon3-1B-Base", "kind": "sweep_eps", "pos": "mid", "p": 2, "ref_loss": 4.588997840881348, "sweep": [{"eps": 1e-06, "grad": 27.994632720947266, "ctrl_grad": 0.22916394472122192, "ctrl_loss": 4.588997840881348, "rescue_layer": 1, "gain_log10": {"A": [21.51]}, "traj": [1e-20, 32.1, 46.5, 75.5, 97.2, 107.0, 113.0, 121.0, 135.0, 152.0, 148.0, 151.0, 163.0, 177.0, 211.0, 249.0, 329.0, 400.0, 39.8]}, {"eps": 1e-05, "grad": 8.988572120666504, "ctrl_grad": 0.22852931916713715, "ctrl_loss": 4.589554309844971, "rescue_layer": 1, "gain_log10": {"A": [21.5]}, "traj": [1e-20, 31.9, 46.4, 75.4, 97.0, 107.0, 113.0, 121.0, 135.0, 152.0, 148.0, 151.0, 163.0, 177.0, 211.0, 249.0, 329.0, 400.0, 39.8]}, {"eps": 0.0001, "grad": 3.0181782245635986, "ctrl_grad": 0.21974831819534302, "ctrl_loss": 4.592163562774658, "rescue_layer": 1, "gain_log10": {"A": [21.48]}, "traj": [1e-20, 30.1, 45.5, 74.3, 95.7, 106.0, 113.0, 120.0, 135.0, 151.0, 148.0, 150.0, 163.0, 176.0, 211.0, 248.0, 326.0, 400.0, 39.8]}, {"eps": 0.001, "grad": 3.0171682834625244, "ctrl_grad": 0.13099384307861328, "ctrl_loss": 4.525158405303955, "rescue_layer": 1, "gain_log10": {"A": [21.24]}, "traj": [1e-20, 17.3, 40.1, 66.9, 86.1, 101.0, 112.0, 117.0, 131.0, 148.0, 144.0, 144.0, 154.0, 168.0, 204.0, 238.0, 301.0, 388.0, 39.9]}]}
{"repo": "tiiuae/Falcon3-1B-Base", "kind": "sweep_r", "pos": "start", "p": 0, "ref_grad": 0.3711496591567993, "sweep": [{"r": 1e-30, "grad": 2.149985260789694e+30, "grad_x_r": 2.1499852607896943, "rescue_layer": 10}, {"r": 1e-25, "grad": 2.477874577433498e+25, "grad_x_r": 2.4778745774334983, "rescue_layer": 8}, {"r": 1e-20, "grad": 1.800235665813458e+20, "grad_x_r": 1.800235665813458, "rescue_layer": 13}, {"r": 1e-15, "grad": 1994765616807936.0, "grad_x_r": 1.9947656168079362, "rescue_layer": 6}, {"r": 1e-10, "grad": 253137616896.0, "grad_x_r": 25.3137616896, "rescue_layer": 4}, {"r": 1e-07, "grad": 77020600.0, "grad_x_r": 7.7020599999999995, "rescue_layer": 3}, {"r": 1e-05, "grad": 38896.19921875, "grad_x_r": 0.38896199218750005, "rescue_layer": 2}, {"r": 0.001, "grad": 1259.3883056640625, "grad_x_r": 1.2593883056640625, "rescue_layer": 1}, {"r": 0.01, "grad": 97.60982513427734, "grad_x_r": 0.9760982513427735, "rescue_layer": 1}, {"r": 0.1, "grad": 8.606746673583984, "grad_x_r": 0.8606746673583985, "rescue_layer": 1}, {"r": 2.297663927078247, "grad": 0.24265247583389282, "grad_x_r": 0.5575338405397616, "rescue_layer": 0}]}
{"repo": "tiiuae/Falcon3-1B-Base", "kind": "sweep_eps", "pos": "start", "p": 0, "ref_loss": 3.830437421798706, "sweep": [{"eps": 1e-06, "grad": 1.800235665813458e+20, "ctrl_grad": 0.3711496591567993, "ctrl_loss": 3.830437421798706, "rescue_layer": 13, "gain_log10": {"A": [1.93, 2.88, 3.02, 3.24, 3.28, 5.51, 2.28, -0.05, 0.06, -0.02, 0.01, 0.05, 0.06]}, "traj": [1e-20, 8.42e-19, 6.32e-16, 6.63e-13, 1.15e-09, 2.2e-06, 0.714, 136.0, 122.0, 140.0, 134.0, 137.0, 154.0, 179.0, 186.0, 234.0, 277.0, 381.0, 39.9]}, {"eps": 1e-05, "grad": 1.921964093460353e+20, "ctrl_grad": 0.37333500385284424, "ctrl_loss": 3.8313980102539062, "rescue_layer": 8, "gain_log10": {"A": [1.42, 2.38, 2.52, 2.74, 2.75, 2.72, 3.74, 3.97]}, "traj": [1e-20, 2.66e-19, 6.31e-17, 2.09e-14, 1.14e-11, 6.48e-09, 3.42e-06, 0.019, 178.0, 247.0, 267.0, 246.0, 228.0, 226.0, 226.0, 260.0, 314.0, 425.0, 40.1]}, {"eps": 0.0001, "grad": 2.9193425259368913e+20, "ctrl_grad": 0.39416736364364624, "ctrl_loss": 3.841503858566284, "rescue_layer": 10, "gain_log10": {"A": [0.93, 1.87, 2.02, 2.23, 2.25, 2.22, 2.24, 2.23, 3.38, 2.88]}, "traj": [1e-20, 8.44e-20, 6.31e-18, 6.62e-16, 1.12e-13, 2e-11, 3.31e-09, 5.71e-07, 9.59e-05, 0.23, 172.0, 168.0, 158.0, 171.0, 176.0, 221.0, 281.0, 374.0, 39.9]}, {"eps": 0.001, "grad": 1.3440544487143113e+20, "ctrl_grad": 0.5294289588928223, "ctrl_loss": 3.951352119445801, "rescue_layer": 13, "gain_log10": {"A": [0.45, 1.37, 1.53, 1.7, 1.74, 1.71, 1.74, 1.73, 1.84, 1.84, 1.76, 2.81, 2.04]}, "traj": [1e-20, 2.81e-20, 6.59e-19, 2.21e-17, 1.12e-15, 6.12e-14, 3.16e-12, 1.73e-10, 9.31e-09, 6.49e-07, 4.46e-05, 0.00255, 1.64, 178.0, 208.0, 255.0, 315.0, 418.0, 40.5]}]}
{"repo": "tiiuae/Falcon-H1-1.5B-Base", "kind": "meta", "layers": "HHHHHHHHHHHHHHHHHHHHHHHH", "orig_eps": [1e-05], "n_norms": 73, "median_norm": 18.663434982299805, "word": " apple", "wid": 31272, "bos": null, "adds_bos": false}
{"repo": "tiiuae/Falcon-H1-1.5B-Base", "kind": "sweep_r", "pos": "mid", "p": 2, "ref_grad": 0.0574226900935173, "sweep": [{"r": 1e-30, "grad": 1471527.375, "grad_x_r": 1.471527375e-24, "rescue_layer": 1}, {"r": 1e-25, "grad": 1471527.375, "grad_x_r": 1.471527375e-19, "rescue_layer": 1}, {"r": 1e-20, "grad": 1471527.375, "grad_x_r": 1.471527375e-14, "rescue_layer": 1}, {"r": 1e-15, "grad": 1471530.375, "grad_x_r": 1.4715303750000001e-09, "rescue_layer": 1}, {"r": 1e-10, "grad": 1472636.375, "grad_x_r": 0.00014726363750000002, "rescue_layer": 1}, {"r": 1e-07, "grad": 1857522.5, "grad_x_r": 0.18575224999999998, "rescue_layer": 1}, {"r": 1e-05, "grad": 1482358.625, "grad_x_r": 14.823586250000002, "rescue_layer": 1}, {"r": 0.001, "grad": 9232.7021484375, "grad_x_r": 9.2327021484375, "rescue_layer": 1}, {"r": 0.01, "grad": 1223.7255859375, "grad_x_r": 12.237255859375, "rescue_layer": 1}, {"r": 0.1, "grad": 200.2514190673828, "grad_x_r": 20.025141906738284, "rescue_layer": 1}, {"r": 18.663434982299805, "grad": 0.05932824686169624, "grad_x_r": 1.1072688779171003, "rescue_layer": 0}]}
{"repo": "tiiuae/Falcon-H1-1.5B-Base", "kind": "sweep_eps", "pos": "mid", "p": 2, "ref_loss": 4.967461585998535, "sweep": [{"eps": 1e-06, "grad": 14580342.0, "ctrl_grad": 0.057421598583459854, "ctrl_loss": 4.967471122741699, "rescue_layer": 1, "gain_log10": {"M+A": [20.6]}, "traj": [5.66e-20, 22.6, 229.0, 244.0, 252.0, 239.0, 236.0, 228.0, 225.0, 217.0, 213.0, 211.0, 204.0, 200.0, 198.0, 197.0, 201.0, 206.0, 214.0, 224.0]}, {"eps": 1e-05, "grad": 1471527.375, "ctrl_grad": 0.0574226900935173, "ctrl_loss": 4.967461585998535, "rescue_layer": 1, "gain_log10": {"M+A": [20.6]}, "traj": [5.66e-20, 22.6, 229.0, 243.0, 252.0, 239.0, 235.0, 228.0, 224.0, 217.0, 213.0, 211.0, 203.0, 199.0, 198.0, 197.0, 200.0, 205.0, 214.0, 224.0]}, {"eps": 0.0001, "grad": 161231.15625, "ctrl_grad": 0.057433463633060455, "ctrl_loss": 4.967377185821533, "rescue_layer": 1, "gain_log10": {"M+A": [20.6]}, "traj": [5.66e-20, 22.6, 227.0, 242.0, 250.0, 237.0, 234.0, 226.0, 222.0, 215.0, 211.0, 209.0, 202.0, 198.0, 197.0, 195.0, 199.0, 204.0, 213.0, 223.0]}, {"eps": 0.001, "grad": 29026.095703125, "ctrl_grad": 0.057540711015462875, "ctrl_loss": 4.9665327072143555, "rescue_layer": 1, "gain_log10": {"M+A": [20.59]}, "traj": [5.66e-20, 22.2, 209.0, 225.0, 234.0, 220.0, 216.0, 207.0, 203.0, 196.0, 192.0, 190.0, 185.0, 181.0, 182.0, 180.0, 183.0, 189.0, 199.0, 211.0]}]}
{"repo": "tiiuae/Falcon-H1-1.5B-Base", "kind": "sweep_r", "pos": "start", "p": 0, "ref_grad": 0.22245432436466217, "sweep": [{"r": 1e-30, "grad": 4.412132033487469e+28, "grad_x_r": 0.04412132033487469, "rescue_layer": 16}, {"r": 1e-25, "grad": 8.6368938378282e+23, "grad_x_r": 0.086368938378282, "rescue_layer": 6}, {"r": 1e-20, "grad": 1.771511831634903e+18, "grad_x_r": 0.01771511831634903, "rescue_layer": 3}, {"r": 1e-15, "grad": 3530471975682048.0, "grad_x_r": 3.5304719756820484, "rescue_layer": 2}, {"r": 1e-10, "grad": 476840984576.0, "grad_x_r": 47.6840984576, "rescue_layer": 2}, {"r": 1e-07, "grad": 35037292.0, "grad_x_r": 3.5037292, "rescue_layer": 1}, {"r": 1e-05, "grad": 1722458.0, "grad_x_r": 17.224580000000003, "rescue_layer": 1}, {"r": 0.001, "grad": 256804.140625, "grad_x_r": 256.804140625, "rescue_layer": 1}, {"r": 0.01, "grad": 101.29473876953125, "grad_x_r": 1.0129473876953126, "rescue_layer": 1}, {"r": 0.1, "grad": 45.71546936035156, "grad_x_r": 4.571546936035157, "rescue_layer": 1}, {"r": 18.663434982299805, "grad": 0.19657666981220245, "grad_x_r": 3.6687958960770573, "rescue_layer": 0}]}
{"repo": "tiiuae/Falcon-H1-1.5B-Base", "kind": "sweep_eps", "pos": "start", "p": 0, "ref_loss": 4.286296844482422, "sweep": [{"eps": 1e-06, "grad": 3.398262127283562e+19, "ctrl_grad": 0.2224532961845398, "ctrl_loss": 4.286294937133789, "rescue_layer": 3, "gain_log10": {"M+A": [6.55, 8.85, 5.96]}, "traj": [5.66e-20, 1.99e-13, 0.000139, 127.0, 129.0, 123.0, 123.0, 111.0, 112.0, 90.6, 100.0, 92.7, 92.6, 95.5, 105.0, 110.0, 135.0, 149.0, 166.0, 188.0]}, {"eps": 1e-05, "grad": 1.771511831634903e+18, "ctrl_grad": 0.22245432436466217, "ctrl_loss": 4.286296844482422, "rescue_layer": 3, "gain_log10": {"M+A": [5.55, 7.21, 8.73]}, "traj": [5.66e-20, 1.99e-14, 3.23e-07, 173.0, 210.0, 205.0, 206.0, 200.0, 196.0, 188.0, 185.0, 175.0, 169.0, 167.0, 174.0, 175.0, 198.0, 213.0, 220.0, 247.0]}, {"eps": 0.0001, "grad": 3.413856060895658e+19, "ctrl_grad": 0.22246594727039337, "ctrl_loss": 4.286309242248535, "rescue_layer": 5, "gain_log10": {"M+A": [4.55, 6.21, 5.44, 5.11, 0.07]}, "traj": [5.66e-20, 1.99e-15, 3.24e-09, 0.000886, 115.0, 135.0, 159.0, 152.0, 150.0, 157.0, 157.0, 151.0, 151.0, 150.0, 149.0, 143.0, 153.0, 166.0, 180.0, 204.0]}, {"eps": 0.001, "grad": 1.4116558320760259e+19, "ctrl_grad": 0.22258388996124268, "ctrl_loss": 4.286437034606934, "rescue_layer": 16, "gain_log10": {"M+A": [3.55, 5.21, 4.39, 4.39, 3.79, 0.0, -0.05, -0.02, -0.07, 0.01, 0.0, 0.02, 0.01, 0.06, 0.03, 0.09]}, "traj": [5.66e-20, 1.99e-16, 3.24e-11, 7.96e-07, 0.0194, 120.0, 121.0, 107.0, 101.0, 85.4, 86.4, 87.1, 90.8, 93.1, 106.0, 113.0, 141.0, 176.0, 199.0, 230.0]}]}
{"repo": "stabilityai/stablelm-2-1_6b", "kind": "meta", "layers": "AAAAAAAAAAAAAAAAAAAAAAAA", "orig_eps": [1e-05], "n_norms": 49, "median_norm": 1.1897542476654053, "word": " apple", "wid": 24149, "bos": "<|endoftext|>", "adds_bos": false}
{"repo": "stabilityai/stablelm-2-1_6b", "kind": "sweep_r", "pos": "mid", "p": 2, "ref_grad": 0.3026067614555359, "sweep": [{"r": 1e-30, "grad": 3.7334418296813965, "grad_x_r": 3.733441829681397e-30, "rescue_layer": 1}, {"r": 1e-25, "grad": 3.7334418296813965, "grad_x_r": 3.7334418296813966e-25, "rescue_layer": 1}, {"r": 1e-20, "grad": 3.7334418296813965, "grad_x_r": 3.7334418296813966e-20, "rescue_layer": 1}, {"r": 1e-15, "grad": 3.7334418296813965, "grad_x_r": 3.733441829681397e-15, "rescue_layer": 1}, {"r": 1e-10, "grad": 3.7334983348846436, "grad_x_r": 3.733498334884644e-10, "rescue_layer": 1}, {"r": 1e-07, "grad": 3.733304977416992, "grad_x_r": 3.733304977416992e-07, "rescue_layer": 1}, {"r": 1e-05, "grad": 3.733374834060669, "grad_x_r": 3.733374834060669e-05, "rescue_layer": 1}, {"r": 0.001, "grad": 3.705373764038086, "grad_x_r": 0.003705373764038086, "rescue_layer": 1}, {"r": 0.01, "grad": 3.835629940032959, "grad_x_r": 0.03835629940032959, "rescue_layer": 1}, {"r": 0.1, "grad": 3.261648178100586, "grad_x_r": 0.3261648178100586, "rescue_layer": 0}, {"r": 1.1897542476654053, "grad": 0.31706520915031433, "grad_x_r": 0.3772296793735066, "rescue_layer": 0}]}
{"repo": "stabilityai/stablelm-2-1_6b", "kind": "sweep_eps", "pos": "mid", "p": 2, "ref_loss": 4.94099760055542, "sweep": [{"eps": 1e-06, "grad": 13.166433334350586, "ctrl_grad": 0.3042391836643219, "ctrl_loss": 4.940234661102295, "rescue_layer": 1, "gain_log10": {"A": [20.62]}, "traj": [1e-20, 4.14, 5.97, 8.24, 12.0, 14.5, 20.2, 23.7, 29.3, 31.5, 31.4, 34.2, 36.7, 43.4, 49.5, 59.5, 79.8, 107.0, 145.0, 168.0]}, {"eps": 1e-05, "grad": 3.7334418296813965, "ctrl_grad": 0.3026067614555359, "ctrl_loss": 4.94099760055542, "rescue_layer": 1, "gain_log10": {"A": [20.62]}, "traj": [1e-20, 4.13, 5.93, 8.19, 11.9, 14.4, 20.1, 23.5, 29.3, 31.5, 31.4, 34.2, 36.7, 43.3, 49.5, 59.5, 79.9, 107.0, 145.0, 168.0]}, {"eps": 0.0001, "grad": 1.6134912967681885, "ctrl_grad": 0.27820849418640137, "ctrl_loss": 4.956108570098877, "rescue_layer": 1, "gain_log10": {"A": [20.61]}, "traj": [1e-20, 4.09, 5.69, 7.81, 11.5, 14.1, 19.6, 22.7, 29.0, 31.4, 31.3, 33.8, 36.5, 43.1, 49.1, 59.3, 80.2, 107.0, 146.0, 168.0]}, {"eps": 0.001, "grad": 1.6333272457122803, "ctrl_grad": 1.987985610961914, "ctrl_loss": 5.10237455368042, "rescue_layer": 1, "gain_log10": {"A": [20.64]}, "traj": [1e-20, 4.4, 5.09, 7.35, 11.0, 12.1, 16.5, 20.9, 25.0, 25.9, 27.7, 32.1, 34.6, 40.1, 47.4, 58.4, 78.5, 106.0, 142.0, 156.0]}]}
{"repo": "stabilityai/stablelm-2-1_6b", "kind": "sweep_r", "pos": "start", "p": 0, "ref_grad": 0.5611015558242798, "sweep": [{"r": 1e-30, "grad": 35.49882507324219, "grad_x_r": 3.549882507324219e-29, "rescue_layer": 1}, {"r": 1e-25, "grad": 35.49882507324219, "grad_x_r": 3.5498825073242185e-24, "rescue_layer": 1}, {"r": 1e-20, "grad": 35.49882507324219, "grad_x_r": 3.5498825073242186e-19, "rescue_layer": 1}, {"r": 1e-15, "grad": 35.49882507324219, "grad_x_r": 3.549882507324219e-14, "rescue_layer": 1}, {"r": 1e-10, "grad": 35.49882125854492, "grad_x_r": 3.5498821258544925e-09, "rescue_layer": 1}, {"r": 1e-07, "grad": 35.49830627441406, "grad_x_r": 3.549830627441406e-06, "rescue_layer": 1}, {"r": 1e-05, "grad": 35.49897003173828, "grad_x_r": 0.00035498970031738286, "rescue_layer": 1}, {"r": 0.001, "grad": 35.48015594482422, "grad_x_r": 0.03548015594482422, "rescue_layer": 1}, {"r": 0.01, "grad": 34.2791748046875, "grad_x_r": 0.342791748046875, "rescue_layer": 1}, {"r": 0.1, "grad": 8.873784065246582, "grad_x_r": 0.8873784065246583, "rescue_layer": 0}, {"r": 1.1897542476654053, "grad": 0.6133981943130493, "grad_x_r": 0.7297931071942401, "rescue_layer": 0}]}
{"repo": "stabilityai/stablelm-2-1_6b", "kind": "sweep_eps", "pos": "start", "p": 0, "ref_loss": 4.059527397155762, "sweep": [{"eps": 1e-06, "grad": 105.4720458984375, "ctrl_grad": 0.5950928330421448, "ctrl_loss": 4.05901575088501, "rescue_layer": 1, "gain_log10": {"A": [21.43]}, "traj": [1e-20, 26.6, 167.0, 189.0, 192.0, 184.0, 2320.0, 2330.0, 2330.0, 2340.0, 2350.0, 2350.0, 2360.0, 2360.0, 2370.0, 2370.0, 2360.0, 493.0, 107.0, 145.0]}, {"eps": 1e-05, "grad": 35.49882507324219, "ctrl_grad": 0.5611015558242798, "ctrl_loss": 4.059527397155762, "rescue_layer": 1, "gain_log10": {"A": [21.42]}, "traj": [1e-20, 26.4, 167.0, 189.0, 192.0, 184.0, 2310.0, 2320.0, 2330.0, 2330.0, 2340.0, 2350.0, 2350.0, 2360.0, 2360.0, 2360.0, 2350.0, 490.0, 107.0, 147.0]}, {"eps": 0.0001, "grad": 2.643673896789551, "ctrl_grad": 0.48656806349754333, "ctrl_loss": 4.0536017417907715, "rescue_layer": 1, "gain_log10": {"A": [21.39]}, "traj": [1e-20, 24.3, 171.0, 194.0, 196.0, 188.0, 2200.0, 2210.0, 2220.0, 2220.0, 2230.0, 2240.0, 2240.0, 2250.0, 2250.0, 2250.0, 2250.0, 441.0, 126.0, 156.0]}, {"eps": 0.001, "grad": 7.546718120574951, "ctrl_grad": 2.543527603149414, "ctrl_loss": 4.392899036407471, "rescue_layer": 1, "gain_log10": {"A": [21.14]}, "traj": [1e-20, 13.8, 250.0, 269.0, 270.0, 250.0, 324.0, 335.0, 340.0, 345.0, 352.0, 360.0, 365.0, 368.0, 372.0, 375.0, 712.0, 694.0, 458.0, 404.0]}]}
{"repo": "state-spaces/mamba-2.8b-hf", "kind": "meta", "layers": "MMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMM", "orig_eps": [1e-05], "n_norms": 65, "median_norm": 4.9599199295043945, "word": " apple", "wid": 19126, "bos": "<|endoftext|>", "adds_bos": false}
{"repo": "state-spaces/mamba-2.8b-hf", "kind": "sweep_r", "pos": "mid", "p": 2, "ref_grad": 2.434237480163574, "sweep": [{"r": 1e-30, "grad": 3.389095842499916e+29, "grad_x_r": 0.3389095842499916, "rescue_layer": 31}, {"r": 1e-25, "grad": 3.6632072419621538e+25, "grad_x_r": 3.6632072419621537, "rescue_layer": 27}, {"r": 1e-20, "grad": 3.887885430346167e+20, "grad_x_r": 3.887885430346167, "rescue_layer": 23}, {"r": 1e-15, "grad": 3698943410044928.0, "grad_x_r": 3.698943410044928, "rescue_layer": 18}, {"r": 1e-10, "grad": 116209188864.0, "grad_x_r": 11.6209188864, "rescue_layer": 13}, {"r": 1e-07, "grad": 7142563.5, "grad_x_r": 0.71425635, "rescue_layer": 9}, {"r": 1e-05, "grad": 1411053.5, "grad_x_r": 14.110535, "rescue_layer": 5}, {"r": 0.001, "grad": 2671.6767578125, "grad_x_r": 2.6716767578125, "rescue_layer": 2}, {"r": 0.01, "grad": 619.9494018554688, "grad_x_r": 6.199494018554688, "rescue_layer": 1}, {"r": 0.1, "grad": 93.62975311279297, "grad_x_r": 9.362975311279298, "rescue_layer": 0}, {"r": 4.9599199295043945, "grad": 2.550933599472046, "grad_x_r": 12.652426398863781, "rescue_layer": 0}]}
{"repo": "state-spaces/mamba-2.8b-hf", "kind": "sweep_eps", "pos": "mid", "p": 2, "ref_loss": 4.814516067504883, "sweep": [{"eps": 1e-06, "grad": 4.033316865781866e+21, "ctrl_grad": 2.436476945877075, "ctrl_loss": 4.814104080200195, "rescue_layer": 16, "gain_log10": {"M": [1.47, 1.21, 1.22, 1.27, 1.12, 1.03, 1.08, 1.25, 1.06, 1.04, 1.23, 1.3, 1.4, 1.31, 1.27, 0.53]}, "traj": [2.21e-19, 6.58e-18, 1.07e-16, 1.76e-15, 3.25e-14, 4.32e-13, 4.58e-12, 5.5e-11, 9.88e-10, 1.13e-08, 1.24e-07, 2.09e-06, 4.16e-05, 0.00104, 0.0214, 0.402, 1.37, 2.67, 3.58, 3.83]}, {"eps": 1e-05, "grad": 3.887885430346167e+20, "ctrl_grad": 2.434237480163574, "ctrl_loss": 4.814516067504883, "rescue_layer": 23, "gain_log10": {"M": [0.97, 0.71, 0.73, 0.79, 0.65, 0.57, 0.63, 0.71, 0.56, 0.56, 0.72, 0.83, 0.9, 0.81, 0.82, 1.01, 1.1, 1.17, 1.03, 1.05, 1.0, 0.95, 1.16]}, "traj": [6.98e-20, 6.54e-19, 3.34e-18, 1.79e-17, 1.11e-16, 4.97e-16, 1.83e-15, 7.74e-15, 4.01e-14, 1.47e-13, 5.36e-13, 2.8e-12, 1.89e-11, 1.5e-10, 9.69e-10, 6.46e-09, 6.64e-08, 8.41e-07, 1.23e-05, 0.000132]}, {"eps": 0.0001, "grad": 9.504996195303088e+20, "ctrl_grad": 2.408719539642334, "ctrl_loss": 4.818166255950928, "rescue_layer": 36, "gain_log10": {"M": [0.49, 0.23, 0.28, 0.36, 0.28, 0.18, 0.19, 0.19, 0.18, 0.18, 0.28, 0.32, 0.4, 0.36, 0.35, 0.45, 0.47, 0.61, 0.54, 0.54, 0.5, 0.42, 0.54, 0.69, 0.71, 0.68, 0.77, 0.57, 1.28, 0.66, 0.91, 1.01, 0.88, 1.26, 0.88, 1.28]}, "traj": [2.33e-20, 7.16e-20, 1.22e-19, 2.32e-19, 5.37e-19, 1.03e-18, 1.56e-18, 2.42e-18, 3.72e-18, 5.57e-18, 8.39e-18, 1.61e-17, 3.38e-17, 8.54e-17, 1.96e-16, 4.37e-16, 1.23e-15, 3.64e-15, 1.47e-14, 5.05e-14]}, {"eps": 0.001, "grad": 1.5099230345410642e+19, "ctrl_grad": 2.37106990814209, "ctrl_loss": 4.8028788566589355, "rescue_layer": 50, "gain_log10": {"M": [0.1, 0.01, 0.03, 0.05, 0.03, 0.03, 0.03, 0.03, 0.05, 0.02, 0.07, 0.06, 0.22, 0.07, 0.08, 0.15, 0.15, 0.27, 0.21, 0.17, 0.17, 0.13, 0.25, 0.29, 0.25, 0.25, 0.32, 0.4, 1.06, 0.29, 0.74, 0.52, 0.37, 0.83, 0.25, 0.54, 0.61, 0.74, 0.9, 0.9, 0.51, 1.07, 1.14, 0.8, 1.19, 1.15, 0.94, 1.07, 0.79, 0.92]}, "traj": [1.15e-20, 1.45e-20, 1.5e-20, 1.6e-20, 1.79e-20, 1.9e-20, 2.05e-20, 2.22e-20, 2.4e-20, 2.7e-20, 2.85e-20, 3.33e-20, 3.85e-20, 6.45e-20, 7.65e-20, 9.12e-20, 1.29e-19, 1.84e-19, 3.46e-19, 5.6e-19]}]}
{"repo": "state-spaces/mamba-2.8b-hf", "kind": "sweep_r", "pos": "start", "p": 0, "ref_grad": 0.7206038236618042, "sweep": [{"r": 1e-30, "grad": 7.163532256530172e+29, "grad_x_r": 0.7163532256530172, "rescue_layer": 37}, {"r": 1e-25, "grad": 1.1365284596092936e+25, "grad_x_r": 1.1365284596092937, "rescue_layer": 32}, {"r": 1e-20, "grad": 3.233217207607409e+20, "grad_x_r": 3.2332172076074084, "rescue_layer": 28}, {"r": 1e-15, "grad": 1640050307629056.0, "grad_x_r": 1.6400503076290562, "rescue_layer": 23}, {"r": 1e-10, "grad": 49180692480.0, "grad_x_r": 4.918069248, "rescue_layer": 16}, {"r": 1e-07, "grad": 5393186.5, "grad_x_r": 0.53931865, "rescue_layer": 11}, {"r": 1e-05, "grad": 62272.57421875, "grad_x_r": 0.6227257421875001, "rescue_layer": 7}, {"r": 0.001, "grad": 10548.7216796875, "grad_x_r": 10.5487216796875, "rescue_layer": 3}, {"r": 0.01, "grad": 348.5116271972656, "grad_x_r": 3.4851162719726565, "rescue_layer": 1}, {"r": 0.1, "grad": 39.37493896484375, "grad_x_r": 3.937493896484375, "rescue_layer": 0}, {"r": 4.9599199295043945, "grad": 4.329885005950928, "grad_x_r": 21.47588293347826, "rescue_layer": 0}]}
{"repo": "state-spaces/mamba-2.8b-hf", "kind": "sweep_eps", "pos": "start", "p": 0, "ref_loss": 4.1125006675720215, "sweep": [{"eps": 1e-06, "grad": 1.6489152680896233e+19, "ctrl_grad": 0.7212080359458923, "ctrl_loss": 4.113162994384766, "rescue_layer": 17, "gain_log10": {"M": [0.9, 0.96, 1.09, 0.88, 0.99, 1.15, 1.18, 1.0, 1.08, 1.16, 1.32, 1.03, 1.02, 0.95, 0.97, 1.33, 1.75]}, "traj": [6.96e-19, 5.57e-18, 5.03e-17, 6.25e-16, 4.79e-15, 4.64e-14, 6.55e-13, 9.98e-12, 9.88e-11, 1.19e-09, 1.71e-08, 3.55e-07, 3.77e-06, 3.93e-05, 0.00035, 0.00329, 0.0711, 3.99, 5.26, 5.31]}, {"eps": 1e-05, "grad": 3.233217207607409e+20, "ctrl_grad": 0.7206038236618042, "ctrl_loss": 4.1125006675720215, "rescue_layer": 28, "gain_log10": {"M": [0.43, 0.39, 0.52, 0.33, 0.42, 0.53, 0.63, 0.4, 0.49, 0.51, 0.73, 0.52, 0.48, 0.5, 0.63, 0.84, 0.87, 0.98, 0.83, 0.85, 0.6, 0.7, 1.1, 1.05, 1.04, 0.99, 1.13, 0.51]}, "traj": [2.2e-19, 5.93e-19, 1.44e-18, 4.79e-18, 1.03e-17, 2.68e-17, 9.04e-17, 3.85e-16, 9.73e-16, 2.99e-15, 9.67e-15, 5.2e-14, 1.72e-13, 5.13e-13, 1.64e-12, 6.99e-12, 4.87e-11, 3.6e-10, 3.41e-09, 2.31e-08]}, {"eps": 0.0001, "grad": 2.508890261319739e+19, "ctrl_grad": 0.7129266262054443, "ctrl_loss": 4.105837821960449, "rescue_layer": 44, "gain_log10": {"M": [0.11, 0.02, 0.09, 0.16, 0.03, 0.11, 0.11, 0.1, 0.08, 0.13, 0.21, 0.2, 0.12, 0.07, 0.1, 0.33, 0.35, 0.61, 0.34, 0.34, 0.17, 0.23, 0.55, 0.56, 0.42, 0.36, 0.5, 0.28, 0.59, 0.53, 0.7, 0.65, 0.33, 0.68, 0.25, 0.74, 0.82, 0.92, 1.43, 1.57, 0.75, 1.06, 1.26, 1.36]}, "traj": [7.01e-20, 8.93e-20, 9.45e-20, 1.16e-19, 1.7e-19, 1.81e-19, 2.35e-19, 2.99e-19, 3.73e-19, 4.5e-19, 6.12e-19, 9.96e-19, 1.59e-18, 2.12e-18, 2.47e-18, 3.14e-18, 6.79e-18, 1.52e-17, 6.23e-17, 1.36e-16]}, {"eps": 0.001, "grad": 5.288990458793217e+20, "ctrl_grad": 0.6017851233482361, "ctrl_loss": 4.0410966873168945, "rescue_layer": 57, "gain_log10": {"M": [0.02, -0.0, 0.02, 0.0, 0.0, 0.01, 0.03, 0.01, 0.02, 0.01, 0.06, 0.03, 0.04, 0.02, 0.02, 0.06, 0.02, 0.26, 0.16, 0.12, 0.05, 0.12, 0.25, 0.24, 0.11, 0.11, 0.21, 0.08, 0.26, 0.11, 0.25, 0.33, 0.05, 0.33, 0.06, 0.25, 0.27, 0.39, 0.79, 0.96, 0.28, 0.66, 0.83, 0.28, 1.23, 0.98, 0.73, 0.82, 0.72, 0.84, 0.94, 1.15, 1.04, 1.12, 0.97, 0.99, 1.07]}, "traj": [2.4e-20, 2.5e-20, 2.5e-20, 2.62e-20, 2.64e-20, 2.65e-20, 2.74e-20, 2.92e-20, 3e-20, 3.13e-20, 3.21e-20, 3.68e-20, 3.92e-20, 4.27e-20, 4.42e-20, 4.58e-20, 5.21e-20, 5.51e-20, 1e-19, 1.46e-19]}]}
{"repo": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "kind": "meta", "layers": "MFMFMFMMFMFMAFMFMAFMFMFMAFMFMFMMAFMMMFMFMF", "orig_eps": [1e-05], "n_norms": 64, "median_norm": 0.8162599205970764, "word": " apple", "wid": 46227, "bos": "<s>", "adds_bos": false}
{"repo": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "kind": "sweep_r", "pos": "mid", "p": 2, "ref_grad": 0.12454131990671158, "sweep": [{"r": 1e-30, "grad": 8.656228808769959e+27, "grad_x_r": 0.00865622880876996, "rescue_layer": 11}, {"r": 1e-25, "grad": 2.716891807408164e+24, "grad_x_r": 0.2716891807408164, "rescue_layer": 8}, {"r": 1e-20, "grad": 4.232585844091152e+19, "grad_x_r": 0.4232585844091152, "rescue_layer": 7}, {"r": 1e-15, "grad": 223279059042304.0, "grad_x_r": 0.22327905904230402, "rescue_layer": 5}, {"r": 1e-10, "grad": 4095015936.0, "grad_x_r": 0.4095015936, "rescue_layer": 3}, {"r": 1e-07, "grad": 655414.3125, "grad_x_r": 0.06554143124999999, "rescue_layer": 3}, {"r": 1e-05, "grad": 251701.328125, "grad_x_r": 2.51701328125, "rescue_layer": 1}, {"r": 0.001, "grad": 243.59814453125, "grad_x_r": 0.24359814453125, "rescue_layer": 1}, {"r": 0.01, "grad": 28.71726417541504, "grad_x_r": 0.2871726417541504, "rescue_layer": 1}, {"r": 0.1, "grad": 1.9946374893188477, "grad_x_r": 0.1994637489318848, "rescue_layer": 0}, {"r": 0.8162599205970764, "grad": 0.13387185335159302, "grad_x_r": 0.10927422838695477, "rescue_layer": 0}]}
{"repo": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "kind": "sweep_eps", "pos": "mid", "p": 2, "ref_loss": 4.81469202041626, "sweep": [{"eps": 1e-06, "grad": 4.9429279700437434e+19, "ctrl_grad": 0.12385396659374237, "ctrl_loss": 4.8986101150512695, "rescue_layer": 7, "gain_log10": {"M": [4.94, 6.42, 6.58, 1.67], "F": [0.0, -0.0, 1.01]}, "traj": [1e-20, 8.73e-16, 8.73e-16, 2.31e-09, 2.31e-09, 0.00874, 0.0888, 4.19, 42.8, 43.5, 43.9, 44.5, 51.6, 51.3, 52.1, 55.1, 58.2, 68.6, 70.5, 73.4]}, {"eps": 1e-05, "grad": 4.232585844091152e+19, "ctrl_grad": 0.12454131990671158, "ctrl_loss": 4.81469202041626, "rescue_layer": 7, "gain_log10": {"M": [3.94, 5.42, 5.58, 5.22], "F": [0.0, 0.0, -0.0]}, "traj": [1e-20, 8.7e-17, 8.7e-17, 2.29e-11, 2.29e-11, 8.65e-06, 8.65e-06, 1.44, 5.71, 47.5, 49.3, 48.6, 48.9, 48.6, 53.2, 54.5, 59.4, 69.4, 68.6, 76.1]}, {"eps": 0.0001, "grad": 6.866782167972708e+18, "ctrl_grad": 0.1315281242132187, "ctrl_loss": 4.946871757507324, "rescue_layer": 8, "gain_log10": {"M": [2.94, 4.41, 4.57, 4.22, 3.68], "F": [0.0, 0.0, 0.0]}, "traj": [1e-20, 8.76e-18, 8.76e-18, 2.24e-13, 2.24e-13, 8.34e-09, 8.34e-09, 0.000138, 0.664, 4.1, 89.0, 128.0, 130.0, 126.0, 125.0, 124.0, 126.0, 127.0, 127.0, 128.0]}, {"eps": 0.001, "grad": 1.6162933628249047e+18, "ctrl_grad": 0.13164618611335754, "ctrl_loss": 5.362106800079346, "rescue_layer": 13, "gain_log10": {"M": [1.98, 3.41, 3.53, 3.23, 2.76, 2.83, 2.04], "F": [0.0, 0.0, 0.0, 0.0, 0.0], "A": [1.19]}, "traj": [1e-20, 9.56e-19, 9.56e-19, 2.47e-15, 2.47e-15, 8.38e-12, 8.38e-12, 1.42e-08, 8.16e-06, 8.16e-06, 0.00558, 0.00559, 0.615, 9.53, 35.2, 39.4, 58.3, 59.8, 59.0, 59.2]}]}
{"repo": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "kind": "sweep_r", "pos": "start", "p": 0, "ref_grad": 0.48771899938583374, "sweep": [{"r": 1e-30, "grad": 7.782987688223636e+27, "grad_x_r": 0.007782987688223637, "rescue_layer": 12}, {"r": 1e-25, "grad": 4.446533471656971e+24, "grad_x_r": 0.4446533471656971, "rescue_layer": 10}, {"r": 1e-20, "grad": 9.374723770660002e+19, "grad_x_r": 0.9374723770660002, "rescue_layer": 12}, {"r": 1e-15, "grad": 254510769373184.0, "grad_x_r": 0.254510769373184, "rescue_layer": 5}, {"r": 1e-10, "grad": 4171025664.0, "grad_x_r": 0.41710256640000004, "rescue_layer": 3}, {"r": 1e-07, "grad": 2889524.0, "grad_x_r": 0.2889524, "rescue_layer": 3}, {"r": 1e-05, "grad": 1487729.5, "grad_x_r": 14.877295000000002, "rescue_layer": 1}, {"r": 0.001, "grad": 975.0501708984375, "grad_x_r": 0.9750501708984375, "rescue_layer": 1}, {"r": 0.01, "grad": 17.582061767578125, "grad_x_r": 0.17582061767578125, "rescue_layer": 1}, {"r": 0.1, "grad": 4.718526840209961, "grad_x_r": 0.4718526840209961, "rescue_layer": 0}, {"r": 0.8162599205970764, "grad": 0.5530601143836975, "grad_x_r": 0.45144080505224693, "rescue_layer": 0}]}
{"repo": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "kind": "sweep_eps", "pos": "start", "p": 0, "ref_loss": 3.651183843612671, "sweep": [{"eps": 1e-06, "grad": 1.398471478196201e+19, "ctrl_grad": 0.3520224392414093, "ctrl_loss": 3.737934112548828, "rescue_layer": 8, "gain_log10": {"M": [4.98, 6.48, 6.67, 1.25, 1.43], "F": [0.0, -0.0, 1.2]}, "traj": [1e-20, 9.64e-16, 9.64e-16, 2.92e-09, 2.92e-09, 0.0138, 0.219, 3.89, 105.0, 109.0, 109.0, 110.0, 128.0, 128.0, 130.0, 133.0, 135.0, 144.0, 146.0, 151.0]}, {"eps": 1e-05, "grad": 9.374723770660002e+19, "ctrl_grad": 0.48771899938583374, "ctrl_loss": 3.651183843612671, "rescue_layer": 12, "gain_log10": {"M": [3.98, 5.48, 5.67, 5.24, 0.55, 0.09, 0.4], "F": [0.0, 0.0, -0.0, -0.01, 0.2]}, "traj": [1e-20, 9.64e-17, 9.64e-17, 2.92e-11, 2.92e-11, 1.38e-05, 1.38e-05, 2.39, 8.48, 8.36, 10.3, 16.2, 40.4, 37.6, 141.0, 125.0, 125.0, 128.0, 132.0, 133.0]}, {"eps": 0.0001, "grad": 7.988529769153036e+18, "ctrl_grad": 0.7761571407318115, "ctrl_loss": 3.886969804763794, "rescue_layer": 10, "gain_log10": {"M": [2.98, 4.48, 4.67, 4.24, 3.44, 1.33], "F": [0.0, 0.0, 0.0, 0.83]}, "traj": [1e-20, 9.64e-18, 9.64e-18, 2.92e-13, 2.92e-13, 1.38e-08, 1.38e-08, 0.00024, 0.663, 4.52, 95.9, 127.0, 132.0, 133.0, 131.0, 130.0, 132.0, 133.0, 136.0, 137.0]}, {"eps": 0.001, "grad": 3.638695853366549e+19, "ctrl_grad": 0.17961223423480988, "ctrl_loss": 4.240982532501221, "rescue_layer": 14, "gain_log10": {"M": [1.98, 3.48, 3.67, 3.24, 2.44, 2.84, 1.85], "F": [0.0, 0.0, 0.0, 0.0, -0.0, 1.19], "A": [0.9]}, "traj": [1e-20, 9.65e-19, 9.65e-19, 2.93e-15, 2.93e-15, 1.38e-11, 1.38e-11, 2.41e-08, 6.65e-06, 6.65e-06, 0.00465, 0.00465, 0.326, 2.61, 40.6, 37.4, 37.5, 43.1, 51.4, 53.2]}]}
{"repo": "mistralai/Mamba-Codestral-7B-v0.1", "kind": "meta", "layers": "MMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMMM", "orig_eps": [1e-05], "n_norms": 129, "median_norm": 0.21225054562091827, "word": " apple", "wid": 20535, "bos": "<s>", "adds_bos": true}
{"repo": "mistralai/Mamba-Codestral-7B-v0.1", "kind": "sweep_r", "pos": "mid", "p": 3, "ref_grad": 1.1739225387573242, "sweep": [{"r": 1e-30, "grad": 2.0931395948022243e+28, "grad_x_r": 0.020931395948022246, "rescue_layer": 9}, {"r": 1e-25, "grad": 1.6819407980035944e+23, "grad_x_r": 0.016819407980035943, "rescue_layer": 7}, {"r": 1e-20, "grad": 2.901195350403239e+19, "grad_x_r": 0.2901195350403239, "rescue_layer": 5}, {"r": 1e-15, "grad": 19523635773440.0, "grad_x_r": 0.01952363577344, "rescue_layer": 4}, {"r": 1e-10, "grad": 723652224.0, "grad_x_r": 0.0723652224, "rescue_layer": 2}, {"r": 1e-07, "grad": 2969424.5, "grad_x_r": 0.29694244999999997, "rescue_layer": 1}, {"r": 1e-05, "grad": 18804.65625, "grad_x_r": 0.18804656250000001, "rescue_layer": 1}, {"r": 0.001, "grad": 680.6743774414062, "grad_x_r": 0.6806743774414062, "rescue_layer": 0}, {"r": 0.01, "grad": 100.35505676269531, "grad_x_r": 1.0035505676269532, "rescue_layer": 0}, {"r": 0.1, "grad": 2.8448543548583984, "grad_x_r": 0.2844854354858399, "rescue_layer": 0}, {"r": 0.21225054562091827, "grad": 1.1518138647079468, "grad_x_r": 0.24447312123800025, "rescue_layer": 0}]}
{"repo": "mistralai/Mamba-Codestral-7B-v0.1", "kind": "sweep_eps", "pos": "mid", "p": 3, "ref_loss": 5.6676201820373535, "sweep": [{"eps": 1e-06, "grad": 1.754843317821191e+19, "ctrl_grad": 1.0344157218933105, "ctrl_loss": 5.549870491027832, "rescue_layer": 4, "gain_log10": {"M": [4.5, 4.22, 4.3, 2.66]}, "traj": [4.23e-17, 1.32e-12, 2.21e-08, 0.00044, 0.199, 0.241, 0.538, 0.59, 0.607, 0.67, 0.746, 0.824, 0.95, 1.08, 1.27, 1.39, 1.5, 1.56, 1.62, 1.69]}, {"eps": 1e-05, "grad": 2.901195350403239e+19, "ctrl_grad": 1.1739225387573242, "ctrl_loss": 5.6676201820373535, "rescue_layer": 5, "gain_log10": {"M": [3.67, 3.3, 3.4, 3.63, 3.16]}, "traj": [1.58e-18, 7.42e-15, 1.47e-11, 3.69e-08, 0.000159, 0.229, 1.75, 2.12, 2.12, 2.16, 2.69, 2.97, 3.32, 3.59, 4.07, 4.22, 4.54, 4.6, 4.71, 4.79]}, {"eps": 0.0001, "grad": 2.440541979709276e+18, "ctrl_grad": 0.5048056244850159, "ctrl_loss": 5.049211025238037, "rescue_layer": 8, "gain_log10": {"M": [2.64, 2.28, 2.35, 2.57, 2.28, 1.78, 2.16, 1.74]}, "traj": [1.55e-19, 6.81e-17, 1.3e-14, 2.94e-12, 1.08e-09, 2.05e-07, 1.24e-05, 0.00181, 0.1, 0.521, 3.89, 5.98, 8.86, 9.09, 9.23, 9.34, 9.37, 9.44, 9.41, 9.49]}, {"eps": 0.001, "grad": 6.412235704761739e+19, "ctrl_grad": 0.7558003664016724, "ctrl_loss": 5.940332889556885, "rescue_layer": 34, "gain_log10": {"M": [1.58, 1.25, 1.25, 1.71, 1.31, 0.93, 1.17, 0.64, 0.63, 1.03, 0.94, 1.33, 0.81, 0.89, 0.09, 0.04, 0.39, 0.12, 0.06, 0.11, 0.25, 0.01, 0.39, 0.6, 0.04, 0.02, 0.0, 0.01, 0.0, 0.1, 0.04, 0.32, 0.42, 0.63]}, "traj": [1.88e-20, 7.22e-19, 1.27e-17, 2.27e-16, 1.17e-14, 2.41e-13, 2.06e-12, 3.06e-11, 1.33e-10, 5.63e-10, 6.01e-09, 5.26e-08, 1.13e-06, 7.33e-06, 5.73e-05, 7.05e-05, 7.73e-05, 0.000192, 0.000252, 0.000288]}]}
{"repo": "mistralai/Mamba-Codestral-7B-v0.1", "kind": "sweep_r", "pos": "start", "p": 0, "ref_grad": 4.7533345222473145, "sweep": [{"r": 1e-30, "grad": 3.378380509608296e+28, "grad_x_r": 0.03378380509608296, "rescue_layer": 9}, {"r": 1e-25, "grad": 4.878052967626488e+24, "grad_x_r": 0.4878052967626488, "rescue_layer": 7}, {"r": 1e-20, "grad": 7.995943226303316e+19, "grad_x_r": 0.7995943226303316, "rescue_layer": 5}, {"r": 1e-15, "grad": 662397572349952.0, "grad_x_r": 0.662397572349952, "rescue_layer": 4}, {"r": 1e-10, "grad": 20616955904.0, "grad_x_r": 2.0616955904000003, "rescue_layer": 2}, {"r": 1e-07, "grad": 40052284.0, "grad_x_r": 4.0052284, "rescue_layer": 1}, {"r": 1e-05, "grad": 16888.251953125, "grad_x_r": 0.16888251953125002, "rescue_layer": 1}, {"r": 0.001, "grad": 426.89837646484375, "grad_x_r": 0.42689837646484374, "rescue_layer": 0}, {"r": 0.01, "grad": 94.55392456054688, "grad_x_r": 0.9455392456054688, "rescue_layer": 0}, {"r": 0.1, "grad": 3.8788886070251465, "grad_x_r": 0.38788886070251466, "rescue_layer": 0}, {"r": 0.21225054562091827, "grad": 4.721071243286133, "grad_x_r": 1.0020499473027087, "rescue_layer": 0}]}
{"repo": "mistralai/Mamba-Codestral-7B-v0.1", "kind": "sweep_eps", "pos": "start", "p": 0, "ref_loss": 4.142815589904785, "sweep": [{"eps": 1e-06, "grad": 1.9704803518992246e+20, "ctrl_grad": 4.220266342163086, "ctrl_loss": 4.271928310394287, "rescue_layer": 4, "gain_log10": {"M": [4.56, 4.3, 4.02, 4.33]}, "traj": [1.51e-17, 5.44e-13, 1.1e-08, 0.000115, 2.47, 3.55, 4.26, 5.15, 8.06, 9.13, 9.79, 9.78, 9.92, 9.99, 10.1, 10.2, 10.3, 10.3, 10.4, 10.4]}, {"eps": 1e-05, "grad": 7.995943226303316e+19, "ctrl_grad": 4.7533345222473145, "ctrl_loss": 4.142815589904785, "rescue_layer": 5, "gain_log10": {"M": [3.56, 3.3, 3.02, 3.43, 3.28]}, "traj": [1.52e-18, 5.45e-15, 1.1e-11, 1.15e-08, 3.1e-05, 0.0584, 1.05, 1.4, 1.75, 2.22, 2.28, 2.34, 2.63, 2.75, 2.82, 2.84, 2.89, 2.97, 3.06, 3.07]}, {"eps": 0.0001, "grad": 1.0018376118341468e+19, "ctrl_grad": 1.0054047107696533, "ctrl_loss": 4.132662296295166, "rescue_layer": 9, "gain_log10": {"M": [2.56, 2.31, 2.02, 2.43, 2.28, 2.01, 2.11, 1.5, 1.71]}, "traj": [1.52e-19, 5.51e-17, 1.11e-14, 1.18e-12, 3.16e-10, 5.99e-08, 6.15e-06, 0.000789, 0.0251, 1.28, 1.78, 4.45, 9.46, 11.2, 12.6, 13.2, 13.5, 13.6, 13.6, 13.7]}, {"eps": 0.001, "grad": 1.1819558243764116e+20, "ctrl_grad": 8.876188278198242, "ctrl_loss": 5.572389602661133, "rescue_layer": 36, "gain_log10": {"M": [1.51, 1.32, 1.05, 1.43, 1.29, 1.03, 1.12, 0.54, 0.77, 1.04, 0.88, 1.13, 0.95, 0.87, 0.06, 0.06, 0.16, 0.1, 0.0, 0.04, 0.18, 0.02, 0.25, 0.36, 0.13, 0.04, 0.0, 0.01, 0.01, 0.08, 0.02, 0.32, 0.39, 0.52, 0.85, 0.8]}, "traj": [1.87e-20, 6.11e-19, 1.28e-17, 1.43e-16, 3.9e-15, 7.64e-14, 8.16e-13, 1.07e-11, 3.69e-11, 2.18e-10, 2.38e-09, 1.79e-08, 2.4e-07, 2.14e-06, 1.6e-05, 1.84e-05, 2.11e-05, 3.04e-05, 3.82e-05, 3.85e-05]}]}
{"repo": "Qwen/Qwen2.5-7B", "kind": "meta", "layers": "AAAAAAAAAAAAAAAAAAAAAAAAAAAA", "orig_eps": [1e-06], "n_norms": 57, "median_norm": 0.8596933484077454, "word": " apple", "wid": 23268, "bos": null, "adds_bos": false}
{"repo": "Qwen/Qwen2.5-7B", "kind": "sweep_r", "pos": "mid", "p": 2, "ref_grad": 0.34410813450813293, "sweep": [{"r": 1e-30, "grad": 13.61623764038086, "grad_x_r": 1.3616237640380861e-29, "rescue_layer": 1}, {"r": 1e-25, "grad": 13.61623764038086, "grad_x_r": 1.361623764038086e-24, "rescue_layer": 1}, {"r": 1e-20, "grad": 13.61623764038086, "grad_x_r": 1.361623764038086e-19, "rescue_layer": 1}, {"r": 1e-15, "grad": 13.61623764038086, "grad_x_r": 1.361623764038086e-14, "rescue_layer": 1}, {"r": 1e-10, "grad": 13.616676330566406, "grad_x_r": 1.3616676330566407e-09, "rescue_layer": 1}, {"r": 1e-07, "grad": 13.617179870605469, "grad_x_r": 1.361717987060547e-06, "rescue_layer": 1}, {"r": 1e-05, "grad": 13.655988693237305, "grad_x_r": 0.00013655988693237305, "rescue_layer": 1}, {"r": 0.001, "grad": 17.319374084472656, "grad_x_r": 0.017319374084472657, "rescue_layer": 1}, {"r": 0.01, "grad": 19.153676986694336, "grad_x_r": 0.19153676986694337, "rescue_layer": 1}, {"r": 0.1, "grad": 3.887988567352295, "grad_x_r": 0.3887988567352295, "rescue_layer": 0}, {"r": 0.8596933484077454, "grad": 0.37273675203323364, "grad_x_r": 0.3204393064300781, "rescue_layer": 0}]}
{"repo": "Qwen/Qwen2.5-7B", "kind": "sweep_eps", "pos": "mid", "p": 2, "ref_loss": 4.833893299102783, "sweep": [{"eps": 1e-06, "grad": 13.61623764038086, "ctrl_grad": 0.34410813450813293, "ctrl_loss": 4.833893299102783, "rescue_layer": 1, "gain_log10": {"A": [21.06]}, "traj": [1e-20, 11.4, 14.4, 17.9, 22.4, 26.1, 29.0, 36.0, 46.5, 52.1, 55.9, 63.8, 65.6, 69.8, 72.8, 74.8, 77.1, 78.1, 78.4, 82.7]}, {"eps": 1e-05, "grad": 4.142423629760742, "ctrl_grad": 0.33037397265434265, "ctrl_loss": 4.845691204071045, "rescue_layer": 1, "gain_log10": {"A": [21.05]}, "traj": [1e-20, 11.3, 14.3, 17.9, 22.5, 26.2, 29.1, 36.1, 46.4, 52.1, 55.9, 63.7, 65.3, 69.7, 72.7, 74.9, 77.2, 78.3, 78.6, 82.9]}, {"eps": 0.0001, "grad": 3.2811882495880127, "ctrl_grad": 0.2927505075931549, "ctrl_loss": 4.916227340698242, "rescue_layer": 1, "gain_log10": {"A": [21.03]}, "traj": [1e-20, 10.8, 14.1, 17.7, 23.1, 26.9, 29.4, 36.7, 46.4, 52.8, 55.5, 62.5, 63.0, 68.8, 72.4, 75.7, 78.3, 80.5, 80.0, 84.6]}, {"eps": 0.001, "grad": 9.068954467773438, "ctrl_grad": 0.2252216786146164, "ctrl_loss": 4.812337875366211, "rescue_layer": 1, "gain_log10": {"A": [21.04]}, "traj": [1e-20, 10.9, 13.8, 16.4, 21.2, 24.7, 28.1, 35.9, 44.1, 54.3, 53.7, 59.5, 62.1, 68.9, 70.9, 74.4, 78.6, 81.5, 81.1, 89.6]}]}
{"repo": "Qwen/Qwen2.5-7B", "kind": "sweep_r", "pos": "start", "p": 0, "ref_grad": 0.4104721248149872, "sweep": [{"r": 1e-30, "grad": 85.00406646728516, "grad_x_r": 8.500406646728516e-29, "rescue_layer": 1}, {"r": 1e-25, "grad": 85.00406646728516, "grad_x_r": 8.500406646728516e-24, "rescue_layer": 1}, {"r": 1e-20, "grad": 85.00406646728516, "grad_x_r": 8.500406646728516e-19, "rescue_layer": 1}, {"r": 1e-15, "grad": 85.00406646728516, "grad_x_r": 8.500406646728517e-14, "rescue_layer": 1}, {"r": 1e-10, "grad": 84.99444580078125, "grad_x_r": 8.499444580078126e-09, "rescue_layer": 1}, {"r": 1e-07, "grad": 84.9903335571289, "grad_x_r": 8.49903335571289e-06, "rescue_layer": 1}, {"r": 1e-05, "grad": 84.17074584960938, "grad_x_r": 0.0008417074584960939, "rescue_layer": 1}, {"r": 0.001, "grad": 86.25172424316406, "grad_x_r": 0.08625172424316406, "rescue_layer": 1}, {"r": 0.01, "grad": 85.74641418457031, "grad_x_r": 0.8574641418457032, "rescue_layer": 1}, {"r": 0.1, "grad": 3.3535094261169434, "grad_x_r": 0.33535094261169435, "rescue_layer": 0}, {"r": 0.8596933484077454, "grad": 0.44120070338249207, "grad_x_r": 0.37929731001074707, "rescue_layer": 0}]}
{"repo": "Qwen/Qwen2.5-7B", "kind": "sweep_eps", "pos": "start", "p": 0, "ref_loss": 3.8246843814849854, "sweep": [{"eps": 1e-06, "grad": 85.00406646728516, "ctrl_grad": 0.4104721248149872, "ctrl_loss": 3.8246843814849854, "rescue_layer": 1, "gain_log10": {"A": [21.17]}, "traj": [1e-20, 14.8, 23.5, 29.2, 29.1, 42.6, 57.3, 68.5, 85.2, 92.6, 93.6, 95.6, 98.0, 99.7, 101.0, 110.0, 119.0, 117.0, 116.0, 118.0]}, {"eps": 1e-05, "grad": 22.66741943359375, "ctrl_grad": 0.40985676646232605, "ctrl_loss": 3.827843427658081, "rescue_layer": 1, "gain_log10": {"A": [21.17]}, "traj": [1e-20, 14.7, 23.4, 29.2, 29.1, 42.5, 56.5, 67.7, 84.9, 92.7, 93.9, 96.0, 98.7, 100.0, 102.0, 111.0, 120.0, 118.0, 117.0, 118.0]}, {"eps": 0.0001, "grad": 23.196887969970703, "ctrl_grad": 0.3479063808917999, "ctrl_loss": 3.7978639602661133, "rescue_layer": 1, "gain_log10": {"A": [21.17]}, "traj": [1e-20, 14.6, 23.2, 29.4, 29.4, 41.8, 52.8, 64.9, 84.1, 93.0, 95.9, 98.6, 104.0, 108.0, 112.0, 118.0, 128.0, 126.0, 124.0, 123.0]}, {"eps": 0.001, "grad": 79.70890045166016, "ctrl_grad": 0.9026102423667908, "ctrl_loss": 3.3981704711914062, "rescue_layer": 1, "gain_log10": {"A": [21.13]}, "traj": [1e-20, 13.6, 21.0, 31.9, 39.7, 714.0, 2080.0, 2170.0, 2170.0, 2160.0, 2170.0, 2180.0, 2170.0, 2170.0, 2160.0, 2170.0, 2160.0, 2170.0, 2170.0, 2180.0]}]}
{"repo": "unsloth/Meta-Llama-3.1-8B", "kind": "meta", "layers": "AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA", "orig_eps": [1e-05], "n_norms": 65, "median_norm": 0.6878016591072083, "word": " apple", "wid": 24149, "bos": "<|begin_of_text|>", "adds_bos": true}
{"repo": "unsloth/Meta-Llama-3.1-8B", "kind": "sweep_r", "pos": "mid", "p": 3, "ref_grad": 1.0182368755340576, "sweep": [{"r": 1e-30, "grad": 36.043365478515625, "grad_x_r": 3.6043365478515625e-29, "rescue_layer": 1}, {"r": 1e-25, "grad": 36.043365478515625, "grad_x_r": 3.604336547851562e-24, "rescue_layer": 1}, {"r": 1e-20, "grad": 36.043365478515625, "grad_x_r": 3.6043365478515623e-19, "rescue_layer": 1}, {"r": 1e-15, "grad": 36.043365478515625, "grad_x_r": 3.6043365478515626e-14, "rescue_layer": 1}, {"r": 1e-10, "grad": 36.04304122924805, "grad_x_r": 3.604304122924805e-09, "rescue_layer": 1}, {"r": 1e-07, "grad": 36.03257751464844, "grad_x_r": 3.6032577514648437e-06, "rescue_layer": 1}, {"r": 1e-05, "grad": 35.147071838378906, "grad_x_r": 0.0003514707183837891, "rescue_layer": 1}, {"r": 0.001, "grad": 24.0306396484375, "grad_x_r": 0.0240306396484375, "rescue_layer": 1}, {"r": 0.01, "grad": 66.9374771118164, "grad_x_r": 0.6693747711181641, "rescue_layer": 1}, {"r": 0.1, "grad": 13.36253547668457, "grad_x_r": 1.3362535476684572, "rescue_layer": 0}, {"r": 0.6878016591072083, "grad": 0.9769754409790039, "grad_x_r": 0.6719653292123553, "rescue_layer": 0}]}
{"repo": "unsloth/Meta-Llama-3.1-8B", "kind": "sweep_eps", "pos": "mid", "p": 3, "ref_loss": 5.365425109863281, "sweep": [{"eps": 1e-06, "grad": 364.0901184082031, "ctrl_grad": 0.9836475253105164, "ctrl_loss": 5.35158109664917, "rescue_layer": 1, "gain_log10": {"A": [20.26]}, "traj": [1e-20, 1.84, 1.47, 1.99, 2.65, 3.65, 4.53, 5.32, 6.23, 6.76, 7.18, 7.32, 7.77, 8.24, 8.6, 9.03, 10.0, 11.3, 12.6, 13.7]}, {"eps": 1e-05, "grad": 36.043365478515625, "ctrl_grad": 1.0182368755340576, "ctrl_loss": 5.365425109863281, "rescue_layer": 1, "gain_log10": {"A": [20.16]}, "traj": [1e-20, 1.43, 1.43, 1.85, 2.62, 3.67, 4.43, 5.25, 6.28, 6.7, 7.03, 7.2, 7.54, 7.93, 8.29, 8.78, 9.76, 10.8, 12.4, 13.8]}, {"eps": 0.0001, "grad": 46.38159942626953, "ctrl_grad": 0.3394996225833893, "ctrl_loss": 5.186732769012451, "rescue_layer": 1, "gain_log10": {"A": [19.58]}, "traj": [1e-20, 0.377, 0.575, 1.04, 2.02, 3.11, 3.67, 4.61, 5.32, 5.58, 5.84, 6.45, 6.39, 6.75, 7.07, 7.84, 8.63, 9.81, 11.2, 12.7]}, {"eps": 0.001, "grad": 7.655608654022217, "ctrl_grad": 1.7901535034179688, "ctrl_loss": 6.540761470794678, "rescue_layer": 1, "gain_log10": {"A": [18.94]}, "traj": [1e-20, 0.0865, 0.576, 0.893, 1.92, 2.29, 2.53, 2.78, 3.65, 4.02, 4.73, 4.66, 5.3, 5.46, 5.66, 6.71, 8.13, 8.88, 10.5, 12.1]}]}
{"repo": "unsloth/Meta-Llama-3.1-8B", "kind": "sweep_r", "pos": "start", "p": 0, "ref_grad": 2.381682872772217, "sweep": [{"r": 1e-30, "grad": 1.7721672301719065e+30, "grad_x_r": 1.7721672301719067, "rescue_layer": 27}, {"r": 1e-25, "grad": 2.1497099979581172e+25, "grad_x_r": 2.149709997958117, "rescue_layer": 26}, {"r": 1e-20, "grad": 1.2365122543405173e+21, "grad_x_r": 12.365122543405173, "rescue_layer": 22}, {"r": 1e-15, "grad": 2540129021329408.0, "grad_x_r": 2.5401290213294083, "rescue_layer": 27}, {"r": 1e-10, "grad": 22915295232.0, "grad_x_r": 2.2915295232, "rescue_layer": 27}, {"r": 1e-07, "grad": 95521688.0, "grad_x_r": 9.552168799999999, "rescue_layer": 26}, {"r": 1e-05, "grad": 121722.1484375, "grad_x_r": 1.217221484375, "rescue_layer": 24}, {"r": 0.001, "grad": 311.1222229003906, "grad_x_r": 0.31112222290039065, "rescue_layer": 2}, {"r": 0.01, "grad": 127.70515441894531, "grad_x_r": 1.2770515441894532, "rescue_layer": 1}, {"r": 0.1, "grad": 12.830156326293945, "grad_x_r": 1.2830156326293947, "rescue_layer": 0}, {"r": 0.6878016591072083, "grad": 2.1378464698791504, "grad_x_r": 1.470414348899368, "rescue_layer": 0}]}
{"repo": "unsloth/Meta-Llama-3.1-8B", "kind": "sweep_eps", "pos": "start", "p": 0, "ref_loss": 4.112215042114258, "sweep": [{"eps": 1e-06, "grad": 2.259359000106673e+20, "ctrl_grad": 1.9686648845672607, "ctrl_loss": 4.230109214782715, "rescue_layer": 27, "gain_log10": {"A": [1.18, 1.69, 1.66, 1.95, 2.0, 1.98, 2.05, 2.12, 2.21, 3.74, 0.44, -0.05, -0.02, 0.01, -0.06, -0.0, -0.0, 0.07, 0.1, 0.08, 0.05, 0.06, 0.03, 0.06, 0.06, 0.08, 0.05]}, "traj": [1e-20, 1.52e-19, 7.46e-18, 3.41e-16, 3.06e-14, 3.07e-12, 2.95e-10, 3.28e-08, 4.36e-06, 0.000711, 3.9, 10.7, 9.64, 9.22, 9.44, 8.15, 8.1, 8.05, 9.49, 12.0]}, {"eps": 1e-05, "grad": 1.2365122543405173e+21, "ctrl_grad": 2.381682872772217, "ctrl_loss": 4.112215042114258, "rescue_layer": 22, "gain_log10": {"A": [0.69, 1.19, 1.17, 1.45, 1.5, 1.49, 1.56, 1.64, 1.6, 1.59, 1.61, 1.52, 2.22, 1.68, 0.4, 0.1, 0.0, 0.03, 0.02, 0.02, 0.02, 0.03]}, "traj": [1e-20, 4.88e-20, 7.48e-19, 1.09e-17, 3.1e-16, 9.74e-15, 3e-13, 1.09e-11, 4.75e-10, 1.9e-08, 7.36e-07, 3e-05, 0.000991, 0.164, 7.93, 20.1, 25.4, 25.5, 27.2, 28.6]}, {"eps": 0.0001, "grad": 1.4249442877167685e+20, "ctrl_grad": 1.9586029052734375, "ctrl_loss": 3.741652011871338, "rescue_layer": 26, "gain_log10": {"A": [0.26, 0.64, 0.71, 0.96, 1.0, 1.01, 1.1, 1.17, 1.12, 1.1, 1.12, 1.03, 1.09, 1.18, 1.02, 1.17, 1.1, 1.12, 1.4, 1.5, 0.31, 0.13, 0.07, 0.09, 0.06, 0.06]}, "traj": [1e-20, 1.8e-20, 7.9e-20, 4.03e-19, 3.64e-18, 3.6e-17, 3.68e-16, 4.58e-15, 6.82e-14, 8.99e-13, 1.14e-11, 1.51e-10, 1.6e-09, 1.97e-08, 2.96e-07, 3.06e-06, 4.52e-05, 0.000573, 0.0076, 0.19]}, {"eps": 0.001, "grad": 2.7196801863476524e+20, "ctrl_grad": 7.047477722167969, "ctrl_loss": 8.626773834228516, "rescue_layer": 31, "gain_log10": {"A": [0.04, 0.13, 0.37, 0.49, 0.52, 0.52, 0.62, 0.7, 0.63, 0.63, 0.66, 0.59, 0.61, 0.63, 0.51, 0.62, 0.59, 0.62, 0.59, 0.73, 0.68, 0.71, 0.69, 0.77, 0.87, 0.89, 0.88, 0.93, 0.92, 1.12, 2.4]}, "traj": [1e-20, 1.1e-20, 1.48e-20, 3.44e-20, 1.06e-19, 3.56e-19, 1.19e-18, 4.9e-18, 2.44e-17, 1.04e-16, 4.43e-16, 2.02e-15, 7.85e-15, 3.23e-14, 1.39e-13, 4.55e-13, 1.89e-12, 7.39e-12, 3.11e-11, 1.22e-10]}]}


==> anc/embscan/fw_probe.py <==
#!/usr/bin/env python3
"""E22: what does each training stack actually DO when a near-zero-embedding token hits?

Model: Falcon-H1-1.5B-Base (full fine-tuning, fp32 master weights).
Batches (real tokens, real model):
  inf_case    : a near-zero Mongolian token at position 0 (no BOS; e.g. chunk start in packed CPT)
                -> embedding grad ~1e20, > sqrt(FLT_MAX) ~1.8e19, so the fp32 2-norm overflows.
  finite_case : the same token mid-sentence -> embedding grad ~1e6 (finite global norm).
  clean_case  : the same sentence with the token replaced by " the".
Per stack we record: reported grad norm, exception (if any), whether parameters changed, whether
any parameter became non-finite, how much a *clean* weight moved vs the clean baseline step.

Usage: fw_probe.py MODEL_DIR STACK OUT_JSONL
STACK in: torch_clip, torch_clip_strict, amp_fp16, hf_trainer, fsdp2, megatron_norm, deepspeed
"""
import json
import math
import os
import sys
import time
import traceback

import torch

mdir, stack, out = sys.argv[1:4]
fo = open(out, "a")


def emit(d):
    d["stack"] = stack
    fo.write(json.dumps(d) + "\n")
    fo.flush()
    print(json.dumps(d)[:400], flush=True)


from transformers import AutoModelForCausalLM, AutoTokenizer  # noqa: E402

tok = AutoTokenizer.from_pretrained(mdir)
DEAD = " ӨНГӨ"
dead_id = tok(DEAD, add_special_tokens=False).input_ids
assert len(dead_id) == 1, dead_id
dead_id = dead_id[0]
the_id = tok(" the", add_special_tokens=False).input_ids[-1]
tail = tok(" and the rest of the line is ordinary text in this sentence.", add_special_tokens=False).input_ids
head = tok("Notes:", add_special_tokens=False).input_ids
_ALL = {
    "inf_case": [dead_id] + tail,
    "finite_case": head + [dead_id] + tail,
    "clean_case": head + [the_id] + tail,
}
CASES = {k: v for k, v in _ALL.items() if os.environ.get("CASE") in (None, "", k)}


def load():
    m = AutoModelForCausalLM.from_pretrained(mdir, dtype=torch.float32).cuda()
    m.train()
    m.config.use_cache = False
    return m


def probes(m):
    E = m.get_input_embeddings().weight
    W = dict(m.named_parameters())
    name = [n for n in W if n.endswith("down_proj.weight")][0]
    return {"dead_row": E[dead_id].detach().clone(), "the_row": E[the_id].detach().clone(),
            "clean_w": W[name].detach().clone()}, name


def diffs(m, snap, wname):
    E = m.get_input_embeddings().weight
    W = dict(m.named_parameters())
    return {"d_dead_row": (E[dead_id] - snap["dead_row"].to(E.device)).abs().max().item(),
            "d_the_row": (E[the_id] - snap["the_row"].to(E.device)).abs().max().item(),
            "d_clean_w": (W[wname] - snap["clean_w"].to(W[wname].device)).abs().max().item(),
            "any_nonfinite_param": any(not torch.isfinite(p).all().item() for p in m.parameters())}


def emb_norm(m):
    return m.get_input_embeddings().weight[dead_id].norm().item()


def one_step_torch(m, ids, clip_fn, scaler=None, amp_dtype=torch.bfloat16):
    opt = torch.optim.AdamW(m.parameters(), lr=1e-5, weight_decay=0.0)
    snap, wname = probes(m)
    x = torch.tensor([ids], device="cuda")
    with torch.autocast("cuda", dtype=amp_dtype):
        loss = m(input_ids=x, labels=x).loss
    rec = {"loss": loss.item()}
    if scaler is not None:
        scaler.scale(loss).backward()
        scaler.unscale_(opt)
    else:
        loss.backward()
    E = m.get_input_embeddings().weight
    rec["max_grad_emb"] = E.grad.abs().max().item()
    rec["max_grad_dead_row"] = E.grad[dead_id].abs().max().item()
    try:
        gn = clip_fn(m)
        rec["reported_grad_norm"] = float(gn)
    except Exception as e:  # noqa
        rec["exception"] = f"{type(e).__name__}: {e}"[:300]
        return rec | diffs(m, snap, wname)
    if scaler is not None:
        s0 = scaler.get_scale()
        scaler.step(opt)
        scaler.update()
        rec["scaler_scale_before"] = s0
        rec["scaler_scale_after"] = scaler.get_scale()
        rec["step_skipped"] = scaler.get_scale() < s0
    else:
        opt.step()
    opt.zero_grad(set_to_none=True)
    return rec | diffs(m, snap, wname)


def run_torch_family():
    for case, ids in CASES.items():
        m = load()
        try:
            if stack == "torch_clip":
                r = one_step_torch(m, ids, lambda mm: torch.nn.utils.clip_grad_norm_(mm.parameters(), 1.0).item())
            elif stack == "torch_clip_strict":
                r = one_step_torch(m, ids, lambda mm: torch.nn.utils.clip_grad_norm_(
                    mm.parameters(), 1.0, error_if_nonfinite=True).item())
            elif stack == "amp_fp16":
                sc = torch.amp.GradScaler("cuda", init_scale=2.0 ** 16)
                r = one_step_torch(m, ids, lambda mm: torch.nn.utils.clip_grad_norm_(mm.parameters(), 1.0).item(),
                                   scaler=sc, amp_dtype=torch.float16)
            elif stack == "megatron_norm":
                r = megatron_step(m, ids)
            emit({"case": case, **r})
        except Exception as e:  # noqa
            emit({"case": case, "error": f"{type(e).__name__}: {e}"[:400], "tb": traceback.format_exc()[-1200:]})
        del m
        torch.cuda.empty_cache()


def megatron_step(m, ids):
    """Use megatron-core's own grad-norm + clip functions on the real grads, and its DDP NaN check expr."""
    import torch.distributed as dist
    from megatron.core import parallel_state as ps
    if not dist.is_initialized():
        os.environ.setdefault("MASTER_ADDR", "127.0.0.1")
        os.environ.setdefault("MASTER_PORT", "29511")
        dist.init_process_group("nccl", rank=0, world_size=1)
        ps.initialize_model_parallel(1, 1)
    from megatron.core.optimizer.clip_grads import clip_grad_by_total_norm_fp32, get_grad_norm_fp32
    opt = torch.optim.AdamW(m.parameters(), lr=1e-5, weight_decay=0.0)
    snap, wname = probes(m)
    x = torch.tensor([ids], device="cuda")
    with torch.autocast("cuda", dtype=torch.bfloat16):
        loss = m(input_ids=x, labels=x).loss
    loss.backward()
    grads = [p.grad for p in m.parameters() if p.grad is not None]
    # Megatron DDP bucket check: param_and_grad_buffer.py uses grad_data.norm(p=2) per bucket
    flat = torch.cat([g.reshape(-1) for g in grads])
    bucket_norm = flat.norm(p=2).item()
    rec = {"loss": loss.item(), "ddp_bucket_norm": bucket_norm,
           "ddp_check_for_nan_in_grad_would_raise": not math.isfinite(bucket_norm)}
    del flat
    gn = get_grad_norm_fp32(grads, norm_type=2)
    rec["reported_grad_norm"] = float(gn)
    params = [p for p in m.parameters() if p.grad is not None]
    clip_grad_by_total_norm_fp32(params, max_norm=1.0, total_norm=gn)
    rec["grads_finite_after_clip"] = all(torch.isfinite(p.grad).all().item() for p in params)
    rec["max_grad_after_clip"] = max(p.grad.abs().max().item() for p in params)
    opt.step()
    return rec | diffs(m, snap, wname)


def run_hf_trainer():
    from torch.utils.data import Dataset
    from transformers import Trainer, TrainingArguments

    class DS(Dataset):
        def __init__(self, ids):
            self.ids = ids

        def __len__(self):
            return 1

        def __getitem__(self, i):
            t = torch.tensor(self.ids)
            return {"input_ids": t, "labels": t}

    for case, ids in CASES.items():
        m = load()
        snap, wname = probes(m)
        args = TrainingArguments(output_dir=f"/tmp/hft_{case}", per_device_train_batch_size=1, max_steps=1,
                                 learning_rate=1e-5, weight_decay=0.0, bf16=True, max_grad_norm=1.0,
                                 logging_steps=1, report_to=[], save_strategy="no", gradient_checkpointing=False)
        logs = []

        class Cap(Trainer):
            def log(self, logs_, *a, **k):
                logs.append(dict(logs_))
                return super().log(logs_, *a, **k)
        try:
            tr = Cap(model=m, args=args, train_dataset=DS(ids))
            tr.train()
            emit({"case": case, "trainer_logs": logs, **diffs(m, snap, wname)})
        except Exception as e:  # noqa
            emit({"case": case, "error": f"{type(e).__name__}: {e}"[:400], "tb": traceback.format_exc()[-1200:]})
        del m
        torch.cuda.empty_cache()


def run_fsdp2():
    import torch.distributed as dist
    os.environ.setdefault("MASTER_ADDR", "127.0.0.1")
    os.environ.setdefault("MASTER_PORT", "29512")
    dist.init_process_group("nccl", rank=0, world_size=1)
    from torch.distributed.fsdp import fully_shard
    for case, ids in CASES.items():
        m = load()
        snap, wname = probes(m)
        for layer in m.model.layers:
            fully_shard(layer)
        fully_shard(m)
        opt = torch.optim.AdamW(m.parameters(), lr=1e-5, weight_decay=0.0)
        x = torch.tensor([ids], device="cuda")
        try:
            with torch.autocast("cuda", dtype=torch.bfloat16):
                loss = m(input_ids=x, labels=x).loss
            loss.backward()
            gn = torch.nn.utils.clip_grad_norm_(m.parameters(), 1.0)
            gn = gn.full_tensor() if hasattr(gn, "full_tensor") else gn
            opt.step()
            rec = {"loss": loss.item(), "reported_grad_norm": float(gn)}
        except Exception as e:  # noqa
            rec = {"error": f"{type(e).__name__}: {e}"[:400], "tb": traceback.format_exc()[-1200:]}
        try:
            E = m.get_input_embeddings().weight
            E_full = E.full_tensor() if hasattr(E, "full_tensor") else E
            rec["d_dead_row"] = (E_full[dead_id] - snap["dead_row"].to(E_full.device)).abs().max().item()
            rec["any_nonfinite_param"] = any(not torch.isfinite(
                p.full_tensor() if hasattr(p, "full_tensor") else p).all().item() for p in m.parameters())
        except Exception as e:  # noqa
            rec["diff_error"] = str(e)[:200]
        emit({"case": case, **rec})
        del m, opt
        torch.cuda.empty_cache()


def run_deepspeed():
    import deepspeed
    os.environ.setdefault("MASTER_ADDR", "127.0.0.1")
    os.environ.setdefault("MASTER_PORT", "29513")
    os.environ.setdefault("RANK", "0")
    os.environ.setdefault("LOCAL_RANK", "0")
    os.environ.setdefault("WORLD_SIZE", "1")
    for dtype_cfg in (os.environ.get("DSDT", "bf16"),):
        for case, ids in CASES.items():
            m = load()
            snap, wname = probes(m)
            cfg = {"train_micro_batch_size_per_gpu": 1, "gradient_accumulation_steps": 1,
                   "gradient_clipping": 1.0, "zero_optimization": {"stage": 1},
                   "optimizer": {"type": "AdamW", "params": {"lr": 1e-5, "weight_decay": 0.0, "torch_adam": True}},
                   dtype_cfg: {"enabled": True}}
            if dtype_cfg == "fp16":
                cfg["fp16"].update({"initial_scale_power": 16, "loss_scale_window": 1000})
            try:
                eng, _, _, _ = deepspeed.initialize(model=m, model_parameters=m.parameters(), config=cfg)
                x = torch.tensor([ids], device=eng.device)
                with torch.autocast("cuda", dtype=torch.bfloat16 if dtype_cfg == "bf16" else torch.float16):
                    loss = eng(input_ids=x, labels=x).loss
                eng.backward(loss)
                eng.step()
                rec = {"loss": loss.item(), "reported_grad_norm": float(eng.get_global_grad_norm() or float("nan")),
                       "skipped_steps": int(getattr(eng, "skipped_steps", -1)),
                       "loss_scale": float(getattr(eng.optimizer, "cur_scale", getattr(eng.optimizer, "loss_scale", -1)) or -1)}
            except Exception as e:  # noqa
                rec = {"error": f"{type(e).__name__}: {e}"[:400], "tb": traceback.format_exc()[-1500:]}
            try:
                rec.update(diffs(m, snap, wname))
            except Exception as e:  # noqa
                rec["diff_error"] = str(e)[:200]
            emit({"case": case, "ds_dtype": dtype_cfg, **rec})
            del m
            torch.cuda.empty_cache()


t0 = time.time()
emit({"kind": "meta", "dead_id": dead_id, "dead_tok": DEAD, "torch": torch.__version__,
      "case_lens": {k: len(v) for k, v in CASES.items()}})
if stack in ("torch_clip", "torch_clip_strict", "amp_fp16", "megatron_norm"):
    run_torch_family()
elif stack == "hf_trainer":
    run_hf_trainer()
elif stack == "fsdp2":
    run_fsdp2()
elif stack == "deepspeed":
    run_deepspeed()
emit({"kind": "done", "secs": round(time.time() - t0, 1)})


==> anc/embscan/gated.jsonl <==
{"repo": "ibm-granite/granite-4.0-h-tiny", "tie": true, "vocab_cfg": 100352, "arch": "GraniteMoeHybridForCausalLM", "emb_name": "model.embed_tokens.weight", "V": 100352, "H": 1536, "dtype": "BF16", "emb": {"median_l2": 1.205210213430064, "min_l2": 0.5651528711480931, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "emb_weak_ids": [], "emb_weak_l2": [], "secs": 4.2}
{"repo": "ibm-granite/granite-4.0-h-small", "tie": true, "vocab_cfg": 100352, "arch": "GraniteMoeHybridForCausalLM", "emb_name": "model.embed_tokens.weight", "V": 100352, "H": 4096, "dtype": "BF16", "emb": {"median_l2": 3.4587224317492913, "min_l2": 0.865946916933158, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "emb_weak_ids": [], "emb_weak_l2": [], "secs": 13.2}
{"repo": "ibm-granite/granite-4.0-h-micro", "tie": true, "vocab_cfg": 100352, "arch": "GraniteMoeHybridForCausalLM", "emb_name": "model.embed_tokens.weight", "V": 100352, "H": 2048, "dtype": "BF16", "emb": {"median_l2": 1.3896033574125126, "min_l2": 0.83689281477399, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "emb_weak_ids": [], "emb_weak_l2": [], "secs": 4.6}
{"repo": "ibm-granite/granite-4.0-h-350m", "tie": true, "vocab_cfg": 100352, "arch": "GraniteMoeHybridForCausalLM", "emb_name": "model.embed_tokens.weight", "V": 100352, "H": 768, "dtype": "BF16", "emb": {"median_l2": 0.7325725130117198, "min_l2": 0.20069927048709763, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "emb_weak_ids": [], "emb_weak_l2": [], "secs": 4.3}
{"repo": "ibm-granite/granite-4.0-h-1b", "tie": true, "vocab_cfg": 100352, "arch": "GraniteMoeHybridForCausalLM", "emb_name": "model.embed_tokens.weight", "V": 100352, "H": 1536, "dtype": "BF16", "emb": {"median_l2": 1.1769575662701208, "min_l2": 0.5926094518564461, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "emb_weak_ids": [], "emb_weak_l2": [], "secs": 3.9}
{"repo": "ai21labs/AI21-Jamba-Reasoning-3B", "tie": true, "vocab_cfg": 65536, "arch": "JambaForCausalLM", "emb_name": "model.embed_tokens.weight", "V": 65536, "H": 2560, "dtype": "BF16", "emb": {"median_l2": 1.333763897768741, "min_l2": 0.631307845788879, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "emb_weak_ids": [], "emb_weak_l2": [], "out_name": "lm_head.weight", "out": {"median_l2": 1.333763897768741, "min_l2": 0.631307845788879, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "out_l2_at_weak": [], "out_median": 1.333763897768741, "secs": 9.9}
{"repo": "ai21labs/AI21-Jamba2-3B", "tie": true, "vocab_cfg": 65536, "arch": "JambaForCausalLM", "emb_name": "model.embed_tokens.weight", "V": 65536, "H": 2560, "dtype": "BF16", "emb": {"median_l2": 1.36061325096646, "min_l2": 0.6296137423578329, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "emb_weak_ids": [], "emb_weak_l2": [], "out_name": "lm_head.weight", "out": {"median_l2": 1.36061325096646, "min_l2": 0.6296137423578329, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "out_l2_at_weak": [], "out_median": 1.36061325096646, "secs": 19.1}
{"repo": "ai21labs/Jamba-v0.1", "tie": false, "vocab_cfg": 65536, "arch": "JambaForCausalLM", "emb_name": "model.embed_tokens.weight", "V": 65536, "H": 4096, "dtype": "BF16", "emb": {"median_l2": 0.6088490131597235, "min_l2": 2.692891868346864e-07, "n_zero": 0, "n_tiny_1e-6": 1655, "n_tiny_nonzero": 1655, "n_weak_1e-3med": 1655, "n_weak_1e-2med": 1656, "n_nonfinite": 0}, "emb_weak_ids": [0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288, 289, 290, 291, 292, 293, 294, 295, 296, 297, 298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 308, 309, 310, 311, 312, 313, 314, 315, 316, 317, 318, 319, 320, 321, 322, 323, 324, 325, 326, 327, 328, 329, 330, 331, 332, 333, 334, 335, 336, 337, 338, 339, 340, 341, 342, 343, 344, 345, 346, 347, 348, 349, 350, 351, 352, 353, 354, 355, 356, 357, 358, 359, 360, 361, 362, 363, 364, 365, 366, 367, 368, 369, 370, 371, 372, 373, 374, 375, 376, 377, 378, 379, 380, 381, 382, 383, 384, 385, 386, 387, 388, 389, 390, 391, 392, 393, 394, 395, 396, 397, 398, 399, 400, 401, 402, 403, 404, 405, 406, 407, 408, 409, 410, 411, 412, 413, 414, 415, 416, 417, 418, 419, 420, 421, 422, 423, 424, 425, 426, 427, 428, 429, 430, 431, 432, 433, 434, 435, 436, 437, 438, 439, 440, 441, 442, 443, 444, 445, 446, 447, 448, 449, 450, 451, 452, 453, 454, 455, 456, 457, 458, 459, 460, 461, 462, 463, 464, 465, 466, 467, 468, 469, 470, 471, 472, 473, 474, 475, 476, 477, 478, 479, 480, 481, 482, 483, 484, 485, 486, 487, 488, 489, 490, 491, 492, 493, 494, 495, 496, 497, 498, 499, 500, 501, 502, 503, 504, 505, 506, 507, 508, 509, 510, 511, 512, 513, 514, 515, 516, 517, 518, 519, 520, 521, 522, 523, 524, 525, 526, 527, 528, 529, 530, 531, 532, 533, 534, 535, 536, 537, 538, 539, 540, 541, 542, 543, 544, 545, 546, 547, 548, 549, 550, 551, 552, 553, 554, 555, 556, 557, 558, 559, 560, 561, 562, 563, 564, 565, 566, 567, 568, 569, 570, 571, 572, 573, 574, 575, 576, 577, 578, 579, 580, 581, 582, 583, 584, 585, 586, 587, 588, 589, 590, 591, 592, 593, 594, 595, 596, 597, 598, 599, 600, 601, 602, 603, 604, 605, 606, 607, 608, 609, 610, 611, 612, 613, 614, 615, 616, 617, 618, 619, 620, 621, 622, 623, 624, 625, 626, 627, 628, 629, 630, 631, 632, 633, 634, 635, 636, 637, 638, 639, 640, 641, 642, 643, 644, 645, 646, 647, 648, 649, 650, 651, 652, 653, 654, 655, 656, 657, 658, 659, 660, 661, 662, 663, 664, 665, 666, 667, 668, 669, 670, 671, 672, 673, 674, 675, 676, 677, 678, 679, 680, 681, 682, 683, 684, 685, 686, 687, 688, 689, 690, 691, 692, 693, 694, 695, 696, 697, 698, 699, 700, 701, 702, 703, 704, 705, 706, 707, 708, 709, 710, 711, 712, 713, 714, 715, 716, 717, 718, 719, 720, 721, 722, 723, 724, 725, 726, 727, 728, 729, 730, 731, 732, 733, 734, 735, 736, 737, 738, 739, 740, 741, 742, 743, 744, 745, 746, 747, 748, 749, 750, 751, 752, 753, 754, 755, 756, 757, 758, 759, 760, 761, 762, 763, 764, 765, 766, 767, 768, 769, 770, 771, 772, 773, 774, 775, 776, 777, 778, 779, 780, 781, 782, 783, 784, 785, 786, 787, 788, 789, 790, 791, 792, 793, 794, 795, 796, 797, 798, 799, 800, 801, 802, 803, 804, 805, 806, 807, 808, 809, 810, 811, 812, 813, 814, 815, 816, 817, 818, 819, 820, 821, 822, 823, 824, 825, 826, 827, 828, 829, 830, 831, 832, 833, 834, 835, 836, 837, 838, 839, 840, 841, 842, 843, 844, 845, 846, 847, 848, 849, 850, 851, 852, 853, 854, 855, 856, 857, 858, 859, 860, 861, 862, 863, 864, 865, 866, 867, 868, 869, 870, 871, 872, 873, 874, 875, 876, 877, 878, 879, 880, 881, 882, 883, 884, 885, 886, 887, 888, 889, 890, 891, 892, 893, 894, 895, 896, 897, 898, 899, 900, 901, 902, 903, 904, 905, 906, 907, 908, 909, 910, 911, 912, 913, 914, 915, 916, 917, 918, 919, 920, 921, 922, 923, 924, 925, 926, 927, 928, 929, 930, 931, 932, 933, 934, 935, 936, 937, 938, 939, 940, 941, 942, 943, 944, 945, 946, 947, 948, 949, 950, 951, 952, 953, 954, 955, 956, 957, 958, 959, 960, 961, 962, 963, 964, 965, 966, 967, 968, 969, 970, 971, 972, 973, 974, 975, 976, 977, 978, 979, 980, 981, 982, 983, 984, 985, 986, 987, 988, 989, 990, 991, 992, 993, 994, 995, 996, 997, 998, 999, 1000, 1001, 1002, 1003, 1004, 1005, 1006, 1007, 1008, 1009, 1010, 1011, 1012, 1013, 1014, 1015, 1016, 1017, 1018, 1019, 1020, 1021, 1022, 1023, 1024, 1025, 1026, 1027, 1028, 1029, 1030, 1031, 1032, 1033, 1034, 1035, 1036, 1037, 1038, 1039, 1040, 1041, 1042, 1043, 1044, 1045, 1046, 1047, 1048, 1049, 1050, 1051, 1052, 1053, 1054, 1055, 1056, 1057, 1058, 1059, 1060, 1061, 1062, 1063, 1064, 1065, 1066, 1067, 1068, 1069, 1070, 1071, 1072, 1073, 1074, 1075, 1076, 1077, 1078, 1079, 1080, 1081, 1082, 1083, 1084, 1085, 1086, 1087, 1088, 1089, 1090, 1091, 1092, 1093, 1094, 1095, 1096, 1097, 1098, 1099, 1100, 1101, 1102, 1103, 1104, 1105, 1106, 1107, 1108, 1109, 1110, 1111, 1112, 1113, 1114, 1115, 1116, 1117, 1118, 1119, 1120, 1121, 1122, 1123, 1124, 1125, 1126, 1127, 1128, 1129, 1130, 1131, 1132, 1133, 1134, 1135, 1136, 1137, 1138, 1139, 1140, 1141, 1142, 1143, 1144, 1145, 1146, 1147, 1148, 1149, 1150, 1151, 1152, 1153, 1154, 1155, 1156, 1157, 1158, 1159, 1160, 1161, 1162, 1163, 1164, 1165, 1166, 1167, 1168, 1169, 1170, 1171, 1172, 1173, 1174, 1175, 1176, 1177, 1178, 1179, 1180, 1181, 1182, 1183, 1184, 1185, 1186, 1187, 1188, 1189, 1190, 1191, 1192, 1193, 1194, 1195, 1196, 1197, 1198, 1199, 1200, 1201, 1202, 1203, 1204, 1205, 1206, 1207, 1208, 1209, 1210, 1211, 1212, 1213, 1214, 1215, 1216, 1217, 1218, 1219, 1220, 1221, 1222, 1223, 1224, 1225, 1226, 1227, 1228, 1229, 1230, 1231, 1232, 1233, 1234, 1235, 1236, 1237, 1238, 1239, 1240, 1241, 1242, 1243, 1244, 1245, 1246, 1247, 1248, 1249, 1250, 1251, 1252, 1253, 1254, 1255, 1256, 1257, 1258, 1259, 1260, 1261, 1262, 1263, 1264, 1265, 1266, 1267, 1268, 1269, 1270, 1271, 1272, 1273, 1274, 1275, 1276, 1277, 1278, 1279, 1280, 1281, 1282, 1283, 1284, 1285, 1286, 1287, 1288, 1289, 1290, 1291, 1292, 1293, 1294, 1295, 1296, 1297, 1298, 1299, 1300, 1301, 1302, 1303, 1304, 1305, 1306, 1307, 1308, 1309, 1310, 1311, 1312, 1313, 1314, 1315, 1316, 1317, 1318, 1319, 1320, 1321, 1322, 1323, 1324, 1325, 1326, 1327, 1328, 1329, 1330, 1331, 1332, 1333, 1334, 1335, 1336, 1337, 1338, 1339, 1340, 1341, 1342, 1343, 1344, 1345, 1346, 1347, 1348, 1349, 1350, 1351, 1352, 1353, 1354, 1355, 1356, 1357, 1358, 1359, 1360, 1361, 1362, 1363, 1364, 1365, 1366, 1367, 1368, 1369, 1370, 1371, 1372, 1373, 1374, 1375, 1376, 1377, 1378, 1379, 1380, 1381, 1382, 1383, 1384, 1385, 1386, 1387, 1388, 1389, 1390, 1391, 1392, 1393, 1394, 1395, 1396, 1397, 1398, 1399, 1400, 1401, 1402, 1403, 1404, 1405, 1406, 1407, 1408, 1409, 1410, 1411, 1412, 1413, 1414, 1415, 1416, 1417, 1418, 1419, 1420, 1421, 1422, 1423, 1424, 1425, 1426, 1427, 1428, 1429, 1430, 1431, 1432, 1433, 1434, 1435, 1436, 1437, 1438, 1439, 1440, 1441, 1442, 1443, 1444, 1445, 1446, 1447, 1448, 1449, 1450, 1451, 1452, 1453, 1454, 1455, 1456, 1457, 1458, 1459, 1460, 1461, 1462, 1463, 1464, 1465, 1466, 1467, 1468, 1469, 1470, 1471, 1472, 1473, 1474, 1475, 1476, 1477, 1478, 1479, 1480, 1481, 1482, 1483, 1484, 1485, 1486, 1487, 1488, 1489, 1490, 1491, 1492, 1493, 1494, 1495, 1496, 1497, 1498, 1499, 1500, 1501, 1502, 1503, 1504, 1505, 1506, 1507, 1508, 1509, 1510, 1511, 1512, 1513, 1514, 1515, 1516, 1517, 1518, 1519, 1520, 1521, 1522, 1523, 1524, 1525, 1526, 1527, 1528, 1529, 1530, 1531, 1532, 1533, 1534, 1535, 1536, 1537, 1538, 1539, 1540, 1541, 1542, 1551, 1556, 1557, 1571, 1576, 1577, 1578, 1579, 1580, 1581, 1582, 1583, 1584, 1585, 1586, 1587, 1588, 1589, 1590, 1591, 1592, 1593, 1594, 1595, 1596, 1597, 1598, 1599, 1600, 1601, 1602, 1603, 1604, 1605, 1606, 1607, 1608, 1609, 1610, 1611, 1612, 1613, 1614, 1615, 1616, 1617, 1618, 1619, 1620, 1621, 1622, 1623, 1624, 1625, 1626, 1627, 1628, 1629, 1630, 1631, 1632, 1633, 1634, 1635, 1636, 1637, 1638, 1639, 1640, 1641, 1642, 1643, 1644, 1645, 1646, 1647, 1648, 1649, 1650, 1651, 1652, 1653, 1654, 1655, 1656, 1657, 1658, 1659, 1660, 1661, 1662, 1663, 1664, 1665, 1666, 1667, 1668, 1669, 1670, 1671, 1736, 1737, 1789, 1790, 1791, 1792, 1793, 1794, 1795, 1796, 1797, 1798, 1799], "emb_weak_l2": [2.790587203824305e-07, 2.8106760924642367e-07, 2.733723270332478e-07, 2.81187889776337e-07, 2.83506070240675e-07, 2.765326802196045e-07, 2.702566855612657e-07, 2.7744310110955297e-07, 2.787747616865155e-07, 2.766542137366846e-07, 2.753454621656173e-07, 2.810765688126445e-07, 2.7829991609173527e-07, 2.8065143804534616e-07, 2.8238409341000613e-07, 2.8233485725577346e-07, 2.783117788620478e-07, 2.812202846868954e-07, 2.8106359379602093e-07, 2.7906343726349685e-07, 2.8196973860687653e-07, 2.7844816665680954e-07, 2.7651181796763996e-07, 2.81273750149525e-07, 2.804668337405458e-07, 2.788320281799014e-07, 2.7796785453246004e-07, 2.756497664028973e-07, 2.827883979413029e-07, 2.7861102935211277e-07, 2.823392941609502e-07, 2.8105286886667444e-07, 2.7369760437970683e-07, 2.8114748900883847e-07, 2.7859367242277774e-07, 2.8312741466515434e-07, 2.78987338876612e-07, 2.810832798115583e-07, 2.8013417110585344e-07, 2.8327340254066216e-07, 2.8254415887623836e-07, 2.747968805069904e-07, 2.825675374348088e-07, 2.8399602751638563e-07, 2.773469023010824e-07, 2.7910666139444215e-07, 2.85354515368648e-07, 2.826327595620553e-07, 2.8076219318162514e-07, 2.8083700480677326e-07, 2.7631688785444386e-07, 2.8057836974405873e-07, 2.7809979793044027e-07, 2.7934799385556087e-07, 2.783824584704507e-07, 2.7297648602284195e-07, 2.86435532583282e-07, 2.760996065101429e-07, 2.7764944897481063e-07, 2.7715029527971376e-07, 2.8150566094077664e-07, 2.7953335969045364e-07, 2.788845051306889e-07, 2.7876738219340884e-07, 2.757325680561827e-07, 2.8127875310154026e-07, 2.748924253165997e-07, 2.745940371305819e-07, 2.764899392408247e-07, 2.8212108409805603e-07, 2.744728687337712e-07, 2.774420210834457e-07, 2.791088698225128e-07, 2.739887524606941e-07, 2.821802274234377e-07, 2.765492340608543e-07, 2.808755039572734e-07, 2.813690648512249e-07, 2.7848508327634726e-07, 2.715287277699679e-07, 2.763590302999286e-07, 2.788478589445285e-07, 2.8313985274963175e-07, 2.805621943898237e-07, 2.814060436312041e-07, 2.7960985434629534e-07, 2.814918629390543e-07, 2.808392143704602e-07, 2.8067078896671583e-07, 2.8107343238616033e-07, 2.8584423916943766e-07, 2.8388660558235485e-07, 2.8096062222673095e-07, 2.821947889410679e-07, 2.7691021423772434e-07, 2.7638893950605837e-07, 2.7926772142900745e-07, 2.803173293243484e-07, 2.813335733329213e-07, 2.773997245904732e-07, 2.8087005467167096e-07, 2.7374220589465157e-07, 2.8597666503846254e-07, 2.810001668825469e-07, 2.82102706496252e-07, 2.80894235550079e-07, 2.8287056411773003e-07, 2.7816373573695836e-07, 2.7876483585524494e-07, 2.8498400757411743e-07, 2.7803435418753397e-07, 2.831133408383051e-07, 2.8146619398147264e-07, 2.8557893201100294e-07, 2.7706457242070394e-07, 2.8388927149779765e-07, 2.839562821284662e-07, 2.779469845873089e-07, 2.8104157212567636e-07, 2.780170996241888e-07, 2.8249043612170866e-07, 2.8259275787307025e-07, 2.8069174620458603e-07, 2.8411028690480605e-07, 2.7648367818607434e-07, 2.801006286893102e-07, 2.837034964156816e-07, 2.821492209925388e-07, 2.7401461525752233e-07, 2.7913964374965674e-07, 2.7831447108308994e-07, 2.751353022998482e-07, 2.7772029591443145e-07, 2.8002034004754227e-07, 2.7623129443737575e-07, 2.8222670514077996e-07, 2.796218597299976e-07, 2.77982442911742e-07, 2.806013539616178e-07, 2.771288183771601e-07, 2.784815267263606e-07, 2.8082928891787086e-07, 2.8206256346431096e-07, 2.810270538439264e-07, 2.849260791094327e-07, 2.764409174049067e-07, 2.830722296502297e-07, 2.8143759244788197e-07, 2.73039294030997e-07, 2.8118551015414587e-07, 2.7696487619332687e-07, 2.8336160432705627e-07, 2.822567225663995e-07, 2.810869967031388e-07, 2.815541958365714e-07, 2.802388074478699e-07, 2.82128629925444e-07, 2.7707396789227e-07, 2.778946880248674e-07, 2.733069383670579e-07, 2.820006568273456e-07, 2.791838401846655e-07, 2.779548594855619e-07, 2.7898706237130454e-07, 2.771363286488742e-07, 2.808178713363236e-07, 2.801178193555581e-07, 2.7924315790124684e-07, 2.801596104704633e-07, 2.785212212325153e-07, 2.8491297548913476e-07, 2.794336511976319e-07, 2.777403219331385e-07, 2.8294516396471256e-07, 2.7879746659187793e-07, 2.888572106180837e-07, 2.7602357009696625e-07, 2.788889746100895e-07, 2.8478655319591034e-07, 2.8174659496897205e-07, 2.8036768855301113e-07, 2.820881574232275e-07, 2.8256132853365856e-07, 2.735460547871235e-07, 2.812708143701783e-07, 2.835704942767445e-07, 2.831583397410289e-07, 2.832568457342311e-07, 2.829185842113371e-07, 2.821731036996931e-07, 2.759661032058989e-07, 2.8484965811263425e-07, 2.7977241408727154e-07, 2.838361166031327e-07, 2.7635054343883937e-07, 2.780490338126556e-07, 2.7916525892839156e-07, 2.774556196553729e-07, 2.8005884362592873e-07, 2.7765054721237384e-07, 2.814866939249623e-07, 2.763198521665761e-07, 2.799163108043039e-07, 2.806734880296537e-07, 2.8102837460044175e-07, 2.7986395558303646e-07, 2.753025385269762e-07, 2.789614484876825e-07, 2.786497744142155e-07, 2.7714847243088363e-07, 2.8498416391842704e-07, 2.8078000061748453e-07, 2.745754676979885e-07, 2.861496815216733e-07, 2.8355540852335095e-07, 2.8098466494654126e-07, 2.814960615857525e-07, 2.778305493844154e-07, 2.7906457629322003e-07, 2.8154287194537226e-07, 2.7547280173850146e-07, 2.743501415660412e-07, 2.762977772631728e-07, 2.802354033386513e-07, 2.740742862857504e-07, 2.75866073903357e-07, 2.820989537107855e-07, 2.801469759433036e-07, 2.8304115918040483e-07, 2.8198252484638606e-07, 2.786609062876409e-07, 2.814799548158494e-07, 2.7682701217277824e-07, 2.834639830523128e-07, 2.8371640646416197e-07, 2.8170247622920386e-07, 2.800794196941168e-07, 2.8035003069063847e-07, 2.7788114146029465e-07, 2.8434508400765044e-07, 2.7803946471371487e-07, 2.812297710052613e-07, 2.78627881589199e-07, 2.80245304252004e-07, 2.7683591352335686e-07, 2.798398210032754e-07, 2.817727244333269e-07, 2.7976159931203745e-07, 2.755369297615251e-07, 2.782563403170739e-07, 2.79648058373295e-07, 2.844555736263306e-07, 2.8175831042543925e-07, 2.7738493888218405e-07, 2.789520460418284e-07, 2.8414940907934135e-07, 2.8456141726305006e-07, 2.768774616837719e-07, 2.793282047700372e-07, 2.752852116427376e-07, 2.807048515526607e-07, 2.8534838699816064e-07, 2.8587928849247705e-07, 2.8039366031403204e-07, 2.8455872069932387e-07, 2.786785894964702e-07, 2.7935085123320044e-07, 2.809462735249045e-07, 2.766787167250853e-07, 2.8123429809283355e-07, 2.767455545788775e-07, 2.721974016653972e-07, 2.804890281465772e-07, 2.7978149894393046e-07, 2.822923063776371e-07, 2.826381985999712e-07, 2.833667894422105e-07, 2.822910489558648e-07, 2.7738179397902684e-07, 2.7975437794972743e-07, 2.8128998459888003e-07, 2.794125933315702e-07, 2.860949906440702e-07, 2.8233926375908784e-07, 2.787559756044126e-07, 2.8270555329592407e-07, 2.7499018227397585e-07, 2.839257679526411e-07, 2.808872570987064e-07, 2.791374089114021e-07, 2.8284963943201733e-07, 2.800533571354632e-07, 2.87036470283339e-07, 2.783081033727609e-07, 2.8036168237903847e-07, 2.773595311454896e-07, 2.756529641107995e-07, 2.832470281949122e-07, 2.7854871499419503e-07, 2.828048557629985e-07, 2.798546156375641e-07, 2.7976636319293606e-07, 2.8784010349419276e-07, 2.7776209988414677e-07, 2.795042808601309e-07, 2.789795895973398e-07, 2.8447701787360685e-07, 2.804743191482175e-07, 2.7835450455099385e-07, 2.8004147557949395e-07, 2.7607685748692764e-07, 2.7766280100031325e-07, 2.735120546765312e-07, 2.841617136006626e-07, 2.757548696151583e-07, 2.8728652289471535e-07, 2.7279203795656683e-07, 2.7901723509270627e-07, 2.7866917337988534e-07, 2.7605934934362445e-07, 2.8297825292991207e-07, 2.7926944752150727e-07, 2.7246082914370696e-07, 2.7956093315977783e-07, 2.792353035838673e-07, 2.803042296247044e-07, 2.8684024705736937e-07, 2.812796860805565e-07, 2.7957540177048125e-07, 2.816534578051401e-07, 2.7930084827794235e-07, 2.8408684933341875e-07, 2.7990798852508756e-07, 2.819294018617727e-07, 2.732261603145529e-07, 2.8524528100375e-07, 2.77218079218817e-07, 2.7962007531772727e-07, 2.841581612521662e-07, 2.800931278760466e-07, 2.805345111795779e-07, 2.7801698196552434e-07, 2.8371380218187393e-07, 2.692891868346864e-07, 2.8016421733155113e-07, 2.8458504591804094e-07, 2.82146738886641e-07, 2.7382131879718026e-07, 2.7470073395021686e-07, 2.784628384662856e-07, 2.74009278899276e-07, 2.78797954644455e-07, 2.763066199273379e-07, 2.7995604003292423e-07, 2.8035840879230085e-07, 2.8578524185854345e-07, 2.7641930252328493e-07, 2.7751807443611086e-07, 2.79037504638893e-07, 2.8401862432629595e-07, 2.808039031720171e-07, 2.7955360040965173e-07, 2.847697441300618e-07, 2.7504929348679555e-07, 2.754518608313743e-07, 2.7634179178797695e-07, 2.7730805943565365e-07, 2.853537520293002e-07, 2.8343417493473653e-07, 2.811063196161304e-07, 2.772016677393428e-07, 2.793637209046384e-07, 2.8063481116356257e-07, 2.852307322248008e-07, 2.859936757037504e-07, 2.8500592791356255e-07, 2.8194022743860067e-07, 2.781167128262316e-07, 2.791567635694843e-07, 2.841026498093725e-07, 2.777395705417652e-07, 2.7619763000528763e-07, 2.7195219102434505e-07, 2.8204735649477747e-07, 2.844679612753341e-07, 2.808045973119716e-07, 2.830532476550731e-07, 2.805245361577484e-07, 2.8134940155092935e-07, 2.7890101651643193e-07, 2.777498289248148e-07, 2.826189976997954e-07, 2.796088094405508e-07, 2.810657618539486e-07, 2.8670517976768744e-07, 2.844017946295959e-07, 2.8315967682451674e-07, 2.792837531926722e-07, 2.8000360541027446e-07, 2.7922578768554766e-07, 2.8076363913566937e-07, 2.7217243759473056e-07, 2.789450046448789e-07, 2.799412631274338e-07, 2.759124621690027e-07, 2.7562989690119396e-07, 2.859074525311495e-07, 2.801673143867344e-07, 2.855202890183732e-07, 2.803827597429609e-07, 2.816185192303855e-07, 2.8374656944420343e-07, 2.8085709959052824e-07, 2.8128823310662265e-07, 2.7968972308860546e-07, 2.810497756618193e-07, 2.837048055793821e-07, 2.7904415649434704e-07, 2.84781047438787e-07, 2.806357010070794e-07, 2.8470853573881723e-07, 2.7918246558140414e-07, 2.7560640545092667e-07, 2.829704220568921e-07, 2.7582501519490527e-07, 2.7690500273164587e-07, 2.839463995859838e-07, 2.779802094241854e-07, 2.7799502381511937e-07, 2.795251443112265e-07, 2.793969494497549e-07, 2.809870497266067e-07, 2.823413018674405e-07, 2.7577874001134456e-07, 2.781701494561528e-07, 2.786014157759704e-07, 2.8091394338670744e-07, 2.82017510095867e-07, 2.8047648049998886e-07, 2.7757742088259476e-07, 2.785019901649887e-07, 2.7619860091273396e-07, 2.816133926361e-07, 2.854118240314521e-07, 2.7546370091746446e-07, 2.8643355932783955e-07, 2.8798106350876473e-07, 2.7444299711214455e-07, 2.736516574523694e-07, 2.827463016358977e-07, 2.801112424531315e-07, 2.740410201463724e-07, 2.7880058272433263e-07, 2.797754426357748e-07, 2.792686495069532e-07, 2.8264983216764596e-07, 2.798585141458383e-07, 2.816098835071446e-07, 2.827409962225877e-07, 2.848272436394128e-07, 2.727089920129919e-07, 2.8265395908123916e-07, 2.8657717226976276e-07, 2.8476133877245286e-07, 2.7641972416594036e-07, 2.81076038648849e-07, 2.8299078690996926e-07, 2.7553463411082686e-07, 2.780397511698197e-07, 2.8017216696660056e-07, 2.82461347762943e-07, 2.808259689648202e-07, 2.8203071883045773e-07, 2.7734214070206675e-07, 2.7593448118981083e-07, 2.8815900321973103e-07, 2.79737515206426e-07, 2.8179736396511994e-07, 2.831390837248675e-07, 2.802215153528234e-07, 2.7348233201369374e-07, 2.747663572246794e-07, 2.7244789064746357e-07, 2.812692826478001e-07, 2.8075616115821334e-07, 2.8895400560316107e-07, 2.830413773481825e-07, 2.8760539638193626e-07, 2.8087932936385847e-07, 2.7651426937760057e-07, 2.81871447890485e-07, 2.8120186488186447e-07, 2.8194882042324247e-07, 2.763162650569835e-07, 2.790232619988904e-07, 2.8708039903489793e-07, 2.821370000912931e-07, 2.7928170806224273e-07, 2.7363008258507994e-07, 2.793030761445475e-07, 2.8137861829553007e-07, 2.816178534537668e-07, 2.8122131352975073e-07, 2.8349180291124353e-07, 2.77835792845183e-07, 2.8451504989640686e-07, 2.773171191375372e-07, 2.807917908534302e-07, 2.754923338752215e-07, 2.813432333833965e-07, 2.7633108446547356e-07, 2.7526162792294803e-07, 2.7869825584389003e-07, 2.855075338905912e-07, 2.753566281989131e-07, 2.811233330869633e-07, 2.750546482693436e-07, 2.7873635757333065e-07, 2.824437609793614e-07, 2.8021699900050724e-07, 2.8070597120440205e-07, 2.8096506808574976e-07, 2.7482174738147575e-07, 2.7640407682232603e-07, 2.766320170648318e-07, 2.774317890183423e-07, 2.7885017988806645e-07, 2.832830548463463e-07, 2.7957535867903393e-07, 2.795304782848111e-07, 2.8257452216388707e-07, 2.803817708279781e-07, 2.8145386023432483e-07, 2.85626110262538e-07, 2.778844458429974e-07, 2.8014070214751574e-07, 2.7816392826777544e-07, 2.827832436043653e-07, 2.842712267567619e-07, 2.8044269486684544e-07, 2.8347428225242975e-07, 2.7857510007803694e-07, 2.8235595893385266e-07, 2.80374646478087e-07, 2.818510581288199e-07, 2.799797500667836e-07, 2.786786207700328e-07, 2.797625500657538e-07, 2.827047366837717e-07, 2.7736243830435285e-07, 2.7444889457050124e-07, 2.750209079621364e-07, 2.7900592210302757e-07, 2.805883384452035e-07, 2.807351834063289e-07, 2.7490064799186057e-07, 2.8389094811650015e-07, 2.759061060029187e-07, 2.7617106564121873e-07, 2.7978479994645685e-07, 2.774710566542623e-07, 2.814088540144072e-07, 2.7798706352588337e-07, 2.8341886003897874e-07, 2.828349473119356e-07, 2.8143678777622295e-07, 2.8024788518816523e-07, 2.8073828624973606e-07, 2.8319150639832984e-07, 2.805056714138357e-07, 2.7917268116717547e-07, 2.7681214446022757e-07, 2.8031357369092217e-07, 2.8362370299984466e-07, 2.806492747655041e-07, 2.8357859748403983e-07, 2.799738262386285e-07, 2.8093518355018493e-07, 2.8045321766356553e-07, 2.727487024182655e-07, 2.8318849899564937e-07, 2.812647926040816e-07, 2.8030036732447e-07, 2.8190168067003176e-07, 2.7969778067138504e-07, 2.811022583547081e-07, 2.78670267278467e-07, 2.8022926976158496e-07, 2.83456493624567e-07, 2.7839098916449595e-07, 2.7732582513221925e-07, 2.7823839193938635e-07, 2.801700409266473e-07, 2.79190283171077e-07, 2.8218886736539316e-07, 2.838046671706595e-07, 2.8001428588093127e-07, 2.7828192593104143e-07, 2.823959440135381e-07, 2.7714580575742003e-07, 2.763610400726679e-07, 2.7691703493001026e-07, 2.7656898850805044e-07, 2.853611328795033e-07, 2.7832727583477166e-07, 2.8069470002080515e-07, 2.7789215821412585e-07, 2.777676314075529e-07, 2.777599590591411e-07, 2.8293003589304635e-07, 2.780593527020446e-07, 2.7806823301605387e-07, 2.7631221378955525e-07, 2.8041134829334077e-07, 2.770785907634006e-07, 2.7529643882372295e-07, 2.782354255386648e-07, 2.8319952450499455e-07, 2.7601473165698983e-07, 2.8309018823248955e-07, 2.840302494685894e-07, 2.817932206138312e-07, 2.820891418327102e-07, 2.8323782421721925e-07, 2.8697291034292034e-07, 2.777247453181427e-07, 2.7781949206054045e-07, 2.780689108742373e-07, 2.79694787190422e-07, 2.8541185091418413e-07, 2.769071315710583e-07, 2.803925126714343e-07, 2.7874257586137363e-07, 2.788428456063616e-07, 2.8155173891972016e-07, 2.815497865634139e-07, 2.786904778368403e-07, 2.8123653358679993e-07, 2.76248573887071e-07, 2.7971644519911086e-07, 2.755555339012518e-07, 2.798098799350533e-07, 2.832991400677195e-07, 2.826233931490506e-07, 2.7787718981162026e-07, 2.836989375085112e-07, 2.7735608994453607e-07, 2.802008444628793e-07, 2.8042374233343144e-07, 2.788039695940737e-07, 2.7142264838181577e-07, 2.7710773294647197e-07, 2.874567957073868e-07, 2.782400050814816e-07, 2.7420799719525476e-07, 2.8440519398568776e-07, 2.738763570640489e-07, 2.799806867428278e-07, 2.73318513892561e-07, 2.853395906711779e-07, 2.80292257805294e-07, 2.8084840703370643e-07, 2.815114569557505e-07, 2.811676767861846e-07, 2.821252898953324e-07, 2.731777387782944e-07, 2.772536229558305e-07, 2.8216028657577023e-07, 2.785698714467139e-07, 2.8058803691270407e-07, 2.7566479314319954e-07, 2.776664480712644e-07, 2.780500494822638e-07, 2.789559889468232e-07, 2.8546364129120436e-07, 2.809903403038735e-07, 2.8247638683904267e-07, 2.7994542962096176e-07, 2.7633213795503294e-07, 2.7399980332569435e-07, 2.789245945623698e-07, 2.781370231504179e-07, 2.8407100489006896e-07, 2.842055396563847e-07, 2.8026294888291813e-07, 2.836404187096486e-07, 2.805471374866395e-07, 2.798373168393215e-07, 2.7848544210841057e-07, 2.759973062922833e-07, 2.7819081114660426e-07, 2.806368541720367e-07, 2.797441128671646e-07, 2.8013219634117675e-07, 2.7988506808913635e-07, 2.827951795181395e-07, 2.7693422653878247e-07, 2.771225187982627e-07, 2.81662829222224e-07, 2.781560184574516e-07, 2.751445797213576e-07, 2.7966812048783065e-07, 2.838813525343607e-07, 2.773579015744108e-07, 2.848108656522001e-07, 2.7937570932969826e-07, 2.833201854184886e-07, 2.833641002202352e-07, 2.853462768133063e-07, 2.8663018060237583e-07, 2.808883662712136e-07, 2.794815740924711e-07, 2.8334342149168665e-07, 2.8327577977356493e-07, 2.764599113561951e-07, 2.811848783341428e-07, 2.803696632434567e-07, 2.7563277400645655e-07, 2.7795862783080007e-07, 2.805891099082524e-07, 2.8004265267470796e-07, 2.8088085870562636e-07, 2.7901210805877634e-07, 2.763682946412746e-07, 2.7767580687002324e-07, 2.753568882223091e-07, 2.762345579802673e-07, 2.798425630350708e-07, 2.7611933239343677e-07, 2.8439892699962657e-07, 2.8209078609421833e-07, 2.8492970282141536e-07, 2.7694698402988927e-07, 2.7991319547782295e-07, 2.830129160292211e-07, 2.833312964518973e-07, 2.7874922558113673e-07, 2.833058888882769e-07, 2.7661457948316064e-07, 2.8088196550691533e-07, 2.8069561376899515e-07, 2.87281668458138e-07, 2.6970311388383404e-07, 2.84367746958925e-07, 2.777824045228186e-07, 2.820819412411787e-07, 2.794721325030041e-07, 2.8179980178501485e-07, 2.796954409194891e-07, 2.8521727155914493e-07, 2.7491320808313576e-07, 2.801113584991883e-07, 2.742579414482938e-07, 2.795510253465491e-07, 2.815806438739478e-07, 2.819111267529781e-07, 2.8284342930230003e-07, 2.7875331356348076e-07, 2.8154540614113114e-07, 2.751497548544297e-07, 2.874215216751609e-07, 2.778741708341544e-07, 2.7765665888125876e-07, 2.838393491686961e-07, 2.8245897678799834e-07, 2.822178607650543e-07, 2.738144056982148e-07, 2.8164209906917275e-07, 2.8253856368791004e-07, 2.7905396472331365e-07, 2.800924409367096e-07, 2.792201536805918e-07, 2.846190432414356e-07, 2.7893940762085953e-07, 2.8206068156113943e-07, 2.7232901014849325e-07, 2.7971005557128174e-07, 2.7500083509553994e-07, 2.804004326772915e-07, 2.845641544863551e-07, 2.7813718756907076e-07, 2.788629347365195e-07, 2.740860067469115e-07, 2.813491542358726e-07, 2.8295070448021844e-07, 2.8082973108396117e-07, 2.773374877087284e-07, 2.791410941005176e-07, 2.7852089129927467e-07, 2.808217057489013e-07, 2.810598896660878e-07, 2.826088769245449e-07, 2.806819697691544e-07, 2.824432905867892e-07, 2.8353776689710785e-07, 2.800189063063706e-07, 2.750084508458113e-07, 2.763898039329176e-07, 2.79534862925077e-07, 2.7905290098160233e-07, 2.7970868637107286e-07, 2.787049065236334e-07, 2.7575494149399337e-07, 2.7919792439938387e-07, 2.7890110482182506e-07, 2.795083032392158e-07, 2.7879072592686846e-07, 2.786590830497603e-07, 2.76553451513159e-07, 2.8094168108549435e-07, 2.784905646475291e-07, 2.7759138680527643e-07, 2.7577762208564287e-07, 2.7871198926138495e-07, 2.8222116338906614e-07, 2.804974433825827e-07, 2.8116400499747233e-07, 2.8080505557870386e-07, 2.8323343960668196e-07, 2.748185998594797e-07, 2.7816058189699385e-07, 2.8284180790056024e-07, 2.818869044690343e-07, 2.800603839461537e-07, 2.764164426781962e-07, 2.763937849183912e-07, 2.7380803447407683e-07, 2.831997923617824e-07, 2.793713721447833e-07, 2.753359149554903e-07, 2.7399456274118116e-07, 2.7840475869904253e-07, 2.770283259552004e-07, 2.834357288551607e-07, 2.7715432738338065e-07, 2.7235651021925604e-07, 2.749549356507668e-07, 2.860163845655403e-07, 2.8165589126639416e-07, 2.770155412237336e-07, 2.8320065460707326e-07, 2.830655936332546e-07, 2.79466151236918e-07, 2.7998900416591506e-07, 2.8143723124767987e-07, 2.804726866841549e-07, 2.736001533027086e-07, 2.82631099144184e-07, 2.8497396725997753e-07, 2.772132049271127e-07, 2.7817357774973577e-07, 2.7848166404805873e-07, 2.8532003576581004e-07, 2.837408812788949e-07, 2.795619774873948e-07, 2.7994798396841706e-07, 2.7399579812568523e-07, 2.78112018160558e-07, 2.8116728800826114e-07, 2.819229145446397e-07, 2.800180706690165e-07, 2.8286151627062213e-07, 2.8447840140275844e-07, 2.7672924182754496e-07, 2.7950379271680123e-07, 2.811164896175816e-07, 2.7772991768739445e-07, 2.7937560921861514e-07, 2.7885245959267537e-07, 2.81661349089387e-07, 2.760160147953331e-07, 2.7784975886877976e-07, 2.768575594702491e-07, 2.818882244080393e-07, 2.8434943892194015e-07, 2.767680625767525e-07, 2.764377158839218e-07, 2.7898651684500796e-07, 2.7680274653911143e-07, 2.8306652815389473e-07, 2.741100595330186e-07, 2.8138940895179295e-07, 2.8114158035993845e-07, 2.792351484769814e-07, 2.83428136471276e-07, 2.82546660208929e-07, 2.8609004302671345e-07, 2.7839249549213445e-07, 2.750157905399671e-07, 2.827402236061259e-07, 2.803210370108892e-07, 2.8622766052182224e-07, 2.824559007247004e-07, 2.7525345030480565e-07, 2.80666138161684e-07, 2.827706985350437e-07, 2.772669848958468e-07, 2.8004690100887866e-07, 2.8264690603180736e-07, 2.8454840291777806e-07, 2.8097835426863245e-07, 2.7994168073270257e-07, 2.7964024313255607e-07, 2.772708225125528e-07, 2.808219132209947e-07, 2.7853414951537366e-07, 2.778114814044449e-07, 2.790138651305558e-07, 2.812351307435951e-07, 2.8242347718160733e-07, 2.7475162853503977e-07, 2.771863161957311e-07, 2.837218546501682e-07, 2.793468754763647e-07, 2.781929849231801e-07, 2.7673065876047854e-07, 2.779163219460003e-07, 2.824823885933193e-07, 2.825643992525333e-07, 2.779374764946633e-07, 2.73244812580648e-07, 2.7460730350223856e-07, 2.762139416127771e-07, 2.84149533329738e-07, 2.849994742164562e-07, 2.809336217519656e-07, 2.8649117934480457e-07, 2.7939063566515246e-07, 2.7801776159213535e-07, 2.8222979854229163e-07, 2.852912530577271e-07, 2.796954841863211e-07, 2.80359716986725e-07, 2.8045134291055846e-07, 2.8513496138036836e-07, 2.840214831086233e-07, 2.902648510281954e-07, 2.780871255270933e-07, 2.8146695785573485e-07, 2.824005227506998e-07, 2.810383711263881e-07, 2.8409835598380386e-07, 2.777053492287382e-07, 2.7601662095890114e-07, 2.809520504205465e-07, 2.79338783068224e-07, 2.793493777328881e-07, 2.82691588429665e-07, 2.8242613113841933e-07, 2.815593357559743e-07, 2.78535816769702e-07, 2.7367534652810694e-07, 2.8219091054380096e-07, 2.829835443754977e-07, 2.79168141378148e-07, 2.8588016003255144e-07, 2.7548084131872855e-07, 2.840795349766158e-07, 2.7809879407444795e-07, 2.836219591220188e-07, 2.794556816494482e-07, 2.8309313272180967e-07, 2.7845541156738205e-07, 2.831983225092855e-07, 2.838817042865531e-07, 2.7881895925788637e-07, 2.8083838070700635e-07, 2.7428929779696615e-07, 2.808440847311713e-07, 2.8069208967401976e-07, 2.822833465581307e-07, 2.7945375359020656e-07, 2.7744101772873083e-07, 2.7847419097216167e-07, 2.8336053674061485e-07, 2.761420905547333e-07, 2.814077439314964e-07, 2.803016026999704e-07, 2.801558704883112e-07, 2.7564035034859053e-07, 2.789066407238482e-07, 2.7807260156341705e-07, 2.828387801982436e-07, 2.779992332644058e-07, 2.756838761356689e-07, 2.780959357838975e-07, 2.782382828111495e-07, 2.789905182428005e-07, 2.7785559803641103e-07, 2.7998627428822746e-07, 2.8053057369915555e-07, 2.808416557723656e-07, 2.77557894984095e-07, 2.8120399486235317e-07, 2.8015700246640685e-07, 2.7933998839668196e-07, 2.8465112770615417e-07, 2.793088293086173e-07, 2.8153896158000026e-07, 2.8538049708118777e-07, 2.810429170508872e-07, 2.775943316244587e-07, 2.784418902167045e-07, 2.7621738920889603e-07, 2.763010980326136e-07, 2.825338189285108e-07, 2.7891985386856395e-07, 2.7680420497876763e-07, 2.860084079758149e-07, 2.807347789917958e-07, 2.7590326983544816e-07, 2.806106370019735e-07, 2.744046589338979e-07, 2.7698862775583136e-07, 2.835644009399942e-07, 2.7977582356149356e-07, 2.7567821776892744e-07, 2.752436253107552e-07, 2.8209911501830924e-07, 2.7702302565687113e-07, 2.824646031654406e-07, 2.7975410807710374e-07, 2.8276728620827967e-07, 2.802133175804663e-07, 2.7886333275672723e-07, 2.846797461270409e-07, 2.7869872371749493e-07, 2.7778823279600545e-07, 2.791732353658713e-07, 2.8115660598128876e-07, 2.7952026204494976e-07, 2.788559720309502e-07, 2.8185567864286905e-07, 2.826402827756771e-07, 2.818232659784338e-07, 2.8243892571287664e-07, 2.8081956362942065e-07, 2.8019489268598534e-07, 2.8184788343087793e-07, 2.8134441693165766e-07, 2.809867275264756e-07, 2.8143937103805465e-07, 2.8418296678666163e-07, 2.7747278992221407e-07, 2.7849766160840656e-07, 2.805332082890629e-07, 2.8121321980961245e-07, 2.8121723587211794e-07, 2.76023096180599e-07, 2.799696565947519e-07, 2.8473681113232446e-07, 2.740946623380763e-07, 2.80465326316188e-07, 2.767074078213202e-07, 2.808649110187163e-07, 2.7624099179530225e-07, 2.8011972296021417e-07, 2.791388762400819e-07, 2.73662695498182e-07, 2.768027776147731e-07, 2.82911685468553e-07, 2.7359769999990003e-07, 2.8272822212082745e-07, 2.7820570410401293e-07, 2.768912288153025e-07, 2.85293146174271e-07, 2.7839170394027336e-07, 2.7991697271217504e-07, 2.8029469612789797e-07, 2.857874234279597e-07, 2.8272511777740177e-07, 2.7960214730829024e-07, 2.803220623939389e-07, 2.7701578333866874e-07, 2.805523390253321e-07, 2.799068142342906e-07, 2.752072295934016e-07, 2.815301461866215e-07, 2.779709322247203e-07, 2.818591277374361e-07, 2.777516353146656e-07, 2.803416546540245e-07, 2.7977544803542396e-07, 2.827192633960048e-07, 2.7891878379897647e-07, 2.7859583067167524e-07, 2.827546570977596e-07, 2.792941287563496e-07, 2.82846168836997e-07, 2.803132111431833e-07, 2.779311116359225e-07, 2.7814527018582376e-07, 2.7779378222525037e-07, 2.778965252507095e-07, 2.741115578156987e-07, 2.814409957780651e-07, 2.787415727266812e-07, 2.8112080949901547e-07, 2.864878930891609e-07, 2.832431033851033e-07, 2.86159831351524e-07, 2.785275993593131e-07, 2.827229487989758e-07, 2.8337665534920456e-07, 2.81593096607387e-07, 2.7399735339938225e-07, 2.835885953758796e-07, 2.82130415932822e-07, 2.8025940221461136e-07, 2.861241692806184e-07, 2.7941031393043076e-07, 2.7471906210233444e-07, 2.809250319516387e-07, 2.7973251752755436e-07, 2.833993875222931e-07, 2.826385431197471e-07, 2.8059081380742636e-07, 2.8065025324824877e-07, 2.8311084995387314e-07, 2.7663281687111347e-07, 2.8060069094842605e-07, 2.7919792279353217e-07, 2.849121844885958e-07, 2.807116853066134e-07, 2.7946588978542005e-07, 2.779415036297586e-07, 2.7619731392966603e-07, 2.7986907022093313e-07, 2.7946892287671294e-07, 2.784765232050415e-07, 2.758562644454993e-07, 2.8258314650223036e-07, 2.756601259413971e-07, 2.7840837395687823e-07, 2.8129584110148996e-07, 2.7988300983615773e-07, 2.843373947255896e-07, 2.864025208458688e-07, 2.8302251417924643e-07, 2.8325618568135493e-07, 2.8040044662146344e-07, 2.8009503411708167e-07, 2.789120806540401e-07, 2.827362961786111e-07, 2.7800611796376127e-07, 2.8286409216119265e-07, 2.8349521863102587e-07, 2.8550313159845e-07, 2.78492899848936e-07, 2.834817395926235e-07, 2.7970888678185963e-07, 2.7689139976234694e-07, 2.773552530291668e-07, 2.7563234081843606e-07, 2.819215290577171e-07, 2.7212781948342676e-07, 2.830811934624611e-07, 2.7927874582264136e-07, 2.76865665323724e-07, 2.7696703433599405e-07, 2.797543052244482e-07, 2.8394631996004836e-07, 2.800141008996335e-07, 2.83693261114173e-07, 2.8619888170743136e-07, 2.7984930355007714e-07, 2.845347044897652e-07, 2.8372789982503525e-07, 2.8040091354555473e-07, 2.8252007590047604e-07, 2.744061772192877e-07, 2.770311696091804e-07, 2.7796977010274817e-07, 2.7783119839202257e-07, 2.775359667041993e-07, 2.822116222256289e-07, 2.793779490061534e-07, 2.8324088049998767e-07, 2.7721337094591624e-07, 2.7726635980298546e-07, 2.8273965173206904e-07, 2.7723711894900427e-07, 2.806268303501655e-07, 2.8095245049995853e-07, 2.781597315096526e-07, 2.7935208043827475e-07, 2.7922534339321306e-07, 2.8613250289228844e-07, 2.8067891397849174e-07, 2.760352251875361e-07, 2.7919460468323665e-07, 2.81949366066739e-07, 2.7877269450484924e-07, 2.803878261472649e-07, 2.859358761209865e-07, 2.863822236958163e-07, 2.841452082690072e-07, 2.786225310107916e-07, 2.7675274539641835e-07, 2.8377695456214377e-07, 2.844836705555074e-07, 2.791844698378661e-07, 2.735683953136503e-07, 2.797528629358288e-07, 2.7641058586862835e-07, 2.8205203140086594e-07, 2.770892153534092e-07, 2.7942900597530163e-07, 2.7888182764572173e-07, 2.8098599445083636e-07, 2.8278485144205756e-07, 2.757567973359759e-07, 2.751443303228148e-07, 2.819185067351267e-07, 2.856735894906688e-07, 2.793374790342296e-07, 2.8140264331754124e-07, 2.7919475755093686e-07, 2.85186260695515e-07, 2.797479468136398e-07, 2.806887747088166e-07, 2.7775298193034755e-07, 2.8184872684205434e-07, 2.7812152596374057e-07, 2.7871311723370107e-07, 2.799358195660151e-07, 2.804916744641625e-07, 2.818075437648111e-07, 2.8393932075981826e-07, 2.799565312554036e-07, 2.794923511280751e-07, 2.748307585560203e-07, 2.759164473357673e-07, 2.7710149131529644e-07, 2.745839691136345e-07, 2.836070928601901e-07, 2.8430168339168867e-07, 2.784166955239044e-07, 2.7522557459830976e-07, 2.789064014673185e-07, 2.785631705773452e-07, 2.797979699854422e-07, 2.8045253807160853e-07, 2.818469665752543e-07, 2.8024177732992983e-07, 2.7913129812521697e-07, 2.830375011023572e-07, 2.824403970189763e-07, 2.7493646600596226e-07, 2.765072084124515e-07, 2.789127754920406e-07, 2.79410439984902e-07, 2.788353357089213e-07, 2.7857524045345257e-07, 2.765914269724798e-07, 2.804197063592335e-07, 2.8540929285783154e-07, 2.842835589081643e-07, 2.799034619494904e-07, 2.7877972959915837e-07, 2.7730863020866555e-07, 2.74704575371511e-07, 2.8151863804779874e-07, 2.859765876655833e-07, 2.8255791601144545e-07, 2.795516099660204e-07, 2.791000782288785e-07, 2.780741993015862e-07, 2.8235780147738355e-07, 2.7491394087385093e-07, 2.8111188478422605e-07, 2.814753385215804e-07, 2.804739585327463e-07, 2.830151923861289e-07, 2.780550161494955e-07, 2.7984703378059813e-07, 2.793672535580494e-07, 2.791876540310647e-07, 2.812641054246629e-07, 2.816272928364248e-07, 2.8286983151703554e-07, 2.7849699970091413e-07, 2.7944044494215124e-07, 2.7941778907125074e-07, 2.861513808485653e-07, 2.811545984792506e-07, 2.8437763498278486e-07, 2.7898634331727864e-07, 2.797679356100604e-07, 2.8238998270784115e-07, 2.8027351541668484e-07, 2.7719206667947595e-07, 2.75522536531179e-07, 2.7543694833729877e-07, 2.8739227113383244e-07, 2.80340829644453e-07, 2.783346515609232e-07, 2.794288847301561e-07, 2.7878086928586297e-07, 2.772869101160669e-07, 2.759264249013104e-07, 2.787053610690158e-07, 2.805304989643118e-07, 2.812354590005978e-07, 2.838565757822528e-07, 2.769767988657426e-07, 2.799624742906993e-07, 2.809660368312986e-07, 2.797135070622148e-07, 2.7783875751604275e-07, 2.789060236449963e-07, 2.83856908727269e-07, 2.8016149574869656e-07, 2.778702666270736e-07, 2.781899781512698e-07, 2.7928059154855344e-07, 2.7956498589578914e-07, 2.8006642209231387e-07, 2.8000090648912645e-07, 2.7567368793936506e-07, 2.7974420971133934e-07, 2.8052553390796906e-07, 2.7933419099123957e-07, 2.763463559153962e-07, 2.7933392695497343e-07, 2.8055767386147e-07, 2.7901744026648694e-07, 2.740726400087941e-07, 2.755254818247338e-07, 2.79711290114084e-07, 2.809968009888634e-07, 2.7758589900089715e-07, 2.811957843515158e-07, 2.7891376502313035e-07, 2.79097389364521e-07, 2.828686919523897e-07, 2.8273364603530977e-07, 2.78560434734814e-07, 2.7743050834062213e-07, 2.758324473900331e-07, 2.832229438284814e-07, 2.837737464160243e-07, 2.788593999623357e-07, 2.7817294363071973e-07, 2.823052909900371e-07, 2.749744777616226e-07, 2.811971420797992e-07, 2.793587751484259e-07, 2.81314279362601e-07, 2.8195809307641845e-07, 2.8089522775985534e-07, 2.743370457013307e-07, 2.797599601656525e-07, 2.8347430272217846e-07, 2.7622057866062085e-07, 2.7663449967613703e-07, 2.812196619049553e-07, 2.788623701427379e-07, 2.7837082075728306e-07, 2.7365701848758526e-07, 2.8153789177965597e-07, 2.7882485106304733e-07, 2.8440364104425705e-07, 2.8293486844117916e-07, 2.804931193028774e-07, 2.7208059584832745e-07, 2.7930391240335007e-07, 2.815685607026474e-07, 2.835398155919023e-07, 2.72776091691272e-07, 2.7842608692734377e-07, 2.792423470576419e-07, 2.783919539814049e-07, 2.871493465743313e-07, 2.802406801403626e-07, 2.809721669186565e-07, 2.8549753626611553e-07, 2.814598008189109e-07, 2.8301586351425586e-07, 2.782135099164289e-07, 2.8216391822819656e-07, 2.8238693040170957e-07, 2.8234892337026705e-07, 2.7621223050116663e-07, 2.8477235225880857e-07, 2.7888505233761354e-07, 2.784578865195534e-07, 2.7620768394965525e-07, 2.7679963149413184e-07, 2.8419174937451355e-07, 2.788727036141325e-07, 2.7919169214776114e-07, 2.746026971099749e-07, 2.8424722172310726e-07, 2.8132189855773095e-07, 2.7746519407902165e-07, 2.849389922827749e-07, 2.817409024563435e-07, 2.818004220045201e-07, 2.794058706002127e-07, 2.7744980807609827e-07, 2.8013047129168095e-07, 2.7865484111322407e-07, 2.767944970046462e-07, 2.77080401166168e-07, 2.790451174087446e-07, 2.7908317708770996e-07, 2.772412124956841e-07, 2.775119344379102e-07, 2.830473758153385e-07, 2.7281641510107204e-07, 2.755538452816274e-07, 2.777946650453659e-07, 2.8462065638204173e-07, 2.755963831897538e-07, 2.81872470288355e-07, 2.773353890904529e-07, 2.8143412327609e-07, 2.7597680160098846e-07, 2.811665601191407e-07, 2.8241104432875834e-07, 2.768141948889367e-07, 2.746395227203282e-07, 2.795355996162795e-07, 2.783673313762323e-07, 2.763263620637119e-07, 2.7794197033723744e-07, 2.762446474194512e-07, 2.799809875118828e-07, 2.776955343780326e-07, 2.777362839782533e-07, 2.802882260917509e-07, 2.758212736726501e-07, 2.838697378091463e-07, 2.7976867370484436e-07, 2.782896339855003e-07, 2.749637366907533e-07, 2.7942678292951827e-07, 2.810979910148793e-07, 2.805754063878677e-07, 2.8144907523746707e-07, 2.815322598793624e-07, 2.81288118281101e-07, 2.8521224920690374e-07, 2.7840450218787194e-07, 2.82071546299759e-07, 2.8578698615156224e-07, 2.811715835658699e-07, 2.787217765281662e-07, 2.8063439285058804e-07, 2.769049226589351e-07, 2.754203317188494e-07, 2.8240037769838367e-07, 2.8382219933619023e-07, 2.7982108175722647e-07, 2.77543085192171e-07, 2.780089517845926e-07, 2.816785682176714e-07, 2.7581088244151677e-07, 2.842641775629751e-07, 2.7912464032340954e-07, 2.8186780780246536e-07, 2.8004147056694535e-07, 2.7816519947533923e-07, 2.843638852419263e-07, 2.8253613053046214e-07, 2.8100047454635776e-07, 2.772042116186605e-07, 2.782287509711302e-07, 2.8090910429053455e-07, 2.7734293704605126e-07, 2.9150795318324486e-07, 2.8372933506254304e-07, 2.842088364090939e-07, 2.837921224704498e-07, 2.8125667744750824e-07, 2.7868169964114293e-07, 2.815488787833325e-07, 2.763452122872087e-07, 2.7542909563144715e-07, 2.849791773654627e-07, 2.781097044644214e-07, 2.7541408486261554e-07, 2.7413014702553416e-07, 2.7632349524687294e-07, 2.8119158850888277e-07, 2.811308611292348e-07, 2.7781487723097766e-07, 2.8151191883835785e-07, 2.9002411831293686e-07, 2.7895785485220483e-07, 2.8073486381657154e-07, 2.8190093844517253e-07, 2.835098564310109e-07, 2.8488911243151025e-07, 2.815738817468322e-07, 2.732918279632226e-07, 2.7754357745512085e-07, 2.7791605662818005e-07, 2.845241015115929e-07, 2.761030863018646e-07, 2.8091537175459094e-07, 2.804923689767119e-07, 2.751204677800976e-07, 2.7838674246053603e-07, 2.7765144293345926e-07, 2.767144335067824e-07, 2.8026511411346765e-07, 2.8420899889666e-07, 2.776474182004374e-07, 2.775705779952097e-07, 2.800765554598013e-07, 2.7577842861805534e-07, 2.8113326784552515e-07, 2.801773769042118e-07, 2.86779188380914e-07, 2.772477640830537e-07, 2.7676498802869307e-07, 2.7715704464210873e-07, 2.8027358606859336e-07, 2.776630009710313e-07, 2.8068390163592985e-07, 2.79051844611829e-07, 2.801162019623992e-07, 2.7939019247585323e-07, 2.7793171700386674e-07, 2.806844975532497e-07, 2.8248472783042657e-07, 2.8369238876194897e-07, 2.8101324867960574e-07, 2.812585798951638e-07, 2.787355118498737e-07, 2.8461883507122766e-07, 2.725258548795119e-07, 2.806607484121244e-07, 2.8171456705124443e-07, 2.7996165259674904e-07, 2.809762930955908e-07, 2.779721508586878e-07, 2.813748721699895e-07, 2.7694426425540897e-07, 2.7926072363140155e-07, 2.8030655713557107e-07, 2.823697513218842e-07, 2.821655658233399e-07, 2.7443746262847364e-07, 2.8214875905361715e-07, 2.779894787915622e-07, 2.7796987525444924e-07, 2.828212059310541e-07, 2.764860740051777e-07, 2.7968725370961723e-07, 2.8107146431570763e-07, 2.8036675439607313e-07, 2.8325967330228106e-07, 2.7511686604425425e-07, 2.761837601406512e-07, 2.7752746036198283e-07, 2.79740020813761e-07, 2.835297012090947e-07, 2.7783905597879577e-07, 2.825355003318665e-07, 2.8516436306423294e-07, 2.7390863542289874e-07, 2.761497050464866e-07, 2.7461870969058234e-07, 2.8239477294439883e-07, 2.8033726269637903e-07, 2.8128299134301466e-07, 2.807234824880435e-07, 2.797587174824354e-07, 2.775233749738417e-07, 2.7910877263418125e-07, 2.7432478255789377e-07, 2.7775539394212736e-07, 2.813781205692529e-07, 2.82464381874899e-07, 2.808302307533194e-07, 2.788455369882732e-07, 2.7910563638243714e-07, 2.7773675063322543e-07, 2.800265379481853e-07, 2.853508118476702e-07, 2.7936717013516644e-07, 2.7887243471853916e-07, 2.7816228487963813e-07, 2.821262654260968e-07, 2.8139570583484335e-07, 2.751545493009747e-07, 2.79277438443404e-07, 2.7569582521780686e-07, 2.8507731193926737e-07, 2.807770895991476e-07, 2.838710730557031e-07, 2.7797306761926627e-07, 2.793448480262422e-07, 2.848584223932801e-07, 2.8404311147736347e-07, 2.756142147053656e-07, 2.798841198150712e-07, 2.836890066655687e-07, 2.807894946738625e-07, 2.7877210393181915e-07, 2.8061360608933135e-07, 2.7833851462869067e-07, 2.7734026782765043e-07, 2.799738034468085e-07, 2.7855640032170877e-07, 2.7965596833572854e-07, 2.790412468434185e-07, 2.769989096001004e-07, 2.7526658508557405e-07, 2.78540047385244e-07, 2.802557240414576e-07, 2.784161806839136e-07, 2.7797730018767434e-07, 2.856671307309477e-07, 2.808286339147647e-07, 2.8132625115498813e-07, 2.763118463841385e-07, 2.7979675986936783e-07, 2.815150384369623e-07, 2.7701333267817754e-07, 2.806744343552834e-07, 2.7745611928746117e-07, 2.744599687480988e-07, 2.7200286088875604e-07, 2.7966844940395885e-07, 2.8085801006321356e-07, 2.757811457356673e-07, 2.7791378782753833e-07, 2.796039320204479e-07, 2.7917701350313747e-07, 2.765940222349988e-07, 2.797545220413258e-07, 2.785054951435358e-07, 2.8557422430216694e-07, 2.860412632944318e-07, 2.867984334750368e-07, 2.8132681668629604e-07, 2.792985597553461e-07, 2.7466432961257876e-07, 2.8086199956960026e-07, 2.814561073584182e-07, 2.802724592671507e-07, 2.7603474150944655e-07, 2.7653005512077635e-07, 2.8474456664106004e-07, 2.7978081955395016e-07, 2.7719195245969817e-07, 2.819959628037841e-07, 2.808897319337832e-07, 2.776112569839591e-07, 2.7416611178746456e-07, 2.7973817980028213e-07], "out_name": "lm_head.weight", "out": {"median_l2": 1.2582866630603307, "min_l2": 0.4194634945533331, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "out_l2_at_weak": [0.41971196118817017, 1.0837111826741028, 0.41971109487883773, 0.41971207416121575, 0.4197113404141865, 0.4197119061827398, 0.41971200912987444, 0.4197116042673401, 0.4197119339161932, 0.4197114051778217, 0.4197125360454847, 0.4197117503030792, 0.419710273384846, 0.4197121762553793, 0.4197114556026314, 0.41971172295514, 0.41971142138471856, 0.41971180576436984, 0.41971101733805766, 0.41971223240581024, 0.4197117422836273, 0.41971217842966047, 0.41971186894653734, 0.41971163912483395, 0.4197118468391442, 0.4197114303399854, 0.4197109368425682, 0.41971136647575336, 0.4197117475933059, 0.41971095165833805, 0.41971169204922587, 0.41971124193200643, 0.41971179556629734, 0.4197109173447585, 0.4197127392900653, 0.41971161596675916, 0.41971168753303145, 0.4197106032593317, 0.4197112193262037, 0.41971182542495433, 0.41971128770578225, 0.4197112265700216, 0.419711127548229, 0.4197119775882195, 0.41971112092626306, 0.4197117251940711, 0.41971131201190315, 0.419711430172424, 0.41971173489434, 0.4197115501085997, 0.41971105302595096, 0.4197114380429407, 0.4197114117600447, 0.41971136175591517, 0.4197108676335512, 0.4197113585087833, 0.41971084037904866, 0.41971055890387177, 0.41971083505979184, 0.41971196971649666, 0.4197108962767385, 0.41971156596321835, 0.41971089164238884, 0.41971170651485595, 0.419711606391678, 0.41971083776625223, 0.4197121176062685, 0.4197115151532123, 0.419711688580289, 0.4197119594279271, 0.419711464828151, 0.4197124962036207, 0.41971257050502964, 0.4197115903565041, 0.4197120890498081, 0.4197125477735816, 0.41971265518840434, 0.41971158094316424, 0.4197119213878002, 0.41971224234800597, 0.41971220249764163, 0.41971230138284515, 0.4197478249920677, 0.41971122510427755, 0.419714241824196, 0.4197124827789574, 0.4197478384834238, 0.4197123190898371, 0.4197133138764294, 0.4197116886620006, 0.4197110039381304, 0.41974728579748877, 0.41971214206029517, 0.41971167462840325, 0.41971212131198393, 0.4197137565511864, 0.41971151740317286, 0.4197116101957477, 0.4197123242917268, 0.41971137106177225, 0.4197478517729891, 0.4197122521774723, 0.4197122678340094, 0.4197482297381466, 0.4197468855444729, 0.41974696052658067, 0.41971232865885677, 0.41974721035636947, 0.4197122358106576, 0.4197467530179066, 0.41974609577749894, 0.4197111942405733, 0.4197116235602282, 0.4197483987146653, 0.41971213815270614, 0.41971156651965763, 0.4197116319791484, 0.4197121263053233, 0.4197474321911744, 0.41971267548109287, 0.41974710379544067, 0.4197116123617209, 0.41971315115636376, 0.4197134769571364, 0.41971183339093227, 0.4197116694393094, 0.4197116332450603, 0.4197121867862696, 0.41971252444576196, 0.4197126392796633, 0.4197121714561422, 0.4197121017915699, 0.4197105849999973, 0.41971160525344053, 0.41971121336434813, 0.41971125655523955, 0.41971056741675733, 0.4197116937673772, 0.4197121156153141, 0.4197107017899067, 0.4197099080189169, 0.4197110338981945, 0.4197111809140345, 0.4197115457796182, 0.4197112593323399, 0.4197098389042742, 0.4197111349558631, 0.41971145611627186, 0.4197116982616513, 0.4197114704844519, 0.4197112771447675, 0.41971183724856237, 0.4197111620020596, 0.4197109847584017, 0.4197111482666091, 0.41971124845393276, 0.4197109771536161, 0.4197114364547883, 0.4197097957979096, 0.41971053303344286, 0.41971006988192006, 0.41971082011971966, 0.4197110707335056, 0.41971113536132876, 0.41971107708367345, 0.4197107639957467, 0.4197109039819069, 0.41971179988830143, 0.41971212452370926, 0.41971113454628317, 0.4197105351614216, 0.4197112422863612, 0.4197115187990219, 0.41971164163171937, 0.4197103720101075, 0.4197129362736765, 0.419710794289424, 0.4197118631794196, 0.41971125464553316, 0.41971069955238816, 0.41971116708235695, 0.4197105041962862, 0.4197119335604834, 0.41971156355651884, 0.4197119093235966, 0.4197113387394088, 0.41971086950106057, 0.4197112980784693, 0.4197113540510799, 0.41971133367994, 0.4197106644575951, 0.4197117315298682, 0.41971122440943637, 0.4197120693348905, 0.41971228904544833, 0.41971127706959993, 0.4197111458117668, 0.4197113561703553, 0.41971063660552926, 0.4197116901148907, 0.41971186946378974, 0.41971179119439744, 0.41971169033594186, 0.4197113620608224, 0.41971150693249193, 0.4197117883336117, 0.4197121550805535, 0.4197113226199064, 0.4197114231328144, 0.4197121843084412, 0.4197116960384958, 0.4197125641386325, 0.4197134461226948, 0.41971262639566814, 0.419712470400603, 0.419711884818788, 0.4197117398601636, 0.4197118922128289, 0.4197125946198083, 0.4197126764178963, 0.41971238592581256, 0.4197125427104121, 0.41971218078034367, 0.41971201188637114, 0.4197119780635578, 0.41971223497772436, 0.41971213816484854, 0.4197125336018853, 0.41971172543217417, 0.4197121818221216, 0.41971184900534203, 0.4197116839414613, 0.4197115408248682, 0.4197117082940618, 0.41971161683754293, 0.41971167900817147, 0.41971226894575986, 0.41971190199231057, 0.4197118349705133, 0.41971152722536537, 0.419711897695306, 0.41971189562289424, 0.4197119624050268, 0.4197119822612532, 0.41971204669656476, 0.4197120892622742, 0.4197115355395379, 0.41971291478692996, 0.41971199015944166, 0.41971206381813825, 0.4197119260902952, 0.4197123779800058, 0.4197113424891549, 0.4197122850533841, 0.41971189479851445, 0.41971221371983025, 0.4197123793363857, 0.41971201490747095, 0.419712597284988, 0.41971242046895896, 0.41971241104332296, 0.41971258738032935, 0.4197119204995913, 0.41971154316788367, 0.4197122414708685, 0.4197122525315407, 0.4197124415563635, 0.41971254225871374, 0.4197122023158288, 0.4197125658548939, 0.4197124726163308, 0.41971226356311636, 0.41971296894314714, 0.4197121926160588, 0.41971182335736196, 0.4197120976104071, 0.4197114904176435, 0.4197120376184736, 0.41971225201441664, 0.41971244997392726, 0.419711677448894, 0.41971188516979413, 0.4197120582061628, 0.4197119796786962, 0.41971168093180317, 0.4197120425977382, 0.4197117322056197, 0.41971174715733706, 0.41971206330086264, 0.41971112476172073, 0.41971333049340115, 0.4197128679309198, 0.41971162148731067, 0.4197124794488522, 0.41971256303313476, 0.4197117051099315, 0.4197120986375289, 0.4197119829384314, 0.41971187647750663, 0.4197127980961315, 0.41971229975911284, 0.41971141652865834, 0.419712204001609, 0.4197119097094665, 0.4197119004463358, 0.4197113778958921, 0.4197118235694246, 0.4197118880219989, 0.41971173731658046, 0.4197118988893813, 0.41971199960952793, 0.4197110079562656, 0.4197123558519064, 0.4197119850921975, 0.41971191393623075, 0.419711973711537, 0.41971178517068514, 0.4197120425894311, 0.4197124059722109, 0.4197127129176737, 0.4197127146853201, 0.4197121297478448, 0.4197118269255106, 0.4197121715751752, 0.41971095980959744, 0.4197116752601724, 0.4197116473929426, 0.4197120168016095, 0.4197116647827077, 0.4197136778581183, 0.41971184934389666, 0.4197123012383529, 0.4197122527691916, 0.4197118488315367, 0.41971216882778517, 0.4197126964518082, 0.41971172615418395, 0.4197116681898826, 0.4197116830968536, 0.4197121678624066, 0.4197121713681778, 0.41971141649947746, 0.4197116305342576, 0.41971181595465884, 0.41971165077232603, 0.4197119148805781, 0.41971177243381, 0.4197125109099498, 0.41971214490545505, 0.4197117774903377, 0.4197113197551871, 0.41971266020656983, 0.4197120014448734, 0.4197114065343318, 0.41971193209420643, 0.4197120397393464, 0.41971166925401837, 0.41971148989743895, 0.4197118173046708, 0.4197117043830788, 0.41971141174752463, 0.41971145612668914, 0.4197120061970588, 0.41971174456062266, 0.41971117391545293, 0.4197124334359062, 0.419712202024574, 0.41971219008669713, 0.41971143729547045, 0.4197119572296876, 0.41971220738107295, 0.41971214858852496, 0.41971172920846106, 0.4197119073560596, 0.4197117937582002, 0.4197118725643431, 0.41971184020400654, 0.41971176051190545, 0.41971225753824976, 0.4197121610483278, 0.4197118040525548, 0.4197114894017007, 0.41971187338657995, 0.4197120160156022, 0.4197115178445536, 0.41971133545055817, 0.41971167830838607, 0.4197115085984096, 0.4197120286344495, 0.4197129583455389, 0.41971188286050676, 0.4197117946679839, 0.4197119363152987, 0.4197109632893833, 0.41971230011056215, 0.4197113750969577, 0.41971277282536495, 0.41971160602052293, 0.4197116303769104, 0.4197117130726423, 0.4197115978612766, 0.4197119006139843, 0.4197112963871473, 0.4197114349588579, 0.4197124648747683, 0.41971197710913344, 0.41971150505506455, 0.4197112931200809, 0.4197117942537162, 0.4197120879606354, 0.41971166818812866, 0.4197116102724071, 0.4197114970051456, 0.41971190306495554, 0.4197116221907626, 0.4197124878134848, 0.4197115904590709, 0.4197115608644193, 0.41971193446161803, 0.41971151847425947, 0.4197113073224243, 0.41970981547214364, 0.41971067932523765, 0.41971073384455027, 0.41971132958596324, 0.4197098059026427, 0.4197113606184606, 0.41971120456853417, 0.419710225571762, 0.41971086610875347, 0.4197112893026044, 0.41970935042958185, 0.4197105839356918, 0.419711337024458, 0.4197110223978071, 0.4197108124714125, 0.4197108050830064, 0.41971071596278464, 0.4197107437700208, 0.41971081831813845, 0.41971071538331645, 0.41971106316144124, 0.419710953070243, 0.4197103578883457, 0.41971072088204325, 0.41971119397103523, 0.4197110580472736, 0.41971082884436933, 0.41971097823341136, 0.419710743700831, 0.4197111811368621, 0.4197108005673855, 0.41971043204751085, 0.4197104645936715, 0.41971035040437965, 0.4197108534977283, 0.4197105653314451, 0.41971142911752146, 0.4197110205058574, 0.4197123029592294, 0.41971211955261417, 0.4197113808694767, 0.4197122834735864, 0.41971159137349334, 0.41971097234411225, 0.41971146177589763, 0.4197113377518996, 0.4197121489022006, 0.4197126297117355, 0.4197118653112279, 0.4197125174030252, 0.4197101670475748, 0.4197125881227421, 0.41971208070626137, 0.4197099523897487, 0.41971129774217036, 0.41971136906851225, 0.41971282865101844, 0.41971201871752817, 0.4197130326241606, 0.4197098402180418, 0.41971263222484867, 0.41971269144310475, 0.4197112295639283, 0.4197125758710399, 0.4197128407165975, 0.4197117827908253, 0.4197110423484161, 0.41971158541067993, 0.4197117619256648, 0.4197120045888156, 0.41971125371369683, 0.4197128304556024, 0.4197119051541841, 0.4197098038339551, 0.4197127543276517, 0.4197116294342191, 0.41971311058180394, 0.4197098711774846, 0.4197134750729125, 0.41971149627099247, 0.4197131878782978, 0.419712564958825, 0.4197115846308955, 0.419713026078144, 0.419711706264616, 0.4197122582801464, 0.41971324792228876, 0.4197134892151479, 0.41971032678174025, 0.419711418462683, 0.41971140756754427, 0.41971209329936604, 0.4197116494873138, 0.4197118294012542, 0.41971306749650383, 0.41971150456781586, 0.4197113371080532, 0.419710777071579, 0.41971264954040816, 0.41971167577059265, 0.4197120981767043, 0.4197120265706779, 0.4197114070494818, 0.4197122766604492, 0.4197116426002114, 0.4197119202748621, 0.4197106562151512, 0.41974686510910836, 0.4197477283430852, 0.41974507678494344, 0.41974688343308186, 0.4197491137391639, 0.4197458802666614, 0.41974480632639005, 0.41974787822658277, 0.41974690046349233, 0.4197468589212435, 0.4197468696218751, 0.4197459811628078, 0.41974754674305403, 0.41974724687097853, 0.41974542581171087, 0.4197468357374294, 0.4197119375634009, 0.41974739525022214, 0.4197118567933009, 0.4197115720975714, 0.4197469895212648, 0.4197113280273598, 0.41970832892831955, 0.4197468923419198, 0.4197110484315051, 0.4197109704577539, 0.41974707230505426, 0.4197474789430015, 0.4197082604860942, 0.41971082744967003, 0.4197118907168609, 0.419746638533105, 0.41974703948343534, 0.4197109535716151, 0.4197115200652881, 0.41971212783664846, 0.4197120236773871, 0.4197117115382881, 0.41971120005943424, 0.4197106711752364, 0.4197114479045854, 0.41971101495925583, 0.41971160460877444, 0.4197107908291358, 0.4197115464856001, 0.41971178897961137, 0.41971094589256536, 0.4197114951202513, 0.4197120029559518, 0.41971164783730447, 0.41971173041184173, 0.4197122364722659, 0.4197113299466828, 0.41971193202034407, 0.4197114506852341, 0.41971053361835287, 0.4197115002551357, 0.41971177257467707, 0.41971160648855427, 0.41971252490824895, 0.41971160446157446, 0.4197120506498391, 0.41971160728076, 0.41971108451287253, 0.4197120818201222, 0.41971103799877496, 0.41971088411418156, 0.4197112692554328, 0.41971098972992904, 0.4197113773429591, 0.4197113075672097, 0.4197118614452574, 0.41971107786878525, 0.41971117164288924, 0.41971158330814284, 0.4197116246658674, 0.4197116098864245, 0.41971120434144965, 0.419711702248137, 0.4197108045497925, 0.4197113718951762, 0.41971061621547073, 0.4197472316620792, 0.4197118232298047, 0.4197107749997302, 0.41971107426832355, 0.4197117334527462, 0.4197107679295857, 0.41971184535981176, 0.4197116894882465, 0.41971120786985533, 0.4197113775614715, 0.41971121693514774, 0.4197111443789466, 0.4197117006469667, 0.4197109651051843, 0.4197465844116561, 0.4197111945228256, 0.41971193919006883, 0.41971120769629805, 0.4197111277800443, 0.4197115000851755, 0.41971137091868616, 0.4197117120693329, 0.4197115046725015, 0.41971198245660146, 0.41971258683466955, 0.4197119439530184, 0.41971232929882585, 0.41974729961682844, 0.4197118952978472, 0.4197473541376248, 0.41971142388907906, 0.4197125016658269, 0.4197481304058322, 0.4197115121096725, 0.4197115949693833, 0.4197116822237984, 0.4197117397211887, 0.41971331334932116, 0.4197126808120694, 0.41971143056050325, 0.41971183199602796, 0.41971233107739575, 0.41971150785172306, 0.41971238595512256, 0.41971123764995333, 0.41971195143939044, 0.41971182605527263, 0.4197121312254987, 0.4197117892895108, 0.4197126369064699, 0.41971171734731566, 0.4197125001556843, 0.41971243636242633, 0.4197117200163812, 0.4197102535820969, 0.4197123487775566, 0.41971098555061825, 0.41971207414570083, 0.41971268350365065, 0.4197114015474818, 0.41971190497489125, 0.41971230761117684, 0.4197125562701589, 0.4197122755208593, 0.41971187179927005, 0.4197118545391288, 0.4197116346654369, 0.41971133734377497, 0.4197123151336993, 0.4197119941554416, 0.41971238131060973, 0.419712203194174, 0.419711968022739, 0.41971273142819576, 0.41971176811381994, 0.4197116141930668, 0.41971242856967994, 0.4197124220072493, 0.4197117241775012, 0.41971216961685387, 0.4197117478562781, 0.41971236473167955, 0.4197121494956247, 0.4197118190063042, 0.4197118548711859, 0.4197124345830917, 0.4197119258302125, 0.4197120920008986, 0.41971137078131426, 0.419711791195377, 0.4197117787649475, 0.4197123598696491, 0.4197107193822298, 0.4197101179095269, 0.4197107297323689, 0.4197107528931988, 0.4197104609693662, 0.4197111524696539, 0.41971078260292644, 0.4197110261238436, 0.41971093795792086, 0.41971159412411924, 0.4197106702592689, 0.41971131590155475, 0.4197109681236957, 0.4197117014780764, 0.4197109787985354, 0.41971094145783855, 0.4197112189959654, 0.4197119793146553, 0.419711316178287, 0.4197112658176049, 0.4197109008896812, 0.41971185433404773, 0.4197110684718116, 0.41971090191396654, 0.4197112664090153, 0.41971241605135656, 0.41971333586389703, 0.41971180437661404, 0.41971190422920895, 0.41971153253861704, 0.4197107177783032, 0.41971209952518895, 0.41971122151823487, 0.41971096520019296, 0.4197116635664081, 0.4197101807430592, 0.4197117367817513, 0.4197127741479712, 0.4197108821829443, 0.4197114548747796, 0.41971150102323473, 0.4197110947623231, 0.4197120109750214, 0.4197116966589484, 0.4197114355829622, 0.4197108863669539, 0.4197112411319882, 0.41971295007216447, 0.4197111004014203, 0.41971144630201596, 0.4197109525921682, 0.4197108714078435, 0.419712359599185, 0.41971129605525964, 0.4197114121363157, 0.419711449297269, 0.4197113706662644, 0.41971156421115874, 0.41971132681565443, 0.4197112184151529, 0.4197112626916826, 0.4197112630350395, 0.41971111339406064, 0.419711346112653, 0.4197118763914886, 0.41971074417722837, 0.41971127337638464, 0.4197109250874945, 0.4197113893437133, 0.4197112951315612, 0.4197118665836272, 0.4197117546555956, 0.4197117359469554, 0.41971171985995026, 0.41971184379802245, 0.4197120662915611, 0.4197126031978253, 0.41971195481415613, 0.419711929974908, 0.41971232655959956, 0.41971224143377805, 0.4197120702312171, 0.41971178124741176, 0.4197119475002273, 0.41971200341094894, 0.4197106486350514, 0.41971203614018804, 0.419710525733986, 0.41971174389509125, 0.4197117631871958, 0.4197119927388418, 0.41971208793184095, 0.41971021977540224, 0.419711022897555, 0.41971118148844344, 0.4197112143658483, 0.41971226023921254, 0.4197120282015349, 0.41971229986341096, 0.41971140940663043, 0.41971203379115163, 0.41971188827511097, 0.4197120241574357, 0.41971187398444276, 0.41971205574559217, 0.41971220296029, 0.4197116762329224, 0.4197117401791762, 0.41971201893904525, 0.4197116395766408, 0.4197123412563476, 0.41971181447343786, 0.4197116054333179, 0.4197123899843386, 0.41971219804608545, 0.4197117319787917, 0.41971210599346254, 0.419712089297319, 0.4197124854056874, 0.41971170983526374, 0.419711768078136, 0.4197123372799089, 0.4197122326968054, 0.41971257107892906, 0.4197124350613942, 0.4197122844454914, 0.4197124633197859, 0.4197121059567338, 0.4197121487339375, 0.4197125329252894, 0.41971224609592284, 0.4197121883145849, 0.4197126744522421, 0.41971228873340194, 0.419712065959961, 0.41971205412097273, 0.4197124595017714, 0.41971197183331116, 0.419711998249852, 0.41971208268612376, 0.4197120703483724, 0.41971180315356926, 0.41971180710232336, 0.4197121089857008, 0.41971185790964205, 0.41971174100227415, 0.41971154813520173, 0.4197121803508068, 0.4197107366882884, 0.419712128678554, 0.41971189889306676, 0.41971102537974353, 0.4197109200290434, 0.41971145059526604, 0.41971169925040436, 0.41971056279155367, 0.4197116509625784, 0.41971167668873005, 0.4197120366231558, 0.4197122236450311, 0.41971176407637645, 0.4197118376513074, 0.4197118013164528, 0.41971182868128637, 0.4197124058801612, 0.4197114154723236, 0.4197112348336139, 0.4197118654216232, 0.4197119777514055, 0.41971251619476213, 0.41971184886092644, 0.41971254751919607, 0.41971174503061504, 0.41971166867181037, 0.41971202668534235, 0.4197132387455111, 0.4197475536403104, 0.419711586417243, 0.4197118173579766, 0.4197116684392845, 0.4197118789653961, 0.41974706042276344, 0.41974664493586034, 0.41971158094325006, 0.4197115548380343, 0.4197106771592431, 0.4197111515838575, 0.4197112149449785, 0.4197119204970186, 0.4197465725117995, 0.41971243068435454, 0.4197467132988829, 0.4197119138848522, 0.41974687261791466, 0.41971111214371765, 0.4197111541947241, 0.4197114929413558, 0.4197125089629782, 0.41971174773725217, 0.4197116370591312, 0.4197122608395853, 0.41971204162939163, 0.4197129996824737, 0.4197122672391906, 0.4197128730445797, 0.41971226417460517, 0.4197121206509531, 0.4197123219054557, 0.4197119950408262, 0.4197124054444625, 0.41971198209657995, 0.4197118208619337, 0.4197121996391678, 0.4197118836604825, 0.41971176027372126, 0.4197117209202461, 0.4197101662759408, 0.41971165390265275, 0.41971125748513044, 0.4197117251049339, 0.41971161897160003, 0.41971144348933076, 0.4197113505207571, 0.41971132021799384, 0.4197116707535549, 0.4197121185124346, 0.4197110745471964, 0.4197114296650791, 0.41971181903434734, 0.4197117002118096, 0.4197119968704862, 0.41971178604687315, 0.41971179519343865, 0.41971131583848853, 0.41971191795437546, 0.41971181673889874, 0.419711353954174, 0.4197134944602151, 0.41971140789465466, 0.4197115491941114, 0.4197113449774931, 0.4197119134317167, 0.419711059099033, 0.41971124827044193, 0.4197115840166934, 0.4197114180931455, 0.4197116728680268, 0.4197116946653707, 0.41971141611563806, 0.41971194197190986, 0.41971189857882185, 0.419711489809227, 0.419712514306578, 0.41971182876732727, 0.41971198633398643, 0.419711313766895, 0.41971175212782436, 0.4197115426816012, 0.4197115244588517, 0.41971194765493436, 0.4197112218957794, 0.4197118215595042, 0.41971200070835757, 0.4197113879006789, 0.41971198109387176, 0.4197114202354591, 0.41971133496083174, 0.4197119379049399, 0.41971125199830095, 0.4197112351083266, 0.4197112741973755, 0.4197117141712517, 0.41971205148109964, 0.4197112419075692, 0.41971135557339573, 0.41971114037790563, 0.4197111046158843, 0.41971115954060945, 0.4197108813774188, 0.41971152981554816, 0.4197117492048613, 0.4197103509470481, 0.4197118076567212, 0.4197118732587279, 0.41971170905836747, 0.4197110118055363, 0.41971130808278395, 0.41971139148455505, 0.41971162169860826, 0.4197113792518399, 0.41971137781348655, 0.41971051129100634, 0.41971135977950985, 0.4197121971015959, 0.4197086235606794, 0.4197109668610162, 0.41971114568887524, 0.4197121286648529, 0.41971038854310433, 0.41970973429539266, 0.41971095687292564, 0.4197115710909805, 0.41970989635370026, 0.4197102785123046, 0.4197117579339402, 0.41971031450176643, 0.419711332185219, 0.41971191988606055, 0.41971038239795133, 0.4197082377300105, 0.41971117591207435, 0.41971050414662503, 0.41971131697643443, 0.41971007625782414, 0.41971216064969363, 0.4197080944563219, 0.41971081972602164, 0.4197122139606224, 0.41971156467728615, 0.4197097957653548, 0.41971031287889415, 0.4197096134092478, 0.41970902644310326, 0.41970992399294954, 0.41971126585300816, 0.41970834677046326, 0.4197098878047143, 0.41971017162707774, 0.4197107729463027, 0.41970991384165235, 0.4197097947188583, 0.4197118217798332, 0.4197098672965979, 0.4197114657459905, 0.4197102225670177, 0.4197099328905351, 0.41971154700040547, 0.41971102257716975, 0.41971026763545116, 0.41971037543518713, 0.41974455694722995, 0.4197448020468906, 0.4197441378667924, 0.41970776363201767, 0.41974610884698615, 0.41971035897174214, 0.41974488705766283, 0.4197102818580668, 0.4197447256220914, 0.4197443557488103, 0.41970847866828487, 0.41974607082329984, 0.4197110420983216, 0.4197112591270332, 0.4197464376242105, 0.41974564193926595, 0.41974748368031384, 0.41974612862293126, 0.4197112761071436, 0.4197469368785123, 0.41974583418126304, 0.41970992880178987, 0.4197118809960153, 0.419712394135685, 0.419711131793881, 0.4197101440761863, 0.41971002373357763, 0.41971110445047255, 0.41974590355969316, 0.4197116885649424, 0.4197460889874707, 0.4197457376653522, 0.4197104575694231, 0.4197463726905533, 0.41971114970739276, 0.4197118671106019, 0.4197112023567974, 0.41970941907703735, 0.41974540802563276, 0.419710240321726, 0.419710844888017, 0.4197114692824547, 0.419743872931006, 0.4197450087163361, 0.4197111912745563, 0.4197101191424458, 0.4197115389978813, 0.4197104390932863, 0.41971041840642637, 0.4197115458342535, 0.4197105706459399, 0.41971111089715823, 0.41971065273427954, 0.4197114633756019, 0.41971208276663813, 0.4197119423741701, 0.41971122926228616, 0.4197108496467358, 0.41971160254501133, 0.4197106380474369, 0.41971075365669824, 0.4197099751945848, 0.4197116388920745, 0.41974799298653176, 0.41971065838496313, 0.41971195084944557, 0.4197106865362794, 0.419712335968429, 0.41971079482625634, 0.41971098804640955, 0.4197132298731894, 0.4197457366309281, 0.4197115219881552, 0.4197116946640853, 0.41971221645772483, 0.41974615092630474, 0.4197474745249276, 0.4197120230451897, 0.41974582644375424, 0.41971201247622325, 0.419710554510585, 0.41971142756074215, 0.41971068802397826, 0.41971098544211133, 0.41971058779277803, 0.41971142693883273, 0.41971046079046376, 0.4197107408233927, 0.41971042230838324, 0.4197126849575429, 0.4197106337330844, 0.4197107066267717, 0.41971140587628236, 0.4197111400931333, 0.41971086524304985, 0.41971107165321214, 0.41971017367865054, 0.41971140069014534, 0.41971066140097113, 0.4197115485406236, 0.41971090683409185, 0.41971066299444154, 0.4197109120184084, 0.4197103854867047, 0.41971053238489336, 0.4197109363145021, 0.4197105455770339, 0.4197109580850254, 0.4197104354898052, 0.41971078186624183, 0.41971058934729977, 0.4197109112968346, 0.4197114247607839, 0.4197114868553822, 0.41971142280968576, 0.41971104267641557, 0.41971156572388685, 0.41971212046813716, 0.4197107375596665, 0.419711112718577, 0.419710799748332, 0.4197117497885613, 0.41971117921217554, 0.4197108414842089, 0.4197112054255258, 0.4197109862296832, 0.4197113552469693, 0.41971081816532985, 0.4197114252956874, 0.41971030755285976, 0.4197120494445425, 0.4197121405756681, 0.4197115550631425, 0.41971289116109156, 0.4197106161429456, 0.4197114594225391, 0.41971081944809024, 0.4197112938770472, 0.41971108672760354, 0.4197112990512295, 0.4197132050897188, 0.4197121737447696, 0.4197118554620241, 0.41971234078355857, 0.4197113818502328, 0.41971200456251656, 0.41971093757591266, 0.41971197569404056, 0.4197115937758078, 0.4197109583788192, 0.4197122582748897, 0.4197136275220853, 0.41971105378797563, 0.41971170956428094, 0.4197135188527725, 0.41971194870160333, 0.4197119111288031, 0.4197117930987072, 0.4197136477257146, 0.41971192111401406, 0.4197118477267315, 0.41971132177570625, 0.4197121008161187, 0.41971221169520784, 0.41971191020803367, 0.4197121023966576, 0.41971259032379166, 0.4197114595818706, 0.41971201565892147, 0.4197105182950071, 0.4197127449238505, 0.4197123549735816, 0.4197119683612516, 0.41971190384051815, 0.41971273413514, 0.4197119420299824, 0.41971125351385097, 0.41971108590952316, 0.41971214247666533, 0.4197118777872168, 0.4197123360445793, 0.4197115172126142, 0.41971182921147837, 0.41971223911755, 0.41971229194131077, 0.419711016365636, 0.4197116015793103, 0.41971113251726755, 0.419711843062244, 0.4197115233522042, 0.4197119408763383, 0.41971198146853056, 0.41971136002228665, 0.4197109130419961, 0.4197125878848923, 0.41971189655883506, 0.4197116812571512, 0.41971221710699375, 0.4197120448848961, 0.419711232807959, 0.4197109287745415, 0.41971164046752124, 0.41971121483714424, 0.41971130167987364, 0.41971111417582585, 0.41971087355386655, 0.4197119160862505, 0.41971032772008016, 0.4197114018422108, 0.419711002198876, 0.4197114614728971, 0.41971049722683046, 0.41971076594918894, 0.4197108853801385, 0.41971047786048227, 0.4197110652541121, 0.4197111162048068, 0.41971081018231915, 0.4197110551829697, 0.4197104956400069, 0.41971079348369544, 0.4197109428458715, 0.4197110124804885, 0.41971052448217927, 0.41971057258709343, 0.41971057605163725, 0.4197108019787391, 0.41971082098943807, 0.41971117071600444, 0.4197105076557757, 0.4197108047844753, 0.41971071019499984, 0.4197112412625972, 0.41971045539958984, 0.4197110468389711, 0.41971062601420717, 0.4197100813413455, 0.4197105724196922, 0.4197111900147779, 0.4197106190443701, 0.41971083434957923, 0.4197114430453831, 0.41971048811786704, 0.4197099484696829, 0.41971209906214996, 0.41971071689495, 0.4197121537662152, 0.4197121089763118, 0.41971109060931844, 0.4197115711561585, 0.41971206303679187, 0.41971133646804615, 0.41971120043923693, 0.41971161967830667, 0.4197108416792931, 0.41971285160530275, 0.41971136154559463, 0.41971159159622334, 0.41971206630655944, 0.4197122085494838, 0.41971228824628176, 0.4197121726691508, 0.4197121798301446, 0.4197126405918958, 0.41971211557430066, 0.41971203335071244, 0.4197134225212202, 0.4197125014087437, 0.4197123129354222, 0.41971225718606486, 0.4197116826924296, 0.4197111427454687, 0.41971138429704685, 0.41971233623324417, 0.41971125138843646, 0.41971222378272816, 0.41971245795229634, 0.419711275390818, 0.41971151417518016, 0.41971088078875485, 0.41971209746719645, 0.4197120279982905, 0.41971275697289556, 0.4197115833234623, 0.4197123419462642, 0.41971211156438204, 0.41971129821376535, 0.4197110208274404, 0.41971145693754913, 0.4197110054320204, 0.4197109836244138, 0.4197466197994014, 0.41971178840468615, 0.41971164904955166, 0.41971133252378673, 0.4197106161037065, 0.4197107538785161, 0.41971120735967626, 0.41971217201554456, 0.4197116592175332, 0.4197116697970265, 0.4197114565666879, 0.41971166874018156, 0.41971126130951375, 0.4197114164902609, 0.4197112453078773, 0.4197116994376155, 0.4197119202097991, 0.4197112534336195, 0.41971172462857115, 0.41971138042537903, 0.4197109339457257, 0.41971199059169473, 0.4197112363786685, 0.41971188879020904, 0.41971191651908646, 0.419711387842795, 0.41971100789539406, 0.4197109628469093, 0.4197112336123139, 0.41971131405683026, 0.41971127595637553, 0.4197119076885222, 0.4197117231948833, 0.41971155297840107, 0.4197122362766167, 0.41971141244043647, 0.41971138868699615, 0.4197115390881758, 0.4197112506489378, 0.4197117372256146, 0.4197112962780119, 0.41971184888207697, 0.419711623182689, 0.41971163597164585, 0.4197119499854129, 0.4197109645406065, 0.4197120705178345, 0.419711449487119, 0.41971156995105907, 0.41971131289069313, 0.4197475229637258, 0.4197464920136407, 0.41971065236758986, 0.4197130632794624, 0.41971216067083256, 0.4197110298422105, 0.4197468359868265, 0.4197108512367277, 0.41971237514104326, 0.41971181888315845, 0.41971116574462475, 0.4197118714516508, 0.41974649687122995, 0.41971127910737965, 0.41971162338191376, 0.41971066993555817, 0.41971182201255713, 0.4197107265772836, 0.4197110970230989, 0.41971140678919155, 0.41971068685146057, 0.41971120540102563, 0.4197110034140039, 0.41971162880282775, 0.41971085559709376, 0.41971142556497454, 0.419711412625462, 0.4197118310518652, 0.41971176909582947, 0.41971169484361104, 0.41971149293047505, 0.41971108112436656, 0.41971147358393995, 0.4197119575152845, 0.4197115353055089, 0.4197118385804393, 0.4197120872889081, 0.41971117052780943, 0.41971172990709216, 0.4197114763879902, 0.41971166859418174, 0.4197117152454118, 0.41971158002825076, 0.419711357572249, 0.4197114498161681, 0.41971151474879376, 0.4197117021708256, 0.41971193399781015, 0.41971146423106803, 0.41971157269739645, 0.41971203092793113, 0.4197118101608382, 0.41971140486953673, 0.4197115330128147, 0.41971163797748, 0.41971156044950975, 0.41971208336141347, 0.41971165204351035, 0.41971213430349935, 0.41971135789833974, 0.4197113695127061, 0.4197116788044099, 0.4197110642081833, 0.4197110764516619, 0.41971277587932887, 0.4197117503982396, 0.4197112494323359, 0.4197119266270335, 0.41971188895819855, 0.41971170177856554, 0.4197117727223188, 0.419711332940585, 0.4197110521754865, 0.41971108258898626, 0.419711572678626, 0.419711421662585, 0.41971105853510715, 0.4197109282825754, 0.41971084529498753, 0.41971092052219566, 0.41971120004364976, 0.4197108893789939, 0.419710806800451, 0.4197109367890329, 0.41971083329188236, 0.41971132480790313, 0.4197105458699391, 0.41971126413494564, 0.4197109466502239, 0.41971142661799876, 0.41971083099886664, 0.4197126147253808, 0.4197109268323612, 0.419710888329181, 0.4197106175296125, 0.4197104577227373, 0.4197105155896854, 0.41971126613697324, 0.41971043064288743, 0.4197112651557952, 0.4197111845668332, 0.4197115545561164, 0.4197468558683292, 0.41971217827437896, 0.4197112371414608, 0.41971157718948116, 0.41971101616340395, 0.41971281670633476, 0.41971175701645774, 0.4197112532436096, 0.41971139453904593, 0.41971076575455873, 0.4197113962390511, 0.41971125072710186, 0.41971197253629844, 0.41971127494400456, 0.4197113444038897, 0.4197110675746306, 0.41971070173412783, 0.41971034775664473, 0.4197110560792498, 0.41971110142083623, 0.41971083519783625, 0.41971084485256965, 0.4197115173195947, 0.41971154566629504, 0.41971210902659606, 0.4197463469767148, 0.41971216878147966, 0.4197110111579349, 0.4197468918941066, 0.41974701378108314, 0.4197119831110147, 0.4197123490895833, 0.41971173681773755, 0.4197112248939763, 0.41971133567647684, 0.4197465084313303, 0.419712259220389, 0.41974717864085154, 0.41974711238249757, 0.41974695164305875, 0.4197112771370441, 0.41974671932557567, 0.4197112388633555, 0.41971188494612566, 0.4197467006881312, 0.41971131665979106, 0.41971214016943137, 0.4197118401157857, 0.4197113866551058, 0.4197119755589877, 0.4197113631358727, 0.41971164100158337, 0.4197121803263511, 0.4197112782643019, 0.41971122126598526, 0.4197126892983994, 0.41971166607219207, 0.4197109015785317, 0.419710051463212, 0.41974473665134976, 0.41971043834607547, 0.41971095238424844, 0.4197115456295371, 0.41974747547918073, 0.4197476560309046, 0.4197443482855145, 0.4197123638381223, 0.41971273741374604, 0.4197123499613488, 0.4197102078346098, 0.41971116890266097, 0.41970980137007613, 0.41971194456100164, 0.41971097463870616, 0.4197465295716821, 0.4197462331709921, 0.41974501366063666, 0.41974510601197823, 0.419709080183908, 0.41971115833960176, 0.4197108689771042, 0.4197107566899282, 0.4197100947564401, 0.4197107410637942, 0.4197103575983998, 0.4197110344331562, 0.4197112602990602, 0.41971069448942694, 0.41971112839568553, 0.41971090220686424, 0.4197115757088102, 0.41971093829651634, 0.4197104936139997, 0.419710846682266, 0.4197106008467207, 0.4197109823223626, 0.4197108390787163, 0.41971046024385894, 0.41971078916860605, 0.4197109388546699, 0.4197114098666544, 0.41971060464417487, 0.4197115643461722, 0.41971086903674465, 0.4197104517207418, 0.4197109572174727, 0.4197113266029625, 0.41971042009604526, 0.41971040641940555, 0.41971050484154776, 0.41971131370421116, 0.419711348455049, 0.4197470960284886, 0.4197122025126779, 0.4197108812747735, 0.4197129096225311, 0.4197111190825117, 0.4197108492962554, 0.4197109887896672, 0.4197113751642786, 0.4197113393655335, 0.419710826424391, 0.41971122847687536, 0.4197104643328225, 0.419710740207925, 0.41971131434370573, 0.4197103172512407, 0.41971165077462974, 0.4197108887680474, 0.4197118056809366, 0.4197109896301404, 0.41971008213707733, 0.41971072681525196, 0.4197109087912564, 0.41971138293763693, 0.4197112892310602, 0.41971148149499626, 0.41971105701037553, 0.41971166772487134, 0.41971254481212944, 0.41971209500172973, 0.41971168264230196, 0.4197117152442118, 0.41971099615559576, 0.4197118404753462, 0.4197465715712705, 0.4197131391209738, 0.4197118648309303, 0.41974708446180475, 0.41971131614523716, 0.419746868597831, 0.41974739742812023, 0.41971199895992706, 0.4197114694637696, 0.41971206528741034, 0.41971239543332933, 0.4197112894054243, 0.4197115075920155, 0.4197113456579606, 0.4197115611306693, 0.41971179576289225, 0.4197117963634998, 0.41971177299798745, 0.4197115269196854, 0.41971129325235573, 0.419711528445946, 0.41971152579511145, 0.419711848187852, 0.41971162942409634, 0.4197111261845088], "out_median": 1.2582866630603307, "secs": 13.7}
{"repo": "ai21labs/AI21-Jamba2-Mini", "tie": false, "vocab_cfg": 65536, "arch": "JambaForCausalLM", "emb_name": "model.embed_tokens.weight", "V": 65536, "H": 4096, "dtype": "BF16", "emb": {"median_l2": 0.5910163482880756, "min_l2": 2.597795277548092e-07, "n_zero": 0, "n_tiny_1e-6": 1448, "n_tiny_nonzero": 1448, "n_weak_1e-3med": 1477, "n_weak_1e-2med": 1629, "n_nonfinite": 0}, "emb_weak_ids": [3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17, 18, 20, 21, 22, 23, 24, 25, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 43, 44, 45, 47, 48, 49, 50, 51, 52, 53, 54, 57, 58, 59, 60, 61, 65, 67, 68, 69, 70, 71, 72, 73, 74, 76, 77, 78, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 92, 93, 94, 95, 96, 97, 98, 99, 100, 102, 103, 104, 105, 106, 107, 108, 109, 110, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 124, 125, 126, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 176, 177, 178, 179, 180, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 257, 259, 260, 262, 263, 264, 265, 266, 267, 268, 269, 271, 273, 274, 275, 276, 278, 279, 280, 281, 282, 283, 284, 286, 287, 288, 289, 290, 291, 292, 293, 294, 295, 296, 298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 308, 309, 310, 312, 313, 314, 316, 317, 318, 319, 320, 321, 322, 323, 324, 325, 326, 327, 328, 329, 330, 331, 332, 333, 334, 335, 336, 337, 338, 339, 340, 341, 342, 343, 344, 345, 346, 347, 348, 349, 350, 351, 352, 353, 354, 355, 357, 358, 359, 360, 361, 362, 363, 364, 365, 366, 367, 368, 369, 370, 371, 372, 373, 374, 376, 377, 378, 380, 381, 383, 384, 385, 386, 387, 388, 389, 390, 391, 392, 393, 394, 395, 397, 398, 399, 400, 401, 402, 405, 406, 407, 408, 409, 410, 412, 413, 415, 417, 419, 420, 421, 422, 423, 424, 425, 426, 428, 429, 430, 431, 432, 433, 434, 435, 436, 438, 439, 440, 441, 442, 443, 444, 445, 446, 447, 448, 449, 450, 451, 453, 454, 455, 456, 457, 458, 459, 460, 461, 462, 463, 464, 465, 466, 467, 468, 470, 471, 472, 473, 474, 475, 476, 477, 478, 479, 480, 481, 482, 483, 484, 485, 486, 487, 488, 489, 491, 492, 493, 494, 495, 496, 497, 498, 500, 501, 502, 503, 504, 505, 506, 507, 510, 511, 512, 513, 515, 516, 544, 545, 546, 547, 548, 549, 550, 551, 552, 553, 554, 555, 556, 557, 559, 560, 561, 562, 563, 564, 565, 567, 568, 569, 570, 571, 572, 573, 574, 575, 576, 577, 578, 579, 580, 581, 582, 583, 584, 585, 586, 587, 589, 591, 592, 593, 594, 595, 596, 597, 598, 599, 600, 601, 602, 603, 604, 605, 606, 607, 608, 609, 610, 611, 612, 613, 614, 615, 616, 617, 618, 619, 620, 621, 622, 623, 624, 625, 626, 627, 628, 629, 630, 631, 632, 633, 634, 635, 636, 637, 638, 639, 640, 641, 643, 644, 645, 646, 647, 648, 649, 650, 651, 652, 653, 654, 656, 657, 658, 659, 660, 661, 662, 664, 665, 666, 669, 670, 671, 672, 673, 674, 675, 677, 678, 679, 680, 681, 682, 683, 684, 687, 688, 689, 691, 692, 693, 694, 695, 696, 697, 698, 699, 700, 701, 702, 703, 704, 705, 706, 707, 708, 709, 710, 711, 712, 713, 714, 715, 718, 719, 720, 721, 722, 723, 724, 725, 726, 727, 728, 730, 731, 734, 735, 736, 737, 738, 739, 740, 741, 742, 743, 744, 745, 746, 747, 748, 749, 750, 751, 752, 753, 754, 755, 756, 757, 758, 759, 760, 761, 762, 763, 764, 765, 766, 767, 768, 769, 770, 771, 772, 773, 774, 776, 777, 779, 780, 781, 782, 783, 786, 787, 788, 789, 790, 791, 792, 794, 795, 796, 797, 799, 800, 801, 802, 803, 804, 805, 806, 807, 808, 809, 811, 812, 814, 815, 816, 818, 819, 820, 822, 823, 824, 825, 826, 827, 828, 829, 830, 831, 832, 833, 834, 835, 836, 837, 839, 840, 841, 842, 843, 844, 845, 846, 848, 849, 850, 851, 852, 853, 854, 856, 858, 859, 860, 861, 863, 864, 865, 866, 867, 868, 869, 870, 871, 872, 873, 874, 875, 876, 877, 879, 880, 881, 882, 883, 884, 885, 887, 888, 889, 890, 892, 893, 894, 895, 896, 897, 898, 899, 900, 902, 903, 904, 905, 906, 907, 908, 909, 910, 911, 912, 913, 915, 917, 918, 919, 920, 923, 924, 925, 926, 927, 928, 929, 930, 931, 932, 933, 934, 935, 936, 937, 938, 939, 940, 941, 942, 943, 944, 945, 946, 947, 948, 949, 950, 951, 952, 953, 954, 955, 956, 957, 958, 959, 960, 962, 963, 964, 965, 966, 967, 969, 970, 971, 972, 973, 974, 976, 977, 978, 979, 980, 981, 982, 983, 984, 985, 986, 987, 988, 989, 990, 991, 992, 993, 994, 995, 996, 997, 998, 999, 1000, 1001, 1002, 1003, 1005, 1006, 1007, 1008, 1009, 1010, 1011, 1012, 1013, 1014, 1015, 1016, 1017, 1018, 1019, 1020, 1021, 1022, 1023, 1024, 1025, 1026, 1027, 1028, 1029, 1030, 1031, 1032, 1033, 1034, 1035, 1036, 1038, 1039, 1041, 1042, 1043, 1044, 1045, 1046, 1047, 1048, 1049, 1050, 1051, 1052, 1053, 1054, 1055, 1057, 1058, 1059, 1060, 1061, 1062, 1064, 1065, 1066, 1067, 1068, 1069, 1070, 1071, 1072, 1073, 1074, 1075, 1076, 1077, 1078, 1079, 1080, 1081, 1082, 1083, 1084, 1085, 1086, 1087, 1090, 1091, 1092, 1093, 1095, 1096, 1097, 1098, 1099, 1100, 1102, 1103, 1104, 1105, 1106, 1107, 1109, 1110, 1111, 1112, 1113, 1114, 1115, 1116, 1117, 1118, 1119, 1120, 1121, 1123, 1124, 1125, 1126, 1127, 1128, 1129, 1130, 1131, 1132, 1133, 1134, 1135, 1136, 1137, 1138, 1139, 1140, 1141, 1142, 1143, 1144, 1145, 1146, 1147, 1148, 1150, 1151, 1152, 1153, 1154, 1155, 1156, 1157, 1158, 1159, 1160, 1161, 1162, 1163, 1164, 1165, 1166, 1167, 1168, 1169, 1170, 1172, 1173, 1174, 1175, 1176, 1177, 1178, 1179, 1180, 1181, 1182, 1183, 1184, 1185, 1186, 1187, 1188, 1189, 1190, 1191, 1192, 1193, 1194, 1195, 1197, 1198, 1199, 1200, 1201, 1202, 1203, 1204, 1205, 1206, 1207, 1209, 1211, 1212, 1213, 1214, 1215, 1216, 1217, 1218, 1219, 1220, 1221, 1222, 1223, 1224, 1225, 1226, 1227, 1228, 1229, 1230, 1232, 1233, 1234, 1236, 1237, 1238, 1239, 1240, 1241, 1242, 1243, 1244, 1245, 1246, 1247, 1248, 1249, 1250, 1251, 1252, 1253, 1254, 1255, 1256, 1257, 1258, 1259, 1260, 1261, 1262, 1263, 1264, 1265, 1267, 1268, 1269, 1270, 1271, 1272, 1273, 1274, 1275, 1276, 1278, 1279, 1280, 1281, 1282, 1283, 1284, 1285, 1286, 1287, 1288, 1289, 1291, 1292, 1293, 1294, 1295, 1296, 1297, 1298, 1299, 1300, 1301, 1302, 1303, 1304, 1305, 1306, 1307, 1308, 1310, 1311, 1312, 1313, 1314, 1315, 1316, 1318, 1319, 1320, 1323, 1324, 1325, 1326, 1327, 1328, 1329, 1330, 1331, 1332, 1333, 1334, 1335, 1336, 1337, 1338, 1339, 1340, 1342, 1344, 1345, 1346, 1347, 1348, 1349, 1350, 1353, 1354, 1355, 1356, 1357, 1358, 1359, 1360, 1361, 1362, 1364, 1365, 1366, 1367, 1368, 1369, 1371, 1372, 1373, 1374, 1375, 1376, 1378, 1379, 1380, 1381, 1383, 1384, 1386, 1388, 1389, 1390, 1391, 1392, 1393, 1394, 1395, 1396, 1397, 1398, 1400, 1401, 1402, 1403, 1404, 1405, 1406, 1407, 1408, 1409, 1410, 1411, 1412, 1413, 1414, 1415, 1416, 1417, 1418, 1419, 1420, 1421, 1422, 1423, 1424, 1425, 1426, 1427, 1428, 1429, 1430, 1431, 1432, 1433, 1434, 1435, 1436, 1437, 1438, 1439, 1440, 1441, 1442, 1443, 1444, 1445, 1446, 1447, 1448, 1449, 1450, 1451, 1452, 1453, 1454, 1455, 1456, 1458, 1459, 1460, 1461, 1462, 1463, 1464, 1465, 1466, 1467, 1468, 1469, 1470, 1471, 1472, 1473, 1474, 1475, 1476, 1477, 1478, 1479, 1480, 1481, 1482, 1483, 1484, 1485, 1486, 1487, 1488, 1489, 1491, 1492, 1493, 1494, 1495, 1496, 1497, 1498, 1501, 1502, 1503, 1504, 1505, 1506, 1508, 1509, 1510, 1511, 1513, 1516, 1517, 1520, 1521, 1522, 1523, 1524, 1525, 1526, 1527, 1528, 1529, 1530, 1531, 1532, 1533, 1535, 1536, 1537, 1538, 1539, 1540, 1541, 1542, 1551, 1556, 1557, 1571, 1576, 1577, 1578, 1579, 1580, 1581, 1582, 1583, 1585, 1586, 1587, 1588, 1589, 1590, 1591, 1593, 1594, 1595, 1596, 1597, 1598, 1599, 1600, 1601, 1602, 1603, 1604, 1605, 1606, 1607, 1608, 1609, 1610, 1611, 1613, 1614, 1615, 1616, 1617, 1618, 1619, 1620, 1621, 1622, 1623, 1625, 1626, 1628, 1629, 1630, 1631, 1632, 1633, 1634, 1635, 1636, 1637, 1638, 1639, 1640, 1641, 1642, 1643, 1644, 1645, 1646, 1647, 1648, 1649, 1650, 1651, 1652, 1653, 1654, 1655, 1656, 1657, 1658, 1659, 1660, 1661, 1662, 1663, 1664, 1665, 1666, 1667, 1668, 1669, 1670, 1671, 1736, 1737, 1789, 1790, 1791, 1792, 1793, 1794, 1795, 1796, 1797, 1798, 1799], "emb_weak_l2": [2.6367813721756106e-07, 2.712386465124822e-07, 2.7349057064628455e-07, 2.667486453475996e-07, 2.606724956153722e-07, 2.6762142662920005e-07, 2.689360371884989e-07, 2.668592190515309e-07, 2.6562145217698986e-07, 2.7114095071148145e-07, 2.707038761506696e-07, 2.723817127032593e-07, 2.723617105084717e-07, 2.684494671454655e-07, 2.7126605876835874e-07, 2.692176361193078e-07, 2.7199395910972047e-07, 2.6859655239936285e-07, 2.667009463669139e-07, 2.7133829715634747e-07, 2.7056679509192143e-07, 2.681208240897534e-07, 2.658820440069427e-07, 2.7280460719354644e-07, 0.0003657888512599558, 2.723544321980091e-07, 2.7116715718860557e-07, 2.640135363633384e-07, 2.711913510058766e-07, 2.687322509449535e-07, 2.73107926716904e-07, 2.6909605103823683e-07, 2.711402420586556e-07, 2.702254002838567e-07, 2.7324315168687815e-07, 2.7256401829192023e-07, 2.7255829473803167e-07, 2.7395088677992213e-07, 2.675372417770487e-07, 2.752792381786816e-07, 2.72652681843237e-07, 2.708418071141382e-07, 2.709108746829359e-07, 2.6654756070298256e-07, 2.706803115387296e-07, 2.6827988712281944e-07, 2.6948786762480735e-07, 2.7631178933129613e-07, 2.663484105359805e-07, 2.6783615262989765e-07, 2.6733600260292177e-07, 2.7154078785554023e-07, 2.659713760345169e-07, 2.651927386289687e-07, 2.6490759928344934e-07, 2.6670873501353596e-07, 2.721460914951434e-07, 2.6478430936068006e-07, 2.6764342018148655e-07, 2.692607016732461e-07, 2.6429516556261505e-07, 2.667661591340633e-07, 2.7097214722890065e-07, 2.7142360408436356e-07, 2.6193040776339984e-07, 2.666117898398258e-07, 2.689961825434549e-07, 2.7312804825833147e-07, 2.706253677427684e-07, 2.714449339040862e-07, 2.6975531202286157e-07, 2.715358874899642e-07, 2.7090197490598325e-07, 2.70703971422288e-07, 2.7113999357311706e-07, 2.7384039726508953e-07, 2.7101825127337566e-07, 2.721894775918327e-07, 2.671391710796636e-07, 2.666178567423048e-07, 2.694229486542966e-07, 2.703879652744322e-07, 2.713579782281557e-07, 2.6757329596095586e-07, 2.6410669943841254e-07, 2.7586779249393274e-07, 2.7105368218937475e-07, 2.7211122479443084e-07, 2.70957376559164e-07, 2.7286215354043995e-07, 2.6831959580133665e-07, 2.688898976430947e-07, 2.749025768143348e-07, 2.731160258808181e-07, 2.715536060208195e-07, 2.75507997838935e-07, 2.672793368789404e-07, 2.73839256197556e-07, 2.7389230204953683e-07, 2.6811451879663233e-07, 2.711168848979095e-07, 2.681687314072403e-07, 2.725170684116586e-07, 2.726312120774928e-07, 2.7407794537654864e-07, 2.6671726865064543e-07, 2.702154955831394e-07, 2.6433435090136454e-07, 2.692780245536666e-07, 2.684738634818157e-07, 2.6539051256663754e-07, 2.678469845371857e-07, 2.701417862522835e-07, 2.6649347397850103e-07, 2.722400574148937e-07, 2.6976636027762854e-07, 2.681287205803141e-07, 2.706799262323081e-07, 2.672965222964821e-07, 2.686436052125608e-07, 2.709061160653366e-07, 2.720826116812438e-07, 2.711230187786851e-07, 2.748523878311066e-07, 2.6662986002954464e-07, 2.7308708414446605e-07, 2.714943094692638e-07, 2.633774362759604e-07, 2.712450039242714e-07, 2.671650848710452e-07, 2.733603366990241e-07, 2.722885117554801e-07, 2.7112693781226587e-07, 2.715963580939567e-07, 2.703244447950807e-07, 2.7213253204887705e-07, 2.6727915807917716e-07, 2.680727663813739e-07, 2.636246653758079e-07, 2.720193918435445e-07, 2.6931150382789484e-07, 2.6810757286044817e-07, 2.691128114345572e-07, 2.6732607715324754e-07, 2.709029264044044e-07, 2.701934499664263e-07, 2.693684962445009e-07, 2.702709419918985e-07, 2.686615114856023e-07, 2.748270800090827e-07, 2.695310823446595e-07, 2.6791294850470667e-07, 2.7293563218536526e-07, 2.7865021615116887e-07, 2.662696149278533e-07, 2.6900550387305517e-07, 2.7475418712207184e-07, 2.718048653924289e-07, 2.72134548714214e-07, 2.7253730638258826e-07, 2.638842873125536e-07, 2.7131694317178124e-07, 2.735537540302491e-07, 2.731308817627715e-07, 2.7322581796174766e-07, 2.7292150779959497e-07, 2.721782143315094e-07, 2.6619830308900694e-07, 2.747941811053895e-07, 2.6990387457954473e-07, 2.665505618436856e-07, 2.68222543390676e-07, 2.6929437620002036e-07, 2.676147577515603e-07, 2.701399559171281e-07, 2.678086775043193e-07, 2.7157469701784855e-07, 2.66518672059195e-07, 2.6999680822525684e-07, 2.7072347957868656e-07, 2.7110608818207523e-07, 2.699674589281376e-07, 2.6557879981958427e-07, 2.6910548002529047e-07, 2.6877799900654714e-07, 2.673679856623335e-07, 2.7489969724230777e-07, 2.7085817387363314e-07, 2.6487801469371387e-07, 2.7603580535867584e-07, 2.7354515680452403e-07, 2.7106108581244236e-07, 2.7152376788454993e-07, 2.6800202312591356e-07, 2.6916429666310485e-07, 2.7158337950518784e-07, 2.65706772629192e-07, 2.646215620531932e-07, 2.6656275722010667e-07, 2.703187757521941e-07, 2.6439378407502405e-07, 2.6611635431476476e-07, 2.7214272136475237e-07, 2.7023591752820183e-07, 2.730260859118266e-07, 2.7203355109297716e-07, 2.68804668294996e-07, 2.7154337817055726e-07, 2.6704707445798005e-07, 2.734385962261607e-07, 2.717073077643337e-07, 2.7019339502126407e-07, 2.7041763409175183e-07, 2.680720671726446e-07, 2.742842866804045e-07, 0.0005530561526997382, 2.712740666055567e-07, 2.68760777541638e-07, 2.7035301581510903e-07, 2.6706094601859343e-07, 2.71811844948881e-07, 2.69885790559086e-07, 0.0005815912915235217, 2.684346719976291e-07, 2.697720272882165e-07, 2.743966995980153e-07, 2.7178014483658226e-07, 2.6758687851456545e-07, 2.6909567972330694e-07, 2.7413320889078937e-07, 2.7447968463538527e-07, 2.694762097735683e-07, 2.655623838896975e-07, 2.7525668176437203e-07, 2.757575539429105e-07, 2.705045353239681e-07, 2.744807595742203e-07, 2.6882738874746105e-07, 2.6946040725542673e-07, 2.710331284206059e-07, 2.6690739149304497e-07, 2.669493426077053e-07, 2.7059106854099475e-07, 2.6989036003380633e-07, 2.7232714504868176e-07, 2.726597889265632e-07, 2.723199043578917e-07, 2.675980949830859e-07, 2.698532548975758e-07, 2.71315025412174e-07, 2.695198351909073e-07, 2.7595307594965503e-07, 2.7234196389687204e-07, 2.7270664437863756e-07, 2.652422385856058e-07, 2.7389725702315723e-07, 2.7095028437063763e-07, 2.6927681355247324e-07, 2.7282728875921384e-07, 2.701485450083168e-07, 2.7689082384385356e-07, 2.6846019995665435e-07, 2.7047098773612054e-07, 2.675407095876514e-07, 2.732376465609675e-07, 2.687198078590435e-07, 2.7280487695537165e-07, 2.699854047471717e-07, 2.698896346681073e-07, 2.7765713394114015e-07, 2.679332757722728e-07, 2.6962379962209834e-07, 2.69128166434803e-07, 2.7442818120555136e-07, 2.7055131889970327e-07, 2.684957301483957e-07, 2.701531621044453e-07, 2.6786030099455485e-07, 2.638277547155112e-07, 2.7410671096076193e-07, 2.771040040296167e-07, 2.631432029798942e-07, 2.6913934306530914e-07, 2.687845398647814e-07, 2.6628607945485145e-07, 2.7297711674755313e-07, 2.6941471560247456e-07, 2.628237776037693e-07, 2.6964604855330426e-07, 2.6937436183167007e-07, 2.703729148195252e-07, 2.7669852682501764e-07, 2.7135909981193347e-07, 2.697143649865456e-07, 2.716760071889231e-07, 2.694207776761244e-07, 2.740315471573195e-07, 2.700140006611853e-07, 2.7198367419843146e-07, 2.6356602124343604e-07, 2.7513994090863856e-07, 2.674091169105712e-07, 2.6975220159628227e-07, 2.7415314477426363e-07, 2.70180063255691e-07, 2.7060397519298944e-07, 2.6818164775648455e-07, 2.736764350488262e-07, 2.597795277548092e-07, 2.7025898681880204e-07, 2.745183647047363e-07, 2.7218671682995957e-07, 2.6412820275630705e-07, 2.6500258282654174e-07, 2.686130443638467e-07, 2.643190757924187e-07, 2.689330897068417e-07, 2.665077551454235e-07, 2.7007045007802256e-07, 2.7046475543378896e-07, 2.6664718358062565e-07, 2.677071999434476e-07, 2.691818659048485e-07, 2.7399033941232986e-07, 2.7087903057748375e-07, 2.6966239769974324e-07, 2.747032578572546e-07, 2.6530911070015837e-07, 2.6572144435841074e-07, 2.665879429308068e-07, 2.674964511103163e-07, 2.7526960996699067e-07, 2.7340384789636047e-07, 2.7114995789441776e-07, 2.67402546265098e-07, 2.694936399444012e-07, 2.707106012721511e-07, 2.751027267989924e-07, 2.749509261825618e-07, 2.7201344465797e-07, 2.682821843921188e-07, 0.0003871220890396796, 2.679469200567458e-07, 2.623632078331758e-07, 2.720840698006715e-07, 2.7439811609115606e-07, 2.7087920073570705e-07, 2.7304097213643334e-07, 2.7065211411862654e-07, 2.713904641252934e-07, 2.6903167795802583e-07, 2.6794105344481063e-07, 2.72635201957337e-07, 2.697696986296453e-07, 2.7113769299054566e-07, 2.7655532636139277e-07, 2.7315866086608897e-07, 2.694270493870771e-07, 2.701147513656572e-07, 2.6934299244065126e-07, 2.7084446164010967e-07, 2.6254689332593186e-07, 2.6616073583870043e-07, 2.6590776342836236e-07, 2.7582211003470344e-07, 2.702589153667055e-07, 2.7543294237885846e-07, 2.7045040356978183e-07, 2.7372240798918566e-07, 2.7095875361547094e-07, 2.6982889924200367e-07, 2.7364052603768053e-07, 2.7470550039405453e-07, 2.7071803534247495e-07, 2.7467684635436864e-07, 2.69272760412791e-07, 0.0003274559638880274, 2.729513271183692e-07, 2.6607876930609504e-07, 2.670943577197273e-07, 2.6812025582369424e-07, 2.681592099674806e-07, 2.6960956763336974e-07, 2.695276353744682e-07, 2.71042830915337e-07, 2.723618034250179e-07, 2.6603663812745305e-07, 2.683033131793542e-07, 2.687497932354594e-07, 2.720592265149683e-07, 2.705737772440701e-07, 2.6772521208674663e-07, 2.6867888219286836e-07, 2.664262754456417e-07, 2.7163292992494615e-07, 2.7532469967872105e-07, 2.657419979882523e-07, 2.762760993091684e-07, 2.777844158408887e-07, 2.647146367460407e-07, 2.639785581987913e-07, 2.72768441294938e-07, 2.701898912871297e-07, 0.000438147649246181, 2.698758285569194e-07, 2.6939245038513826e-07, 2.726227127524019e-07, 2.699556873959192e-07, 2.7165014529794773e-07, 2.7274512003714635e-07, 2.747763175714123e-07, 2.631015793432388e-07, 2.7267784847790224e-07, 2.7645271973975583e-07, 2.746813364694042e-07, 2.6663862442249606e-07, 2.711485153815008e-07, 2.7298851060603943e-07, 2.6580965295443427e-07, 2.7026607749180867e-07, 2.7248275480478014e-07, 2.70865912612221e-07, 2.720605495240033e-07, 2.6753968940023356e-07, 2.662032744671154e-07, 2.779838378085026e-07, 2.6985362873255626e-07, 2.718286310490176e-07, 2.7311973363167237e-07, 2.703035741884166e-07, 2.638267256775462e-07, 2.650280355024942e-07, 2.628111786490615e-07, 2.713360757991917e-07, 2.708328564630017e-07, 2.78745370905002e-07, 2.7300803922699616e-07, 2.7743350122446067e-07, 2.709440049832453e-07, 2.719024333310813e-07, 2.7127467218348044e-07, 2.7198415712553306e-07, 2.6652222211579427e-07, 2.691765110289601e-07, 2.769182997410834e-07, 2.721537133625034e-07, 2.6940773533641525e-07, 2.694023664849863e-07, 2.714428729701729e-07, 2.7166701766886134e-07, 2.7127439679934783e-07, 2.734525696966269e-07, 2.6802615898853206e-07, 2.7448639661652576e-07, 2.6751600846404713e-07, 2.7141632857055276e-07, 2.665469654321937e-07, 2.655240368240735e-07, 2.6883873062674045e-07, 2.6560971349019567e-07, 2.7119320151182945e-07, 2.704690341559065e-07, 2.718721320262882e-07, 2.7008463614470026e-07, 2.688449684561606e-07, 2.698718391702087e-07, 2.72719914925974e-07, 2.675389909876501e-07, 2.647530378907312e-07, 2.6531800005056887e-07, 2.691817929014932e-07, 2.7065165812385526e-07, 2.70816582099562e-07, 2.6517953781042324e-07, 2.7384645692585613e-07, 2.66419522969464e-07, 2.6988328457114514e-07, 2.67649204785842e-07, 2.714626819050006e-07, 2.681385913379916e-07, 2.734260915667055e-07, 2.728481806016859e-07, 2.70342507042616e-07, 2.7082633606890655e-07, 2.731815915112471e-07, 2.706182069913749e-07, 2.692893755131805e-07, 2.6702471013684363e-07, 2.7041008286681114e-07, 2.735758111360345e-07, 2.707142753331301e-07, 2.7356732308483295e-07, 2.700737537908722e-07, 2.709959938206301e-07, 2.7053535324483955e-07, 2.6310556662904826e-07, 2.73189073250679e-07, 2.71326490562328e-07, 2.703857951775144e-07, 2.719294041930223e-07, 2.6982748415995694e-07, 2.7118268842994713e-07, 2.688152081855136e-07, 2.734248862794928e-07, 2.675012288045193e-07, 2.683950694828018e-07, 2.7026340407111445e-07, 2.693383047754315e-07, 2.7225113186602416e-07, 2.7379686601115616e-07, 2.700916244141604e-07, 2.684312003240327e-07, 2.7238537227416737e-07, 2.673578548006472e-07, 2.6659470827817074e-07, 2.671702820709793e-07, 2.6681842712336015e-07, 2.752547120769994e-07, 2.685246617288729e-07, 2.707852873726496e-07, 2.680681307221095e-07, 2.679504282739159e-07, 2.679145212023489e-07, 2.729408935776021e-07, 2.6824869948936686e-07, 2.682224366653669e-07, 2.6655782535889927e-07, 2.7048253754410185e-07, 2.672647079914878e-07, 2.6556497603620076e-07, 2.683983397353915e-07, 2.7318565314864495e-07, 2.662705312480597e-07, 2.730521781685941e-07, 2.7398305206294125e-07, 2.7180270385193134e-07, 2.721218875535028e-07, 2.732402921446469e-07, 2.768515590619275e-07, 2.6788699462619653e-07, 2.6799710918544014e-07, 2.6824113798430064e-07, 2.698266813134766e-07, 2.753343202996459e-07, 2.67133578462952e-07, 2.7048789298737663e-07, 2.688505174442563e-07, 2.6897600352553976e-07, 2.7160223484089823e-07, 0.0005833630609475263, 2.6884911289995597e-07, 2.712924005993919e-07, 2.664975696303966e-07, 2.698201970319265e-07, 2.6582431912341045e-07, 2.732899165088835e-07, 2.7263260840147314e-07, 2.680297178698699e-07, 2.7365555101220165e-07, 2.675733973415105e-07, 2.703109708405223e-07, 2.704796860868852e-07, 2.689281952714184e-07, 2.618023830313764e-07, 2.6730886758358007e-07, 2.7731373412349924e-07, 2.684322877614852e-07, 2.74334538263685e-07, 2.641717186150259e-07, 2.701088985677608e-07, 2.6362317780122097e-07, 2.752367760158763e-07, 2.7037293444434e-07, 2.709472709776742e-07, 2.7125409710180535e-07, 2.7213226448583427e-07, 2.635335706024772e-07, 2.687126389806093e-07, 2.7064908373448764e-07, 2.6591212808470755e-07, 2.678631241507101e-07, 2.6821867616341014e-07, 2.6909915589799564e-07, 2.753640774974625e-07, 2.724948918587971e-07, 2.700434214242537e-07, 2.665360406860607e-07, 2.642964453078835e-07, 2.690607904188747e-07, 2.683260777795798e-07, 2.7401986784564234e-07, 2.741620946341292e-07, 2.7062874892440305e-07, 2.6997193299037887e-07, 0.000576009138070982, 2.683537085500858e-07, 2.707143458047973e-07, 2.6984262500986204e-07, 2.70253535876188e-07, 2.699957004070005e-07, 2.728276971962152e-07, 2.6714651592542777e-07, 2.673586675299582e-07, 2.717063944126975e-07, 2.6832403711638454e-07, 2.6541599346722647e-07, 2.697940799114385e-07, 2.7385293920846624e-07, 2.6755469103126193e-07, 2.747762574013733e-07, 2.694925676759592e-07, 2.7332261387593844e-07, 2.733394639836655e-07, 2.7524820576807395e-07, 2.764961433040749e-07, 2.709523917078218e-07, 2.6960136146504406e-07, 2.7333907739344423e-07, 2.732493211220783e-07, 2.666757750703641e-07, 2.6590336509365283e-07, 2.681274542684342e-07, 2.7064688899969903e-07, 2.7013070656831264e-07, 2.709378668857026e-07, 2.6913791313619346e-07, 2.6659806252022045e-07, 2.6784222871261674e-07, 2.655813407654521e-07, 2.664611949605898e-07, 2.699401637553497e-07, 2.743295686794194e-07, 2.7210538057561986e-07, 2.7003083859772787e-07, 2.7303608259922646e-07, 2.733195600613319e-07, 2.6889315383859896e-07, 2.7328921730141096e-07, 2.668393793319281e-07, 2.7095834975392166e-07, 2.7078477789082096e-07, 2.7713326964104353e-07, 2.60177610616428e-07, 2.7429518616718103e-07, 2.679604231305186e-07, 2.721223924484776e-07, 2.695864336517038e-07, 2.7182291830299544e-07, 2.69773591871137e-07, 2.751492880004481e-07, 2.651823395862262e-07, 2.7020763747660213e-07, 2.645556834288095e-07, 2.696740237304314e-07, 2.7162870767940986e-07, 2.719475762808456e-07, 2.7286623666807854e-07, 2.689092664120963e-07, 2.7160070383880167e-07, 2.6542433713234076e-07, 2.7725457910218315e-07, 2.680341701617872e-07, 2.67856502811669e-07, 2.7379022695151863e-07, 2.724785290978429e-07, 2.722250227231055e-07, 2.6412794495904795e-07, 2.716987957676144e-07, 2.7255108683270243e-07, 2.691928412761938e-07, 2.7018093138283453e-07, 0.0003299942014154669, 2.745453604921178e-07, 2.690789338788791e-07, 2.627183253406876e-07, 2.698326476560015e-07, 2.704757131555637e-07, 2.7450986355783453e-07, 2.683146731677495e-07, 2.690040282832266e-07, 2.643973022188548e-07, 2.708863484238383e-07, 2.6751454425655274e-07, 2.6926302676688297e-07, 2.6867294483478826e-07, 2.708752893020064e-07, 2.711234893440377e-07, 2.726043597225598e-07, 2.7246172156422875e-07, 2.7351134114243734e-07, 2.7011618309815795e-07, 2.65302851500949e-07, 2.696531641799852e-07, 2.691958731450182e-07, 2.6984064918114404e-07, 2.6884871153009335e-07, 2.660111291752423e-07, 2.693427009828708e-07, 2.6901595989748913e-07, 2.6962625893450894e-07, 2.689330898759211e-07, 2.6879612902773367e-07, 2.6674299124001294e-07, 2.6864164401875276e-07, 2.677710411430085e-07, 2.688957908504722e-07, 2.7224181488649115e-07, 0.0004541234779628978, 2.7088540684872815e-07, 2.732307029231647e-07, 2.6509970285037316e-07, 2.7285221993673264e-07, 2.7191193429331743e-07, 2.701246064811744e-07, 2.666595032106586e-07, 2.6660535592592116e-07, 2.6412607973297344e-07, 2.7318341737777767e-07, 2.6951263297789467e-07, 2.656134623704277e-07, 2.6430349919557386e-07, 2.6854232613144433e-07, 2.6722271951265456e-07, 2.734174776824821e-07, 2.6735029619231416e-07, 2.627454114897052e-07, 2.652387333071354e-07, 2.717128330667524e-07, 2.672030916128286e-07, 2.7318806306701496e-07, 2.7308442341524976e-07, 2.6959285834685344e-07, 2.700632130021407e-07, 2.7150975718122253e-07, 2.7056937908886576e-07, 2.7262782915309505e-07, 2.748363400126173e-07, 2.673907731497641e-07, 2.683421066839803e-07, 2.6864506020425806e-07, 2.7521462923003503e-07, 2.737182763304115e-07, 2.7005358062163396e-07, 2.683227889075983e-07, 2.7122707049254377e-07, 2.7194638872198476e-07, 2.701271608815855e-07, 2.7441793396930354e-07, 2.669671862230435e-07, 2.696129338505012e-07, 2.7120751408438093e-07, 2.679065420564082e-07, 2.694957353536454e-07, 2.689804304265687e-07, 2.716717354998994e-07, 2.6626291591936606e-07, 2.680089917963637e-07, 2.6709094469655905e-07, 2.718948241678439e-07, 2.7429969698144037e-07, 2.669895112777405e-07, 2.666410716483093e-07, 2.6702513069506586e-07, 2.730613037406281e-07, 2.6441300150294673e-07, 2.7146339152949077e-07, 2.7117362972397637e-07, 2.693687783112732e-07, 2.7341668219115723e-07, 2.7596496273130373e-07, 2.685718842959986e-07, 2.6532528399490277e-07, 2.7271179275174947e-07, 2.761010666288074e-07, 2.7246342944426014e-07, 2.655005256616296e-07, 2.707460448032512e-07, 2.727637238820879e-07, 2.674836239045077e-07, 2.7013980058209303e-07, 2.7268899399956864e-07, 2.744615997084621e-07, 2.700402052311734e-07, 2.697273711388609e-07, 2.6750019056132697e-07, 2.708962961350445e-07, 2.687068722520291e-07, 0.00036619607484231323, 2.6916608295416525e-07, 2.7128354775940705e-07, 2.724442037606213e-07, 2.650297438082844e-07, 2.673771825446006e-07, 2.7370370464246757e-07, 2.683779000249327e-07, 2.680986308989316e-07, 2.7250936836010037e-07, 2.726083421389451e-07, 2.6811710744791683e-07, 2.6641487940134446e-07, 2.7414538746581873e-07, 2.749263980411308e-07, 2.710138801331424e-07, 2.7635624384629243e-07, 2.695007203937966e-07, 2.6815567609483664e-07, 2.722558254317889e-07, 2.7517987343806265e-07, 2.6981435410212604e-07, 2.7044318237444e-07, 2.705278161202408e-07, 2.750582364685538e-07, 2.7396637703166463e-07, 2.7997440763711487e-07, 2.682494951855221e-07, 2.7150320571022653e-07, 2.724363856610594e-07, 2.7106138915916035e-07, 2.7403147654894377e-07, 2.679020523826321e-07, 2.66219280581162e-07, 2.709823712818275e-07, 2.6945353490219616e-07, 2.694819480465414e-07, 2.726898136122537e-07, 2.724681112694237e-07, 2.716080484430751e-07, 0.00036228791123453, 2.6401233732630764e-07, 2.7223763839152877e-07, 2.729558329919809e-07, 2.6930070853220603e-07, 2.757657189371573e-07, 2.6571911751460994e-07, 2.740225297510066e-07, 2.6824735520928683e-07, 2.7361187995821805e-07, 2.730965942598173e-07, 2.686174812184355e-07, 2.7318792092591204e-07, 2.7383804644481853e-07, 2.6894483991764283e-07, 2.7090278250732483e-07, 2.7095159761147806e-07, 2.707821694617598e-07, 2.7231069287657423e-07, 2.695732003796929e-07, 2.6762657611824854e-07, 2.6862209632774935e-07, 2.6636276652632974e-07, 2.714540226932673e-07, 2.7037251604909204e-07, 2.702422640347286e-07, 2.658803462517071e-07, 2.6908202009121115e-07, 2.6825109228488585e-07, 2.728356997485514e-07, 2.6818649134319943e-07, 2.659203276573095e-07, 2.6823619489396957e-07, 2.684160026046336e-07, 2.6914948577171164e-07, 2.6801179603619396e-07, 2.7005574317726747e-07, 2.706090677139641e-07, 2.7091424556175747e-07, 2.6773700205491713e-07, 2.712746259057626e-07, 2.702147477990091e-07, 2.694806505995782e-07, 0.0004995792352051117, 2.6945054005868993e-07, 2.7157837748315547e-07, 2.75243429743329e-07, 2.711288872560791e-07, 2.677982232017249e-07, 2.685989048621584e-07, 2.6650504202929557e-07, 2.7255285175881686e-07, 2.6906579564499966e-07, 2.670244703325798e-07, 2.7588370206282003e-07, 2.708055414151699e-07, 2.661296991746401e-07, 2.706713320309702e-07, 2.647063181392995e-07, 2.672167817970241e-07, 2.735293366842423e-07, 2.699052033532581e-07, 2.659415646193818e-07, 2.655217532360171e-07, 2.721223262640117e-07, 2.6722830410822194e-07, 2.724622815603731e-07, 2.6984328182956123e-07, 2.7281053301176904e-07, 2.7028973497745004e-07, 2.690136518197423e-07, 2.7460503162780316e-07, 2.68860556034784e-07, 2.6799282411603285e-07, 2.693269038986818e-07, 2.7120175597860925e-07, 2.696631451544878e-07, 2.689897844097161e-07, 2.718895564155968e-07, 2.726602270239066e-07, 2.7186767412587216e-07, 2.7247907261325787e-07, 2.70308093185878e-07, 2.718879659040061e-07, 2.71042402594417e-07, 2.714785340550928e-07, 2.7412156247047463e-07, 2.6766664634799785e-07, 2.6865460830947217e-07, 2.705973770566707e-07, 0.0005833091287253101, 2.7130961065297847e-07, 2.6627491585942753e-07, 2.700718600437446e-07, 2.7466186784906116e-07, 2.6439124246354636e-07, 2.7058282957755214e-07, 2.6691881023827104e-07, 2.709254751950713e-07, 2.7023479665905165e-07, 2.6926918713159725e-07, 2.639900418905107e-07, 2.670249115719665e-07, 2.7292278539714715e-07, 2.639201223740602e-07, 2.6833870390627643e-07, 2.670984532698845e-07, 2.751898418853795e-07, 2.685338357655369e-07, 2.7001857811975564e-07, 2.703593682987195e-07, 2.756739607721251e-07, 2.7274578537391323e-07, 0.0003278150014915367, 2.7040571572432394e-07, 2.672241829676194e-07, 2.706404373477787e-07, 2.7001256002790845e-07, 2.654967729021436e-07, 2.7157683654035007e-07, 2.681389502927711e-07, 2.7191463715125726e-07, 2.679367515932865e-07, 2.704256609075701e-07, 2.6986908832232165e-07, 2.727363948873463e-07, 2.6904108168612076e-07, 2.6873041251059994e-07, 2.727192191613248e-07, 2.704126579266505e-07, 2.680863706059838e-07, 2.683075564389195e-07, 2.6797465192562857e-07, 2.644230087272565e-07, 2.714676942506538e-07, 2.688822963512357e-07, 2.711959256598339e-07, 2.763608432399023e-07, 2.732169355276408e-07, 2.6868901882153963e-07, 2.7269302124774267e-07, 2.7339084183358987e-07, 2.7163433981952796e-07, 2.643021474161074e-07, 2.7358148675055657e-07, 2.7034327432098514e-07, 2.7600209570120237e-07, 2.6953374912854275e-07, 2.6502963164030823e-07, 2.710115115277501e-07, 2.698557763835318e-07, 2.733876452476804e-07, 2.7265962567765873e-07, 2.7067776073872085e-07, 2.707171954052766e-07, 2.731000600776667e-07, 2.6683583121397174e-07, 2.7064775906937986e-07, 2.748363525316448e-07, 2.7079281181670534e-07, 2.69588395524168e-07, 2.6812349028426214e-07, 2.6643967716829056e-07, 2.699927733503972e-07, 2.695846759411333e-07, 2.686262114195408e-07, 2.6606837092272923e-07, 2.725907288297313e-07, 2.659068124530719e-07, 2.6855390980169466e-07, 2.713787472245747e-07, 2.699851099991538e-07, 2.742832051449555e-07, 2.762579850005745e-07, 2.729972363209724e-07, 2.7326067761943077e-07, 2.70472290336394e-07, 2.7017657977695196e-07, 2.6906284499494745e-07, 2.7274320602381023e-07, 2.6818831257326024e-07, 2.7286609409099797e-07, 2.7349125442707046e-07, 2.7539768482827377e-07, 2.734211974113804e-07, 2.6982218045054136e-07, 2.670875083665039e-07, 2.6755612361942245e-07, 2.65873027056268e-07, 2.71966496863039e-07, 2.625089121735836e-07, 2.730983296114517e-07, 0.0003299629085870363, 2.6708491832551437e-07, 2.6715732467039566e-07, 2.6988923452051225e-07, 2.739085046083611e-07, 2.7013198564865947e-07, 2.7369161088031433e-07, 0.0003545907933196886, 2.6996237692820084e-07, 2.744833749595698e-07, 2.7367055309360787e-07, 2.704640224568325e-07, 2.725346312091613e-07, 2.672377678987446e-07, 2.6811583288321075e-07, 2.6801576492457196e-07, 2.6772005864727554e-07, 2.7225484792069143e-07, 2.6948718015199006e-07, 2.732190245272392e-07, 2.674196025050275e-07, 2.674561615673931e-07, 2.7273326521930585e-07, 2.674203310166184e-07, 2.707044345363579e-07, 2.710230696437137e-07, 2.6832721621869256e-07, 2.694529325987487e-07, 2.6934529321789217e-07, 2.7603114115993594e-07, 2.70772243077938e-07, 2.6626382564231796e-07, 2.69326461006869e-07, 2.720053221195838e-07, 2.6889182591967123e-07, 2.7048449385215905e-07, 2.7584308963120487e-07, 2.740808026193424e-07, 2.687799631882588e-07, 2.6695314600387536e-07, 2.737384851604064e-07, 2.744224248167777e-07, 2.6928538980943136e-07, 2.638977103931776e-07, 2.6989143640129865e-07, 2.6660305409356806e-07, 2.7206893466428413e-07, 2.6730291091912115e-07, 2.690073341275302e-07, 2.728080286599224e-07, 2.659914537143205e-07, 2.653928030959743e-07, 2.7194330423704493e-07, 0.00042916235711686513, 2.6948606552861545e-07, 2.7146580308056565e-07, 2.693248376094124e-07, 2.751054997826899e-07, 2.698415714535612e-07, 2.707675344410425e-07, 2.679388085888006e-07, 2.718579233502147e-07, 2.6830290784581057e-07, 2.6885622584008924e-07, 2.700463799565663e-07, 2.705851042363973e-07, 2.718306498591457e-07, 2.739088095304466e-07, 2.7006865617710345e-07, 2.6512933678222356e-07, 2.661582146313063e-07, 2.6729203730851686e-07, 2.7357800930489567e-07, 2.74247218071361e-07, 2.685701415124796e-07, 2.654826723363212e-07, 2.690377921511033e-07, 2.6870347757798884e-07, 2.6990271322256473e-07, 2.7057132481005785e-07, 2.7186687451402285e-07, 2.7033147598959094e-07, 2.6924904239469075e-07, 2.730380269638973e-07, 2.7242786944637097e-07, 2.651888312865764e-07, 2.667426337146477e-07, 2.6903559812401134e-07, 2.6953995228883273e-07, 2.6897749411017027e-07, 2.6871318791555367e-07, 2.668177745820416e-07, 2.705032768851279e-07, 2.7530753499217125e-07, 2.7421114444383334e-07, 2.7000614557614055e-07, 2.689245863335557e-07, 2.6748889300231396e-07, 2.6501315757350264e-07, 2.715273292688381e-07, 2.758610400135199e-07, 2.725589766516133e-07, 2.692284846446588e-07, 2.6825806967142616e-07, 2.7233944704328796e-07, 2.6519722881715796e-07, 2.712055501930989e-07, 2.7155078201128136e-07, 2.7058635485661056e-07, 2.729726607684606e-07, 2.6821664494088907e-07, 2.6995717618881057e-07, 2.6934138468640246e-07, 2.713359459047407e-07, 2.7165690216187665e-07, 2.72848623029658e-07, 2.6861046324631285e-07, 2.695963823433764e-07, 2.695320897189394e-07, 2.7602059003626146e-07, 2.712361464366596e-07, 2.7433554331548413e-07, 2.6912591789054073e-07, 2.698680442669474e-07, 2.7036266323479003e-07, 2.673759643486117e-07, 2.657497040390445e-07, 2.657018198364049e-07, 2.7722207832617705e-07, 2.7045549901507944e-07, 2.6848110981722573e-07, 2.6954983479088177e-07, 2.689558754284979e-07, 2.674774901116023e-07, 0.0003886528587040082, 2.6882650434912615e-07, 2.706254703308432e-07, 2.7130030041882415e-07, 2.738497201457028e-07, 2.6717957001867323e-07, 2.700551710807712e-07, 2.7104779025353693e-07, 2.6804182375034504e-07, 2.6906065654436065e-07, 2.7384885007962257e-07, 2.70235185977823e-07, 2.6805204535478285e-07, 2.6836316803995233e-07, 2.6941090564541526e-07, 2.701925081875778e-07, 2.7012373085885225e-07, 2.659296352960371e-07, 2.694835532647903e-07, 2.665915009055711e-07, 2.6947076138896303e-07, 2.706473432306746e-07, 2.6915061821220263e-07, 2.643688371812764e-07, 2.657542506534571e-07, 2.698022924576455e-07, 2.710444291887689e-07, 2.677686038507923e-07, 2.712808481601581e-07, 2.6903698822668244e-07, 2.6921368565728236e-07, 2.7286513053245364e-07, 2.7272811427582635e-07, 2.687263576598364e-07, 2.6764657235721587e-07, 2.660810378838518e-07, 2.7377633966365557e-07, 2.6835449928142273e-07, 2.723239572118909e-07, 2.6525059314449636e-07, 2.712582413296992e-07, 2.694665554544414e-07, 2.71362659441962e-07, 2.7198364963696955e-07, 2.6985896585480994e-07, 2.734392202247491e-07, 2.6645996572282753e-07, 2.668676006200251e-07, 2.7127101234792104e-07, 2.689807451457856e-07, 2.68533172914422e-07, 2.6398726770456837e-07, 2.7158662814992235e-07, 2.6898584323099624e-07, 2.7293048439450015e-07, 2.705648897885224e-07, 2.6249216748884033e-07, 2.6941271851391224e-07, 2.715874009163046e-07, 2.735132242686699e-07, 2.6857488626056503e-07, 2.6939800203619115e-07, 2.685545526023032e-07, 2.7697629079449575e-07, 2.703244607544414e-07, 2.7104325673021115e-07, 2.715142710453405e-07, 2.730158855522573e-07, 2.683707403566049e-07, 2.7222057093156216e-07, 2.723545201596086e-07, 2.664500827937989e-07, 2.69039236077005e-07, 2.664407268230375e-07, 2.6701930437654154e-07, 2.741606070068692e-07, 2.6900945389522047e-07, 2.6931873803780944e-07, 2.6488721897052633e-07, 2.7416722909454945e-07, 2.7139312193405144e-07, 2.6763133119706955e-07, 2.7484745527260033e-07, 2.717725928347954e-07, 2.6950361367196776e-07, 2.6763413223291503e-07, 2.702389160195948e-07, 2.6880190354093863e-07, 2.6698859562361e-07, 2.672773338511467e-07, 2.691924806846631e-07, 2.6918203298273926e-07, 2.674214289362804e-07, 2.6771246275211945e-07, 2.7308659240551013e-07, 2.6313782438926654e-07, 2.6582482091425247e-07, 2.6800532264562736e-07, 2.7456936531725077e-07, 2.658148663329481e-07, 2.718919050149036e-07, 2.675466350847117e-07, 0.0005836421958254819, 2.662166081790241e-07, 2.7120305476373166e-07, 2.7244496758571755e-07, 2.670053883670216e-07, 2.649241748891305e-07, 2.6963876419736015e-07, 2.6851926346146154e-07, 2.665719947104126e-07, 2.6810220370654626e-07, 2.664733024259045e-07, 0.00032980620197005817, 2.6786467049777095e-07, 2.6791235388129123e-07, 2.703703048221177e-07, 2.6606396697017436e-07, 2.7383635795513043e-07, 2.6990535420061546e-07, 2.6844295244564426e-07, 2.6525089637527185e-07, 2.69517645925022e-07, 2.711483550795154e-07, 2.706445962391945e-07, 2.714615657654654e-07, 2.7158410490929814e-07, 2.7134604350744097e-07, 2.7514940565940725e-07, 2.6854146503112276e-07, 2.7213510578835737e-07, 2.756659741055329e-07, 2.7123545936736473e-07, 2.688674699238263e-07, 2.707119757775115e-07, 2.671397955003898e-07, 2.657106781680396e-07, 2.7242556659541744e-07, 2.737950985900021e-07, 2.6992545812862224e-07, 2.6771887413444007e-07, 2.717007097976144e-07, 2.6604074910112603e-07, 2.742084398418274e-07, 2.6924068763212385e-07, 2.719012376807603e-07, 2.7016671265412726e-07, 2.683260699040403e-07, 0.00047859348167472374, 2.725237939355768e-07, 2.710487808302909e-07, 2.674098418746549e-07, 2.683856290733108e-07, 2.70989168578107e-07, 2.675452446816931e-07, 2.8119427282611476e-07, 2.7370254167480984e-07, 2.741367412132625e-07, 2.7375206079819444e-07, 0.00033184375708699, 2.6882446946214695e-07, 2.7161180507516556e-07, 2.665863098116526e-07, 2.6567632105864954e-07, 0.00032997117216313583, 2.6827799275038367e-07, 2.656483481060259e-07, 2.644122806681647e-07, 2.665589944904796e-07, 2.7124506171346864e-07, 2.7119988387370505e-07, 2.67979392483245e-07, 2.715714938194782e-07, 2.69087460350535e-07, 2.707867712708843e-07, 2.719290944986666e-07, 2.7349916654644695e-07, 2.748144858437243e-07, 2.7163006804308765e-07, 2.636394006577315e-07, 2.677203131036705e-07, 2.66323394137214e-07, 2.710072338383412e-07, 2.705723976276945e-07, 2.6540915777059125e-07, 2.6852869194849415e-07, 2.6780196284701365e-07, 2.70364334614326e-07, 2.741761507314673e-07, 2.6783711267371005e-07, 2.677602364837193e-07, 2.66026209618642e-07, 2.766271120322725e-07, 2.67445640182195e-07, 2.7035989268490827e-07, 2.678645273205088e-07, 2.707579018823987e-07, 2.691942700084125e-07, 2.702088879384757e-07, 2.6951917776620824e-07, 2.681020214770366e-07, 2.7074625578284435e-07, 2.7249560322488685e-07, 2.7365203476610973e-07, 2.710619388734491e-07, 2.7131773023468725e-07, 2.688902733133901e-07, 2.7456489863673147e-07, 2.7072029695171594e-07, 2.7175024701795803e-07, 2.7004766081982063e-07, 2.7104485170821615e-07, 2.681613626126087e-07, 2.7141910840330693e-07, 2.671533633347258e-07, 2.6940053994813825e-07, 2.703890178392058e-07, 2.7237076373823486e-07, 2.72202331862833e-07, 2.647355368726857e-07, 2.721791114708555e-07, 2.681517896940238e-07, 2.6814338486110604e-07, 2.728102712554593e-07, 2.66666934722951e-07, 2.698049633382526e-07, 0.0003276989459374797, 2.704271343734394e-07, 0.00045400475173651417, 2.664227959687142e-07, 2.6773098567597735e-07, 2.698491576484132e-07, 2.7349341765364564e-07, 2.6799622936662767e-07, 2.7254551413956723e-07, 2.642185957197945e-07, 2.6638083679542635e-07, 2.64908494687199e-07, 2.7239500778036687e-07, 2.704257698209822e-07, 2.71297214815267e-07, 2.7081056033716797e-07, 2.6986545753335855e-07, 2.6772251430349866e-07, 2.692523259771038e-07, 2.646220000465958e-07, 2.6794591551271224e-07, 2.7141572483109505e-07, 2.7251332515526806e-07, 2.7086217426834526e-07, 2.689978049448008e-07, 2.692377655013775e-07, 2.679402597267121e-07, 2.7011413795944883e-07, 0.0003299914022466627, 2.690006221992913e-07, 2.6836052542688253e-07, 2.7214617987474725e-07, 2.714317473604799e-07, 2.6542024987727574e-07, 2.694128646469482e-07, 2.65941125175621e-07, 2.7498501571424695e-07, 2.7085590175173e-07, 2.738204272224423e-07, 2.6946793531051525e-07, 2.7479913875449205e-07, 2.658612982061261e-07, 2.699659356251134e-07, 2.7365962175085424e-07, 2.708620695346969e-07, 2.689173005615785e-07, 2.7068563523532623e-07, 2.6844765154734237e-07, 2.675447543730626e-07, 2.7009183755320923e-07, 2.687101041130176e-07, 2.6975796100789706e-07, 2.691992447842863e-07, 2.6721719037656894e-07, 2.6555618883277833e-07, 2.6868072599357487e-07, 2.7032926378323224e-07, 2.685852623233139e-07, 2.6813645113995807e-07, 2.755696404193878e-07, 2.708956747512988e-07, 2.714043235376653e-07, 2.665519303638813e-07, 2.6989714106161355e-07, 2.7152864655150083e-07, 2.671968317209214e-07, 2.707635850183765e-07, 2.676591190552849e-07, 2.647699732289649e-07, 2.6237895800350987e-07, 2.697691550428343e-07, 2.709349070945895e-07, 2.6603133572420727e-07, 2.6807582235007886e-07, 2.697432785521085e-07, 2.6930111513696383e-07, 0.0003318791505181244, 2.698714131306427e-07, 2.6867653843832646e-07, 0.00047659698459721103, 2.759575335892087e-07, 2.7662992738561165e-07, 2.714042983039829e-07, 2.693969745372554e-07, 2.6496652599442337e-07, 2.7093693879896994e-07, 2.714999863179393e-07, 2.703729942562018e-07, 2.662950714062967e-07, 2.667395790351205e-07, 2.7467891903468644e-07, 2.698461405254785e-07, 2.6740714709966175e-07, 2.720061839676634e-07, 2.7094580057980336e-07, 2.6779003542533893e-07, 2.6445197325774845e-07, 2.698497920955743e-07], "out_name": "lm_head.weight", "out": {"median_l2": 1.2191452160547402, "min_l2": 0.43910345814830676, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "out_l2_at_weak": [0.4393334470830754, 0.4393351547221991, 0.4393348704367698, 0.4393326074680979, 0.4393353711953833, 0.43933500950879617, 0.43933497096004653, 0.43933492865006707, 0.4393355434688363, 0.43933516123698546, 0.4393351817419986, 0.43933501785583534, 0.4393349881630951, 0.43933437147537024, 0.43933538154094526, 0.439335729795296, 0.4393350904347421, 0.439335812014934, 0.4393350609097545, 0.43933466661722753, 0.43933447720996405, 0.43933400025928115, 0.4393345866936967, 0.43933521798856495, 0.439334172460265, 0.4393350547306886, 0.4393344369256418, 0.43933483778895893, 0.43933414996214526, 0.43933569503566, 0.4393343761859016, 0.439334227310259, 0.4393340198374312, 0.4393346648202238, 0.4393350704322277, 0.4393344661258334, 0.43933426135751485, 0.4393343215379583, 0.4393344965613937, 0.4393344565183318, 0.43933478152600214, 0.4393348295634252, 0.43933494815217816, 0.4393338666873497, 0.4393346245602316, 0.43933477226168205, 0.43933446993731384, 0.4393340936503498, 0.4393337222446865, 0.4393339844401005, 0.43933527029221847, 0.43933393385847896, 0.4393348257291715, 0.43933563868746284, 0.43933498713126473, 0.43933541597415604, 0.43933477846556096, 0.439332963948357, 0.43933567017679087, 0.4393349413034379, 0.4393330930931997, 0.43933422657981547, 0.4393354874386688, 0.439333972803146, 0.4393339827978314, 0.4393349011913694, 0.4393347981706841, 0.4393682303016342, 0.43933342183406493, 0.4393366371367688, 0.4393356460909362, 0.4393689025562635, 0.43933598718643113, 0.4393361010016921, 0.4393339608871836, 0.43936762415999003, 0.43933452867240075, 0.43933414646227054, 0.4393335767777749, 0.43933470470531816, 0.4393334133751254, 0.4393338005997944, 0.4393355916448176, 0.4393345608831483, 0.439334699154874, 0.4393340417389938, 0.43936777594522597, 0.4393672569590941, 0.4393679420096743, 0.43933495434617287, 0.43936894297732443, 0.43933522416319654, 0.43936828188667154, 0.43933285568150454, 0.439333191524869, 0.43936810278669397, 0.43933501067578534, 0.4393336437293393, 0.4393340530050061, 0.43933486928216275, 0.4393672631053862, 0.439333428360736, 0.4393670011009798, 0.4393342303457407, 0.4393362358104889, 0.43933401694672225, 0.43933377915677607, 0.43933575919013856, 0.4393341972492522, 0.4393343709813553, 0.43933530407103266, 0.439333531060507, 0.4393334289288596, 0.4393335269027042, 0.43933450240236294, 0.43933323299907834, 0.439334274846799, 0.43933415304929824, 0.43933343146870446, 0.4393329566384566, 0.4393343042807319, 0.4393344241859281, 0.43933393344170013, 0.4393345489999525, 0.43933311427520017, 0.43933458758446564, 0.4393345449086124, 0.43933473221762287, 0.439334711243438, 0.43933451666521406, 0.43933471420422465, 0.4393344759512877, 0.4393343838517391, 0.43933424001219284, 0.4393347141026573, 0.43933434845351593, 0.43933467976438445, 0.43933310256676783, 0.4393318943139306, 0.4393330283555694, 0.4393337354539641, 0.4393331863918645, 0.4393343709332295, 0.4393336557573243, 0.43933367154046266, 0.43933450038880445, 0.4393345761691277, 0.4393331040839839, 0.4393348568251904, 0.43933389198018974, 0.439333728068248, 0.43933408709964367, 0.43933440934273993, 0.43933621044269056, 0.4393338997453037, 0.43933399388102007, 0.4393337965410605, 0.4393332141585673, 0.4393331077667945, 0.4393352906300362, 0.4393343672728485, 0.4393341905531088, 0.4393340172917957, 0.4393339110282615, 0.43933546294563564, 0.4393339869484308, 0.4393339672347116, 0.439333716824982, 0.4393340784837714, 0.43933367698477516, 0.43933577909103017, 0.43933375168964206, 0.4393339257947435, 0.4393338778274067, 0.4393334901678488, 0.43933397348529285, 0.4393343129529617, 0.43933423866177007, 0.43933441800240614, 0.4393340142333077, 0.4393342859432974, 0.439334116400027, 0.4393346164143299, 0.43933363917116974, 0.4393343512637445, 0.43933431798429656, 0.4393354919088793, 0.43933509061206794, 0.4393361734313964, 0.43933644272840205, 0.43933668752628513, 0.4393346011998818, 0.43933569514108395, 0.43933435067193954, 0.43933563047511454, 0.43933476140851796, 0.4393349165524167, 0.4393365864235374, 0.43933624826090284, 0.43933574275100423, 0.4393358544389994, 0.43933475299981073, 0.4393356000606968, 0.43933549750957956, 0.4393353456926148, 0.4393346212723518, 0.43933377247231803, 0.43933358900783265, 0.4393345071024895, 0.4393343640625894, 0.4393344718320765, 0.4393346055843139, 0.4393345000726151, 0.439334247704671, 0.4393337561665255, 0.4393342577047354, 0.439334601262994, 0.4393344344897977, 0.4393339768786332, 0.439334855632999, 0.43933450347076697, 0.4393358175739449, 0.43933548877926154, 0.4393347676190452, 0.43933573558703104, 0.4393347096267934, 0.43933325834106984, 0.4393347400478012, 0.4393345580665236, 0.43933514131831586, 0.4393345076020739, 0.4393356067130653, 0.43933553063353464, 0.4393349561989763, 0.43933479595563385, 0.4393344310759746, 0.4393354098609249, 0.439335179573915, 0.4393354201407583, 0.4393347262602216, 0.4393344191562643, 0.43933459140687764, 0.4393360619437761, 0.43933519366895796, 0.4393342539297518, 0.4393351722050038, 0.43933558428272323, 0.4393348641396211, 0.43933512145224496, 0.4393348131228005, 0.43933527376095144, 0.4393342793981768, 0.4393344434631571, 0.43933495176797205, 0.43933422537391154, 0.4393346401132725, 0.4393350016240064, 0.4393343773021886, 0.4393364556437991, 0.43933643128616745, 0.4393344750894205, 0.4393357821860101, 0.43933543933662417, 0.4393348869952531, 0.4393347151284223, 0.43933465712370207, 0.439335125764526, 0.4393354981166994, 0.43933422736201366, 0.4393355032680156, 0.4393347287527631, 0.43933478812841614, 0.4393337232583497, 0.4393341430391855, 0.4393344470068547, 0.439334824799316, 0.4393348918199103, 0.439334162490386, 0.43933494015780467, 0.43933542795598346, 0.4393355419255313, 0.4393352238307057, 0.4393345604528771, 0.43933535601159124, 0.4393354941739658, 0.43933508194346765, 0.43933440603933077, 0.4393346299801194, 0.43933417043411926, 0.43933331040570445, 0.43933414882732974, 0.439335360280018, 0.4393354139755786, 0.43933400683390067, 0.4393370350774454, 0.4393347543973676, 0.43933564529040076, 0.4393361099916636, 0.43933514104184823, 0.43933498666700255, 0.43933606360798333, 0.43933525147199254, 0.43933575862985386, 0.4393344475207448, 0.4393350174887531, 0.4393348322971881, 0.4393339970628535, 0.43933437777553824, 0.43933475701320646, 0.43933438139403164, 0.4393345751108603, 0.43933470078249615, 0.43933520693126044, 0.4393348017063236, 0.43933431542406753, 0.4393338706167591, 0.43933558511691106, 0.43933486396594523, 0.43933475083763174, 0.4393352555690736, 0.4393345843925086, 0.4393353510429017, 0.43933479274682735, 0.43933564299299815, 0.4393348542105439, 0.43933514119764155, 0.4393355697592749, 0.43933549386128823, 0.43933495651944005, 0.4393362678891753, 0.4393359962531752, 0.43933591374911096, 0.43933526300536924, 0.43933588272849866, 0.43933428900837507, 0.43933517085226603, 0.4393347558703803, 0.43933535282774144, 0.43933495942860595, 0.4393352342134451, 0.439335353647426, 0.43933521081412674, 0.4393346683575322, 0.4393349295319851, 0.43933570117127535, 0.4393351128465199, 0.43933439313266615, 0.43933492039111827, 0.4393351551242405, 0.4393358217459978, 0.4393362782818723, 0.43933525908691945, 0.4393355965585739, 0.43933553584842555, 0.4393332331468342, 0.4393355659740752, 0.4393352021859349, 0.439335196861789, 0.4393350508936445, 0.4393344120635523, 0.43933472205809043, 0.4393353807546927, 0.4393356033655535, 0.4393354275887499, 0.4393342135550006, 0.4393341043099233, 0.43933466123356346, 0.4393347840492713, 0.4393340510272535, 0.43933404160169165, 0.4393348392493184, 0.43933456159637096, 0.4393346303101271, 0.43933389735297007, 0.43933489475031856, 0.4393320966828844, 0.4393330196215366, 0.4393341541853944, 0.4393339866958355, 0.4393320053726578, 0.43933568622692853, 0.4393331212052261, 0.4393337375085392, 0.4393342641451066, 0.43933199917552035, 0.4393333519373725, 0.43933367639436927, 0.43933380974265107, 0.43933347461906674, 0.4393335816489171, 0.4393334362157296, 0.43933358523276506, 0.43933320350420524, 0.4393336200260733, 0.4393330923729464, 0.4393330394486938, 0.4393337041262172, 0.4393355436832646, 0.43933366171629273, 0.43933345908822724, 0.43933374787304613, 0.43933330358178574, 0.4393344396794836, 0.4393330442870776, 0.43933365159208965, 0.4393330533115965, 0.43933407846380407, 0.4393331208819843, 0.4393330219425072, 0.43933419924532435, 0.4393342429505768, 0.43933418526894386, 0.4393338705203588, 0.4393349950455323, 0.4393345645472551, 0.4393337594709276, 0.4393339194818877, 0.4393340833185179, 0.4393349517726906, 0.4393349602181086, 0.43933515847163845, 0.4393331082883412, 0.4393358242525956, 0.4393342506424474, 0.43933348712164877, 0.4393345725644836, 0.43933456724105635, 0.43933570034238795, 0.43933490348637616, 0.43933574229890604, 0.4393331227704998, 0.43933515993124783, 0.4393351111881137, 0.4393337123062748, 0.4393354791232898, 0.43933565673670016, 0.4393348193706915, 0.43933379383835225, 0.43933366041441196, 0.43933452641048126, 0.43933311512832846, 0.43933499291203965, 0.43933401336845157, 0.4393326916264616, 0.4393350479978235, 0.4393344390657965, 0.43933625445955676, 0.4393356448544963, 0.43933452658625927, 0.43933507530564897, 0.43933520450172864, 0.43933376318862993, 0.43933529449730785, 0.43933398925411254, 0.4393348311589553, 0.4393334986596564, 0.439335051400911, 0.4393330453691965, 0.4393341494439881, 0.43933407269848174, 0.4393350906171018, 0.4393684308918897, 0.43933407879353825, 0.4393688022336327, 0.4393336147677685, 0.4393335840776932, 0.43936757444208097, 0.43933318087099665, 0.43933150488705025, 0.4393682933438098, 0.4393330647804462, 0.43933442640802417, 0.4393691245675243, 0.4393682382891362, 0.43933175775932637, 0.4393336781821664, 0.4393665770495389, 0.43936831915952956, 0.43933325578044496, 0.43933400259733196, 0.4393347548131495, 0.4393342285863631, 0.43933350959259815, 0.4393331859169757, 0.43933522793853513, 0.4393331703631762, 0.4393334690079641, 0.4393333031802445, 0.4393336857088494, 0.43933453604195244, 0.43933316386102844, 0.439333997564078, 0.43933577937373114, 0.43933337683142565, 0.43933437912734696, 0.439334835638795, 0.43933375985812484, 0.4393329209088267, 0.43933494586618466, 0.4393332070950805, 0.43933368198222283, 0.4393343349751787, 0.4393338141225762, 0.4393352554649409, 0.4393349969879606, 0.43933346890001257, 0.43933478329414843, 0.43933301712207135, 0.4393333180714878, 0.4393332939712031, 0.4393335653612361, 0.4393339414200633, 0.43933402680341255, 0.4393338691549206, 0.43933348945420647, 0.43933376491623266, 0.43933286512232195, 0.43933351680529853, 0.4393341259780892, 0.4393330120988057, 0.43933366245671757, 0.43933458776027445, 0.43933390304492, 0.43933291882438535, 0.43936911561918357, 0.43933418821523185, 0.4393333230623121, 0.4393336586867861, 0.4393342011487717, 0.4393331274391529, 0.43933440307656885, 0.43933374129221875, 0.43933365799038465, 0.4393339737822092, 0.43933509462318016, 0.4393334068357313, 0.4393334729348222, 0.439333210557546, 0.4393684322137661, 0.43933374909021145, 0.43933385379915113, 0.439333513439252, 0.43933277935147913, 0.439333919026972, 0.4393336660707294, 0.4393330658525407, 0.4393334815428325, 0.4393334838504082, 0.43933486599475985, 0.4393335089240434, 0.4393362692510611, 0.4393684390042015, 0.43933365848781997, 0.43936842893079503, 0.43933324886738223, 0.43936920725221124, 0.4393357721332223, 0.43933464828805796, 0.4393340089409747, 0.4393346046642973, 0.43933676921304515, 0.43933646455036124, 0.43933333266069247, 0.43933416409886916, 0.43933398818174535, 0.43933337077382417, 0.43933448915100004, 0.43933359630050467, 0.43933406671737785, 0.4393347779561633, 0.43933359022555385, 0.439335209161055, 0.43933513446451644, 0.4393364494804493, 0.4393354018977352, 0.43933359285407947, 0.4393350782671681, 0.4393341076455972, 0.43933318287546375, 0.4393347663162292, 0.4393336110851567, 0.4393364567518042, 0.43933380006186357, 0.43933456712989016, 0.4393344664413055, 0.4393329629394222, 0.43933593243129326, 0.43933531733671805, 0.43933417867680186, 0.43933417547808246, 0.4393353554568534, 0.43933502086709636, 0.4393351877969399, 0.4393354155938612, 0.4393349260475493, 0.43933534950090203, 0.4393349611473704, 0.439334454348321, 0.4393349680733775, 0.439333743124922, 0.43933560441004543, 0.43933402314702397, 0.4393359697451226, 0.4393337836630298, 0.43933530306279966, 0.43933424715566466, 0.43933553075920434, 0.4393340979314424, 0.4393329010608942, 0.43933428734100427, 0.43933405185988605, 0.43933323847420874, 0.439334479836728, 0.4393342661889095, 0.4393346128283697, 0.4393330864046772, 0.4393346665731107, 0.4393341944509847, 0.43933404013916283, 0.4393345242332824, 0.4393319356204704, 0.4393346941581838, 0.4393348636341501, 0.43933476845318004, 0.4393338462658183, 0.43933417457245355, 0.43933522763847094, 0.43933456670904336, 0.43933421480422535, 0.4393345720052997, 0.4393351700941104, 0.4393345702434768, 0.4393350915380084, 0.43933563852601115, 0.439332460941261, 0.4393339686174624, 0.4393352093308274, 0.439333702642559, 0.43933519373062613, 0.43933557584218536, 0.4393338362847476, 0.4393350898709667, 0.4393348053169317, 0.43933330722722147, 0.43933560758879125, 0.439335093703576, 0.43933485687756313, 0.43933426287154737, 0.4393343152183539, 0.4393354507512493, 0.4393344702744732, 0.4393349089199461, 0.43933409777740906, 0.43933207483409215, 0.43933596556817045, 0.43933486233216323, 0.4393350073139229, 0.439334500590597, 0.43933468992366415, 0.43933479766911837, 0.43933435514844643, 0.43933421111163573, 0.4393345476658974, 0.43933369530157484, 0.4393345015339289, 0.4393340057673846, 0.4393349293683488, 0.43933337069528605, 0.4393336576539289, 0.43933489202978365, 0.43933498620312855, 0.4393339903466444, 0.43933522505932965, 0.4393354392195317, 0.4393350420384817, 0.4393356830436983, 0.4393351013144326, 0.43933470479694864, 0.4393341525570768, 0.4393356234028325, 0.43933558854086074, 0.43933540042846553, 0.43933515369140624, 0.43933346817479624, 0.43933504087912634, 0.4393337017453836, 0.4393345717952695, 0.4393350037144123, 0.4393355431952356, 0.43933354000024205, 0.43933430022737663, 0.4393346419723802, 0.4393359039746138, 0.4393348756562809, 0.43933537753035723, 0.4393351404748186, 0.43933611752163254, 0.43933519505810087, 0.4393344819252436, 0.43933570573311703, 0.4393356655815513, 0.43933561303282503, 0.43933483291278713, 0.43933554492918836, 0.43933518334952737, 0.4393353935740515, 0.4393352970631018, 0.4393359367867932, 0.43933547364983494, 0.4393358430897772, 0.43933585646189927, 0.4393343019461296, 0.43933498569492796, 0.4393358393714496, 0.4393359495773253, 0.43933622488515367, 0.43933612980866565, 0.43933596256189045, 0.43933600337509254, 0.4393360828210676, 0.43933588245066385, 0.4393350483622579, 0.4393358795713328, 0.4393360648919543, 0.4393364550728658, 0.4393359495053575, 0.43933553805737435, 0.43933609804598905, 0.43933568188937444, 0.4393357736284595, 0.43933541138317145, 0.43933604917475483, 0.43933512886376763, 0.43933501626075927, 0.4393352822569594, 0.4393347287719505, 0.43933537788953003, 0.4393349038906477, 0.43933399827512065, 0.4393357317124995, 0.43933560759592105, 0.43933436304002943, 0.4393344942381429, 0.43933361267950855, 0.43933494573464865, 0.4393349836077283, 0.43933492708525973, 0.43933467088627665, 0.43933514980046245, 0.4393349303835891, 0.43933542841499046, 0.4393350925606592, 0.43933383332613535, 0.4393346843892848, 0.439334979530147, 0.4393350054677153, 0.43933526552494767, 0.4393355701813186, 0.4393351885615431, 0.4393350620226005, 0.43933451777666643, 0.43933489362305034, 0.43938812838143937, 0.43933487271327004, 0.4393346127110911, 0.43933404888642724, 0.43933401509677195, 0.4393586040337572, 0.4393880600662568, 0.4393349100314298, 0.4393331334753692, 0.4393344774645665, 0.4393344600921124, 0.439358347570051, 0.4393358070410621, 0.439358571910038, 0.43933425721837627, 0.43935851730097436, 0.4393341541945449, 0.4393337284770875, 0.43933383062640063, 0.43933592070568595, 0.43933414774540913, 0.43933508157537204, 0.43933510016167243, 0.43933605481937865, 0.4393351817647693, 0.43933575178814843, 0.4393354442237445, 0.43933505192806643, 0.4393345920592381, 0.43933479329773845, 0.43933557114442795, 0.43933513633158333, 0.4393348155442408, 0.4393349566503465, 0.43933435729863113, 0.4393344143826312, 0.4393340278009074, 0.43933455913662917, 0.43933459483374065, 0.4393338512555112, 0.4393342501229364, 0.439334657979126, 0.43933591698613483, 0.43933373954305627, 0.4393342434834782, 0.4393352999208329, 0.43933489272048265, 0.43933628655494655, 0.439333982381953, 0.43933534920748457, 0.4393344065028501, 0.43933505037520965, 0.4393348611363558, 0.4393345944725602, 0.43933732877517995, 0.43933440758379433, 0.4393348729647615, 0.43933448970938344, 0.4393344769653962, 0.4393339462190509, 0.4393343540968214, 0.4393340017795927, 0.4393345800116462, 0.43933475737504124, 0.439334361839044, 0.4393344578587051, 0.43933469881651693, 0.4393353748725216, 0.4393341919998071, 0.4393364579557178, 0.43933449224909804, 0.43933537284495394, 0.43933440153864045, 0.43933478994282626, 0.4393343915428718, 0.43933517124895993, 0.43933411010454515, 0.43933438282947784, 0.43933469595295777, 0.4393344256270567, 0.4393347349311246, 0.43933405265714554, 0.43933487968925583, 0.439333984761595, 0.4393342036594535, 0.4393342222668984, 0.43933449733760377, 0.43933420407877216, 0.43933483877683505, 0.4393346190616664, 0.439334175299842, 0.4393337964890247, 0.43933365350140213, 0.43933439432370996, 0.4393341988380829, 0.43933237842277195, 0.439334900447597, 0.439334478391586, 0.43933454599611854, 0.4393335828998642, 0.4393340216453979, 0.4393341482384645, 0.43933444799526455, 0.4393340558270122, 0.4393340367027316, 0.4393325964668331, 0.43933412903128877, 0.43933534044387224, 0.43933283721524213, 0.43933363753489557, 0.4393336454686433, 0.439334286159384, 0.439332468589567, 0.43933392200319277, 0.43933432408573114, 0.43933256320452035, 0.4393345056987072, 0.4393362688746293, 0.4393329486685225, 0.4393339740749968, 0.4393363760967636, 0.4393327699484799, 0.4393325143362547, 0.43933365213053815, 0.43933390167143166, 0.4393354720460392, 0.43933409587474115, 0.4393346467983891, 0.4393303923143451, 0.43933366871777535, 0.4393346289375649, 0.4393340057039529, 0.4393328523655727, 0.4393340976175974, 0.4393321392138509, 0.43933335676795177, 0.4393324312031639, 0.43933365211932307, 0.4393305312469858, 0.43933247110173723, 0.4393325203200175, 0.43933310541494974, 0.4393323341701311, 0.43933236947944754, 0.4393349385777143, 0.4393323110290673, 0.4393339756414269, 0.43933256035861057, 0.4393347778697836, 0.43933319463558046, 0.43933328569193725, 0.4393588854707159, 0.43935896048381357, 0.439358464908985, 0.43933038667384094, 0.43936004119882927, 0.4393331541732444, 0.43935907751196424, 0.43933318969987606, 0.4393587693389951, 0.4393581124919796, 0.43933034618416766, 0.43936032389524754, 0.43933332726987917, 0.439368072460754, 0.4393600584435626, 0.4393611920334671, 0.4393600559714285, 0.4393337462168343, 0.43936021673614645, 0.4393321355863184, 0.43933437091503524, 0.4393351131641462, 0.43933341530453407, 0.4393329349390936, 0.4393326579211272, 0.4393343071650875, 0.4393600900775917, 0.43933482649320665, 0.4393678274534128, 0.4393596768525794, 0.43933275596266996, 0.4393601966251377, 0.4393343769665287, 0.439334423201824, 0.4393348857161604, 0.4393328852288901, 0.4393594203952626, 0.43933321399641573, 0.4393330994270864, 0.43933397109878497, 0.4393582426843883, 0.4393589852108842, 0.4393343374510292, 0.4393356253019524, 0.4393355322689866, 0.4393338394394451, 0.439332982044836, 0.43933397387192735, 0.43933410857771843, 0.43933473569862136, 0.43933482638660337, 0.4393341296593058, 0.4393335689958543, 0.4393333903706212, 0.4393333458273811, 0.43933276150700296, 0.439334236786217, 0.439361503662859, 0.4393330696060443, 0.43933347412888946, 0.43933490660411845, 0.4393334247115906, 0.43933362065752324, 0.43933542993318203, 0.43935959459320695, 0.4393342680925001, 0.4393334101172004, 0.4393348880813481, 0.4393596679665474, 0.43936164069543054, 0.4393342891309944, 0.4393596806960199, 0.43933355686240655, 0.4393336502469769, 0.43933349187142934, 0.439333877205244, 0.43933366143869607, 0.4393343780975298, 0.4393331802869563, 0.4393335619252974, 0.43933313105194194, 0.4393357333758589, 0.43933363664991565, 0.4393332866178194, 0.43933438029454097, 0.4393338076621714, 0.4393340642832152, 0.4393338167659414, 0.4393327858613634, 0.4393340674784799, 0.4393335235017954, 0.43933476435170493, 0.43933367774276055, 0.4393336909689208, 0.439334653847633, 0.43933291894756515, 0.4393332216346174, 0.43933412054375703, 0.43933490203761816, 0.4393330624549691, 0.4393341472937546, 0.43933383126584086, 0.4393343577867836, 0.43933403668456505, 0.439334197766259, 0.4393343061719094, 0.4393344736717198, 0.4393346415060278, 0.43933457882922444, 0.4393335796220151, 0.4393346620806744, 0.4393340925558398, 0.4393345445405765, 0.43933447897958333, 0.43933386146266074, 0.43933377961933784, 0.43933377204839097, 0.4393344268510799, 0.43933346032389653, 0.4393335811252973, 0.43933382856766034, 0.4393353182643219, 0.43933427416096416, 0.43933592391058235, 0.43933308495477097, 0.43933421846068366, 0.4393331733287727, 0.4393341254387669, 0.4393344385418876, 0.4393336210092285, 0.43933583753121336, 0.4393340057606778, 0.4393347758764994, 0.43933377876022367, 0.43933374915663925, 0.439334912104775, 0.439333619830269, 0.4393350672049333, 0.439335180388854, 0.4393338359778609, 0.4393350382451333, 0.4393366629927315, 0.4393343290488382, 0.43933560333588745, 0.43933395492050115, 0.43933356254526196, 0.4393344065458985, 0.439335857655212, 0.4393334827244949, 0.43933350140901806, 0.4393330548497242, 0.43933347943400675, 0.4393344433411109, 0.43933431069272266, 0.43933459721354334, 0.439333570968233, 0.4393325889168218, 0.43933447572116946, 0.439334367922051, 0.43933290134819625, 0.4393333927678788, 0.4393345301688415, 0.43933535329474765, 0.4393342186845517, 0.4393331053794986, 0.4393340369974923, 0.4393337611833523, 0.4393344011375763, 0.43933569358652397, 0.43933336110845067, 0.43933444310651915, 0.4393346502386213, 0.43933341750415755, 0.439333677495758, 0.4393337140023319, 0.43933409003751817, 0.43933402599692895, 0.4393341801225854, 0.43933286118003373, 0.43933400840156683, 0.43933418330992946, 0.43933482542995106, 0.4393345528218761, 0.43933342857235275, 0.43933374635107786, 0.4393348760992952, 0.4393354837212413, 0.43933329706656643, 0.4393336125147477, 0.43933342363417444, 0.43933348970984304, 0.43933371469982696, 0.4393326070343116, 0.43933397048495876, 0.4393338746314183, 0.43933415007323473, 0.43933430999649054, 0.4393334710117137, 0.4393334231759836, 0.43933275087252904, 0.4393344888289636, 0.4393334356973614, 0.4393333538048619, 0.43933369473999473, 0.4393344093583945, 0.43933468241553586, 0.43933305347356416, 0.4393330306084992, 0.4393328043848455, 0.4393329783087957, 0.43933340627777506, 0.4393333045539561, 0.43933352862473973, 0.43933291669720376, 0.4393327128314044, 0.43933298500210605, 0.4393335653127797, 0.43933333527025603, 0.4393342263954959, 0.43933254787837583, 0.439332383444235, 0.43933342006560433, 0.43933302822544174, 0.43933438318668194, 0.4393335350542968, 0.43933324373311344, 0.4393320955542388, 0.43933451634829235, 0.4393330787898299, 0.4393349693063432, 0.43933364690510224, 0.43933483472801227, 0.4393338910814318, 0.43933484546832585, 0.43933419991723266, 0.4393347683531981, 0.43933360318439807, 0.4393358729289967, 0.4393346418682812, 0.4393343640228651, 0.439329268645222, 0.4393352952709415, 0.43933662565732196, 0.4393351070504266, 0.439335334911082, 0.439335353545653, 0.4393357166360538, 0.4393350002255022, 0.43933514926174083, 0.43933665351701584, 0.43933484000880135, 0.43933452581352644, 0.43933363420740984, 0.4393348185246499, 0.43933542023553285, 0.4393348185505269, 0.43933460726554485, 0.4393346438271146, 0.43933518967470814, 0.4393350463336145, 0.4393352237744682, 0.43933483955759833, 0.43933502962020754, 0.4393348223156395, 0.4393336743092553, 0.43933355604184937, 0.439333715756097, 0.4393336686892393, 0.4393337877545251, 0.43936575778923026, 0.43933515718432964, 0.43933354639939587, 0.4393335477607357, 0.4393332611236816, 0.4393334751111545, 0.43933350790818493, 0.43933393398644977, 0.43933403489756795, 0.43933402223988655, 0.4393340492131866, 0.4393334166634306, 0.43933366533202695, 0.43933391571855457, 0.43933450257395257, 0.4393342071793197, 0.439333260124511, 0.4393340172771494, 0.4393333825716169, 0.4393345673491092, 0.4393335624474015, 0.4393339937198058, 0.4393333481769896, 0.4393332702751284, 0.4393339046038045, 0.4393337363260957, 0.4393343162473788, 0.4393338570403841, 0.43933412777948866, 0.4393354561130285, 0.4393351679414458, 0.4393345393106373, 0.43933467936626613, 0.43933503219427916, 0.43933440448920225, 0.4393354322014382, 0.4393352086380189, 0.4393361723826038, 0.4393341076608687, 0.4393358937905643, 0.43933422413496176, 0.4393346448512448, 0.4393688168935609, 0.4393340257234976, 0.43933586407936953, 0.43933436178861457, 0.43935783969215175, 0.4393342128570443, 0.4393358518496976, 0.43933514618573105, 0.43933465897696217, 0.4393347789157851, 0.4393597798221376, 0.43933457098517775, 0.439334625803783, 0.4393353130391443, 0.4393342744998805, 0.4393345622147653, 0.4393352037343927, 0.4393341726555975, 0.43933466399950544, 0.43933426288491245, 0.43933473799289363, 0.43933419078332026, 0.4393351150958344, 0.4393347888203192, 0.4393353361541887, 0.4393356250322768, 0.43933512727517743, 0.43933490857976015, 0.4393343675640034, 0.4393349054051172, 0.4393356201809531, 0.43933564790506296, 0.43933592453692594, 0.43933603616925054, 0.43933426243677365, 0.43933542982650764, 0.4393354803427914, 0.4393350962392694, 0.43933544663085045, 0.4393352410776903, 0.4393353035901085, 0.4393352387149694, 0.4393357605139968, 0.43933537660419947, 0.43933550808115435, 0.43933471439627836, 0.4393354572155626, 0.4393361799470209, 0.43933556345236163, 0.4393351963791422, 0.4393349992397674, 0.4393355378050736, 0.4393352510634607, 0.43933576923571244, 0.4393347789432956, 0.43933626820898053, 0.43933453938166583, 0.4393355658100469, 0.43933559894197827, 0.43933511623062266, 0.4393353810282465, 0.4393364161630833, 0.43933599883855523, 0.4393356129651729, 0.43933606468197894, 0.43933606153003524, 0.4393360913219735, 0.43933566528501716, 0.43933547054358973, 0.4393349165662857, 0.4393358442008699, 0.4393354271962842, 0.43933537827431607, 0.4393344087854415, 0.4393342737396445, 0.43933443245286463, 0.43933498936537163, 0.4393344719573594, 0.4393344532058706, 0.43933454485857265, 0.4393342049984641, 0.43933505127423844, 0.4393342933090019, 0.43933465061232224, 0.43933466168200563, 0.4393351860063641, 0.43933430565516, 0.4393366204292917, 0.43933438275181486, 0.4393339843025153, 0.4393335022142734, 0.43933307737195415, 0.4393332250662263, 0.43933426964191286, 0.4393336543134424, 0.4393340254504403, 0.4393341842243874, 0.43933463141622636, 0.43936862421825834, 0.4393358253256881, 0.43933441739926443, 0.4393344903491533, 0.43933528777924985, 0.43933482893273706, 0.4393342791412079, 0.4393341093698234, 0.43933391344158385, 0.4393344086525426, 0.4393345910332782, 0.43933458276788917, 0.4393342275429748, 0.4393339091563375, 0.43933327506398934, 0.4393340988622895, 0.43933435042368246, 0.43933394252740515, 0.4393343508680402, 0.43933456725427283, 0.439335226182198, 0.43936831981979907, 0.4393339472976808, 0.4393348271208431, 0.43933530838144697, 0.4393345591127859, 0.4393684042656296, 0.43933490137952175, 0.43936837318314914, 0.4393691086866603, 0.43936877468598606, 0.4393342653156069, 0.43936796944361584, 0.43933425046009794, 0.4393347363093494, 0.4393682675945771, 0.43933437605295816, 0.43933501979001366, 0.43933485336408834, 0.43933537548297213, 0.43933411037610215, 0.43933489532654657, 0.4393348670950752, 0.43933502563532606, 0.4393345361043323, 0.43933505172049936, 0.43933459127123436, 0.4393335411817875, 0.4393325208584856, 0.4393666120240501, 0.43933492232540866, 0.43933503394524354, 0.4393336761900569, 0.43936909090268245, 0.4393692057485731, 0.4393945272130491, 0.4393356310006378, 0.4393362462503818, 0.4393348913489938, 0.43933327090650004, 0.4393325993319709, 0.4393361873320827, 0.4393338886141521, 0.43936808529313787, 0.4393587230638722, 0.43939407324578755, 0.4393334368597459, 0.4393335391594618, 0.4393337230276427, 0.4393349963387959, 0.4393338589151169, 0.4393331052062112, 0.4393346021327667, 0.4393334885577706, 0.43933372731812287, 0.4393357243099818, 0.4393334083889165, 0.43933312419071496, 0.43933414861390857, 0.43933320980065604, 0.4393328499543385, 0.43933484383564153, 0.4393334610768181, 0.43933354835389926, 0.439333729383059, 0.4393333703206435, 0.4393334309260365, 0.4393342352716714, 0.43933279365107414, 0.43933422720216514, 0.43933330574700485, 0.43933313726290674, 0.4393332728938964, 0.43933446564683637, 0.43933429874422747, 0.43933450798388984, 0.4393350510940651, 0.43933397004935837, 0.43933556968180615, 0.4393346800670494, 0.4393361527660329, 0.43933327498514846, 0.4393332596865492, 0.4393342216365374, 0.43933456693687817, 0.439334424928765, 0.43933339015796685, 0.43933554687364695, 0.4393334373113128, 0.43933317297873187, 0.4393341504056445, 0.43933394482943455, 0.4393357002066101, 0.43933528030267194, 0.43933547780349813, 0.4393347791113675, 0.43933255038451774, 0.4393333067065853, 0.43933497708603736, 0.43933477210661337, 0.4393338844081668, 0.4393341881013323, 0.43933365888745496, 0.4393342452293871, 0.43933549723631893, 0.4393346008647619, 0.43933416086984367, 0.4393344346702129, 0.43933367037268095, 0.43933468880961285, 0.43936822883726423, 0.43933544697968047, 0.43933384031694445, 0.4393682039667823, 0.4393346865411658, 0.4393683370561743, 0.43936701980230974, 0.4393352803713299, 0.43933492201903673, 0.4393353177634269, 0.4393352990813913, 0.4393343535471009, 0.43933421291506203, 0.4393352654080301, 0.4393344533689901, 0.4393347765363675, 0.43933448374040396, 0.4393347151042576, 0.4393340074138936, 0.4393335991119187, 0.4393341473167609, 0.43933442979060533, 0.43933511807435277, 0.4393344943373061, 0.4393347714398727], "out_median": 1.2191452160547402, "secs": 22.8}
{"repo": "ai21labs/AI21-Jamba-Mini-1.7", "tie": null, "vocab_cfg": null, "arch": null, "error": "HTTP 401", "secs": 0.2}
{"repo": "Zyphra/Zamba2-1.2B-instruct", "tie": null, "vocab_cfg": 32000, "arch": "Zamba2ForCausalLM", "emb_name": "model.embed_tokens.weight", "V": 32000, "H": 2048, "dtype": "F32", "emb": {"median_l2": 0.6067469452050882, "min_l2": 0.29649308707751365, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "emb_weak_ids": [], "emb_weak_l2": [], "secs": 4.8}
{"repo": "Zyphra/Zamba2-7B-Instruct", "tie": null, "vocab_cfg": 32000, "arch": "Zamba2ForCausalLM", "emb_name": "model.embed_tokens.weight", "V": 32000, "H": 3584, "dtype": "BF16", "emb": {"median_l2": 0.8370467673292865, "min_l2": 0.24282474594485506, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "emb_weak_ids": [], "emb_weak_l2": [], "secs": 10.4}
{"repo": "Zyphra/Zamba2-2.7B", "tie": null, "vocab_cfg": 32000, "arch": "Zamba2ForCausalLM", "emb_name": "model.embed_tokens.weight", "V": 32000, "H": 2560, "dtype": "BF16", "emb": {"median_l2": 0.7151897798679967, "min_l2": 0.377152108597437, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "emb_weak_ids": [], "emb_weak_l2": [], "secs": 4.7}
{"repo": "Qwen/Qwen3.8-Flash-Next", "tie": false, "vocab_cfg": 248320, "arch": "Qwen4ExpForConditionalGeneration", "emb_name": "model.language_model.embed_tokens.weight", "V": 248320, "H": 2560, "dtype": "BF16", "emb": {"median_l2": 0.46615342782964286, "min_l2": 0.003428787077725352, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 1, "n_nonfinite": 0}, "emb_weak_ids": [], "emb_weak_l2": [], "out_name": "lm_head.weight", "out": {"median_l2": 0.6591484289674033, "min_l2": 0.31696321772466973, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "out_l2_at_weak": [], "out_median": 0.6591484289674033, "secs": 19.4}
{"repo": "Qwen/Qwen3-Coder-Next", "tie": false, "vocab_cfg": 151936, "arch": "Qwen3NextForCausalLM", "emb_name": "model.embed_tokens.weight", "V": 151936, "H": 2048, "dtype": "BF16", "emb": {"median_l2": 0.8036302323375117, "min_l2": 0.014119469400986356, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "emb_weak_ids": [], "emb_weak_l2": [], "out_name": "lm_head.weight", "out": {"median_l2": 1.0459058100078744, "min_l2": 0.4351131321777631, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "out_l2_at_weak": [], "out_median": 1.0459058100078744, "secs": 14.3}
{"repo": "Qwen/Qwen3-Next-80B-A3B-Instruct", "tie": false, "vocab_cfg": 151936, "arch": "Qwen3NextForCausalLM", "emb_name": "model.embed_tokens.weight", "V": 151936, "H": 2048, "dtype": "BF16", "emb": {"median_l2": 0.8900308719652886, "min_l2": 6.041694786685898e-05, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 1, "n_weak_1e-2med": 1, "n_nonfinite": 0}, "emb_weak_ids": [88372], "emb_weak_l2": [6.041694786685898e-05], "out_name": "lm_head.weight", "out": {"median_l2": 1.1916819741518065, "min_l2": 0.40398786911636436, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "out_l2_at_weak": [0.4139163963990662], "out_median": 1.1916819741518065, "secs": 17.3}
{"repo": "MiniMaxAI/MiniMax-H3", "tie": null, "vocab_cfg": null, "arch": null, "error": "HTTP 404", "secs": 0.3}
{"repo": "MiniMaxAI/MiniMax-M1-40k", "tie": false, "vocab_cfg": 200064, "arch": "MiniMaxM1ForCausalLM", "emb_name": "model.embed_tokens.weight", "V": 200064, "H": 6144, "dtype": "BF16", "emb": {"median_l2": 1.8216715988517098, "min_l2": 0.017661700815481098, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 22, "n_nonfinite": 0}, "emb_weak_ids": [], "emb_weak_l2": [], "out_name": "lm_head.weight", "out": {"median_l2": 0.9009338008837633, "min_l2": 0.5689416885526868, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "out_l2_at_weak": [], "out_median": 0.9009338008837633, "secs": 62.4}
{"repo": "MiniMaxAI/MiniMax-Text-01-hf", "tie": false, "vocab_cfg": 200064, "arch": "MiniMaxForCausalLM", "error": "KeyError: 'lm_head.weight'", "secs": 3.2}
{"repo": "MiniMaxAI/MiniMax-M3", "tie": false, "vocab_cfg": 200064, "arch": "MiniMaxM3SparseForConditionalGeneration", "emb_name": "language_model.model.embed_tokens.weight", "V": 200064, "H": 6144, "dtype": "BF16", "emb": {"median_l2": 1.8980511123528312, "min_l2": 0.02747977836057249, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "emb_weak_ids": [], "emb_weak_l2": [], "out_name": "language_model.lm_head.weight", "out": {"median_l2": 1.3655986169860612, "min_l2": 0.6493337576021843, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "out_l2_at_weak": [], "out_median": 1.3655986169860612, "secs": 53.1}
{"repo": "LiquidAI/LFM2.5-1.2B-Instruct", "tie": null, "vocab_cfg": 65536, "arch": "Lfm2ForCausalLM", "emb_name": "model.embed_tokens.weight", "V": 65536, "H": 2048, "dtype": "BF16", "emb": {"median_l2": 0.7497759886627307, "min_l2": 0.20603737576535208, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "emb_weak_ids": [], "emb_weak_l2": [], "secs": 6.6}
{"repo": "LiquidAI/LFM2.5-2.6B", "tie": true, "vocab_cfg": 128000, "arch": "Lfm2ForCausalLM", "emb_name": "model.embed_tokens.weight", "V": 128000, "H": 2048, "dtype": "BF16", "emb": {"median_l2": 0.8405757900895015, "min_l2": 0.30343464430908823, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "emb_weak_ids": [], "emb_weak_l2": [], "secs": 6.0}
{"repo": "LiquidAI/LFM2.5-350M", "tie": null, "vocab_cfg": 65536, "arch": "Lfm2ForCausalLM", "emb_name": "model.embed_tokens.weight", "V": 65536, "H": 1024, "dtype": "BF16", "emb": {"median_l2": 0.8141675229572451, "min_l2": 0.2347935338160454, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "emb_weak_ids": [], "emb_weak_l2": [], "secs": 4.0}
{"repo": "nvidia/Hymba-1.5B-Base", "tie": true, "vocab_cfg": 32001, "arch": "HymbaForCausalLM", "emb_name": "model.embed_tokens.weight", "V": 32001, "H": 1600, "dtype": "BF16", "emb": {"median_l2": 1.2709335116286886, "min_l2": 0.431689887060649, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "emb_weak_ids": [], "emb_weak_l2": [], "secs": 3.8}
{"repo": "ibm-ai-platform/Bamba-9B-v2", "tie": false, "vocab_cfg": 128256, "arch": "BambaForCausalLM", "emb_name": "model.embed_tokens.weight", "V": 128256, "H": 4096, "dtype": "F16", "emb": {"median_l2": 0.4615552716400443, "min_l2": 0.0, "n_zero": 322, "n_tiny_1e-6": 322, "n_tiny_nonzero": 0, "n_weak_1e-3med": 333, "n_weak_1e-2med": 404, "n_nonfinite": 0}, "emb_weak_ids": [124, 125, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 28587, 52188, 58508, 79883, 80370, 85069, 85071, 89475, 98100, 100617, 103003, 105356, 106920, 107658, 108653, 108918, 109045, 109046, 109744, 110024, 110043, 110150, 111067, 112063, 112162, 112692, 113234, 113689, 113983, 114091, 114185, 114540, 115105, 115216, 115614, 115944, 117098, 117929, 118260, 118313, 118508, 118805, 120325, 120424, 120702, 120959, 121475, 122549, 122746, 123420, 124292, 124393, 124593, 125029, 125035, 125437, 125862, 125952, 126173, 126257, 126523, 126545, 126626, 126634, 126647, 126859, 127117, 127367, 127438, 127577, 127667, 127769, 127896, 127954, 127994, 128004, 128008, 128010, 128013, 128014, 128015, 128016, 128017, 128018, 128019, 128020, 128021, 128022, 128023, 128024, 128025, 128026, 128027, 128028, 128029, 128030, 128031, 128032, 128033, 128034, 128035, 128036, 128037, 128038, 128039, 128040, 128041, 128042, 128043, 128044, 128045, 128046, 128047, 128048, 128049, 128050, 128051, 128052, 128053, 128054, 128055, 128056, 128057, 128058, 128059, 128060, 128061, 128062, 128063, 128064, 128065, 128066, 128067, 128068, 128069, 128070, 128071, 128072, 128073, 128074, 128075, 128076, 128077, 128078, 128079, 128080, 128081, 128082, 128083, 128084, 128085, 128086, 128087, 128088, 128089, 128090, 128091, 128092, 128093, 128094, 128095, 128096, 128097, 128098, 128099, 128100, 128101, 128102, 128103, 128104, 128105, 128106, 128107, 128108, 128109, 128110, 128111, 128112, 128113, 128114, 128115, 128116, 128117, 128118, 128119, 128120, 128121, 128122, 128124, 128125, 128126, 128127, 128128, 128129, 128130, 128131, 128132, 128133, 128134, 128135, 128136, 128137, 128138, 128139, 128140, 128141, 128142, 128143, 128144, 128145, 128146, 128147, 128148, 128149, 128150, 128151, 128152, 128153, 128154, 128155, 128156, 128157, 128158, 128159, 128160, 128161, 128162, 128163, 128164, 128165, 128166, 128167, 128168, 128169, 128170, 128171, 128172, 128173, 128174, 128175, 128176, 128177, 128178, 128179, 128180, 128181, 128182, 128183, 128184, 128185, 128186, 128187, 128188, 128189, 128190, 128191, 128192, 128193, 128194, 128195, 128196, 128197, 128198, 128199, 128200, 128201, 128202, 128203, 128204, 128205, 128206, 128207, 128208, 128209, 128210, 128211, 128212, 128213, 128214, 128215, 128216, 128217, 128218, 128219, 128220, 128221, 128222, 128223, 128224, 128225, 128226, 128227, 128228, 128229, 128230, 128231, 128232, 128233, 128234, 128235, 128236, 128237, 128238, 128239, 128240, 128241, 128242, 128243, 128244, 128245, 128246, 128247, 128248, 128249, 128250, 128251, 128252, 128253, 128254, 128255], "emb_weak_l2": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.000156402587890625, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.00034331812313221824, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.9073486328125e-05, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0002591725378001712, 0.0, 0.0, 0.00013657462387535604, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.00037383847888479925, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 2.6702880859375e-05, 0.0, 0.0, 0.0, 0.00014690980383034078, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.52587890625e-05, 0.0, 0.0, 0.00026321226217390897, 0.0, 0.0, 1.52587890625e-05, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "out_name": "lm_head.weight", "out": {"median_l2": 1.6684869930802098, "min_l2": 1.2620273872701606, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "out_l2_at_weak": [1.3903840241371805, 1.3903842035731577, 1.390389564968919, 1.3903853483598734, 1.3903866238245763, 1.3903855784933514, 1.3903868408956968, 1.390380732512501, 1.3903845147159655, 1.39038512526558, 1.390378487014426, 1.3903835306492989, 1.3903803666608319, 1.3903515031318305, 1.3902890941666064, 1.3902395995086572, 1.3903101230708645, 1.3903055779457318, 1.3902924145269075, 1.390288184072362, 1.390344916679053, 1.3903897597820973, 1.3903770892884975, 1.3903831309397816, 1.3904212350963647, 1.3904271301655589, 1.3904155096843553, 1.3904376025598917, 1.3904434954182774, 1.3904390724775957, 1.3904477678340201, 1.3904409196368832, 1.3904167223986708, 1.3904218443821792, 1.3904216841693695, 1.39043603332233, 1.3904175099256428, 1.3904047722448543, 1.3904158009619543, 1.3904129564246586, 1.3904186166186032, 1.3904443862476312, 1.390442162051107, 1.3904407930494935, 1.3904344375568838, 1.3904205499290354, 1.3904258265952079, 1.3904285633174254, 1.3904496973921299, 1.3904212128610092, 1.390423865825281, 1.3904320165678845, 1.3904399891454824, 1.3904395579301838, 1.390422835070829, 1.390405698837126, 1.390404406182499, 1.3904232170307291, 1.3903973532479805, 1.3904204361408539, 1.3904153540662398, 1.3904328236263404, 1.3904392181389524, 1.3904318726850609, 1.3904302004758466, 1.3904124093810908, 1.3904282402484103, 1.3904220933679794, 1.390399797619353, 1.3904272669527311, 1.390414767234536, 1.3904044128292221, 1.3904158439626129, 1.3904159506717257, 1.3904114465176174, 1.390410340940875, 1.390401872432585, 1.3903991054953746, 1.3904036232910633, 1.3904227966935618, 1.390410463583184, 1.39041563700455, 1.3904077262204695, 1.3904311356439853, 1.3904274910685557, 1.390425718193913, 1.3904136389924626, 1.390417763883355, 1.3904055380695401, 1.3903986502576238, 1.3904155636674702, 1.3904031111058066, 1.3903977862050332, 1.3904150232399808, 1.3904100325974873, 1.3904037627889192, 1.3904060928557582, 1.3904132136540455, 1.3904075147423762, 1.390405953689247, 1.3903954832430285, 1.3904046693651375, 1.390397877995305, 1.39039838322454, 1.390400680091674, 1.3904087940956114, 1.3904079210822409, 1.3903949773171373, 1.390400286024499, 1.3904043102278207, 1.390409676135446, 1.3904081454783368, 1.3904109792848918, 1.3904074748491593, 1.3904155933217648, 1.3904036876674752, 1.3904026308012805, 1.390399086239442, 1.390408344972029, 1.3904084553887832, 1.3903977172794835, 1.3904077574242395, 1.390407305300573, 1.390412367229115, 1.390415687654831, 1.3904051984001615, 1.3903944876819503, 1.3904075063771273, 1.3904137166543709, 1.3904045843526922, 1.3903980302661787, 1.3904135040269832, 1.3904141019363603, 1.3904123717512036, 1.390402032209641, 1.390402744394258, 1.3904141255502487, 1.3903970061318356, 1.3904055482490503, 1.3903992189940373, 1.3904023450331449, 1.390404314115982, 1.3904152483385663, 1.3904088480240102, 1.3904104043594263, 1.3903890664198197, 1.3904090158382336, 1.3904010079852565, 1.3904051384198035, 1.3904002578069983, 1.39040342948385, 1.390395557844668, 1.3904193431021457, 1.390399891169971, 1.390400844551552, 1.3904023864652983, 1.390404942054402, 1.3904074578536525, 1.3904065300715065, 1.390395550423672, 1.3904108264799613, 1.3904024005642877, 1.3904081930215275, 1.390402112931615, 1.3904080839470108, 1.3904016866973656, 1.390413547002353, 1.390404251756084, 1.3904031152647784, 1.3904084187070236, 1.390401135385463, 1.3904021395417665, 1.3904057623547894, 1.3904074176274328, 1.3904054018125092, 1.3903950575205108, 1.3903955328132886, 1.3904147931661266, 1.3904116944367035, 1.3903915158920312, 1.390400016372192, 1.3904087212505316, 1.3904047386682272, 1.3903970594033999, 1.390408454185494, 1.390405260948518, 1.3904016039976734, 1.3904146215057718, 1.3904011138530525, 1.3904024349846025, 1.3904086533253102, 1.3904083710401913, 1.3903980904262372, 1.3904033986347821, 1.390402605726827, 1.3904092296282358, 1.3904091421691487, 1.3903973909841965, 1.3904054983406302, 1.390397274293431, 1.3904063532182924, 1.3904016064956775, 1.3904061147317266, 1.3904062517284443, 1.3904112054409359, 1.3904057063593303, 1.390396847812065, 1.3904024544721418, 1.3904094028922669, 1.3904050924107465, 1.3904067324029552, 1.3904099892550235, 1.3904088085090116, 1.3904014310663773, 1.3903960194978418, 1.3904022365246402, 1.3904117231936561, 1.3904041821190916, 1.3904088057955772, 1.39040547724336, 1.3904049053710934, 1.3904031154128365, 1.3904106956387043, 1.3904074638799426, 1.3904060572714976, 1.3904140168150674, 1.3904015733848671, 1.3904060412917514, 1.390403608818023, 1.3904069228204288, 1.3903985837344288, 1.3904016823252168, 1.3904018915838592, 1.3904065047838106, 1.390403218947131, 1.3904048387061316, 1.3904051055111002, 1.3903963513591537, 1.3904033868903645, 1.390409793312973, 1.3904080837527344, 1.3903957770171445, 1.390412902371435, 1.3904038140937325, 1.3904076044026825, 1.390414702271058, 1.390417832559569, 1.3904031504203904, 1.3904044458223748, 1.3903920913770806, 1.3903968470527421, 1.3904014548932322, 1.390410647923742, 1.3904054960324768, 1.3904040651775278, 1.390395792414707, 1.3904112914727687, 1.390411796877499, 1.3904010464498169, 1.3904055522889378, 1.3903982908059105, 1.3904151256013417, 1.3904072908705127, 1.390396715731978, 1.3904119434013453, 1.3904072702032035, 1.3904146040960033, 1.3903903462973017, 1.3904116540826774, 1.390400579208974, 1.3904013177148495, 1.3904080721139405, 1.3904090666736482, 1.390413638496719, 1.3904194273669521, 1.3904147757783343, 1.3904084336054683, 1.3904039581055607, 1.390402345482133, 1.3904083339896127, 1.3904032147578707, 1.3904033221118817, 1.3904030115358823, 1.3904040615882127, 1.3904097311125694, 1.3904058487501127, 1.3904166030888192, 1.390395985514966, 1.3904012187663075, 1.3904140168963455, 1.3904157676428353, 1.3904031481450247, 1.3904143025049163, 1.390393928030242, 1.3903998104655972, 1.3903985147860998, 1.390412607550897, 1.3904036704849247, 1.3904060738076096, 1.3903963836111772, 1.390403085744211, 1.3904054876453165, 1.3904103256817293, 1.3904038632188884, 1.390401222497797, 1.3904108344540065, 1.3903995637101343, 1.3904028055496265, 1.3904034143992066, 1.3904132930369806, 1.390412981302111, 1.3904043892211453, 1.3904070906142207, 1.390413636675358, 1.3903986573508047, 1.39040491888606, 1.3904018462248846, 1.3904067209581545, 1.390400131969449, 1.3904189384421621, 1.3904112127648545, 1.3904013478859247, 1.3904143297913953, 1.390402316587582, 1.390418415775914, 1.3904051021944266, 1.3904166944464078, 1.3904062273008455, 1.390414695421798, 1.390414946798956, 1.3904076959782823, 1.3904119070910614, 1.390409204646205], "out_median": 1.6684869930802098, "secs": 28.0}
{"repo": "microsoft/Phi-4-mini-flash-reasoning", "tie": true, "vocab_cfg": 200064, "arch": "Phi4FlashForCausalLM", "emb_name": "model.embed_tokens.weight", "V": 200064, "H": 2560, "dtype": "BF16", "emb": {"median_l2": 3.6331048593843986, "min_l2": 1.2677008558062968, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "emb_weak_ids": [], "emb_weak_l2": [], "secs": 14.3}
{"repo": "tiiuae/Falcon-H1-3B-Instruct", "tie": false, "vocab_cfg": 65537, "arch": "FalconH1ForCausalLM", "emb_name": "model.embed_tokens.weight", "V": 65537, "H": 2560, "dtype": "BF16", "emb": {"median_l2": 20.133236512471, "min_l2": 2.4814015018605474e-14, "n_zero": 0, "n_tiny_1e-6": 362, "n_tiny_nonzero": 362, "n_weak_1e-3med": 379, "n_weak_1e-2med": 388, "n_nonfinite": 0}, "emb_weak_ids": [1, 2, 4, 5, 7, 8, 9, 10, 12, 18, 25, 26, 131, 132, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288, 289, 290, 291, 292, 293, 294, 295, 296, 297, 298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 308, 309, 310, 311, 312, 313, 314, 315, 316, 317, 318, 319, 320, 321, 322, 323, 324, 325, 326, 327, 328, 329, 330, 331, 332, 333, 334, 335, 336, 337, 338, 339, 340, 341, 342, 343, 344, 345, 346, 347, 348, 349, 350, 351, 352, 353, 354, 355, 356, 357, 358, 359, 360, 361, 362, 363, 364, 365, 366, 367, 368, 369, 370, 371, 372, 373, 374, 375, 376, 377, 378, 379, 380, 381, 382, 383, 384, 385, 386, 387, 388, 389, 390, 391, 392, 393, 394, 395, 396, 397, 398, 399, 400, 401, 402, 403, 404, 405, 406, 407, 408, 409, 410, 411, 412, 413, 414, 415, 416, 417, 418, 419, 420, 421, 422, 423, 424, 425, 426, 427, 428, 429, 430, 431, 432, 433, 434, 435, 436, 437, 438, 439, 440, 441, 442, 443, 444, 445, 446, 447, 448, 449, 450, 451, 452, 453, 454, 455, 456, 457, 458, 459, 460, 461, 462, 463, 464, 465, 466, 467, 468, 469, 470, 471, 472, 473, 474, 475, 476, 477, 478, 479, 480, 481, 482, 483, 484, 485, 486, 487, 488, 489, 490, 491, 492, 493, 494, 495, 496, 497, 498, 499, 500, 501, 502, 503, 504, 505, 506, 507, 508, 509, 510, 511, 512, 513, 514, 515, 516, 517, 518, 519, 520, 521, 522, 523, 849, 5700, 15402, 20496, 23345, 23354, 26216, 27401, 27405, 29676, 33706, 33727, 33753, 33759, 33760, 33761, 33767, 33768, 33769, 33880, 33889, 33895, 34070, 40349, 43076, 44075, 45042, 45151, 45178, 45237, 45242, 45278, 45283, 45289, 45296, 45303, 45313, 45315, 45324, 45325, 45333, 45338, 45339, 45345, 45348, 45349, 45350, 45352, 45353, 45356, 45357, 45361, 45367, 45369, 45370, 45371, 45372, 45373, 45374, 45375, 45376, 45377, 45378, 46317, 47299, 47583, 51734, 52147, 52228, 60895, 63836], "emb_weak_l2": [2.661521504336242e-14, 2.846145192893894e-05, 2.5749743780877595e-14, 2.5846617078443424e-14, 2.5456792897256455e-14, 2.6042457003201805e-14, 2.5873319525600486e-14, 2.6284229305835266e-14, 2.614110210621027e-14, 2.589216938450212e-14, 2.6022060314504114e-14, 2.6686077695606932e-14, 2.6339903064500776e-14, 2.5962142605727673e-14, 2.6191994194328835e-14, 2.617195337455551e-14, 2.5921414248022992e-14, 2.5723710958764408e-14, 2.5944957833421132e-14, 2.6276111909775847e-14, 2.6055222158660682e-14, 2.607637715563589e-14, 2.653276650119354e-14, 2.622458939781087e-14, 2.6170714161581503e-14, 2.6692068571650593e-14, 2.6293139383134523e-14, 2.6138389815118373e-14, 2.639252349565898e-14, 2.5898682745791393e-14, 2.6252654044656634e-14, 2.5678997167479163e-14, 2.6203620206409917e-14, 2.5867988767706335e-14, 2.5097128780139633e-14, 2.6250782629012044e-14, 2.6193328151642483e-14, 2.60734028380726e-14, 2.4814015018605474e-14, 2.5832309125297705e-14, 2.5828915457383044e-14, 2.6066737445569024e-14, 2.6424902366702393e-14, 2.6218897480613264e-14, 2.6393800703443197e-14, 2.5809395637773703e-14, 2.6001209561097485e-14, 2.617687446916269e-14, 2.597036805266331e-14, 2.633293908663688e-14, 2.603552453090839e-14, 2.615545822459395e-14, 2.601689254059672e-14, 2.5812329667076246e-14, 2.585558584101092e-14, 2.5781872939336362e-14, 2.5913349936743042e-14, 2.6015241367529088e-14, 2.63908782781611e-14, 2.6105423989254423e-14, 2.5899252899333224e-14, 2.5674500500544384e-14, 2.5505087568300553e-14, 2.578709542557013e-14, 2.6122749413554284e-14, 2.5882955635957016e-14, 2.6500032139483073e-14, 2.6158301750057717e-14, 2.591742224091801e-14, 2.6313767481989473e-14, 2.6155334027418965e-14, 2.6122607871452434e-14, 2.627357865783098e-14, 2.6074723543329976e-14, 2.6727458037060477e-14, 2.6047635863056107e-14, 2.581912804292015e-14, 2.6171547166401653e-14, 2.64317443521653e-14, 2.585448777185925e-14, 2.544076596933663e-14, 2.5826522675065293e-14, 2.5343067802675184e-14, 2.6010444729559498e-14, 2.585724282414592e-14, 2.551869850425315e-14, 2.6036511862842877e-14, 2.603986097658975e-14, 2.6266074817233895e-14, 2.6008248523669043e-14, 2.660646579735831e-14, 2.649521869249209e-14, 2.5700326747646405e-14, 2.4966213073352648e-14, 2.593149538451547e-14, 2.5497846948370437e-14, 2.5881672438635007e-14, 2.603083098913473e-14, 2.6004121871794312e-14, 2.5495371905439637e-14, 2.5448771708283448e-14, 2.6287145320914136e-14, 2.5894162832179103e-14, 2.595681009947154e-14, 2.5240099502379923e-14, 2.5531274300379222e-14, 2.592431605652439e-14, 2.5895939167841247e-14, 2.6285959715624163e-14, 2.6027389082884158e-14, 2.6632192914958054e-14, 2.511045410368625e-14, 2.511046999936467e-14, 2.6272616034924955e-14, 2.5569368439184878e-14, 2.6461218006152916e-14, 2.570733047195667e-14, 2.6324538807079432e-14, 2.6212010389597645e-14, 2.5947666826409883e-14, 2.583480422857545e-14, 2.6210664008451966e-14, 2.5259868651852518e-14, 2.5514583978366867e-14, 2.5703965415616107e-14, 2.6221526028628167e-14, 2.545419616782241e-14, 2.6186814561070666e-14, 2.6145990719276678e-14, 2.6364973787924425e-14, 2.5902615679281895e-14, 2.5906103710746003e-14, 2.6355675120534204e-14, 2.589003213684378e-14, 2.5227929369805236e-14, 2.6286143126811525e-14, 2.5943298972760513e-14, 2.635604172378865e-14, 2.5687313625466203e-14, 2.5933656105468634e-14, 2.522977637040179e-14, 2.5971928247938274e-14, 2.606616144228023e-14, 2.6078835910951193e-14, 2.633479849803612e-14, 2.5632205100105595e-14, 2.5915549396839266e-14, 2.6057307013590774e-14, 2.6075005514917253e-14, 2.6252165750164993e-14, 2.6257049297526152e-14, 2.6306289551434986e-14, 2.610580359110572e-14, 2.5908523600567656e-14, 2.6540976245311136e-14, 2.565303477960283e-14, 2.5922635003024042e-14, 2.6519430396149995e-14, 2.6432398329684556e-14, 2.5987911687672286e-14, 2.6004251340157385e-14, 2.6395712941406118e-14, 2.6037359585311505e-14, 2.5855991134860728e-14, 2.646099157165735e-14, 2.5723679146855596e-14, 2.6159044937491975e-14, 2.5876564789414133e-14, 2.702337147639986e-14, 2.6030685538853135e-14, 2.6744577352528923e-14, 2.6286661669036757e-14, 2.6184504533486466e-14, 2.577420268311118e-14, 2.5603831184657622e-14, 2.6165276599261145e-14, 2.6322818812584356e-14, 2.62207853989931e-14, 2.5283727238992894e-14, 2.6027974439951797e-14, 2.609739830552591e-14, 2.6040305431331372e-14, 2.5745211485283483e-14, 2.6076191711924445e-14, 2.6330737670647792e-14, 2.5771765253777798e-14, 2.6525146533211222e-14, 2.6352935548535574e-14, 2.6092282574661142e-14, 2.6353914054616146e-14, 2.602313054097388e-14, 2.5597409874995976e-14, 2.6009945180996752e-14, 2.5772519123471014e-14, 2.6227910067158032e-14, 2.6268940534550088e-14, 2.6460879790540325e-14, 2.594619633460621e-14, 2.6058464750408335e-14, 2.5743132451570087e-14, 2.553046749582042e-14, 2.616663159233301e-14, 2.5568556928732472e-14, 2.6031230725206854e-14, 2.5551344696057216e-14, 2.6339486858548306e-14, 2.4976792759786674e-14, 2.6371272432051917e-14, 2.5824560961030183e-14, 2.5635246504277844e-14, 2.5269662757970908e-14, 2.6111359301658138e-14, 2.5684518366462116e-14, 2.6377503581620486e-14, 2.5768125095844095e-14, 2.6154068343381222e-14, 2.5973292551617626e-14, 2.6623317817927047e-14, 2.669756960887035e-14, 2.639578901057905e-14, 2.6144822672362973e-14, 2.5880879767090372e-14, 2.6837598183002022e-14, 2.56513328428206e-14, 2.625465914020006e-14, 2.6062092823960924e-14, 2.532330005234699e-14, 2.6319734088617033e-14, 2.5229169096790152e-14, 2.586137928595956e-14, 2.5985920102880075e-14, 2.6072076703125683e-14, 2.6884334679583816e-14, 2.5936499158565902e-14, 2.6580000136514117e-14, 2.5524202702007486e-14, 2.6095273318794674e-14, 2.6513069291359523e-14, 2.6436440342785237e-14, 2.6520475205861123e-14, 2.5596317838959177e-14, 2.613789943631921e-14, 2.6255931455631437e-14, 2.5971684040026394e-14, 2.6147273965904428e-14, 2.608326488264317e-14, 2.5881763094760942e-14, 2.5552334684611544e-14, 2.6210349081065975e-14, 2.582860402953219e-14, 2.6325164948551176e-14, 2.602346835228816e-14, 2.6432886382504215e-14, 2.6763053724679195e-14, 2.6149009580524746e-14, 2.615099539754589e-14, 2.6584552374690445e-14, 2.6200586306758266e-14, 2.5701380762212734e-14, 2.6520910849065016e-14, 2.5538457057388322e-14, 2.6569304512451317e-14, 2.604107293321376e-14, 2.575270734321096e-14, 2.5631517383861047e-14, 2.6373524085128264e-14, 2.6110420591701608e-14, 2.6227571089460232e-14, 2.628952520492173e-14, 2.6014609357098997e-14, 2.6253068496320385e-14, 2.5739633613945782e-14, 2.607455413434602e-14, 2.6253462323917868e-14, 2.624820633677106e-14, 2.607445827389932e-14, 2.595360855356241e-14, 2.6047511091670203e-14, 2.6098339287256693e-14, 2.6312282964869774e-14, 2.6029232017542187e-14, 2.643522224444075e-14, 2.6092500788862483e-14, 2.668851220165321e-14, 2.624082679999788e-14, 2.6408937482040884e-14, 2.6096492116899872e-14, 2.5581696231212207e-14, 2.647475181720477e-14, 2.6273438078277712e-14, 2.5658422468812417e-14, 2.6533617388600847e-14, 2.5545042217154445e-14, 2.6117177085905022e-14, 2.5633590070134415e-14, 2.6542258534292582e-14, 2.5794045819858308e-14, 2.5855435196448934e-14, 2.6477862790774642e-14, 2.6687196817646838e-14, 2.5689151816391807e-14, 2.621611744654391e-14, 2.5851874740888212e-14, 2.6081157723087997e-14, 2.642469892584472e-14, 2.6171156970056494e-14, 2.607046521265749e-14, 2.594283982712661e-14, 2.6695105754211856e-14, 0.008154677193732546, 2.6141057841490643e-14, 2.634416543536015e-14, 0.0066588488327520194, 2.585568277854245e-14, 2.5537373454005323e-14, 0.0004312569669762404, 2.6634917434721628e-14, 2.545129894041212e-14, 4.762779831470504e-09, 0.005524914430073234, 2.4879488105570274e-14, 2.613169156500901e-14, 2.5780508874102872e-14, 2.6099490950749897e-14, 2.6536831736684767e-14, 2.660061031795711e-14, 2.5978559650785787e-14, 1.4430992803373429e-06, 2.5723247662634012e-14, 0.0014467273956036222, 1.6021347112316623e-05, 2.6947728989097848e-14, 2.6012676220294853e-14, 2.6418961338971083e-14, 0.003273032275594863, 0.0010555240450467421, 2.6332794282907945e-14, 2.5803951750350568e-14, 2.550316636595655e-14, 6.00503655297598e-09, 0.010227537736616702, 5.631032293887754e-06, 2.5634905867609044e-14, 2.547384727744085e-14, 2.5948298797207968e-14, 1.3402508462954436e-09, 2.581175544465163e-14, 2.6066083937884238e-14, 0.0030222379511998755, 2.567584941077307e-14, 2.6623232625293073e-14, 2.6597212798334404e-14, 2.5982801401218844e-14, 2.620571232949767e-14, 2.646349218677103e-14, 1.7371491655846521e-09, 4.0995799963869005e-06, 2.6414996066545193e-14, 2.626016335520381e-14, 2.6053504519084426e-14, 2.5864679318985307e-14, 2.5677102898317513e-14, 2.6093602959619937e-14, 2.6083756056275926e-14, 2.6536440664366156e-14, 0.0008971347325159751, 2.6449353189083257e-14, 2.603008228633879e-14, 2.6118379716040734e-14, 2.526275856197612e-14, 2.6832270366981008e-14, 2.6721569771862947e-14, 0.003088161777508183, 2.6262880751825904e-14, 2.616485979356244e-14, 2.6329083196781934e-14, 2.582070796322557e-14, 0.004795228688021519, 2.588127642778804e-14], "out_name": "lm_head.weight", "out": {"median_l2": 15.625603966444169, "min_l2": 4.432117904553792, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "out_l2_at_weak": [7.973533292185175, 7.967802432010472, 7.967200757061165, 7.969597287568668, 7.967536215638723, 7.971838247636518, 7.968483538351828, 7.971271798448132, 7.970800134191982, 7.974903732844174, 7.9774211028946205, 7.97800416991718, 7.972594849574498, 7.9675783153352855, 7.978532782430475, 7.976201637332574, 7.974152354149068, 7.975781276164151, 7.975445370644614, 7.978713354575621, 7.978982851334676, 7.980777479314011, 7.976839788107548, 7.980612744215371, 7.974797207878115, 7.97630531858028, 7.978551742325908, 7.978622560051463, 7.976058606784261, 7.974339663932285, 7.979606065599385, 7.975091061604468, 7.97403883774314, 7.974376426171448, 7.9776162741668095, 7.97904471242761, 7.980349731081887, 7.974823136402806, 7.977849718519272, 7.9768323607716285, 7.978794371124536, 7.974840854041616, 7.977774461633605, 7.984203745934775, 7.97696442075857, 7.979619901051674, 7.9789433764867255, 7.980484219211065, 7.977411483401553, 7.973464371118047, 7.979098327761415, 7.976812693601764, 7.978769148364858, 7.976362034604498, 7.975537842856612, 7.978700449257786, 7.966353716351059, 7.967490193623337, 7.963846201328057, 7.96540598620107, 7.966526871310814, 7.96730222825527, 7.967609828353627, 7.967918187152201, 7.9651561924449, 7.968288900571319, 7.967435712214607, 7.968523485455328, 7.967722603703144, 7.97082307124693, 7.970251884147444, 7.966987463585197, 7.970542819619209, 7.966970163649355, 7.97051839073215, 7.963214475337157, 7.968576031735544, 7.962731910773171, 7.964175472401503, 7.964770432750199, 7.9691540634890705, 7.963057943566084, 7.96786613771659, 7.968471482763881, 7.9686145034988884, 7.965212219128505, 7.969458922653136, 7.969347554535881, 7.9787832672488515, 7.979349524045041, 7.976257594937256, 7.981013505556972, 7.982225308357709, 7.980899513006501, 7.981251645014117, 7.980131792829412, 7.979764589081651, 7.976676755468012, 7.979452281532749, 7.983171752264927, 7.978728903582726, 7.9744641366208695, 7.980574160157576, 7.973914529145836, 7.97628083078461, 7.973914408963077, 7.977636532358691, 7.972070324030139, 7.973941898189699, 7.974328603937577, 7.976058320841383, 7.9733392143620465, 7.975967130038214, 7.971520368175466, 7.974182224370093, 7.974287425562697, 7.973584394602828, 7.974818310591031, 7.975946858522326, 7.973576535799788, 7.971491302294666, 7.97423846461188, 7.974991381058812, 7.972280326676501, 7.978488157511669, 7.9786271123609795, 7.978466103123217, 7.977299237191114, 7.981477493486696, 7.9774696186796445, 7.9758489948353395, 7.98016562717535, 7.972515338945413, 7.974671834163814, 7.975558652102595, 7.972826432728643, 7.976036689121944, 7.980889067276259, 7.974684446991908, 7.9778468320592655, 7.978974568260372, 7.973304690952165, 7.969904044204067, 7.97539403102403, 7.9744029221701735, 7.975230798299625, 7.974119515133045, 7.976362425971795, 7.977513243331741, 7.971822877158757, 7.9790429035997255, 7.973293010682499, 7.975484817279759, 7.9717398471626115, 7.971536687247456, 7.970617442817667, 7.973818364349459, 7.978953234897795, 7.978843841608751, 7.978977707349859, 7.972655882215432, 7.972287197187535, 7.978383439602623, 7.973615392422325, 7.972167722166285, 7.974264987580578, 7.9747894967604465, 7.9742892360654265, 7.980205369556061, 7.980439511962117, 7.979050444760132, 7.980714089158915, 7.983347276141596, 7.975419685602724, 7.979091718002979, 7.978556946064742, 7.978821013603912, 7.979040102433881, 7.979533709599091, 7.98359304341325, 7.983522605391496, 7.984340300110647, 7.984105335405143, 7.981160239279691, 7.962903871318414, 7.965519315082459, 7.962889560402873, 7.96608454434904, 7.964269786720931, 7.971623033053358, 7.974914517920219, 7.969681498357046, 7.967955273599187, 7.975456405618838, 7.9684181130412375, 7.97320283818155, 7.968431893892658, 7.966204595131624, 7.96605610692541, 7.966332694676725, 7.971456424653976, 7.968000447774554, 7.970655672809264, 7.9675307521731344, 7.968798524147481, 7.9698977357750005, 7.96911630740165, 7.968796426465517, 7.968010595488933, 7.968081099518396, 7.964573841674523, 7.968899768402773, 7.972399676220342, 7.969760572970428, 7.974711089381694, 7.972320094177732, 7.97436607032051, 7.979779008873986, 7.978954327262428, 7.9782990616425495, 7.977137345243185, 7.983692259044435, 7.98282984106168, 7.984539652687816, 7.980196065595356, 7.980882899047642, 7.983860262980059, 7.981935440978747, 7.978659569338712, 7.977815165362997, 7.98147494103135, 7.9770339279740226, 7.974924111821059, 7.968710485343875, 7.9721173724059415, 7.977939508141479, 7.975839866975446, 7.968094791237375, 7.970040453963296, 7.97425376534272, 7.972744870445625, 7.9738882622721095, 7.973615931337926, 7.972850311270861, 7.970621382779132, 7.972212756002972, 7.969582818144897, 7.96804835036518, 7.977597371646157, 7.972257368872725, 7.973783077959639, 7.97526466549767, 7.978818566569367, 7.977980435126757, 7.979210550273886, 7.977486945494544, 7.975562031161479, 7.973227964464182, 7.977410000559354, 7.971115737017688, 7.979967510854441, 7.976304233797281, 7.980429857742543, 7.976661470978678, 7.97492576235426, 7.973046612497773, 7.972312280644317, 7.97281232611914, 7.974793389761597, 7.974702780180626, 7.9746022291093155, 7.970892993681216, 7.973144399180317, 7.974413917366162, 7.977281981335135, 7.974992447806287, 7.974317409622286, 7.973417338252738, 7.973132774876464, 7.976207340769876, 7.972696390094723, 7.97368160948127, 7.973257007475736, 7.973997796446296, 7.978834800200598, 7.9782501637587835, 7.9739350383341545, 7.97812237437458, 7.971378846382678, 7.96995274784819, 7.969540871348697, 7.970430655426142, 7.97631373720356, 7.973637366326072, 7.977378927308044, 7.97660205125845, 7.977336763015626, 7.9781962227526115, 7.978674397730159, 7.979023550390156, 7.976363838085904, 7.975924831056585, 7.978243474776891, 7.977637059833417, 7.982285020175597, 7.976701908716963, 7.975738741818458, 7.980300849300761, 7.974930579821617, 7.9851737835227725, 7.974553475545307, 7.9738447210218055, 7.971561405286572, 7.973235692215182, 7.970498156098892, 7.967678459037899, 7.968219582396906, 7.957745575460739, 7.955436215812326, 7.957026003798214, 7.9552475370433084, 7.957196235199045, 7.961559213671425, 7.961882249434021, 7.955937479992247, 7.958677133073904, 7.959571059624063, 7.956711677966464, 7.957628223885857, 7.957543783143879, 7.961683075757272, 7.954555803113333, 7.964447106590498, 7.958364617905458, 7.962492288034489, 7.9642626274293375, 7.9642695550676885, 7.955757109905835, 7.962293454380178, 7.964040380940623, 7.960122272316499, 7.958529621376437, 7.961129768817454, 7.964181961422184, 7.960869416151482, 7.954296420770787, 7.959949108360495, 7.961542698844975, 7.963298117823545, 7.966348073605158, 7.9632366688936935, 7.965037331577004, 7.9642326537156025, 7.967832102199861, 7.963151846229316, 7.9624910403426625, 7.963610507407117, 7.962914391811398, 7.9659831856510985, 7.958071089010521, 7.957722501219199, 7.95711491058348, 7.952910697747337, 7.961249189348069, 7.956428431323052, 7.963099587760243, 7.960722463398189, 7.9580797130643175, 7.961796027389195, 7.956332227992653, 7.9606434988161086, 7.959324420961314, 7.960131379024115, 7.961610161703137, 7.971886297648482, 7.976563729582817, 7.973224528896428, 7.985600899771588, 7.974283824671788], "out_median": 15.625603966444169, "secs": 10.0}
{"repo": "tiiuae/Falcon-H1-0.5B-Base", "tie": false, "vocab_cfg": 32784, "arch": "FalconH1ForCausalLM", "emb_name": "model.embed_tokens.weight", "V": 32784, "H": 1024, "dtype": "BF16", "emb": {"median_l2": 11.230533885062318, "min_l2": 2.3042915212095805e-22, "n_zero": 0, "n_tiny_1e-6": 363, "n_tiny_nonzero": 363, "n_weak_1e-3med": 376, "n_weak_1e-2med": 381, "n_nonfinite": 0}, "emb_weak_ids": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 18, 19, 20, 25, 26, 31, 131, 132, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288, 289, 290, 291, 292, 293, 294, 295, 296, 297, 298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 308, 309, 310, 311, 312, 313, 314, 315, 316, 317, 318, 319, 320, 321, 322, 323, 324, 325, 326, 327, 328, 329, 330, 331, 332, 333, 334, 335, 336, 337, 338, 339, 340, 341, 342, 343, 344, 345, 346, 347, 348, 349, 350, 351, 352, 353, 354, 355, 356, 357, 358, 359, 360, 361, 362, 363, 364, 365, 366, 367, 368, 369, 370, 371, 372, 373, 374, 375, 376, 377, 378, 379, 380, 381, 382, 383, 384, 385, 386, 387, 388, 389, 390, 391, 392, 393, 394, 395, 396, 397, 398, 399, 400, 401, 402, 403, 404, 405, 406, 407, 408, 409, 410, 411, 412, 413, 414, 415, 416, 417, 418, 419, 420, 421, 422, 423, 424, 425, 426, 427, 428, 429, 430, 431, 432, 433, 434, 435, 436, 437, 438, 439, 440, 441, 442, 443, 444, 445, 446, 447, 448, 449, 450, 451, 452, 453, 454, 455, 456, 457, 458, 459, 460, 461, 462, 463, 464, 465, 466, 467, 468, 469, 470, 471, 472, 473, 474, 475, 476, 477, 478, 479, 480, 481, 482, 483, 484, 485, 486, 487, 488, 489, 490, 491, 492, 493, 494, 495, 496, 497, 498, 499, 500, 501, 502, 503, 504, 505, 506, 507, 508, 509, 510, 511, 512, 513, 514, 515, 516, 517, 518, 519, 520, 521, 522, 523, 3459, 7217, 7871, 10022, 11577, 12901, 13148, 15396, 15544, 15852, 16170, 16511, 18543, 18582, 18595, 18757, 18898, 19061, 21379, 21599, 21926, 22275, 23525, 23709, 24439, 24573, 25479, 25497, 26600, 26671, 26825, 28905, 28921, 29374, 29899, 31378, 31781, 32140, 32318, 32354, 32475, 32739, 32740, 32768, 32769, 32770, 32771, 32772, 32773, 32774, 32775, 32776, 32777, 32778, 32779, 32780, 32781, 32782, 32783], "emb_weak_l2": [0.005234298977671223, 2.4713530671213905e-22, 2.3515231542131667e-22, 2.5732519308266407e-22, 0.00048158336697023464, 2.382446413236357e-22, 2.4269101083068887e-22, 2.5239543910421567e-22, 2.410370425324026e-22, 2.4885046015350917e-22, 2.4301393582179557e-22, 2.454312542038927e-22, 2.3995197112689715e-22, 6.16908073425293e-06, 2.4088804806175084e-22, 2.4519330468650283e-22, 2.510787800052301e-22, 2.384867389907451e-22, 2.409477509210137e-22, 2.420272758978216e-22, 2.477169356485995e-22, 2.417683784537748e-22, 2.419785505602376e-22, 2.591535367421422e-22, 2.431266221226937e-22, 2.512957920923457e-22, 2.4864038367771143e-22, 2.444034984886761e-22, 2.483161044492334e-22, 2.4480137382201963e-22, 2.4249172090173587e-22, 2.5246114717703075e-22, 2.453711741420832e-22, 2.466143432809554e-22, 2.456631897769258e-22, 2.4057249597021175e-22, 2.50513764052381e-22, 2.4778565171937423e-22, 2.5279222982214786e-22, 2.4489953571514214e-22, 2.4978192581887956e-22, 2.530830775988388e-22, 2.3870133769185396e-22, 2.5450700259584265e-22, 2.5034220565599348e-22, 2.5666764631130657e-22, 2.468121368956951e-22, 2.518355293606769e-22, 2.4659554331939156e-22, 2.450397032706582e-22, 2.4740769540491986e-22, 2.5316484774443305e-22, 2.5192253950278494e-22, 2.463212154954492e-22, 2.4930762039930135e-22, 2.542927051777932e-22, 2.4518845097693803e-22, 2.548867847332827e-22, 2.5501446732748294e-22, 2.3784301961603725e-22, 2.464655885378263e-22, 2.490699858126422e-22, 2.376320134058875e-22, 2.5096092174947457e-22, 2.3394998044117387e-22, 2.500879082908489e-22, 2.5225517169845224e-22, 2.402155398614353e-22, 2.411423417255531e-22, 2.3967065805208436e-22, 2.4042975314877307e-22, 2.490241472896069e-22, 2.489306987238274e-22, 2.5116608350335156e-22, 2.3516473767356214e-22, 2.4404594431570035e-22, 2.557440484638566e-22, 2.511104575329614e-22, 2.5441242006514124e-22, 2.5071306040549497e-22, 2.530248475628577e-22, 2.33991788470167e-22, 2.3891227025415053e-22, 2.495108417686497e-22, 2.512393602569715e-22, 2.4414182995379092e-22, 2.522623809238681e-22, 2.4243770224829374e-22, 2.4998796359065313e-22, 2.454543908641911e-22, 2.456541671299522e-22, 2.4765080518541574e-22, 2.524596816618876e-22, 2.482853633196174e-22, 2.415705425046651e-22, 2.482709284092736e-22, 2.432894037184965e-22, 2.4717138049260175e-22, 2.5495835992288085e-22, 2.419342426751102e-22, 2.4104130818919856e-22, 2.4909318835913543e-22, 2.413804169311844e-22, 2.5108088466914004e-22, 2.574144320051259e-22, 2.5135529044341735e-22, 2.534860280098008e-22, 2.3589922346455495e-22, 2.48990032246675e-22, 2.3644376413189384e-22, 2.475655963019545e-22, 2.3752848510610185e-22, 2.5848460910286187e-22, 2.4571495357078696e-22, 2.5197713708512113e-22, 2.538340986043327e-22, 2.399234084210176e-22, 2.430730704409473e-22, 2.4599733053370016e-22, 2.543441713156875e-22, 2.584117422023179e-22, 2.4309867205453356e-22, 2.542078811571379e-22, 2.3829698619698697e-22, 2.48661724794833e-22, 2.482289653931441e-22, 2.5159049240068476e-22, 2.3743174258403117e-22, 2.5585495247940714e-22, 2.388200628792527e-22, 2.5217617626146463e-22, 2.4806108841628546e-22, 2.5060412274101886e-22, 2.426073826179913e-22, 2.4135796573817613e-22, 2.464746243250466e-22, 2.390526285596221e-22, 2.533160699558505e-22, 2.380886377970686e-22, 2.503102017402033e-22, 2.4293435121318237e-22, 2.509734113873894e-22, 2.462239578347624e-22, 2.4224320662302314e-22, 2.461559510764935e-22, 2.412932829147655e-22, 2.4961319532809866e-22, 2.5058116283112777e-22, 2.4964466756085724e-22, 2.5490362526007773e-22, 2.573955168130965e-22, 2.4620782372456075e-22, 2.537002376090781e-22, 2.3942483455514734e-22, 2.398169279796795e-22, 2.5247764396469577e-22, 2.5170550959341796e-22, 2.4599430025363753e-22, 2.414921348783952e-22, 2.4929126778443764e-22, 2.400426340205465e-22, 2.506333743934173e-22, 2.4378666611296275e-22, 2.547988658403954e-22, 2.4583583764508134e-22, 2.5213919702083234e-22, 2.4690124222033673e-22, 2.3042915212095805e-22, 2.4443724410384104e-22, 2.4936261904723676e-22, 2.34558601435277e-22, 2.470161651637253e-22, 2.335411457529145e-22, 2.535825418416646e-22, 2.4248905825562613e-22, 2.524420455995695e-22, 2.4769341806082734e-22, 2.447969267023168e-22, 2.5056028516613064e-22, 2.539802189301995e-22, 2.4234954867872986e-22, 2.548981850054911e-22, 2.4405392186417177e-22, 2.36300810341438e-22, 2.3734109462770523e-22, 2.4868501969272693e-22, 2.4672375547304164e-22, 2.4818424051521664e-22, 2.479887233274492e-22, 2.536781490291434e-22, 2.5245292377005774e-22, 2.4320996620128425e-22, 2.446798350838855e-22, 2.461326191543498e-22, 2.4414567809413237e-22, 2.4297072045989507e-22, 2.5725484005653318e-22, 2.4737333617063136e-22, 2.583543302800706e-22, 2.380115598857943e-22, 2.534053766079823e-22, 2.5377641369158813e-22, 2.497466517953414e-22, 2.3799985443958295e-22, 2.524117069855958e-22, 2.445782492362109e-22, 2.436257666912742e-22, 2.4966353793648743e-22, 2.4553922463689313e-22, 2.387562484419024e-22, 2.4327194721485815e-22, 2.394819900078206e-22, 2.4590022030405035e-22, 2.4660187298558836e-22, 2.4603246962476965e-22, 2.4162568656725575e-22, 2.441715282528109e-22, 2.554743768347749e-22, 2.445515307648467e-22, 2.4855317187510224e-22, 2.3089503101153864e-22, 2.4922249348129236e-22, 2.468317707745388e-22, 2.3219877867762905e-22, 2.518126633396581e-22, 2.4781584428119513e-22, 2.583637552263534e-22, 2.474799851582522e-22, 2.404302481133828e-22, 2.3685903511953626e-22, 2.5774447624086897e-22, 2.3835351862660484e-22, 2.3934058858640234e-22, 2.5536143446378767e-22, 2.442773999907719e-22, 2.519456311126808e-22, 2.4872819711480942e-22, 2.321571870882735e-22, 2.49136795325904e-22, 2.548862504156355e-22, 2.576153978018331e-22, 2.3701989006703503e-22, 2.484246137289026e-22, 2.4382580785698337e-22, 2.5422666277054347e-22, 2.4100034695155575e-22, 2.4578854892762376e-22, 2.5098220532944883e-22, 2.35479724372151e-22, 2.5151951136590983e-22, 2.370360994883045e-22, 2.5263257778975715e-22, 2.4654908169315765e-22, 2.395743603700442e-22, 2.602320643165991e-22, 2.513711187738861e-22, 2.5334632003401565e-22, 2.4721556401942337e-22, 2.5716541240199873e-22, 2.6119490761696386e-22, 2.45615187285404e-22, 2.4593912790969856e-22, 2.5127318686352604e-22, 2.4492684568673086e-22, 2.364757685970066e-22, 2.4352015775778456e-22, 2.4553912046661717e-22, 2.577261445830175e-22, 2.409218561998389e-22, 2.3975025771447323e-22, 2.460012463550917e-22, 2.4510580022914354e-22, 2.494747229561499e-22, 2.441653547076517e-22, 2.470783827894612e-22, 2.4163204076949995e-22, 2.427223002810281e-22, 2.4841601187776313e-22, 2.431284630970191e-22, 2.4286753605622886e-22, 2.406544810835985e-22, 2.514878792514984e-22, 2.4028051764334183e-22, 2.4781308161950126e-22, 2.5942180072690207e-22, 2.534755208803052e-22, 2.4875289744100237e-22, 2.505373845879288e-22, 2.506099961950106e-22, 2.4532189731589224e-22, 2.4476125635005947e-22, 2.4081484570238314e-22, 2.432814543179904e-22, 2.4806164415324972e-22, 2.4413646947961717e-22, 2.4664722927223255e-22, 2.433951633327917e-22, 2.42705070322835e-22, 2.5081441965041226e-22, 2.481765862211468e-22, 2.411869049327234e-22, 2.489603868068928e-22, 2.5082856433416173e-22, 2.5142905889811295e-22, 2.460332929057836e-22, 2.541936036109799e-22, 2.42330173827547e-22, 2.428432414333631e-22, 2.5260108413094923e-22, 2.5635371653514633e-22, 2.501260400388117e-22, 2.5387770192323006e-22, 2.5379757788173357e-22, 2.5654149625324765e-22, 2.4674893058702965e-22, 2.4845001998548884e-22, 2.4182618730500352e-22, 2.4158112446320624e-22, 2.4522940685620574e-22, 0.005640235829270963, 5.844049155712128e-08, 7.696897373478372e-06, 5.844049155712128e-08, 2.3964734759052316e-22, 0.00010371245845289282, 2.154016338136245e-06, 2.3551069833316584e-09, 2.482884912425646e-22, 1.1205673217773438e-05, 2.4705879641364846e-22, 8.066464163292153e-17, 2.35741026699543e-09, 0.00010427216139653257, 5.305661282568094e-16, 2.49118197661608e-22, 2.35741026699543e-09, 2.434416265155692e-22, 3.594905138015747e-07, 1.1205673217773438e-05, 2.451005982073372e-13, 5.30825383648903e-16, 2.600795788723583e-22, 1.0302869668521453e-13, 2.430277313169063e-22, 2.370209568507862e-22, 2.376784618096279e-22, 2.554841892282912e-22, 2.361953279380687e-22, 2.427395325164345e-22, 4.246830940246582e-07, 2.5673623453219135e-22, 2.4951651938374676e-22, 0.0079345703125, 2.421251338236356e-22, 2.4449933426924976e-22, 0.006796098842294334, 0.00933837890625, 1.5187499866051812e-19, 2.490341696928018e-22, 2.388924543466663e-22, 2.4090096207270485e-22, 2.458144609383347e-22, 2.3573763475521696e-22, 2.489588294155535e-22, 2.432868790946197e-22, 2.487856419402467e-22, 2.482777835559642e-22, 2.4452496659281073e-22, 2.492983533248811e-22, 2.423488368385029e-22, 2.466870751074933e-22, 2.362520745221288e-22, 2.3923911137754216e-22, 2.563828423444182e-22, 2.5136623463937043e-22, 2.4628711538628374e-22], "out_name": "lm_head.weight", "out": {"median_l2": 5.559612894941799, "min_l2": 2.4260859894469897, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "out_l2_at_weak": [2.455525490672849, 2.455665323586745, 2.4503735144284446, 2.4517782005381017, 2.451314600208523, 2.453708826039333, 2.455184441738227, 2.453882315011179, 2.4536518342818483, 2.4529604724926073, 2.453838769959417, 2.453675895441958, 2.4545132185694705, 2.455478403828195, 2.453030410197946, 2.4548703593808967, 2.455589658024187, 2.453626068310473, 2.4540537365763213, 2.456549540305833, 2.454665579112482, 2.450769685067827, 2.4531599432054754, 2.450730896579526, 2.454862549475701, 2.4552188328715316, 2.4540186274778417, 2.451954732161096, 2.4529546463436134, 2.4541485444623805, 2.453646245042051, 2.45170499392463, 2.4512830283540037, 2.4563019296881285, 2.4519044651819444, 2.455687995420248, 2.4539767202328067, 2.455529796387816, 2.4515737746380695, 2.4568428681522314, 2.4522857458619303, 2.4532146194106534, 2.4552173741962555, 2.455971828214144, 2.454086698595471, 2.4536880969538073, 2.4549421275662096, 2.453082096723728, 2.4532610491477795, 2.454656132333593, 2.4541787850790433, 2.4522166080142704, 2.452135789430116, 2.4553599680914897, 2.4554700523912785, 2.452996721694607, 2.455690840587031, 2.454949736516321, 2.4553287530729855, 2.4542738042596417, 2.4545287706517978, 2.455207083429993, 2.4524043252765377, 2.4541896836219794, 2.454660306189205, 2.4527443794204244, 2.454130861739227, 2.454506797301768, 2.450004883184772, 2.456647669292816, 2.4543391396862764, 2.45586459448739, 2.4527738842688906, 2.451222578668096, 2.4542897139597386, 2.4540161829266434, 2.4515182649169955, 2.454603651903485, 2.4572516132918527, 2.454582434909754, 2.453332267623837, 2.451789058895129, 2.4548366200688956, 2.4527067748284903, 2.4546936946092117, 2.4536909173427333, 2.4504414816041127, 2.4544158941123144, 2.4530395293796774, 2.455849136832387, 2.453940871892484, 2.451787210843577, 2.4525572529773116, 2.455648664889088, 2.4520007863938176, 2.4548334897630797, 2.454412248934847, 2.4507566274338766, 2.4544173950410775, 2.451175502082618, 2.4555786193798843, 2.4550176158071744, 2.454209419449299, 2.45357537826248, 2.4509180018386663, 2.4513014620870077, 2.454153155044223, 2.450763891895954, 2.45500542082627, 2.4533074303465625, 2.4525285318318195, 2.4529710077684865, 2.4526749444221747, 2.45635421556954, 2.4529410757008767, 2.451054007043512, 2.453042218067751, 2.454077675550676, 2.453756722948754, 2.4548122762562756, 2.4532974618623102, 2.4579903714522704, 2.4533390895239275, 2.4524456953821847, 2.4562793457399685, 2.45320166674727, 2.453456473192039, 2.454280641599705, 2.453417875039109, 2.455317601180494, 2.4517988131215356, 2.454851730660384, 2.452880243383322, 2.4566600164973798, 2.453991280121577, 2.4537518985586435, 2.456569596975734, 2.4543056051460366, 2.454061550308681, 2.45194265296679, 2.4565292756591024, 2.4528306061954206, 2.4520663017896815, 2.4555181613263644, 2.4543716117223475, 2.449905404742707, 2.4542300880428125, 2.4542401874113584, 2.45289842848284, 2.4527072412482793, 2.4544309216050455, 2.4524495673655693, 2.4515978356031485, 2.453048341326256, 2.456010596555347, 2.4545407651689235, 2.449794186103363, 2.4510215165784834, 2.4536404425352165, 2.4540431765671307, 2.454236981525682, 2.454845888322892, 2.4505808942872758, 2.451542958757888, 2.4547147367252324, 2.4529532652079684, 2.449878996178953, 2.4546509047025675, 2.4500323676705533, 2.4523125443567113, 2.4532253507713766, 2.452033145167367, 2.452705481455048, 2.456331397473994, 2.452162892650452, 2.4511400556069516, 2.4567062783861533, 2.452074685795565, 2.453180633294986, 2.456616656126099, 2.451650264716973, 2.45418898013434, 2.450799681927058, 2.456605818123714, 2.452725943954236, 2.4538399139848157, 2.454000159859089, 2.4542947208460872, 2.4522002450071967, 2.4561552464655803, 2.4525386098733795, 2.453435554953726, 2.457628531703573, 2.455466692453681, 2.452553472316034, 2.4520303011345286, 2.4546642128070766, 2.4506521626180544, 2.450714148822716, 2.4521885398118055, 2.4539472970365153, 2.454410646609116, 2.4553426689977997, 2.451969182773631, 2.4527471590757477, 2.4554866721372544, 2.4516483484356963, 2.4537501447314556, 2.4537946898436602, 2.4528878505744123, 2.4517785050145133, 2.4545663100822925, 2.4506121281729425, 2.4522403625273093, 2.4558461318774776, 2.4547774562529443, 2.455045065345845, 2.45419818042399, 2.4498128832539647, 2.4523359241150735, 2.452645890472843, 2.4538814864456864, 2.4550730024858125, 2.4504148152065817, 2.455333589732409, 2.4507864615098796, 2.453980373261582, 2.4516371496686666, 2.454871610330224, 2.4553686679057463, 2.45276184098294, 2.450519547153427, 2.4561917521941345, 2.4539877374473322, 2.453237401129622, 2.4551362423721272, 2.4493483656664994, 2.455745362208083, 2.4540577676351587, 2.454797040129878, 2.4531267717710543, 2.4524391139690076, 2.453819204097237, 2.4533542728030064, 2.45340228495584, 2.4553328321170955, 2.453454314964828, 2.453968953347802, 2.456302897976428, 2.4559905313604156, 2.4550002582108306, 2.4552532505116837, 2.4523060332722544, 2.4557739730560333, 2.4552401862499704, 2.452956330670721, 2.453901877583463, 2.451204300942851, 2.4535917196910413, 2.4529588691329653, 2.453992577803594, 2.4533003463053964, 2.4545002598415735, 2.4483765535427264, 2.450602630116851, 2.4551529941182424, 2.453223223321874, 2.455276600257936, 2.4535032654462996, 2.45641191009642, 2.4518563500034434, 2.4550511248605047, 2.4518841848126143, 2.456344964583763, 2.454480664792922, 2.455706162261498, 2.4519493314295464, 2.45151458645554, 2.4535738894595203, 2.4540071015454488, 2.454746788799638, 2.453582547585162, 2.454871673098457, 2.4549128733004584, 2.4535890948336068, 2.4532356764809364, 2.453024624514528, 2.453388236232052, 2.452310553636542, 2.450358353194911, 2.456048775415382, 2.454547761863904, 2.4522338702572988, 2.4521533244968086, 2.4541361532754804, 2.4582155749597256, 2.452641786644556, 2.4517123588044805, 2.4555054678615225, 2.4562060250287634, 2.4543977261222785, 2.4549439355663445, 2.4540553830119376, 2.450580117194744, 2.45078350733827, 2.4541211789303237, 2.4512744645067484, 2.4544426332714493, 2.4552514224173234, 2.4520232625505964, 2.4561709783360772, 2.454992866370277, 2.4563564251683006, 2.4549988487855288, 2.4508278465113005, 2.4523942522474633, 2.454113873045256, 2.4535158521966003, 2.4526767209326517, 2.4546675415536403, 2.449405871118794, 2.4518710594450557, 2.454717288198861, 2.4546243042940596, 2.4532453642767713, 2.4552500829474773, 2.455152819763825, 2.45199200006341, 2.4530549403935167, 2.4559014691088676, 2.4522722287664296, 2.454240105635314, 2.4522020379886844, 2.4518192273272197, 2.4532722866202903, 2.45378471905775, 2.4484993546467773, 2.453087950697589, 2.4514451924299983, 2.4527040471631336, 2.451106414824235, 2.45531256275916, 2.452936236804808, 2.4505789358131054, 2.4552128793551438, 2.453248232576896, 2.4535864848184823, 2.449976379029228, 2.455545188661685, 2.4529181782762297, 2.453760122942391, 2.4534041205795214, 2.453351183040919, 2.451048975910363, 2.455068186356766, 2.4527920737959334, 2.4543584697406837, 2.4535807371703857, 2.4537264161135184, 2.452109146961859, 2.455119972923377, 2.450425389031705, 2.4544040013175663, 2.453430368687834, 2.4544550232737876, 2.45271352150232, 2.4520572009167294, 2.4535692307474797, 2.4534582406003262, 2.451763659054975, 2.454802408267923, 2.452074835732167, 2.4562836481218167, 2.4525245168094676, 2.4532483434307317, 2.4537892061003066], "out_median": 5.559612894941799, "secs": 8.1}
{"repo": "tiiuae/Falcon-H1-34B-Instruct", "tie": false, "vocab_cfg": 261120, "arch": "FalconH1ForCausalLM", "emb_name": "model.embed_tokens.weight", "V": 261120, "H": 5120, "dtype": "BF16", "emb": {"median_l2": 55.22927161569211, "min_l2": 1.296614525943014e-14, "n_zero": 0, "n_tiny_1e-6": 1223, "n_tiny_nonzero": 1223, "n_weak_1e-3med": 1324, "n_weak_1e-2med": 1451, "n_nonfinite": 0}, "emb_weak_ids": [7, 10, 12, 25, 26, 131, 132, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288, 289, 290, 291, 292, 293, 294, 295, 296, 297, 298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 308, 309, 310, 311, 312, 313, 314, 315, 316, 317, 318, 319, 320, 321, 322, 323, 324, 325, 326, 327, 328, 329, 330, 331, 332, 333, 334, 335, 336, 337, 338, 339, 340, 341, 342, 343, 344, 345, 346, 347, 348, 349, 350, 351, 352, 353, 354, 355, 356, 357, 358, 359, 360, 361, 362, 363, 364, 365, 366, 367, 368, 369, 370, 371, 372, 373, 374, 375, 376, 377, 378, 379, 380, 381, 382, 383, 384, 385, 386, 387, 388, 389, 390, 391, 392, 393, 394, 395, 396, 397, 398, 399, 400, 401, 402, 403, 404, 405, 406, 407, 408, 409, 410, 411, 412, 413, 414, 415, 416, 417, 418, 419, 420, 421, 422, 423, 424, 425, 426, 427, 428, 429, 430, 431, 432, 433, 434, 435, 436, 437, 438, 439, 440, 441, 442, 443, 444, 445, 446, 447, 448, 449, 450, 451, 452, 453, 454, 455, 456, 457, 458, 459, 460, 461, 462, 463, 464, 465, 466, 467, 468, 469, 470, 471, 472, 473, 474, 475, 476, 477, 478, 479, 480, 481, 482, 483, 484, 485, 486, 487, 488, 489, 490, 491, 492, 493, 494, 495, 496, 497, 498, 499, 500, 501, 502, 503, 504, 505, 506, 507, 508, 509, 510, 511, 512, 513, 514, 515, 516, 517, 518, 519, 520, 521, 522, 523, 524, 525, 526, 527, 528, 529, 530, 531, 532, 533, 534, 535, 536, 537, 538, 539, 540, 541, 542, 543, 544, 545, 546, 547, 548, 549, 550, 551, 552, 553, 554, 555, 556, 557, 558, 559, 560, 561, 562, 563, 564, 565, 566, 567, 568, 569, 570, 571, 572, 573, 574, 575, 576, 577, 578, 579, 580, 581, 582, 583, 584, 585, 586, 587, 588, 589, 590, 591, 592, 593, 594, 595, 596, 597, 598, 599, 600, 601, 602, 603, 604, 605, 606, 607, 608, 609, 610, 611, 612, 613, 614, 615, 616, 617, 618, 619, 620, 621, 622, 623, 624, 625, 626, 627, 628, 629, 630, 631, 632, 633, 634, 635, 636, 637, 638, 639, 640, 641, 642, 643, 644, 645, 646, 647, 648, 649, 650, 651, 652, 653, 654, 655, 656, 657, 658, 659, 660, 661, 662, 663, 664, 665, 666, 667, 668, 669, 670, 671, 672, 673, 674, 675, 676, 677, 678, 679, 680, 681, 682, 683, 684, 685, 686, 687, 688, 689, 690, 691, 692, 693, 694, 695, 696, 697, 698, 699, 700, 701, 702, 703, 704, 705, 706, 707, 708, 709, 710, 711, 712, 713, 714, 715, 716, 717, 718, 719, 720, 721, 722, 723, 724, 725, 726, 727, 728, 729, 730, 731, 732, 733, 734, 735, 736, 737, 738, 739, 740, 741, 742, 743, 744, 745, 746, 747, 748, 749, 750, 751, 752, 753, 754, 755, 756, 757, 758, 759, 760, 761, 762, 763, 764, 765, 766, 767, 768, 769, 770, 771, 772, 773, 774, 775, 776, 777, 778, 779, 780, 781, 782, 783, 784, 785, 786, 787, 788, 789, 790, 791, 792, 793, 794, 795, 796, 797, 798, 799, 800, 801, 802, 803, 804, 805, 806, 807, 808, 809, 810, 811, 812, 813, 814, 815, 816, 817, 818, 819, 820, 821, 822, 823, 824, 825, 826, 827, 828, 829, 830, 831, 832, 833, 834, 835, 836, 837, 838, 839, 840, 841, 842, 843, 844, 845, 846, 847, 848, 849, 850, 851, 852, 853, 854, 855, 856, 857, 858, 859, 860, 861, 862, 863, 864, 865, 866, 867, 868, 869, 870, 871, 872, 873, 874, 875, 876, 877, 878, 879, 880, 881, 882, 883, 884, 885, 886, 887, 888, 889, 890, 891, 892, 893, 894, 895, 896, 897, 898, 899, 900, 901, 902, 903, 904, 905, 906, 907, 908, 909, 910, 911, 912, 913, 914, 915, 916, 917, 918, 919, 920, 921, 922, 923, 924, 925, 926, 927, 928, 929, 930, 931, 932, 933, 934, 935, 936, 937, 938, 939, 940, 941, 942, 943, 944, 945, 946, 947, 948, 949, 950, 951, 952, 953, 954, 955, 956, 957, 958, 959, 960, 961, 962, 963, 964, 965, 966, 967, 968, 969, 970, 971, 972, 973, 974, 975, 976, 977, 978, 979, 980, 981, 982, 983, 984, 985, 986, 987, 988, 989, 990, 991, 992, 993, 994, 995, 996, 997, 998, 999, 1000, 1001, 1002, 1003, 1004, 1005, 1006, 1007, 1008, 1009, 1010, 1011, 1012, 1013, 1014, 1015, 1016, 1017, 1018, 1019, 1020, 1021, 1022, 1023, 1024, 1025, 1026, 1027, 1028, 1029, 1030, 1031, 1032, 1033, 1034, 1035, 1361, 6212, 20208, 23866, 27917, 30188, 34252, 34265, 34271, 34272, 34279, 34401, 44587, 45749, 45850, 45857, 45860, 45861, 45868, 45869, 45873, 45878, 45879, 45881, 45882, 45883, 45884, 45886, 45887, 45888, 45889, 45890, 48095, 52246, 52659, 61407, 69091, 74023, 74440, 74524, 74543, 74584, 74626, 74627, 74655, 74659, 74666, 74672, 74696, 74699, 74723, 74730, 74740, 74744, 74750, 74759, 74765, 74767, 74768, 74774, 74793, 74804, 74805, 74812, 74815, 74848, 74850, 74856, 74861, 74868, 74869, 74880, 74881, 74883, 74884, 74892, 74894, 74897, 74908, 74919, 74920, 74926, 74929, 74931, 74934, 74937, 74941, 74942, 74945, 74951, 74953, 74958, 74960, 74961, 74966, 74972, 74981, 74984, 74986, 74987, 74988, 74989, 74990, 74996, 74997, 74999, 75000, 75002, 75005, 75013, 75014, 75015, 75017, 75020, 75021, 75024, 75026, 75030, 75033, 75034, 75035, 75036, 75037, 75038, 75039, 75040, 75041, 75042, 75046, 75048, 75052, 75053, 75061, 75062, 75064, 75068, 75069, 75070, 75073, 75074, 75077, 75079, 75081, 75082, 75084, 75085, 75086, 75087, 75092, 75096, 75100, 75101, 75102, 75104, 75106, 75107, 75108, 75110, 75111, 75112, 75113, 75114, 75117, 75118, 75119, 75120, 75121, 75122, 75123, 75124, 75125, 75126, 75127, 75128, 75129, 75130, 75131, 75134, 75137, 75139, 75140, 75141, 75143, 75144, 75146, 75148, 75149, 75150, 75152, 75154, 75155, 75156, 75158, 75159, 75160, 75161, 75164, 75165, 75167, 75169, 75170, 75171, 75172, 75173, 75175, 75177, 75178, 75179, 75180, 75181, 75183, 75185, 75187, 75188, 75189, 75192, 75193, 75194, 75195, 75198, 75199, 75200, 75201, 75202, 75203, 75204, 75206, 75209, 75212, 75214, 75219, 75220, 75221, 75222, 75223, 75228, 75229, 75230, 75232, 75234, 75235, 75236, 75237, 75238, 75239, 75240, 75241, 75242, 75243, 75244, 75250, 75251, 75256, 75257, 75258, 75259, 75260, 75261, 75262, 75263, 75264, 75265, 75266, 75267, 75268, 75269, 75270, 75272, 75273, 75275, 75276, 75278, 75279, 75280, 75281, 75282, 75283, 75284, 75285, 75286, 75287, 75288, 75289, 75290, 75291, 75293, 75294, 75295, 75296, 75297, 75298, 75300, 75301, 75302, 75303, 75304, 75305, 75306, 75307, 75308, 75309, 75310, 75311, 75312, 75313, 75314, 75315, 75316, 75317, 75318, 75319, 75320, 75321, 75322, 75323, 75324, 75325, 75326, 75327, 75328, 75329, 75331, 75332, 75333, 75334, 75335, 75336, 75337, 75338, 75339, 75340, 75341, 75342, 75343, 75344, 75345, 75346, 75347, 75348, 75349, 75350, 75351, 75352, 75353, 75354, 75355, 75356, 75357, 75358, 75359, 75360, 75361, 75362, 75363, 75364, 75365, 75366, 75367, 75368, 75369, 75370, 75371, 75373, 75374, 75375, 75376, 75377, 75378, 75379, 75380, 75381, 75382, 75383, 75384, 75385, 75386, 75387, 75388, 75389, 75390, 75391, 75392, 75393, 75394, 75395, 75396, 75397, 75398, 75399, 75400, 75401, 75402, 75403, 75404, 75405, 75406, 75407, 75408, 75409, 75410, 75411, 75412, 75413, 75414, 75415, 75416, 75417, 75418, 75419, 75420, 75421, 75422, 75423, 75424, 75425, 75426, 75427, 75428, 75429, 75430, 75431, 75432, 75433, 75434, 75435, 75436, 75437, 75438, 80667, 80861, 82049, 82188, 94131, 103599, 103600, 103601, 114934, 117467, 120236, 122081, 124321, 125076, 125082, 125085, 127167, 136691, 137677, 142580, 151181, 159321, 163020, 165566, 166445, 167306, 169820, 171095, 171098, 171105, 171107, 171108, 171109, 171112, 171113, 171114, 171115, 171116, 171117, 171118, 175929, 176890, 179532, 190996, 191731, 191937, 202182, 218692, 222275, 223988, 225040, 225853, 226588, 227061, 228876, 229207, 229578, 230108, 230109, 230112, 230117, 231165, 234833, 234834, 234836, 235193, 236493, 237736, 238870, 240769, 242753, 243276, 244740, 245813, 245865, 247692, 248852, 251352, 252792, 254648, 255529, 256024, 258061], "emb_weak_l2": [0.00015886980469106133, 1.3325776535729358e-14, 1.3439683996509514e-14, 1.3392225643641794e-14, 1.338190956411486e-14, 1.3352767615162441e-14, 1.3384989328903553e-14, 1.3365597021808681e-14, 1.3163424469443474e-14, 1.3316283539160122e-14, 1.3395912483634419e-14, 1.3613334866139943e-14, 1.3383811375394711e-14, 1.3508942128477863e-14, 1.33653007674204e-14, 1.3336393231303576e-14, 1.3255508103649565e-14, 1.3308846096342682e-14, 1.3393617236718831e-14, 1.3384857063996668e-14, 1.3305590677905119e-14, 1.3390080981468627e-14, 1.3389016402882957e-14, 1.3306760211985178e-14, 1.3410594212478298e-14, 1.3426159011420943e-14, 1.3505962763482506e-14, 1.3473305898264397e-14, 1.3225903024801184e-14, 1.3498013618722123e-14, 1.3357786374579707e-14, 1.3219970840540581e-14, 1.33539839215536e-14, 1.3216578699154764e-14, 1.36042769397865e-14, 1.328398966021964e-14, 1.3289659265729778e-14, 1.3458979524103124e-14, 1.331107203853031e-14, 1.3417725994385054e-14, 1.3312781686565755e-14, 1.2972952191579923e-14, 1.3418318130497908e-14, 1.2972854694838432e-14, 1.3249364921005616e-14, 1.3322036326497812e-14, 1.325432542490786e-14, 1.3353601664110842e-14, 1.3241607618683435e-14, 1.3310851504979939e-14, 1.3261312629555919e-14, 1.3210027753845034e-14, 1.3097308653685382e-14, 1.3366307826492282e-14, 1.3370389349386085e-14, 1.3293175943814468e-14, 1.36157640618906e-14, 1.3231944414530363e-14, 1.3430901257831287e-14, 1.3115978454239795e-14, 1.3368846676949977e-14, 1.3381048003124902e-14, 1.3305213813809066e-14, 1.32724967855003e-14, 1.3213393952633695e-14, 1.314052499124732e-14, 1.3367841686376837e-14, 1.3384310700199956e-14, 1.3299521779677952e-14, 1.3000240599223904e-14, 1.3310270246656202e-14, 1.3305916035375979e-14, 1.3332950075796787e-14, 1.3426646858004249e-14, 1.3234780457078219e-14, 1.3341095090092147e-14, 1.3243495168805097e-14, 1.3256257172186532e-14, 1.3259156781622474e-14, 1.3246131008257975e-14, 1.3375916167368226e-14, 1.3223915271027018e-14, 1.3188741519416547e-14, 1.3175337966823388e-14, 1.3520761760790243e-14, 1.3347762440594383e-14, 1.317718575726978e-14, 1.3242201787993491e-14, 1.3026648568265893e-14, 1.3048393390503622e-14, 1.3319821392102312e-14, 1.338941158444027e-14, 1.3227326071339294e-14, 1.3241595691021088e-14, 1.3698507324412378e-14, 1.3685667215483592e-14, 1.3451302051335888e-14, 1.3499818210129953e-14, 1.3210228629494736e-14, 1.3396259227948166e-14, 1.3342925797121073e-14, 1.338661512575482e-14, 1.348782182238454e-14, 1.3439714526729182e-14, 1.3275874595541263e-14, 1.333914803815051e-14, 1.2994480032559591e-14, 1.3214435870029782e-14, 1.3447875819232846e-14, 1.320839540447736e-14, 1.3590114770318441e-14, 1.308436094609178e-14, 1.3230524147866145e-14, 1.348650197894734e-14, 1.3061324503374482e-14, 1.3307636008466264e-14, 1.3047500489848325e-14, 1.3354098469018427e-14, 1.3479106087830779e-14, 1.3568022638517502e-14, 1.3252374245629129e-14, 1.3069900849951754e-14, 1.347078408023508e-14, 1.3121419204049025e-14, 1.346361121187011e-14, 1.3139990565602985e-14, 1.3349694091154052e-14, 1.3585695146985265e-14, 1.326129398181907e-14, 1.3341530186260154e-14, 1.3555088457525183e-14, 1.3277546317589895e-14, 1.3369823716718161e-14, 1.3344187088725272e-14, 1.3170167634656993e-14, 1.3315074154589854e-14, 1.316491891853781e-14, 1.3453126711767248e-14, 1.3265412411391895e-14, 1.3330245435504765e-14, 1.3334569145257215e-14, 1.3227817159592557e-14, 1.3410609623077123e-14, 1.350922067285842e-14, 1.3260282923053788e-14, 1.3347912239060282e-14, 1.3284031997516222e-14, 1.3486932626609677e-14, 1.3360283114813526e-14, 1.3149974913923666e-14, 1.3351817648907971e-14, 1.330428424248736e-14, 1.3251238940224169e-14, 1.3504507920461519e-14, 1.334623122559406e-14, 1.3312226176256917e-14, 1.346811789959873e-14, 1.3394525504568418e-14, 1.3674551195926688e-14, 1.3600333130589596e-14, 1.3441375056295616e-14, 1.3465079796993436e-14, 1.3423783233307885e-14, 1.3418286891569202e-14, 1.3315256546406742e-14, 1.3296765190306117e-14, 1.3301564854373786e-14, 1.3309956869224538e-14, 1.3204959771153737e-14, 1.3570246865365496e-14, 1.3444397464806743e-14, 1.3245668709150623e-14, 1.3182379076401305e-14, 1.3218824783845308e-14, 1.3302290209220669e-14, 1.3585510480856966e-14, 1.3471330349379026e-14, 1.3427413805103978e-14, 1.3328129484188515e-14, 1.3314732095218173e-14, 1.3397945241633997e-14, 1.313092813716752e-14, 1.3186564609323426e-14, 1.3365442135682832e-14, 1.3337895253737708e-14, 1.3578915202868123e-14, 1.322500238952795e-14, 1.3326107964749588e-14, 1.3339477022440036e-14, 1.3269343131429359e-14, 1.3412310743415061e-14, 1.3360013016214285e-14, 1.3638909761134745e-14, 1.3196762735686377e-14, 1.3143551960373093e-14, 1.35317548937116e-14, 1.3342289255080147e-14, 1.337970176051772e-14, 1.3562867901380791e-14, 1.3418928603470784e-14, 1.3421137747187149e-14, 1.3414955993896612e-14, 1.3370640874543702e-14, 1.3587734075595952e-14, 1.3197918177219733e-14, 1.3428299940980036e-14, 1.3374889106533498e-14, 1.32625433390269e-14, 1.3271861239685051e-14, 1.3172473783056704e-14, 1.3444221138453204e-14, 1.3341800557817525e-14, 1.3251153890942615e-14, 1.3363717004994415e-14, 1.343022069995161e-14, 1.3357602589677012e-14, 1.3162228385125834e-14, 1.3319702873122338e-14, 1.346834072370129e-14, 1.3318071405003318e-14, 1.3366712822283192e-14, 1.3494679220385413e-14, 1.32266655426979e-14, 1.3342511171295121e-14, 1.3461392448150876e-14, 1.310856989038343e-14, 1.334714281408832e-14, 1.3359972189276904e-14, 1.3393277485425617e-14, 1.3160986764782516e-14, 1.3616757082111771e-14, 1.3468570103289309e-14, 1.3490265457458401e-14, 1.3313438760045872e-14, 1.3265683263366742e-14, 1.3411369809187045e-14, 1.3268763639885864e-14, 1.3345085481853147e-14, 1.332048979001056e-14, 1.3198765527717855e-14, 1.3416416398633595e-14, 1.3250413796378327e-14, 1.3276003567316377e-14, 1.3392616770566996e-14, 1.3319586608815483e-14, 1.3578121801141614e-14, 1.3339725917002646e-14, 1.3186494149726281e-14, 1.3510061902199731e-14, 1.3516804508596575e-14, 1.3475733602524858e-14, 1.3381127511322896e-14, 1.3343149711898792e-14, 1.3190836138472249e-14, 1.3238993142157385e-14, 1.3485444214814749e-14, 1.3519258587826863e-14, 1.3317452560003357e-14, 1.3453291390172479e-14, 1.3031720392203506e-14, 1.329805476922497e-14, 1.3438811887708446e-14, 1.3352135417406763e-14, 1.3367334994229171e-14, 1.3225031749842345e-14, 1.3169990242755981e-14, 1.3426303880415039e-14, 1.339332929472543e-14, 1.3093784843879084e-14, 1.3355070122034179e-14, 1.3446146150252846e-14, 1.3361948070188377e-14, 1.3481616453853564e-14, 1.3323387710736554e-14, 1.3208872533836042e-14, 1.325232750854407e-14, 1.3483976566737142e-14, 1.3504558505713509e-14, 1.3217320650985248e-14, 1.3260060900036991e-14, 1.3335139783446919e-14, 1.3351489116306187e-14, 1.3089041683008285e-14, 1.3410579100262708e-14, 1.3200914489079216e-14, 1.3166130502003462e-14, 1.3432619022132054e-14, 1.3360206859116137e-14, 1.3519831767190813e-14, 1.3393254643358144e-14, 1.3324285655157718e-14, 1.3234704650905599e-14, 1.3196827973185221e-14, 1.328900211074879e-14, 1.3447038660235422e-14, 1.3515389355264125e-14, 1.337135839783394e-14, 1.3299079122759193e-14, 1.3170880787160646e-14, 1.3337952842456069e-14, 1.3472017562979568e-14, 1.3454164014338519e-14, 1.336254483367259e-14, 1.3485117043873684e-14, 1.3365592667418747e-14, 1.3327263414620737e-14, 1.3176451363178184e-14, 1.3399919962725655e-14, 1.3216476597250152e-14, 1.3336465179944051e-14, 1.309346797127202e-14, 1.3218723700077807e-14, 1.3281863906101202e-14, 1.3034679363019913e-14, 1.3340794640170393e-14, 1.3420652554231035e-14, 1.3608341488784793e-14, 1.3152575792046213e-14, 1.3309902005753746e-14, 1.3167044972146168e-14, 1.3312775982404585e-14, 1.33852995492612e-14, 1.333508469455137e-14, 1.3410090525988779e-14, 1.3306451471220979e-14, 1.3310401239497981e-14, 1.334095093357247e-14, 1.329676840625034e-14, 1.3139294573782002e-14, 1.3158844568428008e-14, 1.3458294355239628e-14, 1.3250658241192578e-14, 1.34217957872304e-14, 1.3276512582478959e-14, 1.3572913201367666e-14, 1.3346729816967492e-14, 1.3348835560249194e-14, 1.3465837247810804e-14, 1.3437351758563552e-14, 1.3321869506281032e-14, 1.351013186520184e-14, 1.3276124986785428e-14, 1.3025940572940417e-14, 1.3643258722375297e-14, 1.3300003923844178e-14, 1.3245748772138099e-14, 1.352077858874037e-14, 1.3230137989013116e-14, 1.3496147067310147e-14, 1.3223608493208865e-14, 1.3302950701098424e-14, 1.3228569832135367e-14, 1.349469782620098e-14, 1.320385619645854e-14, 1.3289604580601514e-14, 1.3415116465655429e-14, 1.3392315883390278e-14, 1.3159289605946505e-14, 1.3160869575008452e-14, 1.3245915861470721e-14, 1.3412079572211804e-14, 1.3261464291290016e-14, 1.3397749275029829e-14, 1.3417967067327956e-14, 1.340180490451427e-14, 1.3073913187841107e-14, 1.3416870889623716e-14, 1.3365847707471195e-14, 1.3372487947723304e-14, 1.3327303417490116e-14, 1.3341876412884044e-14, 1.3262863469046182e-14, 1.3286839916459697e-14, 1.3180077058522518e-14, 1.3231224592920828e-14, 1.3556978823874832e-14, 1.3230912233993074e-14, 1.3266687172085748e-14, 1.3057903609017214e-14, 1.3142231350355114e-14, 1.323859556137344e-14, 1.3287411580297109e-14, 1.3460749305301157e-14, 1.3395438832614728e-14, 1.3402220146290425e-14, 1.3337992964399204e-14, 1.332267887404705e-14, 1.3099900777920392e-14, 1.339121730724694e-14, 1.3529988704662358e-14, 1.3422664395591103e-14, 1.3262564483327438e-14, 1.3278240029002086e-14, 1.3145012344361034e-14, 1.3399795793301454e-14, 1.3244120898952103e-14, 1.3309601578457254e-14, 1.3469133021130966e-14, 1.3217193870842256e-14, 1.3177773748412348e-14, 1.335623993722975e-14, 1.3271807710517902e-14, 1.333219764445226e-14, 1.3210534438775405e-14, 1.322843481531955e-14, 1.3207978094229138e-14, 1.3164144145613887e-14, 1.3227907298573346e-14, 1.3304363517781527e-14, 1.3169741599874864e-14, 1.3220158551514636e-14, 1.3259810723551533e-14, 1.3439105381841997e-14, 1.3289575977482417e-14, 1.330023012551432e-14, 1.3408628913163535e-14, 1.347279510699482e-14, 1.3400720361439115e-14, 1.343102670786639e-14, 1.337416218438732e-14, 1.3286594919471747e-14, 1.3325840775055965e-14, 1.3430804817055349e-14, 1.3464718434564311e-14, 1.3273040512906097e-14, 1.3346263302000539e-14, 1.3174791424107691e-14, 1.3008283770197686e-14, 1.3344145526624088e-14, 1.339269548109011e-14, 1.3275250758535475e-14, 1.3258182460437697e-14, 1.3126901977936399e-14, 1.3128071425116595e-14, 1.3237303128064145e-14, 1.3233440636370572e-14, 1.3267016399991006e-14, 1.3323157224484267e-14, 1.3338914298503573e-14, 1.3342803507781502e-14, 1.358815734850674e-14, 1.3237487536254676e-14, 1.3563371894919874e-14, 1.3233877979018466e-14, 1.3462730743316591e-14, 1.340704692056538e-14, 1.3461466553257897e-14, 1.3361400249426028e-14, 1.336294263541128e-14, 1.299588072459182e-14, 1.3548675522477407e-14, 1.3150420145526117e-14, 1.3527096883483838e-14, 1.34111365057881e-14, 1.3520154664569632e-14, 1.3273455587187426e-14, 1.3321059290513508e-14, 1.3280525316230187e-14, 1.3534034631986164e-14, 1.3578097267645847e-14, 1.3266302219364505e-14, 1.325132091653326e-14, 1.3216924094533203e-14, 1.3164109862982646e-14, 1.3154429306187052e-14, 1.332323788886162e-14, 1.3158910849962486e-14, 1.3462655631238876e-14, 1.3186276000678596e-14, 1.296614525943014e-14, 1.3248018837523681e-14, 1.3234539115677296e-14, 1.3425615519807212e-14, 1.353213128454799e-14, 1.328902427214135e-14, 1.3446234238712473e-14, 1.3544930129700011e-14, 1.3438187279683356e-14, 1.3324933428913291e-14, 1.3413414812667188e-14, 1.3430874556957003e-14, 1.3177857812338245e-14, 1.3090561882108288e-14, 1.316365980494357e-14, 1.3217038872760243e-14, 1.3396284434778025e-14, 1.3285369165010592e-14, 1.323178148211035e-14, 1.3467939526433314e-14, 1.3114619616556408e-14, 1.355204167040941e-14, 1.3513351429919659e-14, 1.3126035300570202e-14, 1.3326710009089625e-14, 1.3144594523449892e-14, 1.3195904771967486e-14, 1.3155884705386589e-14, 1.3296070970526628e-14, 1.3369005545942163e-14, 1.3298133081357673e-14, 1.3093688226731458e-14, 1.3295594192917148e-14, 1.3043378364786382e-14, 1.3468699508457438e-14, 1.3369952346854371e-14, 1.3075015306126457e-14, 1.3016046669792234e-14, 1.3360968429550485e-14, 1.3504257001593596e-14, 1.3423725141166701e-14, 1.3461178484130511e-14, 1.304019088332873e-14, 1.3442077867825878e-14, 1.3185305150940477e-14, 1.3296439274625194e-14, 1.3248363301516705e-14, 1.3302701588637685e-14, 1.3482508008885566e-14, 1.3169460353043444e-14, 1.3363994560682224e-14, 1.3053042027795512e-14, 1.3366783224007039e-14, 1.34234435738975e-14, 1.327844908144459e-14, 1.3137372734879211e-14, 1.3397307438653115e-14, 1.3272253671398355e-14, 1.3182829761523979e-14, 1.3157477159395468e-14, 1.3190505080656371e-14, 1.3304493294116254e-14, 1.3132188099332875e-14, 1.3335778032539979e-14, 1.3095861528607972e-14, 1.3364986888568324e-14, 1.3320879718290278e-14, 1.3267648801922014e-14, 1.3386372798391563e-14, 1.3441391014602353e-14, 1.3203762784878531e-14, 1.3352149282743971e-14, 1.3225894788204131e-14, 1.3353554264222861e-14, 1.3231557072988528e-14, 1.3303770102058779e-14, 1.3218696561464575e-14, 1.3380197818733327e-14, 1.3151026806548059e-14, 1.3591686409246076e-14, 1.3100296737652144e-14, 1.3368693526485927e-14, 1.3618006514488463e-14, 1.3409848679590179e-14, 1.346097673654301e-14, 1.3263212190797113e-14, 1.3444462881418279e-14, 1.3474505650220354e-14, 1.3395348255894018e-14, 1.3202304196226924e-14, 1.3303242391370274e-14, 1.3267663759220362e-14, 1.3082057977393122e-14, 1.3305642802232072e-14, 1.328938710708392e-14, 1.347970093420796e-14, 1.319274264636001e-14, 1.3344783912698881e-14, 1.3223304095746198e-14, 1.3136452838704683e-14, 1.3239392159495479e-14, 1.33886648181454e-14, 1.3364577966366636e-14, 1.3221707883390816e-14, 1.3323813227134248e-14, 1.3448153493885342e-14, 1.3147734725017881e-14, 1.304829885153173e-14, 1.3148162233020245e-14, 1.3255795230084859e-14, 1.2980906898388721e-14, 1.3232633639805361e-14, 1.3434528727997643e-14, 1.3468384148823497e-14, 1.3384410050800407e-14, 1.338533904167225e-14, 1.324313576849417e-14, 1.3300838533322311e-14, 1.3466720944070546e-14, 1.3307820653726732e-14, 1.3426998772919896e-14, 1.325433085874692e-14, 1.330050018523935e-14, 1.3347000240080458e-14, 1.3289181996656607e-14, 1.3295384497300457e-14, 1.3253624507395622e-14, 1.334482159888162e-14, 1.318175372455601e-14, 1.3408153990840223e-14, 1.3155696810932341e-14, 1.3412583572446261e-14, 1.3406339148015757e-14, 1.3377643367036684e-14, 1.3315724639077823e-14, 1.3414140378421824e-14, 1.3287660241058613e-14, 1.3263195471839036e-14, 1.3476246444025062e-14, 1.3562112746650677e-14, 1.3594735213054444e-14, 1.3226466083213499e-14, 1.3341396584079939e-14, 1.3311663044553232e-14, 1.3439553809805578e-14, 1.33120442462361e-14, 1.3147321249067848e-14, 1.3509569452770282e-14, 1.3545748527336897e-14, 1.3331192598984083e-14, 1.3320899953158936e-14, 1.3349919614114438e-14, 1.3418228974969142e-14, 1.3408390501235349e-14, 1.327322962272762e-14, 1.3109895029144645e-14, 1.3418606683114793e-14, 1.3212739763609324e-14, 1.3345531869359593e-14, 1.3266727742760443e-14, 1.3226091276291056e-14, 1.3186211396550582e-14, 1.3185969749765221e-14, 1.3238437054134186e-14, 1.3398621711938566e-14, 1.339805726710139e-14, 1.329289589544027e-14, 1.3379448247999265e-14, 1.3427915666059483e-14, 1.3461342543022792e-14, 1.3558064772627378e-14, 1.3235940383184647e-14, 1.307950014222777e-14, 1.334474847115451e-14, 1.3474421865034438e-14, 1.3748772800205036e-14, 1.3348040059940273e-14, 1.3179328861548355e-14, 1.3448075183531653e-14, 1.322000705944805e-14, 1.3462301974076026e-14, 1.3227845302342428e-14, 1.3165077583809651e-14, 1.3162346380404278e-14, 1.3307626025760976e-14, 1.329218819378033e-14, 1.3154633488059823e-14, 1.3589646018207087e-14, 1.3468576951042375e-14, 1.312734207547591e-14, 1.3298305853322096e-14, 1.3532158078909803e-14, 1.3302000596435182e-14, 1.333107180540252e-14, 1.332768869225123e-14, 1.332576386408142e-14, 1.3379434585323208e-14, 1.3323608040060562e-14, 1.3030179555496166e-14, 1.3449068086488058e-14, 1.3165872036513955e-14, 1.3366975794073819e-14, 1.3309066968037252e-14, 1.3343719535195991e-14, 1.3352128573031635e-14, 1.3452488820166228e-14, 1.3344526968795566e-14, 1.3400755512015601e-14, 1.341112002739399e-14, 1.3163814580846513e-14, 1.3541038200115771e-14, 1.3394569614617804e-14, 1.3310832459689991e-14, 1.3268612340357498e-14, 1.3191748930052585e-14, 1.3168206107404432e-14, 1.3239194040416584e-14, 1.347907535453342e-14, 1.3276043259192532e-14, 1.3562595267841094e-14, 1.3389983999456356e-14, 1.3304703901726554e-14, 1.3425302157608736e-14, 1.3114399913956382e-14, 1.3383974498047812e-14, 1.3215855274730185e-14, 1.3144578673497426e-14, 1.3417116556939079e-14, 1.3541439332560978e-14, 1.3065719289131523e-14, 1.3423978622241175e-14, 1.3200337153030462e-14, 1.357800489049984e-14, 1.3280230152907712e-14, 1.3425247081095966e-14, 1.3107117175801667e-14, 1.3584506367113875e-14, 1.323234680074968e-14, 1.3293132251755878e-14, 1.3334170597660161e-14, 1.3293969641311006e-14, 1.3413144587321947e-14, 1.3386156537227292e-14, 1.3352437599265598e-14, 1.3098349134578244e-14, 1.3250250956213623e-14, 1.3267545864920416e-14, 1.3414615972907973e-14, 1.3243551738566834e-14, 1.3408992499253245e-14, 1.3324018364611415e-14, 1.3248300229378747e-14, 1.3241173412127955e-14, 1.33752512264417e-14, 1.3250275617495868e-14, 1.3202846295378419e-14, 1.3338236071138484e-14, 1.353329237167588e-14, 1.3324857996157916e-14, 1.337248156551549e-14, 1.3307243741164586e-14, 1.3473010054922987e-14, 1.349070024912654e-14, 1.3177024229924119e-14, 1.3098786107528857e-14, 1.3357212889919149e-14, 1.3481494679332963e-14, 1.3426653308524926e-14, 1.3306904164376355e-14, 1.3464823238330576e-14, 1.3393649743523759e-14, 1.3283029981729608e-14, 1.3315618625232728e-14, 1.3241127619923955e-14, 1.3300518377917485e-14, 1.3228822967949084e-14, 1.3402324213134131e-14, 1.3446872117275469e-14, 1.3602520362505371e-14, 1.3345638798241352e-14, 1.3174921566395114e-14, 1.3333144287042908e-14, 1.320781949878805e-14, 1.3314210747579429e-14, 1.3429199220125527e-14, 1.3175730639570393e-14, 1.3308201178450645e-14, 1.3311273397564048e-14, 1.3287560305505108e-14, 1.346267533194235e-14, 1.3441315901758296e-14, 1.3244510900696728e-14, 1.327766517888699e-14, 1.3336942654301179e-14, 1.3279138031737766e-14, 1.3289221015546562e-14, 1.3236400329902942e-14, 1.320452278377805e-14, 1.3512436325891492e-14, 1.325328309546051e-14, 1.3344924653469349e-14, 1.33648462179671e-14, 1.3242095833919075e-14, 1.3431095663027509e-14, 1.3282960437654164e-14, 1.3289700741839439e-14, 1.3430671189484448e-14, 1.3421177195125549e-14, 1.323575839219159e-14, 1.3396919430784974e-14, 1.3441307207131365e-14, 1.3337817768639687e-14, 1.340496767354936e-14, 1.333188005654953e-14, 1.3421286354310694e-14, 1.33063616652425e-14, 1.3336899910188058e-14, 1.331105252760714e-14, 1.3227753043168408e-14, 1.3377210779471403e-14, 1.3044530264675757e-14, 1.3105974741087555e-14, 1.3447857241219375e-14, 1.3403584812752662e-14, 1.3241930673232877e-14, 1.3220843486700579e-14, 1.3352408706408542e-14, 1.3460407180125398e-14, 1.312609458234746e-14, 1.3225763445352246e-14, 1.3623424835662737e-14, 1.3484955477500602e-14, 1.3343102594528044e-14, 1.3386348147036934e-14, 1.345329404294227e-14, 1.3261648024101252e-14, 1.3224929566475463e-14, 1.3168697544082773e-14, 1.3100077719224172e-14, 1.3160650860623084e-14, 1.3601619206563995e-14, 1.3174244257903659e-14, 1.3288345306226658e-14, 1.3193927211030675e-14, 1.3385417533131417e-14, 0.00013341557044997926, 1.3203384329804278e-14, 1.5410504335070442e-07, 1.3245200938110255e-14, 0.004547083861369585, 0.008117070595085596, 1.944991430492149e-10, 0.00952365835906416, 0.002431649508996979, 1.3241446200229935e-14, 0.0024224979614637003, 1.3130522503361987e-14, 0.0005456961457202627, 0.010577103775404889, 1.3151812835048364e-14, 1.3554145700991525e-14, 1.3262343258221072e-14, 0.016991605419843982, 1.3351161411850952e-14, 1.665393210143611e-05, 1.3417060003071414e-14, 1.3176744929293494e-14, 0.0008535871882285332, 1.3288308088618616e-14, 1.3296133072113913e-14, 1.3182651062915587e-14, 1.3341334622938664e-14, 4.584833289742038e-05, 1.3167201445723263e-14, 1.3383909639271779e-14, 6.1147650185307545e-06, 1.3460543348068873e-14, 1.330988024233684e-14, 1.3192098896701665e-14, 1.327824715468162e-14, 0.027048201176313454, 1.3147147023128291e-14, 0.0008700520847510473, 0.0002473677495860821, 0.010176791836468527, 0.05012449963791389, 3.2362603662508414e-05, 0.0119418913593281, 5.712093347173087e-05, 2.6133720480334534e-05, 0.0001412004985146378, 0.026203921611325662, 0.04039771248412706, 1.34629169351671e-14, 1.3090383203488526e-14, 0.00012408470450875865, 1.3295684755517058e-14, 2.865520806088774e-06, 8.785412928469988e-06, 1.3338883891789583e-14, 1.3386647311088639e-14, 1.339315541086518e-14, 1.011725843380589e-05, 0.0006169543964808224, 1.3637773453834512e-14, 5.459147253858972e-14, 1.3368426285909695e-14, 0.0003945089109778033, 1.3209467958278766e-14, 1.6722317680657313e-05, 8.895411527100239e-06, 1.331945201181751e-14, 1.3435657036147893e-14, 2.613538235204514e-07, 1.3177289233388599e-14, 1.3263334801136323e-14, 0.016763276527986405, 1.3274214364787882e-14, 1.3206204171248868e-14, 1.3489268580098223e-14, 0.0008060776667546468, 1.338409243027762e-14, 1.3401224517359257e-14, 1.3555507880412923e-14, 1.3159815597128927e-14, 1.8326005155218904e-06, 0.00047311296425339434, 1.3279148600815218e-14, 1.3457509773587535e-14, 1.3385492801596796e-14, 1.8326005155218904e-06, 1.3340555100863187e-14, 1.3071561343572943e-14, 1.3453699516891746e-14, 5.580035048344178e-09, 1.33967406836893e-14, 1.3301684532790913e-14, 1.3306163436198798e-14, 1.3441136471444316e-14, 1.3171980295437338e-14, 1.340252777414113e-14, 1.3420592848425969e-14, 0.010626898144722374, 1.3424950550767725e-14, 0.011362081128756826, 1.3251757275410416e-14, 1.3356250246224749e-14, 0.02019885624206353, 1.3307728947244658e-14, 8.103426279544068e-05, 1.3277511148280319e-14, 0.00017273092859028144, 1.339094422871702e-14, 1.3362586176261322e-14, 1.3287944888225726e-14, 2.9987912535784345e-06, 1.3267451698218643e-14, 1.3265888732231707e-14, 1.3515720742570323e-14, 1.3456714509429005e-14, 3.971745117276533e-05, 1.3132577813630263e-14, 1.321546475368294e-14, 1.3236734635268876e-14, 2.5072306537938766e-06, 1.3315041238953041e-14, 1.3316926594385926e-14, 1.3280370213212975e-14, 1.3219166112167993e-14, 1.329117922024201e-14, 1.3354209580486744e-14, 1.3129133050002968e-14, 1.3455194053375622e-14, 0.02600019931191158, 1.3413484340109016e-14, 1.3615357224635636e-14, 1.3382518887614063e-14, 1.3232394693452486e-14, 1.3035188373740504e-14, 1.3294767062826428e-14, 1.3239784852427601e-14, 1.3319774724394081e-14, 1.3432442557965422e-14, 1.3389337082115155e-14, 0.023368138883741105, 1.340233005844523e-14, 1.3311634720928702e-14, 1.3069827313456674e-14, 1.3175770932314455e-14, 1.3598922227021779e-14, 1.3318726110108577e-14, 1.3368516676314672e-14, 1.3190774988852732e-14, 1.320926053046335e-14, 1.3591120625478889e-14, 1.8381011215373242e-06, 1.3176379513638587e-14, 1.3489615551913285e-14, 1.3241820391551096e-14, 1.3191086583063513e-14, 1.3479100631805109e-14, 1.3238780895065015e-14, 1.3532066753960664e-14, 1.3302538822392956e-14, 1.3227493871189109e-14, 1.35688519183295e-14, 1.3211973844050721e-14, 1.3489912940027602e-14, 1.326687404416831e-14, 1.3302344560673645e-14, 1.3179684095385775e-14, 1.330605145945976e-14, 1.3210123676307261e-14, 1.3275336080652164e-14, 1.3279413221040638e-14, 1.3241104968426163e-14, 1.3229367475399587e-14, 1.3664638001425754e-14, 1.3248594363717822e-14, 1.3416992087711527e-14, 1.3200858206332002e-14, 1.3563381639771471e-14, 1.3238732378616732e-14, 1.3291429746749245e-14, 1.3333110584674264e-14, 1.3252754046455143e-14, 1.336200140492394e-14, 1.3351022509211611e-14, 0.00030860471759549136, 1.3319274725421077e-14, 1.3460730476192501e-14, 1.338410599076856e-14, 1.3407751825312733e-14, 1.3357910879871722e-14, 1.3361235223426966e-14, 0.00011035587104379092, 1.3139183913556584e-14, 1.3542424417105671e-14, 1.3129833702134621e-14, 1.3333085532284102e-14, 1.3150860138060825e-14, 1.3116644414445362e-14, 0.004106981205070863, 1.3234835370457055e-14, 1.3321191845631566e-14, 1.3376496904807615e-14, 1.3308562151908525e-14, 1.3162966699957578e-14, 1.3275573395114223e-14, 1.3409458466999682e-14, 1.3374215581268438e-14, 1.3488559479050049e-14, 1.3555771240962695e-14, 1.3062287019318348e-14, 4.020201601322108e-07, 1.8326005155218904e-06, 1.3254325204291087e-14, 0.026243361078881887, 1.33183852626659e-14, 1.3260259671747217e-14, 1.3436771824573082e-14, 1.3312421110180676e-14, 1.3345864022238692e-14, 0.001065094308764245, 0.030353646853061633, 1.3327988600016225e-14, 0.02616892427121372, 0.00021601323532795141, 8.796482474505074e-06, 1.3231727999575275e-14, 1.3152121391470794e-14, 0.0004542183677744438, 1.3220669742114097e-14, 1.3478097442097417e-14, 1.345763214901212e-14, 1.3275471297945927e-14, 1.313990250450065e-14, 1.3039685669874702e-14, 1.3222085627437522e-14, 1.3355618509991406e-14, 0.001355675741029076, 1.3106396592064033e-14, 1.3141640336737408e-14, 1.3374825745419239e-14, 1.3117044452065862e-14, 1.3552252674940088e-14, 1.3304503220225782e-14, 1.3358649427449133e-14, 1.3331002899892388e-14, 1.3433906839911739e-14, 1.3219914091717539e-14, 0.02526122237946642, 1.3249864455066833e-14, 1.3100669727958045e-14, 1.325605102080463e-14, 1.3377219787985214e-14, 1.3295566470984882e-14, 1.3574721346080407e-14, 1.3292216040398316e-14, 1.3230714725138821e-14, 1.3184609421861398e-14, 1.3299761067789583e-14, 9.163002577609452e-07, 1.3249174493706123e-14, 1.32812216184326e-14, 1.336620661260135e-14, 1.3316401593865868e-14, 1.3039498184796084e-14, 1.3258386916115192e-14, 1.3501138232794587e-14, 1.3261363730503862e-05, 1.3363388389654813e-14, 0.0009179925128120985, 1.330771176499926e-14, 1.341667908002838e-14, 1.3227807523003008e-14, 1.3356701275645052e-14, 1.3572260562760247e-14, 0.001893642772693456, 1.3229191984733293e-14, 1.3302334670198504e-14, 1.3049997978981952e-14, 1.3209427141454849e-14, 1.3673794999465805e-14, 1.3359441031193907e-14, 1.3221232174130835e-14, 1.3251469493791891e-14, 1.3426944617290654e-14, 1.330336119668773e-14, 1.3451180199745607e-14, 1.3472751694707324e-14, 1.3335759089638526e-14, 1.3377592534406224e-14, 1.3309502618014139e-14, 1.3434759572336116e-14, 1.3289751130584301e-14, 1.3269388984632003e-14, 1.347366606958891e-14, 1.3226669998728586e-14, 1.349906498311902e-14, 1.3506980159030173e-14, 1.3375682374883775e-14, 1.3217633415592323e-14, 1.3315145309516296e-14, 1.3285373436432e-14, 1.3422715979718159e-14, 1.3353280803968995e-14, 1.3237241346618728e-14, 1.324302080699554e-14, 1.3570629910725897e-14, 1.3096643305053597e-14, 1.341902904628564e-14, 1.3413355232613946e-14, 1.340195077159728e-14, 1.341418471523542e-14, 1.3537897126099217e-14, 1.320051674208298e-14, 1.3235220717010965e-14, 1.3376404572973445e-14, 1.3358643078137221e-14, 1.3569959177445489e-14, 1.326040879788912e-14, 1.3452998757426499e-14, 1.3353788621032422e-14, 1.330416914748647e-14, 1.343384993002903e-14, 1.3423018957441598e-14, 1.3259707027062936e-14, 1.34845678682061e-14, 1.3359421456421796e-14, 1.3428261347217172e-14, 1.3446299646938897e-14, 1.312421847458274e-14, 1.3343822435244672e-14, 1.327759897232525e-14, 1.344114503930229e-14, 1.3294192981482336e-14, 1.3559038400515995e-14, 1.3400734659784086e-14, 1.3287690188946043e-14, 1.3220619848126869e-14, 1.311644422841793e-14, 1.348399770937174e-14, 1.3250338458253124e-14, 1.3302283779934313e-14, 1.3419629348187436e-14, 0.024020261477048523, 1.319487950392416e-14, 1.3110467294151691e-14, 1.33253796720863e-14, 1.3292313627826659e-14, 1.3503766341116902e-14, 1.3478146075974499e-14, 1.3480986505274058e-14, 1.3436901892018125e-14, 1.3440227407602918e-14, 0.04630436992530065, 1.3131463673996944e-14, 1.3575949091326387e-14, 1.3290864087432704e-14, 1.3324826832950217e-14, 1.3239831976383487e-14, 1.3392262546299042e-14, 1.332073749547144e-14, 1.3368392679932175e-14, 1.3329116044162994e-14, 1.357062629327262e-14, 1.3351387328504194e-14, 1.3157216923762356e-14, 1.342406873629835e-14, 1.3190030844564429e-14, 1.3215427816570303e-14, 1.3457222258549572e-14, 1.3248796021290393e-14, 1.3294028149662997e-14, 1.3332837855989949e-14, 1.3181977059905287e-14, 1.3116339907982152e-14, 1.3390351167757876e-14, 1.3566188809507097e-14, 1.3168498195588872e-14, 1.323726996865351e-14, 1.3342912360187007e-14, 1.3137286952399558e-14, 1.3423151308411897e-14, 1.3309250429080832e-14, 1.3269975284225453e-14, 1.3439555865907571e-14, 1.3232514959690008e-14, 1.325981048928692e-14, 1.3378282874461547e-14, 1.3200598680757225e-14, 1.3488802492392551e-14, 1.3297081818400472e-14, 1.3538276007619031e-14, 1.3330282603325881e-14, 1.3379514756143763e-14, 1.3585006351280129e-14, 1.3413246501928874e-14, 1.3221667702844212e-14, 1.3245209102104933e-14, 1.3693293839124372e-14, 1.3309263073910073e-14, 1.3361520748188065e-14, 1.3362887010586201e-14, 1.3308027904808734e-14, 1.324108201736917e-14, 1.3543718786971075e-14, 1.3475787158559743e-14, 1.3464976604663033e-14, 1.359368861841784e-14, 1.3145166107295544e-14, 1.343182635663647e-14, 1.3362842324389865e-14, 1.3297674659490303e-14, 1.3680105726397625e-14, 1.3197803937963855e-14, 1.3384675014553985e-14, 1.3380876190038073e-14, 1.3008903599792875e-14, 1.3214181356295185e-14, 1.3490339265138227e-14, 1.324921153102351e-14, 1.3290052900468281e-14, 1.3247242279439975e-14, 1.3167424246737796e-14, 1.336520291818568e-14, 1.3265229112531742e-14, 1.335203834531256e-14, 1.329640525982979e-14, 1.3241106572947997e-14, 1.3276189147838994e-14, 1.3023952561593618e-14, 1.3449221173228882e-14, 1.3272086735489656e-14, 1.324210658825981e-14, 0.019081196823513426, 1.315030572889109e-14, 1.3389566004452447e-14, 1.313065949391366e-14, 0.03630334973235742, 1.320618126157781e-14, 0.05377263080657453, 0.005394026721197818, 0.020293154895432958, 0.01999345486202872, 0.019994947593735938, 0.020261927225128873, 1.3148135437936393e-14, 1.2208638089926036e-07, 0.030179463754347793, 1.3473923868862938e-14, 0.042581372618404195, 0.0031011080852082493, 0.00235425858226754, 1.3139364187776699e-14, 1.345161712392558e-14, 2.0924965886322677e-05, 4.3321105501830355e-07, 0.04503799026946598, 1.3262245346355518e-14, 1.3473589751622208e-14, 1.3317202024578627e-14, 1.3491475277407363e-14, 1.3423813273070087e-14, 1.3246086026844523e-14, 1.3233118622908372e-14, 1.3128253351021705e-14, 1.3402258854773589e-14, 1.3439133268094657e-14, 1.3249359109081198e-14, 1.3045794300989913e-14, 3.5828148811647524e-05, 8.930980060349981e-07, 5.1203423799197e-14, 1.3383599815980982e-14, 0.018998187172374403, 0.033949388654610724, 1.3286133037717202e-14, 1.3362727717661257e-14, 0.00030003521477621703, 9.006643291462368e-05, 1.3572232004139882e-14, 1.679016097317641e-08, 4.560676282946523e-07, 0.004088471867873123, 9.275368618035611e-06, 1.2710858414422756e-07, 0.002473677495860821, 1.3417287331486003e-14, 1.3059861627632537e-14, 1.3020251246040205e-14, 1.3202576854896382e-14, 1.623950070243965e-06, 0.001330667894325131, 1.3428845173740828e-14, 0.016855126661451662, 1.3434229178621934e-14, 8.751286740289987e-05, 8.763290888359665e-06, 7.913502226117254e-08, 0.04312728765197348, 1.308303505984979e-14, 1.346896023154577e-14, 0.0008274024727534469, 0.0032871977613385533, 1.3182164712693424e-14, 0.045085212882276605, 1.312572565924511e-14, 1.3244999185920186e-14, 0.0006653339471625655, 0.027286729978917224, 1.317339202351239e-14, 4.143642456027096e-11, 1.7076469214079999e-07], "out_name": "lm_head.weight", "out": {"median_l2": 29.388223252338435, "min_l2": 13.753961077988711, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "out_l2_at_weak": [14.636458017757358, 14.647046376225134, 14.638410879142782, 14.642970401491198, 14.649297646175029, 14.642390284143383, 14.648575342896914, 14.641565256432884, 14.645451885711008, 14.650539885632368, 14.645725201094777, 14.647946198268674, 14.649198005238372, 14.645758002609371, 14.645132972049481, 14.642224727528108, 14.648317406540356, 14.641047792984816, 14.653654161521146, 14.648655789004303, 14.651655775557495, 14.646980119461052, 14.64468199264569, 14.64976560353297, 14.651759976757582, 14.643909379793296, 14.647422093174423, 14.643777365549298, 14.64500437336251, 14.64404264989268, 14.647499591587552, 14.647817775714197, 14.647970822796825, 14.643112962913259, 14.642939558820318, 14.646808773063619, 14.648782818660854, 14.645640271016783, 14.64779461046202, 14.645506793560884, 14.652479903576443, 14.652583183309883, 14.63900879027339, 14.65353125639486, 14.651165553897236, 14.641421677737435, 14.642013563033005, 14.64327105787336, 14.652427771660744, 14.645745726889569, 14.650367701677977, 14.643424768735295, 14.64757223722795, 14.644774421764382, 14.64548710440851, 14.650362452375123, 14.647807217420468, 14.643037217051813, 14.648516807464151, 14.652681394835499, 14.64824990182152, 14.643215459032971, 14.647519550644093, 14.654561589072635, 14.648845880607057, 14.647996385932014, 14.646922687158343, 14.655194504075503, 14.642506950738087, 14.643884603706216, 14.64728364590509, 14.642626240800585, 14.647992411654547, 14.646656662825206, 14.644034376961693, 14.652181969271712, 14.637273833325574, 14.65204402889729, 14.645199911173979, 14.647053016987662, 14.643847987524106, 14.647168790703724, 14.643119342527793, 14.648814844105434, 14.648695258421998, 14.648833420117867, 14.653619062471376, 14.652343072562227, 14.649027659548205, 14.647862690155591, 14.648555634066822, 14.652158895806782, 14.644900346211196, 14.648981478235923, 14.646959197657297, 14.646166467466712, 14.645083398488724, 14.647035061644013, 14.649048074868132, 14.642909711377389, 14.65217226246594, 14.64898703684455, 14.651327050639674, 14.651299288944008, 14.646514733615646, 14.649671944850093, 14.649668770895031, 14.645148323357182, 14.65212952576349, 14.648792035407032, 14.655799712889381, 14.647368170051486, 14.651488255736014, 14.650594841545546, 14.650253616999082, 14.642647401078856, 14.641535617244033, 14.649288995450762, 14.648016932466975, 14.65398196498553, 14.650616202720917, 14.65401711235261, 14.652108730133047, 14.654967809621631, 14.64957906355635, 14.649515466150266, 14.657053374747685, 14.6513894088387, 14.651555213191084, 14.654121021452358, 14.65384460017515, 14.657360079591125, 14.65233881961433, 14.65385486357814, 14.654544049112783, 14.6628239452908, 14.655843633465972, 14.659684869217912, 14.65264522729818, 14.646686580384626, 14.643581203432927, 14.64865927826577, 14.654965524530658, 14.653796056880589, 14.649219425052749, 14.650553372878434, 14.654520702222841, 14.650174469500747, 14.65356632032501, 14.652678368515863, 14.656556874821563, 14.65097490105963, 14.651633858346743, 14.65418390295919, 14.648309641620344, 14.648890257955674, 14.64572156979677, 14.64504740072826, 14.653089909889312, 14.653270953087295, 14.651902829678702, 14.650388112266972, 14.65603090312406, 14.657216415353943, 14.656263196107105, 14.659027296647604, 14.649552168438833, 14.657058395008587, 14.645689131258651, 14.656375459848963, 14.655193635418952, 14.655864051174314, 14.654221930599947, 14.652478571605435, 14.65348419722695, 14.651515918746403, 14.654347639000347, 14.654626266152379, 14.65094951637694, 14.654788030399155, 14.65104193890305, 14.6525173231662, 14.647168463065732, 14.645875360995534, 14.647019813698863, 14.651143089820051, 14.642112260223035, 14.64503631425834, 14.647214856534696, 14.649472508568897, 14.645550924959725, 14.644029178083258, 14.652626402111528, 14.6490909790033, 14.64929763302489, 14.641748377183994, 14.656825149199593, 14.652212586205096, 14.645927417182868, 14.650784288523498, 14.651895897952608, 14.65055255508324, 14.663923112005977, 14.654322768647777, 14.648960928005533, 14.653435240902441, 14.655925640285549, 14.65655784304319, 14.64772328761686, 14.65719953267795, 14.651577680010728, 14.651579381264973, 14.660889631107484, 14.650020456668113, 14.648079641992059, 14.660043492052349, 14.65124030667233, 14.651731967072992, 14.651166302510294, 14.653606864880121, 14.648533743497119, 14.651899410273169, 14.66161166786281, 14.656095887373315, 14.649119835981256, 14.658042246552423, 14.648368806589772, 14.64861565509272, 14.654849388234236, 14.646744411978927, 14.651482728024813, 14.648474629392817, 14.645609098070151, 14.654485211116276, 14.653429381768108, 14.650429114190313, 14.655999113701002, 14.652292961783244, 14.65148159931103, 14.65602240151432, 14.653214815308292, 14.648603874421097, 14.65144857016277, 14.653519544159998, 14.653533437596453, 14.651373571232533, 14.656707376142542, 14.657279764319675, 14.647715287213877, 14.657031492202927, 14.654228120868522, 14.657938189625199, 14.651273336130147, 14.651112215121545, 14.654671215687122, 14.646998522741477, 14.658138623727584, 14.661151113303188, 14.655262443815813, 14.652417116930701, 14.656040971887538, 14.645549111413068, 14.649795991161373, 14.651097187053226, 14.657285404329944, 14.653456537298922, 14.646493976618764, 14.649822363693529, 14.648019188833976, 14.6500158495719, 14.647051173205012, 14.653287009016534, 14.649401570119325, 14.64708586717685, 14.64742292349217, 14.645747021685303, 14.649877797699897, 14.64756029029161, 14.64837902089269, 14.644777135177783, 14.648720059711595, 14.652385699588557, 14.65089204958069, 14.649108861273358, 14.651085439690643, 14.649715889787046, 14.649325631143784, 14.65427518371799, 14.651977433181438, 14.647107245599999, 14.648176918487204, 14.650808247255226, 14.647305830247596, 14.646795920959475, 14.650486824102384, 14.642529740376933, 14.649844113718535, 14.659516618624165, 14.6510208955147, 14.656247881080555, 14.654396490765068, 14.656076473119573, 14.647512948545163, 14.652133067729308, 14.64230279744935, 14.65162416143967, 14.658077121397525, 14.647257697252, 14.647952778971788, 14.652550040085439, 14.646621753788565, 14.634813510234796, 14.643868926001375, 14.648608961732508, 14.645733319562384, 14.65120511305951, 14.645812536890894, 14.640719771684106, 14.639096850628823, 14.647513495222569, 14.643370771309373, 14.646645552852297, 14.647635468057663, 14.648861480965108, 14.639244924279028, 14.648920063251023, 14.651133330640706, 14.64357450742338, 14.644670237108535, 14.65596786025566, 14.645344987872134, 14.655306540471754, 14.6510976760017, 14.652812501990226, 14.650501154713258, 14.64863201271433, 14.648343802834294, 14.65486799709805, 14.65254998371707, 14.649004511835143, 14.650149446103985, 14.645440001202198, 14.649596767803585, 14.646202356303176, 14.653554766369684, 14.649419632544877, 14.652782055094574, 14.651705001961444, 14.650821160067094, 14.657715293256956, 14.649695446508167, 14.646076622316887, 14.646759276227751, 14.646453532242083, 14.639627707234222, 14.644369821839671, 14.644430346780435, 14.644880020140652, 14.6470334639997, 14.643499121740083, 14.646867155283509, 14.642842647423667, 14.641371419291517, 14.65001130371397, 14.649947717662318, 14.634391092126725, 14.640625827805502, 14.644935712602189, 14.644119859647043, 14.64244017757054, 14.648894074268647, 14.64386813468711, 14.656581258095343, 14.649087125112056, 14.649508544361803, 14.660304703853487, 14.651885859759775, 14.652000480378076, 14.64800656982941, 14.65134835921627, 14.646704639576821, 14.648839926126865, 14.652702220881409, 14.646979686314335, 14.649135917363385, 14.643380240157295, 14.653130991491217, 14.646801959049208, 14.647744740433525, 14.652348540417329, 14.65934063730821, 14.664364274132279, 14.650266839949413, 14.650393859355898, 14.646222873178576, 14.640262932167975, 14.639826993995921, 14.644623225463056, 14.64157904669028, 14.648569613466394, 14.646414970175586, 14.645160602719796, 14.647602013333954, 14.639646282089169, 14.644431921246431, 14.632453716524081, 14.6429741267648, 14.647978253835666, 14.644936107342007, 14.640684197502033, 14.652452504561687, 14.647616823171987, 14.64490723912063, 14.646194991719469, 14.647980752894336, 14.650315388277651, 14.652107449873712, 14.651959223009607, 14.648216843951355, 14.648186779119596, 14.650113253094027, 14.64628310010685, 14.651097576864753, 14.646907988438496, 14.657246279837207, 14.641211474385502, 14.650616485179134, 14.655060807144226, 14.649211562997515, 14.650089081193752, 14.652532999502762, 14.652465902297342, 14.650031866350345, 14.652163463201436, 14.652070846630739, 14.650225953371253, 14.649380965987067, 14.641091826739405, 14.642975536079085, 14.650477342690033, 14.641042474947637, 14.644618552638397, 14.64934705921387, 14.647854239017382, 14.64614255068969, 14.646873669977978, 14.639099095736825, 14.649994761734698, 14.642299449675772, 14.649075684785009, 14.640768195597989, 14.646747969418954, 14.648295935825745, 14.649455870658409, 14.647170776158406, 14.648919741863994, 14.64134218077174, 14.645135300421728, 14.650599732434355, 14.654291937924672, 14.659601640759888, 14.65663054333492, 14.660315311549194, 14.645347744393584, 14.650754226912339, 14.656933430612295, 14.648966396979048, 14.649572620625985, 14.642898535573025, 14.649788614430904, 14.65260976945599, 14.652255080069843, 14.65467839937129, 14.64945555760706, 14.646958211285641, 14.650326000230276, 14.65101556394325, 14.655408344248606, 14.648894559869, 14.653375565791462, 14.650058590264445, 14.65198058655965, 14.648494994593882, 14.652867061907296, 14.657112947526118, 14.647111316170822, 14.652015813035865, 14.648304078041239, 14.6497000028273, 14.656319605470152, 14.648386483494978, 14.649085883456976, 14.64479365376046, 14.647785061948744, 14.650299741521193, 14.646836900980645, 14.652997454593468, 14.654214008108054, 14.652465174840309, 14.649638971534456, 14.659938916922851, 14.651773148554703, 14.651065576818711, 14.647823620615972, 14.652453339593968, 14.650769601539999, 14.655680831149303, 14.652867800225712, 14.651547462625297, 14.653092784216897, 14.653242856652613, 14.65570775382652, 14.65541035960083, 14.661138157380568, 14.65607465498476, 14.643495652156792, 14.65478729577159, 14.656230193347037, 14.651189550018815, 14.646647422049845, 14.65972551670239, 14.643335419730672, 14.651170720963526, 14.648150269112614, 14.645231711361903, 14.65180021132431, 14.647665272053878, 14.648539742050795, 14.647505254065702, 14.65480889817884, 14.64906424026832, 14.648622163789137, 14.64534692893147, 14.653463646577608, 14.64915188620686, 14.652038340545289, 14.652742725776573, 14.64666754275429, 14.654974539825512, 14.650111679934827, 14.645831953983404, 14.654430087206439, 14.651512063052358, 14.655465810803369, 14.653152484695198, 14.647398313838368, 14.652273971931281, 14.657746124822832, 14.650188902122101, 14.649261516276846, 14.649136083539668, 14.653281294085108, 14.651078337779163, 14.650992292468702, 14.657370362726326, 14.649495333041559, 14.65529812331362, 14.650115168703069, 14.64833421072317, 14.653739790570423, 14.654231270667545, 14.652561003634938, 14.651050438953387, 14.654121343967475, 14.651212140395943, 14.649215046822638, 14.647139921317406, 14.650264489832058, 14.642931931297163, 14.652286859529685, 14.651199534273465, 14.648741822797824, 14.65351142898149, 14.647910593852847, 14.648682116128631, 14.64946902230552, 14.649271721119483, 14.645081522209384, 14.651418378351256, 14.642967421235621, 14.64690916863025, 14.650901600135905, 14.654249843074782, 14.645778032552492, 14.652676644698536, 14.648351646288752, 14.648422723098857, 14.65638840977414, 14.655813577054344, 14.645280117059775, 14.653202058377248, 14.650607493616377, 14.649346961348304, 14.646853386659647, 14.65365177990639, 14.648411142213831, 14.657302467993887, 14.648224287631928, 14.65396763058279, 14.659827646715561, 14.646260014969233, 14.653868325547275, 14.656839994085376, 14.652129353551404, 14.65333781377812, 14.648505799309048, 14.649485202468702, 14.649780306323343, 14.645678031879331, 14.650212821886765, 14.653067253492754, 14.643792597666627, 14.65366783506682, 14.649957082464795, 14.644037261148512, 14.653813823648806, 14.650570998751572, 14.648944177542301, 14.646730624074804, 14.651245074770603, 14.64065914013539, 14.651410708715288, 14.646792847252135, 14.648359490876429, 14.64958231351736, 14.6518922583816, 14.644812720072824, 14.646757776233663, 14.640951976785635, 14.651536113211206, 14.647231324201531, 14.651443217975112, 14.656904741240751, 14.64724439654924, 14.655528940751704, 14.651688375786366, 14.651658597053233, 14.64570265343334, 14.651346967013122, 14.657301412788113, 14.659386925488825, 14.647518123502453, 14.650540416394714, 14.652762764947493, 14.649085579374871, 14.655020612049697, 14.655825308426719, 14.6536141473721, 14.651116784839049, 14.649271455141541, 14.649888006296983, 14.65457068950149, 14.64506570211255, 14.643751237033479, 14.653756805595833, 14.649080155838671, 14.652473137659449, 14.650062864498885, 14.64944629767208, 14.643633176375221, 14.651415733297048, 14.648583489688846, 14.650297053876717, 14.654230453105962, 14.657028682876687, 14.647330481420196, 14.652862258550744, 14.645901305556759, 14.649874524680707, 14.65165603038735, 14.655671073322365, 14.651640992245577, 14.654555662522847, 14.651197114385957, 14.65395980777132, 14.653227767333094, 14.652919211206118, 14.652383681067843, 14.650428531400138, 14.65547494409929, 14.656830153885558, 14.651942706141257, 14.653237644971014, 14.659018579049846, 14.652020143843393, 14.65772597874694, 14.650980897074758, 14.651754419583082, 14.646962889933606, 14.650663341321954, 14.657267145876013, 14.64746609712528, 14.640251832820342, 14.64965064319691, 14.645814114659755, 14.648658896960656, 14.64780061500374, 14.653317840837847, 14.651030056380328, 14.656296124823639, 14.647715910264527, 14.649934506115542, 14.644443736362824, 14.648194980491388, 14.657941294735176, 14.645903090707598, 14.644152706271246, 14.648767083058585, 14.655849940710926, 14.642479424897134, 14.65052555547041, 14.652963045067006, 14.653526337626836, 14.651185851533668, 14.649387989223577, 14.651031103376607, 14.65316679498746, 14.648048138109008, 14.652583172043757, 14.646902912918227, 14.65180190608111, 14.64787592515652, 14.647682894716395, 14.646559582409926, 14.655286040374039, 14.650881572293159, 14.648542774127323, 14.646495702656688, 14.65355702660117, 14.650016305694846, 14.65200415976587, 14.658570866426263, 14.65411285451044, 14.659995973535827, 14.653657761240236, 14.658286873512672, 14.653137349542305, 14.642947644599328, 14.652022515014002, 14.651500333553408, 14.650297096538502, 14.646063878187748, 14.651289977658665, 14.64941253932008, 14.645121580665164, 14.64615280997497, 14.653203367972345, 14.647233383832958, 14.651345180687978, 14.648583775577563, 14.639996560864109, 14.650668879414587, 14.655389055345472, 14.6522031883524, 14.650950882435179, 14.648662376441214, 14.648840535062133, 14.647772775055493, 14.645328455337681, 14.654100574428485, 14.65320276269747, 14.656731620602756, 14.652432891978298, 14.650834258664034, 14.655327365589734, 14.651967440591543, 14.652216827532936, 14.64695539420435, 14.648978527934288, 14.649175812899824, 14.652281331235974, 14.646601590355228, 14.650213541312631, 14.649831847882771, 14.648423909723682, 14.639656935688988, 14.64342320144446, 14.64442274853185, 14.650202218664193, 14.649193829357728, 14.649746564672345, 14.64982067707357, 14.651265165112227, 14.650676748939029, 14.65239822944378, 14.646558742726247, 14.655201010101942, 14.645055724090124, 14.644519213101983, 14.648006116932612, 14.648559524175319, 14.648246850332047, 14.647789146720692, 14.656224518761992, 14.646687791722375, 14.653024933913494, 14.650920768521605, 14.655041730465017, 14.649356625056209, 14.657504286817552, 14.64388856251198, 14.65309966095937, 14.653293811067725, 14.658307450196665, 14.65237840495721, 14.655090260859337, 14.649684958388605, 14.647642164405516, 14.647362802465455, 14.652861379125417, 14.644845297413216, 14.64906654208418, 14.656669655469562, 14.648832745801267, 14.627092683218264, 14.632173903587159, 14.649627573865823, 14.652002384931182, 14.642827042237595, 14.639887422950096, 14.6387976335685, 14.639434058894397, 14.634660249215152, 14.64075177997471, 14.6335743299604, 14.639529435467576, 14.633517865769505, 14.626777802632326, 14.630927072884576, 14.633045587469228, 14.629285888203677, 14.636350674455393, 14.631110125493763, 14.632446686214253, 14.629506665770899, 14.63092996771237, 14.628988476685922, 14.624304679717245, 14.628039601115715, 14.632969057373632, 14.632235447177997, 14.639464428493097, 14.62525911760254, 14.635388069311668, 14.626838789552085, 14.631371303452609, 14.63612760141856, 14.618752541537926, 14.623649061549921, 14.653428928839057, 14.62094268510635, 14.628337789683359, 14.628440324389038, 14.627132441138498, 14.624464700012137, 14.632363367464208, 14.624390017886785, 14.632451080545408, 14.635782915922602, 14.633223867029685, 14.630738753228743, 14.626676818332871, 14.634469622222557, 14.629035237395275, 14.625576235281674, 14.626611137846908, 14.630469293428195, 14.628885801485685, 14.62886441068493, 14.62528878925629, 14.62300729915663, 14.630783098300418, 14.630674028036967, 14.626416221015218, 14.633258261576659, 14.6303630016918, 14.632388008654576, 14.63570997102588, 14.633759316342212, 14.639419916644743, 14.622732693725299, 14.632681996505644, 14.646402741015875, 14.637217259368294, 14.646682106852847, 14.634060180527793, 14.639913082818742, 14.644039175270857, 14.63097030319148, 14.637618559230072, 14.632648004348301, 14.63573146061074, 14.64598118335801, 14.64185178299237, 14.640856465744285, 14.62706445123005, 14.631269638289227, 14.633825690658096, 14.622710539867795, 14.628820529845031, 14.635137612111372, 14.63347733228886, 14.645118873522485, 14.637602064387192, 14.643793449398526, 14.64042994523307, 14.6396695340572, 14.642971082318573, 14.641028465420842, 14.645603851610776, 14.645042483385355, 14.641566547409033, 14.639782182810922, 14.631323474481613, 14.63503669824793, 14.64293227856867, 14.635188305103243, 14.63147892286933, 14.64265421680654, 14.63611871795948, 14.63689362904214, 14.637859961585775, 14.645159901760916, 14.646713101656077, 14.64147735300696, 14.641962997828792, 14.645194245206975, 14.638153962487861, 14.647261980339142, 14.633683652766416, 14.643868948571, 14.639357214069767, 14.63428218542401, 14.640649534791805, 14.641714219103568, 14.63365280365496, 14.640488509743717, 14.645083868043557, 14.645178224652323, 14.639257663632355, 14.639685561319709, 14.635827081813996, 14.641562393589316, 14.640406833181158, 14.642411785282748, 14.647002816665804, 14.640185276610955, 14.648103574581762, 14.638201363117771, 14.645711220030055, 14.63493792506272, 14.648863982532136, 14.646599907332446, 14.640513194288362, 14.639162221999252, 14.638770546810784, 14.63797896857915, 14.633180951545691, 14.632755468275393, 14.63817153174117, 14.637912039052015, 14.646851995623784, 14.641717193517499, 14.641499654317416, 14.640467313081558, 14.643468352336118, 14.640416297401014, 14.636269746011399, 14.643452906715725, 14.645390391013532, 14.646343290472062, 14.637086514358153, 14.638033772249818, 14.64576135470762, 14.645290884061787, 14.641477571202165, 14.636514251042685, 14.643625889779111, 14.640814048047027, 14.640200856487978, 14.636540958982117, 14.64111086038327, 14.638310473300153, 14.63404926486817, 14.643230823045602, 14.642633385709935, 14.634555984938833, 14.634506919132537, 14.64063537197486, 14.643114699706587, 14.644541838298771, 14.644463710653106, 14.6426154372813, 14.640860113292357, 14.644236420045274, 14.648967700190541, 14.639533953246538, 14.647252736496894, 14.641085649910918, 14.646794151098296, 14.642623072278129, 14.64849604364127, 14.64779583163308, 14.637613386104336, 14.63777592352949, 14.648692395947453, 14.64175811041365, 14.642371935375847, 14.64249066332379, 14.650672043666, 14.645035324751841, 14.64757525444639, 14.650290833071569, 14.646034432348978, 14.63990178108125, 14.650483190661163, 14.647772363549695, 14.646191710443986, 14.652134658781018, 14.642976286376788, 14.64237938709577, 14.647264827239367, 14.650255503594057, 14.648189854891516, 14.649137716421412, 14.642753533985225, 14.644133921389761, 14.645809979997807, 14.641613021193884, 14.648682865757328, 14.645705120804172, 14.65199332843808, 14.64414054836297, 14.643795610863604, 14.639216491459804, 14.640023806409964, 14.645935102035972, 14.652139392071327, 14.646697927168677, 14.65199584406083, 14.639693326864526, 14.642805705551645, 14.644403500056981, 14.650403754936557, 14.652179018713182, 14.640566274405096, 14.64631960315837, 14.648740799742678, 14.641974151677204, 14.647226712919137, 14.638839475336049, 14.647266470745151, 14.64343657747932, 14.64828682068989, 14.641605160997628, 14.642622925149302, 14.649465839867915, 14.643058248534263, 14.649956255298115, 14.648313981929846, 14.645924872068852, 14.65050451125982, 14.643440232769716, 14.64801767535259, 14.643960492425876, 14.64564484095326, 14.643470338786239, 14.6482024747525, 14.647681855009328, 14.645865091364042, 14.649322246553018, 14.64404143478746, 14.651456220783665, 14.641390698461683, 14.652351009543708, 14.6390270303449, 14.641881265195181, 14.643502979511576, 14.651416938619517, 14.648589881166004, 14.645507039407914, 14.639014531535013, 14.649023137219396, 14.650246679499777, 14.649794015451306, 14.656278332464476, 14.65038665725304, 14.646296874324946, 14.646428836708882, 14.645893524300547, 14.648073502442685, 14.644691650875295, 14.641001378728117, 14.647077196522293, 14.647943928675044, 14.645923670852405, 14.647881398978189, 14.64736416395471, 14.642292184097158, 14.65308264731914, 14.650541164036527, 14.6467161403984, 14.649871874504367, 14.6507645729476, 14.652387024450311, 14.646826963185381, 14.648324897345045, 14.648149018672088, 14.64290163674254, 14.642183272972947, 14.64622624080346, 14.651377812489415, 14.64517787248571, 14.653111733650762, 14.65159372393186, 14.645751406366758, 14.650412460913836, 14.647377192667747, 14.638238902316347, 14.652975996559034, 14.653323369959299, 14.64179025215372, 14.655150256034009, 14.646067137137887, 14.649366456781866, 14.648887226668304, 14.641152675726314, 14.643007243846577, 14.646171888104526, 14.654597611422977, 14.64572821742853, 14.647060841861611, 14.65574899451466, 14.647185324082194, 14.639931468580585, 14.642924719641046, 14.642988189623885, 14.646358787793353, 14.648161165781277, 14.64222424554438, 14.638620581183577, 14.641974838337466, 14.641421005009402, 14.644620588867536, 14.647718623568528, 14.641411331439182, 14.642804001298963, 14.63944529610842, 14.642506119394229, 14.646370603945732, 14.638226446479484, 14.64097370276134, 14.639825587979413, 14.642433637893825, 14.640904948874093, 14.643382436211818, 14.64677784012241, 14.647219223034481, 14.644890195193913, 14.65274555057439, 14.645323100485458, 14.655100472093206, 14.648019794689482, 14.64797801789394, 14.656180526510747, 14.64632851917168, 14.652595223139869, 14.647026162524458, 14.651621139835731, 14.644830379091513, 14.648346785913965, 14.653123275354986, 14.64471420864677, 14.650369329545248, 14.648408676700777, 14.644161236110135, 14.644866234856114, 14.639796394307751, 14.63920669979737, 14.644667569099617, 14.633408068804542, 14.64658230944377, 14.645372514875138, 14.64314855068879, 14.64527337690509, 14.644580794316687, 14.640171190853875, 14.647786299943782, 14.644932805107185, 14.636265851721607, 14.64976900352024, 14.64421226775884, 14.647201690387702, 14.643674258611734, 14.645354681421505, 14.643429551560805, 14.642555732407946, 14.640680284331278, 14.641732901732382, 14.652248828073125, 14.648104736830359, 14.643708641361249, 14.647352172055845, 14.644924420658821, 14.648075615730207, 14.648471559005598, 14.643747717464468, 14.643958623577252, 14.648685894914014, 14.643211514668074, 14.646541700985034, 14.648071416998645, 14.642677471119125, 14.64250514721662, 14.6450458646932, 14.637164472189308, 14.647112800641908, 14.645819239859975, 14.647056569337702, 14.648804592511246, 14.648789340300368, 14.645565640616832, 14.637868454078854, 14.633974901264187, 14.64256306671284, 14.651420490505012, 14.637713787666298, 14.639976491824068, 14.64275676702042, 14.641533023136676, 14.640452829639806, 14.644872718374321, 14.644444006645166, 14.64473757035457, 14.64168972469957, 14.638946729163036, 14.640985414936623, 14.641561411619202, 14.641347103810546, 14.64873967344608, 14.653802031286904, 14.640626914707289, 14.635419524846773, 14.623634612119154, 14.623502489044505, 14.645822377218368, 14.621834321153912, 14.625175295011076, 14.626722158590422, 14.644040266300792, 14.628360718007153, 14.632462901806488, 14.623893110402005, 14.613910797124213, 14.62423700590026, 14.627478619525045, 14.627959892065387, 14.63300615548285, 14.623503599145069, 14.632181432407418, 14.64077769286877, 14.63530834237085, 14.643168944482154, 14.635172811586722, 14.627373976145792, 14.612731864221837, 14.613510797532163, 14.635652054915568, 14.646579810743047, 14.646596579038427, 14.645746122687772, 14.649017292135252, 14.647296433510032, 14.650960986695333, 14.65059250669624, 14.647936233762964, 14.654452300486314, 14.648759415360056, 14.647155916257871, 14.662182297207323, 14.641827124609852, 14.641083340987338, 14.637771235132552, 14.629525668084707, 14.641682742802983, 14.61840910216356, 14.631673048579954, 14.626028568984752, 14.652308800647086, 14.644344484583359, 14.654260433311915, 14.658063058271182, 14.647813483220624, 14.637746557717888, 14.645349004203544, 14.636784208447278, 14.635623333035166, 14.632269672838301, 14.640354223555995, 14.636174925481868, 14.640687883380846, 14.636831897859887, 14.619861193573788, 14.630417036789309, 14.623935893457942, 14.62854106797682, 14.635894485949954, 14.647033848989322, 14.64387394071333, 14.636892332218745, 14.63986921510716, 14.641189331714845, 14.632868854413433, 14.627485627539116, 14.635703625844487, 14.627567680296531, 14.63533096528195, 14.6222191641064, 14.63072436562699, 14.62713923765804, 14.624490104519584, 14.631146444875428, 14.638915313622082, 14.637742411555074], "out_median": 29.388223252338435, "secs": 31.4}
{"repo": "tiiuae/Falcon-H1-1.5B-Deep-Instruct", "tie": false, "vocab_cfg": 65537, "arch": "FalconH1ForCausalLM", "emb_name": "model.embed_tokens.weight", "V": 65537, "H": 1280, "dtype": "BF16", "emb": {"median_l2": 19.11002681775421, "min_l2": 8.976912031199935e-14, "n_zero": 0, "n_tiny_1e-6": 360, "n_tiny_nonzero": 360, "n_weak_1e-3med": 375, "n_weak_1e-2med": 395, "n_nonfinite": 0}, "emb_weak_ids": [1, 2, 4, 5, 7, 8, 9, 10, 12, 18, 25, 26, 131, 132, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288, 289, 290, 291, 292, 293, 294, 295, 296, 297, 298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 308, 309, 310, 311, 312, 313, 314, 315, 316, 317, 318, 319, 320, 321, 322, 323, 324, 325, 326, 327, 328, 329, 330, 331, 332, 333, 334, 335, 336, 337, 338, 339, 340, 341, 342, 343, 344, 345, 346, 347, 348, 349, 350, 351, 352, 353, 354, 355, 356, 357, 358, 359, 360, 361, 362, 363, 364, 365, 366, 367, 368, 369, 370, 371, 372, 373, 374, 375, 376, 377, 378, 379, 380, 381, 382, 383, 384, 385, 386, 387, 388, 389, 390, 391, 392, 393, 394, 395, 396, 397, 398, 399, 400, 401, 402, 403, 404, 405, 406, 407, 408, 409, 410, 411, 412, 413, 414, 415, 416, 417, 418, 419, 420, 421, 422, 423, 424, 425, 426, 427, 428, 429, 430, 431, 432, 433, 434, 435, 436, 437, 438, 439, 440, 441, 442, 443, 444, 445, 446, 447, 448, 449, 450, 451, 452, 453, 454, 455, 456, 457, 458, 459, 460, 461, 462, 463, 464, 465, 466, 467, 468, 469, 470, 471, 472, 473, 474, 475, 476, 477, 478, 479, 480, 481, 482, 483, 484, 485, 486, 487, 488, 489, 490, 491, 492, 493, 494, 495, 496, 497, 498, 499, 500, 501, 502, 503, 504, 505, 506, 507, 508, 509, 510, 511, 512, 513, 514, 515, 516, 517, 518, 519, 520, 521, 522, 523, 849, 5700, 15402, 20496, 23345, 23354, 26216, 27401, 27405, 29676, 33706, 33753, 33759, 33760, 33761, 33764, 33767, 33768, 33769, 33880, 33889, 40349, 43076, 44075, 44899, 45034, 45151, 45178, 45237, 45242, 45278, 45296, 45303, 45313, 45315, 45324, 45325, 45338, 45339, 45342, 45345, 45348, 45349, 45350, 45352, 45353, 45356, 45357, 45361, 45367, 45369, 45370, 45371, 45372, 45373, 45374, 45375, 45376, 45377, 45378, 46317, 47583, 51734, 52147, 52228, 60895, 63836], "emb_weak_l2": [9.360382964157305e-14, 9.478547777985135e-14, 9.139345273308598e-14, 9.517801373352478e-14, 9.581677104005136e-14, 9.375334052107528e-14, 9.449584186244969e-14, 9.421993926537892e-14, 9.245384825839244e-14, 9.469962080434449e-14, 9.504406523060066e-14, 9.363992522702047e-14, 9.815614140789724e-14, 9.465229611412459e-14, 9.480417489153051e-14, 9.280588435718906e-14, 9.619545451860242e-14, 9.67129388614233e-14, 9.569784230787934e-14, 9.441751880899157e-14, 9.606799688374495e-14, 9.501537949393637e-14, 9.55869731792386e-14, 9.680499806033536e-14, 9.524550013482097e-14, 9.312173187356072e-14, 9.639298751517829e-14, 9.479261155444518e-14, 9.66053621825066e-14, 9.370112889400258e-14, 9.463602703506909e-14, 9.467056563125319e-14, 9.721205448568312e-14, 9.839277638248963e-14, 9.89451835344932e-14, 9.136506845465383e-14, 9.539722888152565e-14, 9.193282410371018e-14, 9.398228120413891e-14, 9.847436700854768e-14, 9.476566192419772e-14, 9.868355100136234e-14, 9.404744138778004e-14, 9.391000468312391e-14, 9.54107498573029e-14, 1.0012643320082285e-13, 9.461841130973972e-14, 9.790293187618607e-14, 9.270868300902335e-14, 9.702884676244455e-14, 9.434275074906402e-14, 9.420803702090029e-14, 9.759055122297507e-14, 9.449620020019248e-14, 9.723360392404707e-14, 9.554808105535964e-14, 9.355436566241741e-14, 9.494892975816279e-14, 9.189290980540529e-14, 9.74147323213188e-14, 9.339578805776804e-14, 9.473702808992292e-14, 9.602017150953583e-14, 9.542760137138288e-14, 9.558361931687159e-14, 9.26050805695313e-14, 9.421027510711928e-14, 9.748431831120007e-14, 9.635318010257153e-14, 9.752572609221159e-14, 9.884591919896247e-14, 9.713104401355343e-14, 9.115726507458924e-14, 9.711308286193412e-14, 9.62688591766507e-14, 9.52895634086314e-14, 9.332612845795039e-14, 9.606408506082453e-14, 9.432009765599632e-14, 9.485962930674168e-14, 9.876121222982635e-14, 9.51732319228702e-14, 9.563851611326116e-14, 9.051029750121647e-14, 9.550913273083839e-14, 9.408044826831226e-14, 9.202505572412791e-14, 9.196035385146422e-14, 9.630972707471832e-14, 9.628971352542228e-14, 9.499537654851441e-14, 9.582673926502779e-14, 9.670931979382494e-14, 9.680209825077411e-14, 9.645799477504636e-14, 9.503580588613048e-14, 9.122014069806881e-14, 9.35491851812809e-14, 9.459303344084898e-14, 9.672438211076302e-14, 9.784831918477707e-14, 9.704684192358503e-14, 9.466966467431897e-14, 9.415746453505686e-14, 9.505394658563836e-14, 9.34578366670933e-14, 9.824959599483258e-14, 9.568599331450215e-14, 9.77575831908931e-14, 9.333437772773356e-14, 9.913709362734568e-14, 9.699565625016232e-14, 9.311222307184418e-14, 9.634875850878249e-14, 9.292043631020026e-14, 9.708924820734668e-14, 9.5310032183599e-14, 9.038189929101526e-14, 9.451667771541188e-14, 9.448236514663801e-14, 9.566926247426039e-14, 9.529867532551424e-14, 9.250113747528058e-14, 9.775111909344749e-14, 9.530336893714927e-14, 9.349189626832952e-14, 9.202048414691866e-14, 9.61984694314105e-14, 9.15254683545226e-14, 9.432108656613463e-14, 1.0134734644597232e-13, 9.514649190625453e-14, 9.306480516123307e-14, 9.436823904711259e-14, 9.47381997170451e-14, 9.267684738357864e-14, 9.874744753505096e-14, 9.381216401427902e-14, 9.543538465536185e-14, 9.28616133988343e-14, 9.561950980048678e-14, 9.820989308419816e-14, 9.584018316750227e-14, 9.573658118847082e-14, 9.504576235270614e-14, 9.84165382777262e-14, 9.125738885525592e-14, 9.699880481786038e-14, 9.395528451741355e-14, 9.316428719872927e-14, 9.490783818736544e-14, 9.604678303740614e-14, 9.312823726749607e-14, 9.966927416581943e-14, 9.697883479767685e-14, 9.696922247728184e-14, 9.971882971893016e-14, 9.84660053521159e-14, 9.615801412020896e-14, 9.533556317322807e-14, 9.28923234159337e-14, 9.414799280543725e-14, 9.421383720977713e-14, 9.824126780785337e-14, 9.29897486176738e-14, 9.444836627555574e-14, 9.401926835264443e-14, 9.588698223239218e-14, 9.483374507289409e-14, 9.434357605321019e-14, 9.246160373928766e-14, 9.64635258682761e-14, 9.274587446016318e-14, 9.410461543460292e-14, 9.636657658488795e-14, 9.323510705414881e-14, 9.777151113909312e-14, 9.767542697526328e-14, 9.752698352582207e-14, 9.638330014600584e-14, 9.728057350919441e-14, 9.460138618146319e-14, 9.315952737208021e-14, 9.33131278077632e-14, 9.433167860137366e-14, 9.594083885309659e-14, 9.422430208330864e-14, 9.39551248676829e-14, 9.570341835910042e-14, 9.550383168737461e-14, 9.426465152662444e-14, 9.766417426437148e-14, 9.685235857807528e-14, 9.596608150818899e-14, 9.488877859023019e-14, 9.447727961240143e-14, 9.788023060336475e-14, 9.773500903006916e-14, 9.727152953509399e-14, 9.846351303291399e-14, 9.781569090752516e-14, 9.627511132954053e-14, 9.542613644740069e-14, 9.360879584712867e-14, 1.0034485501764628e-13, 9.60287263814805e-14, 9.565071442528868e-14, 9.54393102136338e-14, 9.51223683602881e-14, 9.537736541613263e-14, 9.692697929452666e-14, 9.415578143351423e-14, 9.313705502414802e-14, 9.11815217732235e-14, 9.183468528504775e-14, 9.52164467375137e-14, 9.513115579969254e-14, 9.894762530197498e-14, 9.274338732158177e-14, 9.938253557237133e-14, 9.350669180918067e-14, 9.35655537145853e-14, 9.552535156016506e-14, 9.18619440173378e-14, 9.205862123207946e-14, 9.29317846764634e-14, 9.504288669258269e-14, 9.930298832727064e-14, 9.50614240794909e-14, 9.452912147572194e-14, 9.671572408463713e-14, 9.762736023751441e-14, 9.2110596394576e-14, 9.494805687311225e-14, 9.506943368638322e-14, 9.569692160001795e-14, 9.110310509512562e-14, 9.740875284828252e-14, 9.42546035776215e-14, 9.617684029392983e-14, 9.359674808635965e-14, 9.429078375136891e-14, 9.357192488360201e-14, 9.420427688249514e-14, 9.752765067661364e-14, 9.389142156432466e-14, 9.589460727567338e-14, 9.541431949550993e-14, 9.722408117590236e-14, 9.219820481088693e-14, 9.422351998076778e-14, 9.379905370023196e-14, 9.557527572763906e-14, 9.408577302718298e-14, 9.548255939325121e-14, 9.66104634545201e-14, 9.768031600238448e-14, 9.274702515476335e-14, 9.619398633613341e-14, 9.443898675856634e-14, 9.863502513519269e-14, 9.53033592704511e-14, 9.599748880514821e-14, 9.573387584496863e-14, 9.429874631807573e-14, 9.699838573545058e-14, 9.833425228815911e-14, 9.680798911711569e-14, 9.70931152662155e-14, 9.512841084280142e-14, 9.579633165023494e-14, 9.529466620120091e-14, 9.522606129676903e-14, 9.768040470825908e-14, 9.449702450259165e-14, 9.480196809834048e-14, 9.453036069629096e-14, 9.737048217842972e-14, 9.537022694775828e-14, 9.233754178682208e-14, 9.618650915924622e-14, 9.538151306261906e-14, 9.49142253509732e-14, 9.41901628950781e-14, 9.072223897200377e-14, 9.270365137450392e-14, 9.684953115832315e-14, 9.505757681890726e-14, 9.435872455979125e-14, 9.709110750680773e-14, 9.550153597003798e-14, 9.511017000082493e-14, 9.162559134488658e-14, 8.976912031199935e-14, 9.52843148000551e-14, 9.356429002199239e-14, 9.635791856119044e-14, 9.242876558939666e-14, 9.44756162645905e-14, 9.611092226949756e-14, 9.515606704979947e-14, 9.797945375123308e-14, 9.686395474581127e-14, 9.479693397373825e-14, 9.322670655589028e-14, 9.963320150247827e-14, 9.339387519818426e-14, 9.525103484106926e-14, 9.59732724735665e-14, 3.411968959808029e-05, 9.455615637357735e-14, 9.346792561590279e-14, 0.01910702617492496, 9.238745315032051e-14, 9.42500481072372e-14, 0.005732107852477488, 9.163280095382722e-14, 0.0008188659036792487, 1.6764129715853657e-07, 9.383657654065871e-14, 9.59038904250328e-14, 9.3564207940829e-14, 9.372854977996187e-14, 0.012487806392897385, 9.139382159164785e-14, 9.585555845880842e-14, 9.467293052972592e-14, 0.0002878848809838024, 9.509448660027429e-14, 9.38657774759426e-14, 0.0025191788706705283, 9.601766330638569e-14, 0.010508864396208729, 0.0001887245330893816, 0.013920833356016757, 9.535615441236012e-14, 0.0022347343647896732, 9.208876805687938e-14, 4.956590372933237e-07, 9.62336000794904e-14, 9.412804134946395e-14, 9.602619399733323e-14, 1.4161003983578244e-07, 9.327042854649997e-14, 9.455746163460205e-14, 9.321436251127368e-14, 9.266331726062983e-14, 0.0009428147479747181, 9.580375563443898e-14, 9.423762267456083e-14, 9.553430648515849e-14, 9.621138092764251e-14, 2.8738508084320555e-07, 0.0004200986781763635, 9.521816692184017e-14, 9.346104037651886e-14, 9.528280693769392e-14, 9.463382596579053e-14, 9.45406943777485e-14, 9.364585736893065e-14, 9.459425080966477e-14, 9.411985624747222e-14, 0.012849132632787278, 9.268828973007145e-14, 9.505229466869627e-14, 9.788244381808085e-14, 9.588139102867478e-14, 9.513719403149944e-14, 9.403652027531367e-14, 9.505239433607312e-14, 9.386541787012608e-14, 9.577913607881435e-14, 9.553582423559196e-14, 0.01612264515075496, 9.192003837360366e-14], "out_name": "lm_head.weight", "out": {"median_l2": 12.878059695024163, "min_l2": 3.868683713351577, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "out_l2_at_weak": [8.35278652380323, 8.349936497718078, 8.343584650892733, 8.34977166827484, 8.345339829196872, 8.342421937301571, 8.353732977763222, 8.353660118075428, 8.342651243699493, 8.347054540083166, 8.344696830866361, 8.348266705633783, 8.356730295213875, 8.34899995453638, 8.354574579461836, 8.349425235017604, 8.351830792735736, 8.338324390624255, 8.342971194483193, 8.338582004143005, 8.343929644795141, 8.347072922464491, 8.344466079188061, 8.335828267073472, 8.354290792811717, 8.351772234857062, 8.357283939988198, 8.342661440852167, 8.342373854070477, 8.355768782829154, 8.353414686753263, 8.346977456414646, 8.349417261536875, 8.346848645118223, 8.357223141976917, 8.340867958557334, 8.344284626143292, 8.354700083884213, 8.332586314335341, 8.3428501075942, 8.354499423715202, 8.347533373145959, 8.345162834435826, 8.338606321882159, 8.349689612370819, 8.33845550061714, 8.34603124793074, 8.354284410880874, 8.348477717365416, 8.34892964521253, 8.352609150000129, 8.341753201622195, 8.352745075117841, 8.338983477847467, 8.34524379660517, 8.345263046603216, 8.34632680814172, 8.340096239911917, 8.349461002689434, 8.346940497239002, 8.347159314817638, 8.340189407624926, 8.33837822753118, 8.352546784834624, 8.342139528443534, 8.344516852640055, 8.354402139149235, 8.348436013881184, 8.35438277824751, 8.343093103026867, 8.354353392015955, 8.346716134333077, 8.338815012025785, 8.350004934864284, 8.350387390827636, 8.342439236252117, 8.350381126328145, 8.345839309218215, 8.341530410040626, 8.344514207429567, 8.361016673141043, 8.340818635523394, 8.354346996148154, 8.350082513256115, 8.341134105405661, 8.342372005578422, 8.354811546511378, 8.343738107358904, 8.351247739656314, 8.349412148505747, 8.34803085011076, 8.335660463345507, 8.352698594126707, 8.339432775812552, 8.341283460198582, 8.348065027225399, 8.356112805705772, 8.347199274504199, 8.348029772527743, 8.346775311044313, 8.339211437048695, 8.349513217540906, 8.341642271215331, 8.349260088781485, 8.355520561503495, 8.34277999001119, 8.351786505845416, 8.343102856540847, 8.34239460080153, 8.341821747280086, 8.34289261691129, 8.354174092058095, 8.340050929696288, 8.341637914923487, 8.34582200545079, 8.353336209094573, 8.346751896026625, 8.354740735467697, 8.351997452521429, 8.351836197212593, 8.343012591040225, 8.346051204696993, 8.351185409377905, 8.344358359377047, 8.34184212100854, 8.341484866694234, 8.348390688967982, 8.345889693407269, 8.353385602598289, 8.349365925011702, 8.346566702806221, 8.345863805908133, 8.348965264892435, 8.348098420622618, 8.346883525009694, 8.353747562886781, 8.342001444380957, 8.345281304864882, 8.355004326945224, 8.341933902009124, 8.346583175533747, 8.34584269109147, 8.346892638797918, 8.34790595248189, 8.345874745244421, 8.341908384674923, 8.333928545454633, 8.342695655849344, 8.346126751036131, 8.33464911237221, 8.346361355442466, 8.334474170531276, 8.352304708718561, 8.34231545623795, 8.345017755530636, 8.343658485092735, 8.350572748577445, 8.349568867163603, 8.344662527588477, 8.358418329296512, 8.35041244742875, 8.346253156198628, 8.358520637093399, 8.344388883105088, 8.353317176837383, 8.33817525972285, 8.355440510128147, 8.345330993569789, 8.347417184792649, 8.347244473537028, 8.349211977503925, 8.341641185281897, 8.355208897814341, 8.348267107129574, 8.350100828092392, 8.347102985583009, 8.355489773215746, 8.350293171770561, 8.346908606198172, 8.35113569791325, 8.35036310124211, 8.344967846741799, 8.357528810315062, 8.344374070386412, 8.341465981391401, 8.360395414173661, 8.34274216047178, 8.35753261371706, 8.349423420007668, 8.356201484080813, 8.347395170841665, 8.35403212080249, 8.349090081432154, 8.352142789726003, 8.34724273074604, 8.352464336686666, 8.347122307761104, 8.348179269829402, 8.346921139759871, 8.350352860919244, 8.345512421223944, 8.342937304503662, 8.348483914798065, 8.346833525714281, 8.346665501855338, 8.340741828148735, 8.352674128150039, 8.343232808724682, 8.346471579289787, 8.350576401758627, 8.33815869066182, 8.353482037359395, 8.342580705756058, 8.347961390091807, 8.35423049648782, 8.349374744601194, 8.34336143433185, 8.353536381455644, 8.348810931072476, 8.343458788231844, 8.34561382041148, 8.348640213509254, 8.345092786554131, 8.35398465643814, 8.344879193170737, 8.34635602500411, 8.352282599034853, 8.34372814907033, 8.347566411151377, 8.341480175754585, 8.348909500192915, 8.349515398612757, 8.347315465855665, 8.33971174203373, 8.340145670106171, 8.344438718211634, 8.346274123592055, 8.348295986346166, 8.34251736477031, 8.336042547300567, 8.340147947969928, 8.34954283220053, 8.34924572459323, 8.347331067374686, 8.349484321877268, 8.349859487795303, 8.336587012755507, 8.336512367010199, 8.3459967095933, 8.350272243857729, 8.357314914562295, 8.340374207893234, 8.34858712691919, 8.355783808856973, 8.352463261075663, 8.353191259831938, 8.340941751193974, 8.32602659922061, 8.332351393806743, 8.34389785427118, 8.34638848214408, 8.34148269768488, 8.346414587444684, 8.348728158143146, 8.34880504480003, 8.34068764004481, 8.346094698018417, 8.345423648293645, 8.34186137520751, 8.336893510497116, 8.342392773319117, 8.338654542850438, 8.351404734128854, 8.347470523841453, 8.352465028684868, 8.344280368895094, 8.344861105916273, 8.336834487654698, 8.357138020327536, 8.344914638035954, 8.353293102713732, 8.35549998282077, 8.351866138173193, 8.346723502662089, 8.346743898933244, 8.341310507410371, 8.348161302643254, 8.349480537903446, 8.354653919811117, 8.347420144609298, 8.358964895613402, 8.353285601288107, 8.34542229588314, 8.33752970247488, 8.352405636508408, 8.34766134231323, 8.341462025910582, 8.340732724203832, 8.34836418061388, 8.342258933605828, 8.350408816561028, 8.34278072716759, 8.349950197753241, 8.343202114412074, 8.342812949420226, 8.35687465241913, 8.355745597055527, 8.347423543977076, 8.353870974135347, 8.344528490177387, 8.331898761244453, 8.335478800437762, 8.338410980187076, 8.337454491631505, 8.330366379081195, 8.334874951055957, 8.337284410123093, 8.338631087493422, 8.33820547851967, 8.328481577234628, 8.336754355327145, 8.323882691308826, 8.323841852265115, 8.32483705655858, 8.32791109381615, 8.32510670096068, 8.321077173904056, 8.340693319051054, 8.33994927634518, 8.333921933872807, 8.330781865507426, 8.336441412853677, 8.344650114363315, 8.338612626146181, 8.329093002443274, 8.336055698982548, 8.34792470602839, 8.339174433859338, 8.333411830014951, 8.329513338606153, 8.337787348074226, 8.335550848519869, 8.333742580826277, 8.34009999743433, 8.339521858633072, 8.338060922004376, 8.341239602287741, 8.341821486259832, 8.342724386389108, 8.333883894966851, 8.33825639966442, 8.331922539830703, 8.337254963218982, 8.333553562312877, 8.332575993892746, 8.334609642395023, 8.338320306396554, 8.3349530544014, 8.33817909186304, 8.332115456124598, 8.340982247435102, 8.33694844823229, 8.337760705958397, 8.349403721179684, 8.335372493180312, 8.335146035986245, 8.337047901518192, 8.33321514757373, 8.341375985117168, 8.334833033018683, 8.333858816247472, 8.342843018237033, 8.334705804016595, 8.339065349430422, 8.345225369706238], "out_median": 12.878059695024163, "secs": 8.6}
{"repo": "tiiuae/Falcon-H1-7B-Instruct", "tie": false, "vocab_cfg": 130049, "arch": "FalconH1ForCausalLM", "emb_name": "model.embed_tokens.weight", "V": 130049, "H": 3072, "dtype": "BF16", "emb": {"median_l2": 30.790993878948886, "min_l2": 5.165493439006395e-29, "n_zero": 0, "n_tiny_1e-6": 1252, "n_tiny_nonzero": 1252, "n_weak_1e-3med": 1334, "n_weak_1e-2med": 1419, "n_nonfinite": 0}, "emb_weak_ids": [7, 8, 9, 10, 12, 25, 26, 131, 132, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288, 289, 290, 291, 292, 293, 294, 295, 296, 297, 298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 308, 309, 310, 311, 312, 313, 314, 315, 316, 317, 318, 319, 320, 321, 322, 323, 324, 325, 326, 327, 328, 329, 330, 331, 332, 333, 334, 335, 336, 337, 338, 339, 340, 341, 342, 343, 344, 345, 346, 347, 348, 349, 350, 351, 352, 353, 354, 355, 356, 357, 358, 359, 360, 361, 362, 363, 364, 365, 366, 367, 368, 369, 370, 371, 372, 373, 374, 375, 376, 377, 378, 379, 380, 381, 382, 383, 384, 385, 386, 387, 388, 389, 390, 391, 392, 393, 394, 395, 396, 397, 398, 399, 400, 401, 402, 403, 404, 405, 406, 407, 408, 409, 410, 411, 412, 413, 414, 415, 416, 417, 418, 419, 420, 421, 422, 423, 424, 425, 426, 427, 428, 429, 430, 431, 432, 433, 434, 435, 436, 437, 438, 439, 440, 441, 442, 443, 444, 445, 446, 447, 448, 449, 450, 451, 452, 453, 454, 455, 456, 457, 458, 459, 460, 461, 462, 463, 464, 465, 466, 467, 468, 469, 470, 471, 472, 473, 474, 475, 476, 477, 478, 479, 480, 481, 482, 483, 484, 485, 486, 487, 488, 489, 490, 491, 492, 493, 494, 495, 496, 497, 498, 499, 500, 501, 502, 503, 504, 505, 506, 507, 508, 509, 510, 511, 512, 513, 514, 515, 516, 517, 518, 519, 520, 521, 522, 523, 524, 525, 526, 527, 528, 529, 530, 531, 532, 533, 534, 535, 536, 537, 538, 539, 540, 541, 542, 543, 544, 545, 546, 547, 548, 549, 550, 551, 552, 553, 554, 555, 556, 557, 558, 559, 560, 561, 562, 563, 564, 565, 566, 567, 568, 569, 570, 571, 572, 573, 574, 575, 576, 577, 578, 579, 580, 581, 582, 583, 584, 585, 586, 587, 588, 589, 590, 591, 592, 593, 594, 595, 596, 597, 598, 599, 600, 601, 602, 603, 604, 605, 606, 607, 608, 609, 610, 611, 612, 613, 614, 615, 616, 617, 618, 619, 620, 621, 622, 623, 624, 625, 626, 627, 628, 629, 630, 631, 632, 633, 634, 635, 636, 637, 638, 639, 640, 641, 642, 643, 644, 645, 646, 647, 648, 649, 650, 651, 652, 653, 654, 655, 656, 657, 658, 659, 660, 661, 662, 663, 664, 665, 666, 667, 668, 669, 670, 671, 672, 673, 674, 675, 676, 677, 678, 679, 680, 681, 682, 683, 684, 685, 686, 687, 688, 689, 690, 691, 692, 693, 694, 695, 696, 697, 698, 699, 700, 701, 702, 703, 704, 705, 706, 707, 708, 709, 710, 711, 712, 713, 714, 715, 716, 717, 718, 719, 720, 721, 722, 723, 724, 725, 726, 727, 728, 729, 730, 731, 732, 733, 734, 735, 736, 737, 738, 739, 740, 741, 742, 743, 744, 745, 746, 747, 748, 749, 750, 751, 752, 753, 754, 755, 756, 757, 758, 759, 760, 761, 762, 763, 764, 765, 766, 767, 768, 769, 770, 771, 772, 773, 774, 775, 776, 777, 778, 779, 780, 781, 782, 783, 784, 785, 786, 787, 788, 789, 790, 791, 792, 793, 794, 795, 796, 797, 798, 799, 800, 801, 802, 803, 804, 805, 806, 807, 808, 809, 810, 811, 812, 813, 814, 815, 816, 817, 818, 819, 820, 821, 822, 823, 824, 825, 826, 827, 828, 829, 830, 831, 832, 833, 834, 835, 836, 837, 838, 839, 840, 841, 842, 843, 844, 845, 846, 847, 848, 849, 850, 851, 852, 853, 854, 855, 856, 857, 858, 859, 860, 861, 862, 863, 864, 865, 866, 867, 868, 869, 870, 871, 872, 873, 874, 875, 876, 877, 878, 879, 880, 881, 882, 883, 884, 885, 886, 887, 888, 889, 890, 891, 892, 893, 894, 895, 896, 897, 898, 899, 900, 901, 902, 903, 904, 905, 906, 907, 908, 909, 910, 911, 912, 913, 914, 915, 916, 917, 918, 919, 920, 921, 922, 923, 924, 925, 926, 927, 928, 929, 930, 931, 932, 933, 934, 935, 936, 937, 938, 939, 940, 941, 942, 943, 944, 945, 946, 947, 948, 949, 950, 951, 952, 953, 954, 955, 956, 957, 958, 959, 960, 961, 962, 963, 964, 965, 966, 967, 968, 969, 970, 971, 972, 973, 974, 975, 976, 977, 978, 979, 980, 981, 982, 983, 984, 985, 986, 987, 988, 989, 990, 991, 992, 993, 994, 995, 996, 997, 998, 999, 1000, 1001, 1002, 1003, 1004, 1005, 1006, 1007, 1008, 1009, 1010, 1011, 1012, 1013, 1014, 1015, 1016, 1017, 1018, 1019, 1020, 1021, 1022, 1023, 1024, 1025, 1026, 1027, 1028, 1029, 1030, 1031, 1032, 1033, 1034, 1035, 1361, 21008, 23857, 23866, 26728, 27917, 30188, 34218, 34252, 34265, 34271, 34272, 34273, 34276, 34279, 34280, 34281, 34392, 44587, 45749, 45795, 45808, 45815, 45825, 45836, 45837, 45850, 45857, 45860, 45861, 45868, 45869, 45873, 45878, 45879, 45881, 45882, 45883, 45884, 45886, 45887, 45888, 45889, 45890, 46829, 47552, 48095, 52246, 52659, 52740, 61407, 64348, 74023, 74332, 74440, 74476, 74483, 74509, 74513, 74524, 74531, 74543, 74572, 74583, 74612, 74626, 74627, 74629, 74642, 74655, 74659, 74666, 74671, 74672, 74696, 74699, 74704, 74723, 74730, 74733, 74734, 74740, 74744, 74750, 74759, 74765, 74767, 74768, 74773, 74774, 74793, 74796, 74799, 74804, 74805, 74812, 74814, 74815, 74818, 74824, 74848, 74850, 74856, 74857, 74861, 74862, 74867, 74868, 74869, 74878, 74880, 74883, 74884, 74892, 74894, 74895, 74897, 74908, 74919, 74920, 74924, 74925, 74926, 74929, 74931, 74934, 74937, 74941, 74942, 74944, 74945, 74950, 74951, 74953, 74957, 74958, 74960, 74961, 74966, 74971, 74972, 74974, 74979, 74980, 74981, 74984, 74986, 74987, 74988, 74989, 74990, 74991, 74996, 74997, 74999, 75000, 75002, 75003, 75005, 75007, 75009, 75010, 75013, 75014, 75015, 75017, 75020, 75021, 75022, 75024, 75026, 75030, 75033, 75034, 75035, 75036, 75037, 75038, 75039, 75040, 75041, 75042, 75046, 75047, 75048, 75052, 75053, 75061, 75062, 75064, 75065, 75068, 75069, 75070, 75071, 75073, 75074, 75077, 75079, 75081, 75082, 75084, 75085, 75086, 75087, 75089, 75092, 75095, 75096, 75100, 75101, 75102, 75104, 75105, 75106, 75107, 75108, 75110, 75111, 75112, 75113, 75114, 75115, 75117, 75118, 75119, 75120, 75121, 75122, 75123, 75124, 75125, 75126, 75127, 75128, 75129, 75130, 75131, 75134, 75137, 75139, 75140, 75141, 75142, 75143, 75144, 75146, 75148, 75149, 75150, 75152, 75153, 75154, 75155, 75156, 75158, 75159, 75160, 75161, 75163, 75164, 75165, 75167, 75169, 75170, 75171, 75172, 75173, 75175, 75177, 75178, 75179, 75180, 75181, 75183, 75185, 75187, 75188, 75189, 75190, 75192, 75193, 75194, 75195, 75198, 75199, 75200, 75201, 75202, 75204, 75205, 75206, 75209, 75211, 75212, 75214, 75216, 75219, 75220, 75221, 75222, 75223, 75228, 75230, 75231, 75232, 75234, 75235, 75236, 75237, 75238, 75239, 75240, 75241, 75242, 75243, 75244, 75250, 75251, 75256, 75257, 75258, 75259, 75260, 75261, 75262, 75263, 75264, 75265, 75266, 75267, 75268, 75269, 75270, 75271, 75272, 75273, 75275, 75276, 75278, 75279, 75280, 75281, 75282, 75283, 75284, 75285, 75286, 75287, 75288, 75289, 75290, 75291, 75293, 75294, 75295, 75296, 75297, 75298, 75299, 75300, 75301, 75302, 75303, 75304, 75305, 75306, 75307, 75308, 75309, 75310, 75311, 75312, 75313, 75314, 75315, 75316, 75317, 75318, 75319, 75320, 75321, 75322, 75323, 75324, 75325, 75326, 75327, 75328, 75329, 75331, 75332, 75333, 75334, 75335, 75336, 75337, 75338, 75339, 75340, 75341, 75342, 75343, 75344, 75345, 75346, 75347, 75348, 75349, 75350, 75351, 75352, 75353, 75354, 75355, 75356, 75357, 75358, 75359, 75360, 75361, 75362, 75363, 75364, 75365, 75366, 75367, 75368, 75369, 75370, 75371, 75372, 75373, 75374, 75375, 75376, 75377, 75378, 75379, 75380, 75381, 75382, 75383, 75384, 75385, 75386, 75387, 75388, 75389, 75390, 75391, 75392, 75393, 75394, 75395, 75396, 75397, 75398, 75399, 75400, 75401, 75402, 75403, 75404, 75405, 75406, 75407, 75408, 75409, 75410, 75411, 75412, 75413, 75414, 75415, 75416, 75417, 75418, 75419, 75420, 75421, 75422, 75423, 75424, 75425, 75426, 75427, 75428, 75429, 75430, 75431, 75432, 75433, 75434, 75435, 75436, 75437, 75438, 75915, 77538, 80861, 82188, 99689, 103130, 103557, 103599, 103600, 103601, 114347, 117467, 119018, 120717, 122063, 124180, 124906, 125076, 125082, 125085, 126031], "emb_weak_l2": [2.171314068487301e-19, 2.2885828122853717e-08, 5.148472893536073e-06, 5.423121410507899e-29, 5.411848846260711e-29, 5.426892634930842e-29, 5.537443956311751e-29, 5.419231235170218e-29, 5.467150306062352e-29, 5.331326693777334e-29, 5.372960478305314e-29, 5.248444064408968e-29, 5.384424978448274e-29, 5.394182166252763e-29, 5.457978900967697e-29, 5.373812504964609e-29, 5.481690197176942e-29, 5.410507861817673e-29, 5.406033426717516e-29, 5.44657156860685e-29, 5.43681007996291e-29, 5.485749328041579e-29, 5.333052577967343e-29, 5.418098875425598e-29, 5.46817728736541e-29, 5.307368729708454e-29, 5.323812602492018e-29, 5.275408224229373e-29, 5.36712785520764e-29, 5.382725849166319e-29, 5.313804331950153e-29, 5.355186426762967e-29, 5.392855106940464e-29, 5.436297602073933e-29, 5.497513554045207e-29, 5.430632104218102e-29, 5.267013134767763e-29, 5.274143702289855e-29, 5.32454436575263e-29, 5.378059939259858e-29, 5.391170511694242e-29, 5.322710861178821e-29, 5.243943659889005e-29, 5.444137252547467e-29, 5.348773089905111e-29, 5.34918771419841e-29, 5.284205983756631e-29, 5.299538047956516e-29, 5.377075189276432e-29, 5.44049593019775e-29, 5.409973671037161e-29, 5.344463490948076e-29, 5.234903157821047e-29, 5.404158479289425e-29, 5.341910035503944e-29, 5.407017078420685e-29, 5.398331602996046e-29, 5.427136506397924e-29, 5.392372905570211e-29, 5.337443541742468e-29, 5.436307536926018e-29, 5.191285530312528e-29, 5.341596297920032e-29, 5.403719643250685e-29, 5.288867628534329e-29, 5.439428075721303e-29, 5.393567061107338e-29, 5.464695490261042e-29, 5.333680292885877e-29, 5.456300657403929e-29, 5.291952273854694e-29, 5.407751180672355e-29, 5.384937652494235e-29, 5.397913277174652e-29, 5.336780832236003e-29, 5.320042106855592e-29, 5.337862535237742e-29, 5.377056232372821e-29, 5.378579221230141e-29, 5.43879034845438e-29, 5.342250118769696e-29, 5.397920269305963e-29, 5.392086783547153e-29, 5.402176650452083e-29, 5.411456511007244e-29, 5.430948738470678e-29, 5.401261325748325e-29, 5.471096022323707e-29, 5.347035339775925e-29, 5.407079564092017e-29, 5.436700948196714e-29, 5.401256715308849e-29, 5.471873280563002e-29, 5.427214024593493e-29, 5.398591608401606e-29, 5.386417076738172e-29, 5.400183990568916e-29, 5.37500872781997e-29, 5.387684858471006e-29, 5.579083996853353e-29, 5.453357723911478e-29, 5.442333083958667e-29, 5.448557799416956e-29, 5.357287136157545e-29, 5.334281099148567e-29, 5.435738779842226e-29, 5.398406353046169e-29, 5.349689960506079e-29, 5.346408973978796e-29, 5.442818948397311e-29, 5.367597252972155e-29, 5.347587740899512e-29, 5.460935323192687e-29, 5.317180162115759e-29, 5.450677354293375e-29, 5.41249746651649e-29, 5.535305613360086e-29, 5.438181491806767e-29, 5.253185688786624e-29, 5.34662777137295e-29, 5.438798138167203e-29, 5.361611163104908e-29, 5.489262834088979e-29, 5.407961449390427e-29, 5.39541116099507e-29, 5.31364370158314e-29, 5.3316502318685e-29, 5.36278115816573e-29, 5.368132339341092e-29, 5.339710294669292e-29, 5.310734609488072e-29, 5.341738492604971e-29, 5.38016296202769e-29, 5.335314907069165e-29, 5.225773683593908e-29, 5.391481338609635e-29, 5.400400247946051e-29, 5.369113387196067e-29, 5.430909031044647e-29, 5.403801760174086e-29, 5.561031173574867e-29, 5.450149812014226e-29, 5.43331888600327e-29, 5.3758822231757e-29, 5.525584239485147e-29, 5.389289619081509e-29, 5.395171291299306e-29, 5.323708473549269e-29, 5.374821908975656e-29, 5.257650850254452e-29, 5.307824858352711e-29, 5.414353174339602e-29, 5.516307399889366e-29, 5.42760300753941e-29, 5.448295713507465e-29, 5.337280124459895e-29, 5.462618254676023e-29, 5.429028754608244e-29, 5.539334782118008e-29, 5.301639200992761e-29, 5.413454721256643e-29, 5.416567990488576e-29, 5.444406275354025e-29, 5.384902292150634e-29, 5.40252847580124e-29, 5.25616941807429e-29, 5.405501726683159e-29, 5.445464824508176e-29, 5.387035822950915e-29, 5.542011105227052e-29, 5.489933207091498e-29, 5.348984220042688e-29, 5.4855877293483e-29, 5.454979912925613e-29, 5.318713471041608e-29, 5.457608047109117e-29, 5.439360443480826e-29, 5.429125949152791e-29, 5.305715514398021e-29, 5.317651624170344e-29, 5.437050328691905e-29, 5.434783763906422e-29, 5.462087171657529e-29, 5.388771223694022e-29, 5.449157115520565e-29, 5.290727829978947e-29, 5.417862341624034e-29, 5.499016669480702e-29, 5.380379899511887e-29, 5.368417464667158e-29, 5.429487275937299e-29, 5.425812231007473e-29, 5.409055727367071e-29, 5.44575537744442e-29, 5.449606870941872e-29, 5.489179475338233e-29, 5.406387653204943e-29, 5.48547310138018e-29, 5.28911240891236e-29, 5.498511699921902e-29, 5.380629675282232e-29, 5.413737047710292e-29, 5.328257378659695e-29, 5.411839314732392e-29, 5.329535127907455e-29, 5.458889724033891e-29, 5.336279353533713e-29, 5.462077676796321e-29, 5.513250387249992e-29, 5.343102871509654e-29, 5.419110642427211e-29, 5.374151283857149e-29, 5.410323298281707e-29, 5.456659223797e-29, 5.3688822178724e-29, 5.408601854736831e-29, 5.435543501725287e-29, 5.406023279228759e-29, 5.390144782782115e-29, 5.224354591019531e-29, 5.329260705842268e-29, 5.445435506565795e-29, 5.293544581592924e-29, 5.261920264185616e-29, 5.356130709406628e-29, 5.386664360244952e-29, 5.369884119822269e-29, 5.411046474385229e-29, 5.339635983918479e-29, 5.389720602174225e-29, 5.319900822954171e-29, 5.389050248398375e-29, 5.414756066777722e-29, 5.403791784492026e-29, 5.377739513865462e-29, 5.334520796044826e-29, 5.37650643746008e-29, 5.262603616257136e-29, 5.339582901775467e-29, 5.310392906723918e-29, 5.576549166017669e-29, 5.403631272362971e-29, 5.392145252168442e-29, 5.315105047371479e-29, 5.566628752319282e-29, 5.364451203263811e-29, 5.380833509985078e-29, 5.401560268385864e-29, 5.456243669320376e-29, 5.315476027320368e-29, 5.304460798362773e-29, 5.39470944845902e-29, 5.455034260138549e-29, 5.420561858895717e-29, 5.459120967709095e-29, 5.279620815217818e-29, 5.446219147085613e-29, 5.319255332423323e-29, 5.334791127635079e-29, 5.404353513446941e-29, 5.310435214336673e-29, 5.356077428255266e-29, 5.427044959717434e-29, 5.412148377225638e-29, 5.395721724558049e-29, 5.336963428217749e-29, 5.254172318218984e-29, 5.327401164623859e-29, 5.40523900831284e-29, 5.422680599415378e-29, 5.401822469230632e-29, 5.370641040786498e-29, 5.46588786053264e-29, 5.362950193120577e-29, 5.425482711485708e-29, 5.334292932777627e-29, 5.36481683811691e-29, 5.334954127917184e-29, 5.398947587115829e-29, 5.410891900480863e-29, 5.3355895052199e-29, 5.408404416907698e-29, 5.303513213131384e-29, 5.360115597509728e-29, 5.464159608566594e-29, 5.396431224688998e-29, 5.260215324265073e-29, 5.328999786813543e-29, 5.387493078494447e-29, 5.327701005526421e-29, 5.395150879554991e-29, 5.485076786447647e-29, 5.380926571826534e-29, 5.422439221210244e-29, 5.31519307404233e-29, 5.363150642319962e-29, 5.364869197851163e-29, 5.290968693315543e-29, 5.27419989795945e-29, 5.316860575303489e-29, 5.272212800589569e-29, 5.368727558526292e-29, 5.436145883920734e-29, 5.423074847935275e-29, 5.381011249155752e-29, 5.354409224123663e-29, 5.35260179537587e-29, 5.439721452125499e-29, 5.568296513072406e-29, 5.516103806745944e-29, 5.566342708625606e-29, 5.491018049284509e-29, 5.426510538677317e-29, 5.411037542131101e-29, 5.360552317774784e-29, 5.41346555397787e-29, 5.367000279105439e-29, 5.425180903197361e-29, 5.380635308055059e-29, 5.399189258637058e-29, 5.42772325418193e-29, 5.435468780753907e-29, 5.487051660753783e-29, 5.445258515709017e-29, 5.352625172739137e-29, 5.382239606135995e-29, 5.409625354131865e-29, 5.289840898988783e-29, 5.28443963602469e-29, 5.341407849847122e-29, 5.334984752978787e-29, 5.527799366810064e-29, 5.448416930568882e-29, 5.238268262735103e-29, 5.595331874370223e-29, 5.348782466307563e-29, 5.293502992391496e-29, 5.327255049164027e-29, 5.351398026418062e-29, 5.436975476195242e-29, 5.400595858402332e-29, 5.353906898975014e-29, 5.291217281085602e-29, 5.403296450992677e-29, 5.272388568826525e-29, 5.291836642799985e-29, 5.49686004037237e-29, 5.36668014892122e-29, 5.471742193841534e-29, 5.425105699462933e-29, 5.525047434295218e-29, 5.317738000802299e-29, 5.399308692315121e-29, 5.240173491407749e-29, 5.500050877708162e-29, 5.337019040581549e-29, 5.311158895861405e-29, 5.334186753191766e-29, 5.533811689521513e-29, 5.36694876787781e-29, 5.309717923528294e-29, 5.396960333300701e-29, 5.483865705764838e-29, 5.474792122269108e-29, 5.399524901806339e-29, 5.297658350986461e-29, 5.449088073924797e-29, 5.448914345582079e-29, 5.491310522545435e-29, 5.436920797227811e-29, 5.278678770565951e-29, 5.518542052575636e-29, 5.334862128444001e-29, 5.403808446853508e-29, 5.385012055384586e-29, 5.281010522967641e-29, 5.461002005065017e-29, 5.280598328588448e-29, 5.338082562513941e-29, 5.479103611051557e-29, 5.426257752191934e-29, 5.38124115607555e-29, 5.257559428009734e-29, 5.467302251043463e-29, 5.370740479665084e-29, 5.429037785593937e-29, 5.308190195077756e-29, 5.45459856647088e-29, 5.39857098148812e-29, 5.47501286347821e-29, 5.425709308117148e-29, 5.406458427615248e-29, 5.338957902163219e-29, 5.416005403638613e-29, 5.404616587275164e-29, 5.347247813891741e-29, 5.461938677679693e-29, 5.499082116775329e-29, 5.357660999163248e-29, 5.35148060572488e-29, 5.282859392165647e-29, 5.430603779325775e-29, 5.333045049403471e-29, 5.452528106448316e-29, 5.257994650477329e-29, 5.498929372297886e-29, 5.5108402833787e-29, 5.372544292553081e-29, 5.40732921338451e-29, 5.387223207654428e-29, 5.432673561636483e-29, 5.358718449451902e-29, 5.480633729065473e-29, 5.43879693225843e-29, 5.489479052915316e-29, 5.622167541139812e-29, 5.439294471501255e-29, 5.419339315436598e-29, 5.493225954574189e-29, 5.426903570792353e-29, 5.478829091688947e-29, 5.440153286344575e-29, 5.431682665416343e-29, 5.410609518223796e-29, 5.405012602905963e-29, 5.365362503832774e-29, 5.399204717940794e-29, 5.390973721268608e-29, 5.364380367066679e-29, 5.38572381190993e-29, 5.367644743691616e-29, 5.374420786848412e-29, 5.445062650823148e-29, 5.467343078078378e-29, 5.381412378887302e-29, 5.514829572878164e-29, 5.368985100496688e-29, 5.238258061072597e-29, 5.39088898774446e-29, 5.334644477548342e-29, 5.37304073375519e-29, 5.388983034692318e-29, 5.496423813094362e-29, 5.460571444304031e-29, 5.420439038341146e-29, 5.438258176227658e-29, 5.468947808442657e-29, 5.406989212883808e-29, 5.398985030882916e-29, 5.376278774900103e-29, 5.391782624760531e-29, 5.453248450389042e-29, 5.337521184131967e-29, 5.315863843338214e-29, 5.364428784697062e-29, 5.345437002220088e-29, 5.39045463129624e-29, 5.382785548027646e-29, 5.424091885804345e-29, 5.56022911562523e-29, 5.32998674732705e-29, 5.37809968214523e-29, 5.415455763124967e-29, 5.384091304721694e-29, 5.381772777681463e-29, 5.411098376666767e-29, 5.383510972807216e-29, 5.328922999436024e-29, 5.488811824765151e-29, 5.413176361977522e-29, 5.414350997760363e-29, 5.537935773087564e-29, 5.459073797916285e-29, 5.288464188556528e-29, 5.260316912881416e-29, 5.473786887939308e-29, 5.444490871149795e-29, 5.396952234440015e-29, 5.417143691401749e-29, 5.445674873568195e-29, 5.358988180816798e-29, 5.46210984818175e-29, 5.550873601193822e-29, 5.406204494858315e-29, 5.431797934242542e-29, 5.3945023587778e-29, 5.456298019502549e-29, 5.451779982507628e-29, 5.386387293621076e-29, 5.528408383426607e-29, 5.442800274610569e-29, 5.254145584343809e-29, 5.527530857553061e-29, 5.369763662737526e-29, 5.450406721552001e-29, 5.398295176869363e-29, 5.325518302849614e-29, 5.344713318048644e-29, 5.400408159650564e-29, 5.415003069122854e-29, 5.338784764435497e-29, 5.294082118095027e-29, 5.498887321614413e-29, 5.406099841497526e-29, 5.448672352312298e-29, 5.364484507253695e-29, 5.346991377493096e-29, 5.417197292468589e-29, 5.434140887784744e-29, 5.400635973651601e-29, 5.342445734875868e-29, 5.356120973036675e-29, 5.350056100894079e-29, 5.423580098014533e-29, 5.407987412093015e-29, 5.476607757820186e-29, 5.353946057072715e-29, 5.465253034105073e-29, 5.380657267582734e-29, 5.570886931024468e-29, 5.243239977496815e-29, 5.401333975442717e-29, 5.355374178106181e-29, 5.449998465503525e-29, 5.446581441490119e-29, 5.389979763365688e-29, 5.339110925433874e-29, 5.331569951665192e-29, 5.418582505495068e-29, 5.341258899485571e-29, 5.499158705986328e-29, 5.369803847214576e-29, 5.350744156035605e-29, 5.361966949168523e-29, 5.474304094217773e-29, 5.482929935982998e-29, 5.50942466270538e-29, 5.40895361630253e-29, 5.494735834614183e-29, 5.418801425258906e-29, 5.375782016068462e-29, 5.253901696787435e-29, 5.538470419911625e-29, 5.386626347287124e-29, 5.390028812041853e-29, 5.302895239360186e-29, 5.469166513851101e-29, 5.375965843931013e-29, 5.39718031578841e-29, 5.403892257429158e-29, 5.262560339730631e-29, 5.441387401544351e-29, 5.362172762583737e-29, 5.421727354111363e-29, 5.404828957031136e-29, 5.347045955814554e-29, 5.438156227855145e-29, 5.305056397169832e-29, 5.478163250949754e-29, 5.479172844267338e-29, 5.467502864161557e-29, 5.370886702882122e-29, 5.396159892894412e-29, 5.340194355962159e-29, 5.458819123968896e-29, 5.503869242174486e-29, 5.446736063931042e-29, 5.544824994369648e-29, 5.364458301900972e-29, 5.403501335979682e-29, 5.435020158058147e-29, 5.428812988345745e-29, 5.347764402740694e-29, 5.309193629871712e-29, 5.268607994025891e-29, 5.444227378815721e-29, 5.512297728709115e-29, 5.40886951673466e-29, 5.510039850430597e-29, 5.379334884987355e-29, 5.459539260890859e-29, 5.405436822897596e-29, 5.241784459784605e-29, 5.362952193899608e-29, 5.402791236714348e-29, 5.46344760941667e-29, 5.362380717504012e-29, 5.401920187957539e-29, 5.41036487612557e-29, 5.410996417176244e-29, 5.42765715212094e-29, 5.349388161164519e-29, 5.323961703718548e-29, 5.310235217474085e-29, 5.406642701907238e-29, 5.448000109931789e-29, 5.437119385764174e-29, 5.266667345680678e-29, 5.364274459207149e-29, 5.402441707520464e-29, 5.47571269242793e-29, 5.439365049032424e-29, 5.388057828771239e-29, 5.384338374593342e-29, 5.413843189733664e-29, 5.431164816108263e-29, 5.427708815990225e-29, 5.36849771290114e-29, 5.350380765795421e-29, 5.367024995636107e-29, 5.31907077704524e-29, 5.509949837533386e-29, 5.530253426738764e-29, 5.417168538799193e-29, 5.408136701920276e-29, 5.265725478335735e-29, 5.339641119028123e-29, 5.450768892089565e-29, 5.389336932389211e-29, 5.422813498120098e-29, 5.329218024081608e-29, 5.374449962632559e-29, 5.348472656394324e-29, 5.407634165117951e-29, 5.271518157992116e-29, 5.37234989635884e-29, 5.307599364398153e-29, 5.418150604766478e-29, 5.473634566257053e-29, 5.465777462060861e-29, 5.332686825228012e-29, 5.507367105363853e-29, 5.429133134726225e-29, 5.430340002099481e-29, 5.416786282277586e-29, 5.321269984452906e-29, 5.372485579256002e-29, 5.403073475220007e-29, 5.303898353859243e-29, 5.405530341956097e-29, 5.338320540613174e-29, 5.451932045193074e-29, 5.500383800329951e-29, 5.455339876859089e-29, 5.367883498602069e-29, 5.373975625539879e-29, 5.487071468172419e-29, 5.387375005380797e-29, 5.255694841358051e-29, 5.372856867693548e-29, 5.40476165886512e-29, 5.424205412459548e-29, 5.44904404520344e-29, 5.50811444753344e-29, 5.341557606240587e-29, 5.503098601589642e-29, 5.452828271530049e-29, 5.434554899233073e-29, 5.391775229020041e-29, 5.32766097522928e-29, 5.465236297572764e-29, 5.219469341526015e-29, 5.42284004365468e-29, 5.478912995221008e-29, 5.390767318263368e-29, 5.306532245775482e-29, 5.477488127770069e-29, 5.30222021391271e-29, 5.264992390371433e-29, 5.308872038466671e-29, 5.369898508447231e-29, 5.320114499489735e-29, 5.335563282155229e-29, 5.33433419180149e-29, 5.356836956349945e-29, 5.516740016550961e-29, 5.36479948719082e-29, 5.448738707054478e-29, 5.541225993619172e-29, 5.314574822701523e-29, 5.415009688943418e-29, 5.36332031285545e-29, 5.289865249836991e-29, 5.348968251215318e-29, 5.445860519430278e-29, 5.347272623262417e-29, 5.414291744441281e-29, 5.418692207778798e-29, 5.37656111921648e-29, 5.403667507050117e-29, 5.420965441104593e-29, 5.413150081299297e-29, 5.414171592545064e-29, 5.347088870040624e-29, 5.416046447903018e-29, 5.353497518034444e-29, 5.480037232376619e-29, 5.251386690576476e-29, 5.326454203411753e-29, 5.394373178394983e-29, 5.334807308516678e-29, 5.44080776825798e-29, 5.371997335127867e-29, 5.350526236738725e-29, 5.47769659394905e-29, 5.366507526381647e-29, 5.378950938969951e-29, 5.445770169432202e-29, 5.496059574090097e-29, 5.392992307045805e-29, 5.40439579793046e-29, 5.496469365355009e-29, 5.303240247943084e-29, 5.491260900358663e-29, 5.396832115357278e-29, 5.496516426669664e-29, 5.376818465464213e-29, 5.402051250208149e-29, 5.491334507145986e-29, 5.403753905117987e-29, 5.372471903812324e-29, 5.229820635647538e-29, 5.383431205188711e-29, 5.555636818133722e-29, 5.427389925122727e-29, 5.268617450690032e-29, 5.398065962472073e-29, 5.507890185906986e-29, 5.421181356412849e-29, 5.317245325388458e-29, 5.397333373670371e-29, 5.437962411257891e-29, 5.454007074613785e-29, 5.34151745807973e-29, 5.373276115004288e-29, 5.451122329236722e-29, 5.229485950326915e-29, 5.415967329137122e-29, 5.527591113117412e-29, 5.365720723934767e-29, 5.372386132657174e-29, 5.36011511849009e-29, 5.3731865340621e-29, 5.449622971561553e-29, 5.48776486929598e-29, 5.309298634204132e-29, 5.296765026402176e-29, 5.34141909941783e-29, 5.351072039533451e-29, 5.383118133475143e-29, 5.335706341477908e-29, 5.380657538110881e-29, 5.487167455336286e-29, 5.339842681502524e-29, 5.406636585630766e-29, 5.437694682898804e-29, 5.450848568253336e-29, 5.414681844009121e-29, 5.417641464403968e-29, 5.253093294073852e-29, 5.369640145793284e-29, 5.429434354634615e-29, 5.401939650547868e-29, 5.43002996231473e-29, 5.43275705252312e-29, 5.380553515171076e-29, 5.380116183943444e-29, 5.385580569180536e-29, 5.429858233770539e-29, 5.374764884403832e-29, 5.37765825771348e-29, 5.361450882590665e-29, 5.385671783131844e-29, 5.300185606235267e-29, 5.351232223132673e-29, 5.391583006063497e-29, 5.533821921212559e-29, 5.320941548043516e-29, 5.396657646030623e-29, 5.420261749429036e-29, 5.227357800187118e-29, 5.330778721061064e-29, 5.332082718587636e-29, 5.311649137459357e-29, 5.35907639612595e-29, 5.30462395481325e-29, 5.397250857004179e-29, 5.477840471069916e-29, 5.431956991272782e-29, 5.45222919651754e-29, 5.439460838655879e-29, 5.357736412560262e-29, 5.409503058494862e-29, 5.414819850877679e-29, 5.412537513664225e-29, 5.37899578038525e-29, 5.287107345547364e-29, 5.43560486271484e-29, 5.341918166099599e-29, 5.466074767757642e-29, 5.46610122069772e-29, 5.406556316285993e-29, 5.401619891717061e-29, 5.387105504644089e-29, 5.332092289837605e-29, 5.380104703793377e-29, 5.305628243015665e-29, 5.439896491517295e-29, 5.40402507767e-29, 5.346935832024448e-29, 5.40283445633112e-29, 5.404316487982135e-29, 5.251568662429522e-29, 5.587878560463895e-29, 5.320710705600809e-29, 5.458199077349418e-29, 0.007611551400449168, 0.009012309835906914, 1.8356710239715436e-24, 0.0003210553067527186, 5.445280085019684e-29, 0.003290163563620397, 0.00015446726830401657, 1.5582207482136431e-06, 5.418372074262047e-29, 0.01242162902156635, 6.7044386351091286e-09, 0.022094642259637167, 0.003057941266902355, 5.496619409349371e-29, 0.004031339714020072, 5.415245043448169e-29, 0.0010670242847685722, 5.282854979286215e-29, 0.002642819705669653, 0.0013512294671883913, 0.0013148426464317572, 0.00794319371738615, 0.002299322818885686, 1.3203603984819404e-08, 1.5437852120317074e-10, 9.307139402096449e-14, 5.467016794275706e-29, 5.365078652910966e-29, 5.439180185666005e-29, 1.3847941211714595e-16, 5.347678767152647e-29, 2.8749061346508833e-11, 5.45040119165827e-29, 6.865345162351748e-06, 1.623179880079052e-08, 5.46175495362239e-29, 5.375832437096427e-29, 5.378361220200751e-29, 5.420971600931274e-29, 6.384837044632927e-17, 5.403486623688516e-29, 5.262209826232681e-29, 1.2904784139758924e-05, 0.0002815018790621708, 0.0008557462659845072, 5.423223671758368e-29, 5.43957682802946e-29, 5.406732692084252e-29, 0.00023951279363392563, 5.505351983991896e-29, 7.969994684715112e-05, 5.376805051053657e-29, 0.012853502359889342, 0.003964349687733942, 2.5118700090885303e-15, 5.383772251300943e-29, 0.010048854392896258, 1.4356572355481805e-07, 5.405150360065156e-29, 1.9357176209638387e-07, 9.544950307678867e-07, 0.010566436001642955, 0.0014060926466404164, 6.39385093222535e-15, 5.697483445532558e-10, 5.471628475257784e-06, 0.00035844328426594386, 4.542484017195141e-05, 9.796341109512427e-12, 7.433473540613813e-12, 9.47695085263546e-08, 1.0938820930967525e-08, 5.338039246725852e-29, 5.429718423541613e-29, 4.95355188012406e-13, 2.393487355270161e-05, 5.320804088356962e-29, 1.1617735378350057e-11, 3.649421449569027e-20, 6.8052572612009954e-09, 5.405872203736903e-29, 0.0013875223907068796, 4.7489605634312846e-06, 5.422676158019955e-29, 5.504556447659533e-29, 5.496308233452088e-29, 2.922835712240023e-22, 5.396757708207757e-29, 6.865345162351748e-06, 5.421712461234073e-29, 0.0001577480813244131, 2.835523858833748e-11, 2.8797648844353583e-22, 5.39915411076883e-29, 5.450813778965887e-29, 0.01057159916729051, 5.393735284561703e-29, 5.496998245062596e-29, 2.326015665449559e-12, 9.087330772920114e-24, 1.1778401585230262e-15, 5.374566995539953e-29, 5.397690830840535e-29, 1.9357176209638387e-07, 0.017340299770690747, 5.087772739907266e-06, 5.329171502502408e-29, 5.35539696845037e-29, 0.00593493247994051, 5.450837971651875e-29, 5.368706295141596e-29, 5.534073152031853e-29, 5.407288166397685e-29, 9.894796799055267e-12, 0.011654838330703604, 5.230948666835673e-29, 5.547613414476451e-29, 5.467717268800827e-29, 5.466595640800251e-29, 0.004665046553245643, 0.0008086088176082281, 9.088810191859106e-24, 2.842908035549461e-12, 5.449804720732317e-29, 5.435339075083397e-29, 5.399045422152268e-29, 9.088810191859106e-24, 5.355232910149234e-29, 0.007560634971709479, 5.294087316387698e-29, 0.003787544430760147, 5.366729733723052e-29, 5.426445807619322e-29, 5.403552572870506e-29, 7.586688723622654e-17, 5.351350455657637e-29, 5.40489668130017e-29, 5.449378777977025e-29, 1.6491327998425443e-12, 5.376532945767148e-29, 8.015080774303395e-09, 0.005391515575318161, 1.8941182460878104e-14, 5.456604253680051e-29, 5.373829150361764e-29, 0.0010437603460118192, 5.459648834524043e-29, 9.539697701980962e-17, 5.268050839216083e-29, 5.490207590332892e-29, 4.232769197840927e-05, 2.911137828402648e-09, 5.407772816222523e-29, 5.341872937008572e-29, 5.359649738506859e-29, 5.429662318788406e-29, 0.00040221447152006114, 5.436967435451708e-29, 8.968824977132452e-07, 0.0002973262265800456, 0.01839458255108549, 5.450138672214538e-29, 5.380628523539146e-29, 5.328075646998825e-29, 5.271670246989779e-29, 5.203850473077324e-29, 5.494648753669902e-29, 5.389937959282071e-29, 5.433043176199812e-29, 5.409151071208765e-29, 5.315393632486286e-29, 5.353690145752618e-29, 5.469568047879355e-29, 2.446747072898292e-05, 5.345425317275643e-29, 5.482020340904067e-29, 5.411019671234284e-29, 5.347174938195153e-29, 5.305524164876223e-29, 5.561086167041314e-29, 5.492057397314268e-29, 5.399521965580507e-29, 9.13668798957541e-10, 2.8700239926823847e-05, 5.47511455191592e-29, 5.446863484362167e-29, 5.319259867888231e-29, 5.38829402704085e-29, 5.38646182296787e-29, 0.01363959232013961, 5.50195553631075e-29, 5.421132533542976e-29, 5.542189747217553e-29, 2.1550989513397403e-06, 5.374577743884791e-29, 9.353290506569655e-13, 0.013214498959113138, 5.499981579635833e-29, 5.352376473513049e-29, 5.381342141593891e-29, 5.292026233197511e-29, 5.356456895327739e-29, 5.319082867243865e-29, 5.421961534366662e-29, 5.382071770752287e-29, 5.327557334289081e-29, 0.0006817080984665797, 5.272061918085732e-29, 5.39798256136007e-29, 9.088810191859106e-24, 5.395030163248891e-29, 5.439199955007171e-29, 2.7141425856091256e-19, 5.34429785620449e-29, 5.39079516349959e-29, 5.404453038703827e-29, 5.352826216381331e-29, 5.358704181476243e-29, 5.165493439006395e-29, 5.338973308382488e-29, 5.35663380082404e-29, 0.006133714858614682, 5.49193803875562e-29, 5.375201477791996e-29, 5.363667092487925e-29, 5.362541795665403e-29, 5.397787907595832e-29, 5.395391892019967e-29, 5.362283964435409e-29, 5.32137509632376e-29, 5.305149502354444e-29, 5.398158353801422e-29, 5.491519650573569e-29, 5.390463720298278e-29, 8.676407640962641e-13, 5.356786285255794e-29, 1.8033628312689995e-19, 5.369715579650897e-29, 5.391727659386977e-29, 5.3325237487463e-29, 5.349368744511574e-29, 5.342238444454397e-29, 9.396295951761967e-08, 5.506918182486361e-29, 5.434925270981033e-29, 2.1896545354327276e-10, 5.511582171451637e-29, 5.412315159542404e-29, 5.413177324164148e-29, 5.288916344268863e-29, 2.6863478399583567e-23, 5.240603793403575e-29, 5.434259343771909e-29, 5.322486667628694e-29, 5.407747046483576e-29, 5.468928180483817e-29, 5.410821836642852e-29, 5.378849356091963e-29, 3.041135223859405e-07, 5.277706092498512e-29, 5.354811723055311e-29, 0.0015021652097109276, 5.246293631465406e-29, 5.430350090001943e-29, 5.42013298202581e-29, 5.38515220905376e-29, 5.32832185753191e-29, 5.408882232169988e-29, 0.001380915141227323, 5.407984128157205e-29, 5.495938588564055e-29, 5.539795691392363e-29, 5.286859674156538e-29, 0.001565918126654907, 9.088810191859106e-24, 5.481184471602757e-29, 0.0016121006807156906, 5.384292554860167e-29, 4.187701943979831e-17, 5.365798547727911e-29, 5.374565370725918e-29, 5.350538649385916e-29, 5.299463485103977e-29, 6.064261282956026e-07, 8.961082106648596e-05, 5.522024794906624e-29, 0.0067658234670659265, 6.197047719790782e-17, 5.407135004977409e-29, 5.315573608447096e-29, 6.183017303290257e-11, 1.5626887044239322e-08, 0.0006672025099854971, 5.489420932791978e-29, 5.330902303150902e-29, 0.0013743078917477663, 5.460007163534811e-29, 5.385198132464675e-29, 5.385472909377897e-29, 5.436540451343679e-29, 5.332708123588817e-29, 5.3812427069384e-29, 0.0058143795420097805, 0.0005680726011741064, 5.444629904066989e-29, 5.378758573864751e-29, 5.341380798856976e-29, 6.183017303290257e-11, 5.469687631271263e-29, 5.272847744879843e-29, 5.404011138436745e-29, 5.406778565067769e-29, 5.318093397846572e-29, 2.0097572626029778e-08, 5.468136832642722e-29, 5.380155350190784e-29, 5.451285859983198e-29, 5.457809497074359e-29, 5.290282291356928e-29, 5.333525150711965e-29, 5.393600666066509e-29, 5.441311260148503e-29, 5.26320728993677e-29, 5.41925734627651e-29, 2.61498311425779e-10, 5.434870076951295e-29, 5.391601588468587e-29, 5.323297366895277e-29, 5.446023847499441e-29, 5.396155369777292e-29, 5.469460058110788e-29, 5.46379723108242e-29, 5.350265226634754e-29, 2.742135592006607e-06, 5.436564233200397e-29, 0.0014050486537594783, 5.416734500567447e-29, 5.355635601154556e-29, 5.424631811500293e-29, 5.426351318054997e-29, 5.356481725400903e-29, 1.4061664644179812e-15, 5.385612553836015e-29, 5.393314318607326e-29, 5.430601178928666e-29, 5.434096013287257e-29, 5.332332319358772e-29, 5.450340568804366e-29, 5.38817644004443e-29, 5.475732062248203e-29, 5.281048746263078e-29, 5.41053266080117e-29, 5.576530255706371e-10, 5.450227926211423e-29, 5.433415196122058e-29, 5.43130649560015e-29, 5.50151621859679e-29, 5.540577051525502e-29, 1.0869508125529368e-10, 5.412012371554766e-29, 5.370262149756046e-29, 5.390644604538618e-29, 5.386618448136105e-29, 5.607409729252731e-29, 5.437934249802786e-29, 5.315957488368256e-29, 5.436405533959338e-29, 5.300337176665945e-29, 5.423036978153849e-29, 5.450371696171626e-29, 5.436551667326685e-29, 5.430031484162719e-29, 5.334068735476612e-29, 5.41534967542565e-29, 5.32528429251526e-29, 5.473885209426872e-29, 5.406991873349526e-29, 5.437126815329208e-29, 5.331879012363318e-29, 5.293041826758318e-29, 5.395273574143427e-29, 5.34303982093545e-29, 5.39941072522693e-29, 5.381483538948461e-29, 5.49496941066366e-29, 5.397278644559741e-29, 5.386193026060811e-29, 5.432310948658466e-29, 5.409836067129327e-29, 5.351468738396246e-29, 5.345875785714663e-29, 5.223577779991176e-29, 5.526117282183194e-29, 5.430939808653494e-29, 5.310086734796791e-29, 5.469808705327286e-29, 5.496466581397381e-29, 5.410281838141124e-29, 5.356657243691666e-29, 5.440170254889356e-29, 5.321923078501098e-29, 5.342546217100492e-29, 5.330322807224417e-29, 5.364962900963595e-29, 5.454526496519384e-29, 5.314171836868554e-29, 5.432502985111396e-29, 5.483547138279138e-29, 5.432557508407234e-29, 5.395544649351756e-29, 3.700497296850677e-27, 5.338907424298928e-29, 5.392596221696748e-29, 5.468675188625371e-29, 5.509667408171209e-29, 5.408007908361568e-29, 5.368984012317074e-29, 5.443153747837861e-29, 5.38683345460762e-29, 5.407192501616563e-29, 9.826520892172652e-14, 5.4870320934462e-29, 5.401847616123385e-29, 5.470380008469663e-29, 5.336230655773568e-29, 5.453096177432087e-29, 5.394654616897402e-29, 5.389548294904167e-29, 5.399793459738037e-29, 5.388932065332743e-29, 8.364887685768503e-15, 5.431705619996086e-29, 5.41776709382493e-29, 5.427793927120306e-29, 5.442753515210013e-29, 5.442529904065108e-29, 5.220902384188517e-29, 5.429443500207915e-29, 5.392838472913616e-29, 5.307402514446065e-29, 5.451715102077738e-29, 5.408487048188765e-29, 5.30004384160598e-29, 5.439321280513592e-29, 5.268045184406995e-29, 5.33863239854968e-29, 5.433530951829213e-29, 5.355717443343927e-29, 5.472968883602037e-29, 5.348696256455319e-29, 5.487527484205089e-29, 5.402435986774355e-29, 5.39081578697711e-29, 5.411116906549209e-29, 5.338176925674546e-29, 5.348584047399838e-29, 5.35679864105193e-29, 5.394319238324298e-29, 5.439750563720294e-29, 5.425052685898035e-29, 5.267805696230135e-29, 5.395739606412459e-29, 5.534485766538396e-29, 5.404729179594971e-29, 5.335910572730431e-29, 5.386778476227745e-29, 5.545704021402473e-29, 5.465264930667133e-29, 5.266575846208491e-29, 5.429034472716863e-29, 5.318294165303236e-29, 5.404327080080512e-29, 5.431750653815893e-29, 5.333233244782432e-29, 5.301745987920198e-29, 5.258690784755189e-29, 5.437327090048544e-29, 5.36204663372826e-29, 5.322769719524705e-29, 5.298200302810077e-29, 5.334191359426951e-29, 5.432381783735205e-29, 5.377629800793756e-29, 5.32519784342504e-29, 5.436472229823279e-29, 5.278987114358231e-29, 5.358473305941154e-29, 5.364823686561464e-29, 5.488731938894075e-29, 5.437928705688792e-29, 5.256961613032264e-29, 5.466663836366965e-29, 5.404654509704732e-29, 5.399687028055124e-29, 5.415137495657156e-29, 5.390115889662669e-29, 5.283974827508274e-29, 0.005140388254535368, 0.010092772755269019, 2.242134291994048e-05, 0.00403228406708293, 0.02176685815159598, 0.004044349640933842, 0.0006575910737873373, 5.332313779892229e-29, 5.350775267779314e-29, 5.427540751950287e-29, 0.004670420535796916, 5.410241487488958e-29, 0.0009377305962862529, 5.450180217443935e-29, 2.3653259536057308e-08, 2.4229329848432906e-14, 0.0025371838001497227, 5.405615376638343e-29, 5.303803169772483e-29, 1.129168612228906e-06, 0.00043771961318230163], "out_name": "lm_head.weight", "out": {"median_l2": 17.963413411181826, "min_l2": 3.4399055215093655, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "out_l2_at_weak": [11.680605931559539, 11.678762428357915, 11.686831216214408, 11.683054304142265, 11.686462554148958, 11.68486449216248, 11.681683770317003, 11.679325462735635, 11.682735001267272, 11.68765158113235, 11.68988134637498, 11.687133615570218, 11.685940998356326, 11.68707574654146, 11.68073027018509, 11.682060601744146, 11.68483965378613, 11.684073284925542, 11.687116715100048, 11.690872214718315, 11.689974714798046, 11.688038416847585, 11.68396169452914, 11.691624708332954, 11.688377218967062, 11.685797483624743, 11.682183238941038, 11.683806059619249, 11.693252584828576, 11.68988868025087, 11.688517132519836, 11.682350511853794, 11.681672335323709, 11.686143594308177, 11.694657220627574, 11.689809062758636, 11.686874491725549, 11.69191044820978, 11.691212209119561, 11.690849219173787, 11.69388886982355, 11.687149558858335, 11.680311753939455, 11.682412921661944, 11.680914139863683, 11.688713738310316, 11.690659662619137, 11.692097595982238, 11.688875188898225, 11.687153654567247, 11.693529160464628, 11.692527930492314, 11.691921029139644, 11.691920921442728, 11.693862638322639, 11.690975470334577, 11.695149269468455, 11.685008972686333, 11.688975144524985, 11.69178362723778, 11.68315568216936, 11.686967791007135, 11.685250436071023, 11.683226541728974, 11.68661414984013, 11.688429687249268, 11.69266202184877, 11.691138776430293, 11.689390829178633, 11.6917893053005, 11.690632246574214, 11.688584176576564, 11.691680136376213, 11.684681575990124, 11.679862839122176, 11.68999738804064, 11.683238503210134, 11.683175137918022, 11.689086314787517, 11.686443149875902, 11.687818984934164, 11.695845570708551, 11.697814350439613, 11.694264897475284, 11.702792809738428, 11.693498321857742, 11.700260609092968, 11.704224307991693, 11.699667822435968, 11.69615091673564, 11.690437795070896, 11.697176322295691, 11.694319565715153, 11.689718001645781, 11.70025242681376, 11.692209725840014, 11.697999563450068, 11.687889926277654, 11.690556293634671, 11.689466263969035, 11.689907115505159, 11.691758604974115, 11.690973634754938, 11.686915425402393, 11.692112170087622, 11.685023861256823, 11.687950651350931, 11.683524306147136, 11.686108852817448, 11.683720483259037, 11.685539812352621, 11.679652749027383, 11.686281310462952, 11.699812284411339, 11.696696830475602, 11.684225024335394, 11.682258992926903, 11.692944674685375, 11.690146586869126, 11.68185669331662, 11.688478273796308, 11.690352000750154, 11.688355155265304, 11.69191798628005, 11.68957020901078, 11.68406221052677, 11.685108429992027, 11.684008175749332, 11.682552995027118, 11.692482810279948, 11.687648014451192, 11.691645973979531, 11.684553584169324, 11.68996150854029, 11.685794892098333, 11.68850236333663, 11.687943824200945, 11.68827692896295, 11.690587609461236, 11.688658471562006, 11.683613589036296, 11.69656564267855, 11.683288893623827, 11.680805655851607, 11.699933420765113, 11.693636540988326, 11.698397898511892, 11.695132638770682, 11.696612755158641, 11.693208264515567, 11.697504785292374, 11.698386651670585, 11.696347412748228, 11.701733487211154, 11.69798577810751, 11.691093592723165, 11.69150916792869, 11.691072730147251, 11.698511095404259, 11.696083134100794, 11.695551394284804, 11.69016339898954, 11.688388866350234, 11.691004057748888, 11.691341557468991, 11.696435505726777, 11.688339949905329, 11.697309315419554, 11.689241563585567, 11.683425921460238, 11.69392009697037, 11.681019172174818, 11.691487734741063, 11.688647169322165, 11.694379020603758, 11.689009230046828, 11.687553223407841, 11.688464113622127, 11.682697409152071, 11.690098764276371, 11.686188131828999, 11.688079950435421, 11.691302118611556, 11.685905271724927, 11.693406019657498, 11.694260602878066, 11.69095665639784, 11.6980699171047, 11.68852188018973, 11.690067925483437, 11.690172017544072, 11.689841007245198, 11.690015242116704, 11.686770779885997, 11.683975578904711, 11.687484872345342, 11.689636416309275, 11.690814093992115, 11.69139868015703, 11.69080181531493, 11.687739123682029, 11.690114365306266, 11.684689675347741, 11.688849864985029, 11.685202594219977, 11.687014309169243, 11.689697482589061, 11.691880269823146, 11.690057347344709, 11.691990307736642, 11.688758333029396, 11.688824160215333, 11.693110987643042, 11.684278916227512, 11.69174602110519, 11.694005724578062, 11.694515053629827, 11.686655826140571, 11.696303185513809, 11.695277176944371, 11.688862489623041, 11.701419911657485, 11.699431251715513, 11.694325443456153, 11.689729112444132, 11.690227077471487, 11.686823927482168, 11.688123992318765, 11.687724959160636, 11.68616857857062, 11.69273102503404, 11.690841274293286, 11.694531106696811, 11.686689934516115, 11.683675611552413, 11.68479343235769, 11.686781653711394, 11.691255269399695, 11.695113162764967, 11.684953516066306, 11.686344573813583, 11.684618211369447, 11.673543334748004, 11.681552726567103, 11.6890744035192, 11.682423402381541, 11.686358749372607, 11.685953940529986, 11.685254816081446, 11.6932307184305, 11.689584802855922, 11.689054897239021, 11.686804457368536, 11.691512142587792, 11.697643652393282, 11.686193910696746, 11.684791419952404, 11.685378282984447, 11.687501743570097, 11.689254459219837, 11.694230437220577, 11.692208266559721, 11.694482252895888, 11.68924489274355, 11.693000153226611, 11.688087976234835, 11.680375964328924, 11.684527553018246, 11.689083758184987, 11.68197749265173, 11.690457245238552, 11.695631984808129, 11.691188628903568, 11.688095727870444, 11.691665382486455, 11.692166482209057, 11.693314955040277, 11.681793666666595, 11.688119556579428, 11.688516844586262, 11.696307225569223, 11.695767188780616, 11.70020482951138, 11.70092156532373, 11.695396896402153, 11.697827129715236, 11.69378347224855, 11.680274795635977, 11.683713610281302, 11.681968249106468, 11.679300201865116, 11.683086542181266, 11.679919351733163, 11.680351020857927, 11.676529370926358, 11.690695053619732, 11.683644173144678, 11.683068997084845, 11.68916568858982, 11.685658695028975, 11.682707856633082, 11.683242371210381, 11.68408443154623, 11.69260482028018, 11.683076400477919, 11.690734913966843, 11.690700692462846, 11.681972695837235, 11.6896753348332, 11.686638898892793, 11.689530875648678, 11.693741944917651, 11.693978791948767, 11.694169459026625, 11.69263379845908, 11.690672986388238, 11.690914175510775, 11.691692605778043, 11.68145758270507, 11.686686369411678, 11.681015294474946, 11.684740191531398, 11.679660960604469, 11.683597710153977, 11.6820789959627, 11.686421204022148, 11.684357306997088, 11.682133574908057, 11.678023664808265, 11.686062239460762, 11.687300403038305, 11.68974157461682, 11.680506004572921, 11.678272574562842, 11.68847688150455, 11.685303855417335, 11.686814703121023, 11.692734652316776, 11.686539852798083, 11.685858530451346, 11.689054484237456, 11.681976628139912, 11.69089574099803, 11.692298321355654, 11.688892724080201, 11.692014264274855, 11.686167236262145, 11.686561035273195, 11.689246391851718, 11.68486722214981, 11.68075863841037, 11.685793007421898, 11.686926201432948, 11.682956369092096, 11.69194787975857, 11.689548312165783, 11.682851585502723, 11.68649350720263, 11.681834260892469, 11.685849730938017, 11.686186667136507, 11.68861159616028, 11.687228017081393, 11.679437075180317, 11.682015481556729, 11.688997945408243, 11.687985611961151, 11.684638381771721, 11.693149861995739, 11.682268057324604, 11.686252044542703, 11.685561901280472, 11.681999585093347, 11.67931595608163, 11.691298036057127, 11.69412630694092, 11.689785504967743, 11.686739414784967, 11.699389545387282, 11.689622513119245, 11.691086392858805, 11.691160154288587, 11.68296937156036, 11.682843425924794, 11.681978701309122, 11.679272244121567, 11.683421026384487, 11.679557178215049, 11.684580838181766, 11.68519949040345, 11.687665992332462, 11.681753483642508, 11.6795723157298, 11.688478695543738, 11.68522163310482, 11.68226760396455, 11.676998684806458, 11.68473580942564, 11.690299989581074, 11.690278375050708, 11.68312904985654, 11.689879484184775, 11.68655076428797, 11.688367154762446, 11.688811077190806, 11.687589864448903, 11.689183372506406, 11.69287963387253, 11.695331363176402, 11.690017893036838, 11.690234643631468, 11.694320594111156, 11.69590338019439, 11.690780628604688, 11.682099028218444, 11.68191964673279, 11.689649108207425, 11.686065079026276, 11.688583406070048, 11.684845787218558, 11.68705206011761, 11.689982865861978, 11.682428568552835, 11.684556537463838, 11.690831854973952, 11.68592845595212, 11.687836434267277, 11.68149502750999, 11.683030793045315, 11.683165576760302, 11.692456076669568, 11.689954392780287, 11.685428952167367, 11.689012796937638, 11.690488872682945, 11.684793924462205, 11.686473870842107, 11.686112307783326, 11.686763792197866, 11.683232488308024, 11.693571558709765, 11.689527262705337, 11.694149162336265, 11.685987525014175, 11.69285792520048, 11.68577594434207, 11.678792911774273, 11.678941392539109, 11.68828529358044, 11.691757469114632, 11.68152562333111, 11.685689301348827, 11.688969395111613, 11.683261649764006, 11.679808454150944, 11.679810671101528, 11.68627719510349, 11.679751506926834, 11.680361938967627, 11.684946194724544, 11.676656972403782, 11.681138042981988, 11.685579762665308, 11.685099157764034, 11.686471843488686, 11.684506902125792, 11.68638689341369, 11.683564541929238, 11.690065722716783, 11.682277546423345, 11.686736050934103, 11.67858605499266, 11.691092399891424, 11.688253091212207, 11.689246866408087, 11.685536554544255, 11.684891127952127, 11.691208564608427, 11.686117576998555, 11.681532893688935, 11.681122185886743, 11.68367677998902, 11.68395583065715, 11.677409679568107, 11.67762942788821, 11.686320693206566, 11.6847329721565, 11.683268248368142, 11.682506014544588, 11.685271512824231, 11.689840768946135, 11.684493547801006, 11.683958228806501, 11.685892970273906, 11.684794532138541, 11.684705396608699, 11.685111568241785, 11.68648521911575, 11.689865013624138, 11.683349781302303, 11.681603717487, 11.68499159632714, 11.690283119860165, 11.684311508494222, 11.691795411253963, 11.688926901297044, 11.686027983576068, 11.68967349208516, 11.689655504266922, 11.683201993542278, 11.683352546750589, 11.68555927241537, 11.677110738546263, 11.678523078808407, 11.68080893963093, 11.685721204239364, 11.690335470294363, 11.687920270755866, 11.678564887416542, 11.68277481434031, 11.6901559116995, 11.682576365069686, 11.682763047173925, 11.685788855898043, 11.685256761818318, 11.68277504507822, 11.683004988832957, 11.682277612744306, 11.687500831455614, 11.685711539800907, 11.686774462648952, 11.68449704549358, 11.687731061707309, 11.69174951396889, 11.686377636760609, 11.680004966887353, 11.689677876791796, 11.683942813207121, 11.687546013138213, 11.683869569452588, 11.68707597421678, 11.687583817268527, 11.685379279793121, 11.689537093840284, 11.690995011396357, 11.688746044586233, 11.685810518519963, 11.67682415611149, 11.681759658849948, 11.680381697119573, 11.682752990945213, 11.68557943234341, 11.68674452555799, 11.684127373903559, 11.68748110504387, 11.687057820923886, 11.682756751287918, 11.683207608679309, 11.686902481157382, 11.691390985776245, 11.689616978654623, 11.682009986372998, 11.689798060770347, 11.68040723844178, 11.68671444099382, 11.682169938778669, 11.688123781598463, 11.695158269228582, 11.68635462602055, 11.691023677357926, 11.68557485980406, 11.687271209334607, 11.682556021762036, 11.689088171596989, 11.693263066105962, 11.688910365883354, 11.692126849329238, 11.68529452888689, 11.68451528854441, 11.682524138239014, 11.68426536423692, 11.697500328455506, 11.686657543075448, 11.693950466853428, 11.684841881895101, 11.680982170796623, 11.6916563041555, 11.690595360212232, 11.683176175651953, 11.685669070288869, 11.680193333446082, 11.681591111150482, 11.680753254345165, 11.68195877168512, 11.686036865896778, 11.688018451397811, 11.686440819010983, 11.688109501001218, 11.690024201738924, 11.688951952643873, 11.683339297770853, 11.684695237218236, 11.683760888735103, 11.683942415139956, 11.685656312231442, 11.686308495678759, 11.685216492711335, 11.686943954708939, 11.692569712255974, 11.682413228850708, 11.690390871536875, 11.681795401692083, 11.684403860037156, 11.688450905697549, 11.687321815245342, 11.684318418879117, 11.681575103181101, 11.683089230964786, 11.689582737856208, 11.689837348907382, 11.679550668716054, 11.677410243493718, 11.678088445552275, 11.687108477676324, 11.682362104234025, 11.685917206486247, 11.684048360747175, 11.677815373136651, 11.685596673168357, 11.686812300733287, 11.68619772846901, 11.685949758070858, 11.680466791315107, 11.686251846870029, 11.684999108511255, 11.690786239173802, 11.683246363987138, 11.681201127297104, 11.692677484433938, 11.685066200105764, 11.683444234562387, 11.685912679175347, 11.689283545563518, 11.685501270661085, 11.690228114824633, 11.689417726254106, 11.68180761880251, 11.689350856944776, 11.68338602543941, 11.68659697264521, 11.68149510580746, 11.687819343266964, 11.679548166412637, 11.67982038385767, 11.68790391545106, 11.689520773140194, 11.686711098332413, 11.68459340027423, 11.682788177059328, 11.684656806147489, 11.687846260142694, 11.681366988320237, 11.683741029686646, 11.690915506392992, 11.685574174346302, 11.684443835090907, 11.689453094498058, 11.694166891523805, 11.690346111086718, 11.688218933545462, 11.691704581863556, 11.678467239591418, 11.686862178144198, 11.682441463628253, 11.686036168518159, 11.682552022821444, 11.68594999892032, 11.683012125531997, 11.69242398555833, 11.68934371714929, 11.689443232529285, 11.690401282561234, 11.682827382966423, 11.689759751055142, 11.689750288935489, 11.688513193257364, 11.684247561268526, 11.686173298372617, 11.689931000683975, 11.687138226739796, 11.687657961987663, 11.686908971971512, 11.690498023799112, 11.692778629502037, 11.689957752564837, 11.686931914080427, 11.690849231878872, 11.690219979323281, 11.687664111856064, 11.687924067538587, 11.686555763460715, 11.691656539127118, 11.677974096602462, 11.686114902202364, 11.68499306631507, 11.690402932433098, 11.68850702516175, 11.687423221061858, 11.684233606770007, 11.687992716496689, 11.684289479087017, 11.688035243261407, 11.68814913584674, 11.686080518357201, 11.68414646823479, 11.687843417275701, 11.685913266960728, 11.68667103539754, 11.690671343830287, 11.69163464982399, 11.681717906753793, 11.68331626051067, 11.68932270876228, 11.687967350370934, 11.688059228568763, 11.688886402164593, 11.694473578293794, 11.688823535623145, 11.687503109775347, 11.694407093656405, 11.691951713280224, 11.692002695012885, 11.693150847445981, 11.687617138561395, 11.68512607894551, 11.678393743161102, 11.687667285233186, 11.68271160515432, 11.686259083543806, 11.68621239029756, 11.687177880508017, 11.695021483759513, 11.686376236298193, 11.689362165552467, 11.688968367698868, 11.684265810808585, 11.685962784965062, 11.684154526591001, 11.685569971815045, 11.681976371966341, 11.686632761803336, 11.682613991007768, 11.693509618799169, 11.689484846487987, 11.682979184541896, 11.684041990994313, 11.687047907122947, 11.68720755437134, 11.681978148830892, 11.686291753511798, 11.68786116292142, 11.69032696242107, 11.686507731498693, 11.693412539409604, 11.686762656823959, 11.681957682620782, 11.685988063574515, 11.69288669386151, 11.687823171440737, 11.682914024727102, 11.6933150251098, 11.69170830753847, 11.691722559676604, 11.693129039624967, 11.69178818044937, 11.689800756088584, 11.683115517312038, 11.691108685615124, 11.682567043381876, 11.690210901893906, 11.685878361991932, 11.686901962813254, 11.687025414064287, 11.687165146690537, 11.685859357648397, 11.683851203288095, 11.683174329221375, 11.686777387693603, 11.693703785468664, 11.693028606783066, 11.6834211809664, 11.692853439249385, 11.687058137614383, 11.687689030624508, 11.689498839387445, 11.690588562304981, 11.685825144886488, 11.684889204150846, 11.687889882818487, 11.687977369199496, 11.685195631955276, 11.690291022952186, 11.689013085778594, 11.690926466288742, 11.686444871259102, 11.682810658089219, 11.691091886605864, 11.685626865641252, 11.691439008946366, 11.683760018578319, 11.690472380321857, 11.69607595008506, 11.695013795646556, 11.690066968405938, 11.68827430921981, 11.68804395272669, 11.698774261694812, 11.714603601171241, 11.718865900176798, 11.70766033122325, 11.699109896996953, 11.711319668235998, 11.7060650747425, 11.70784394268914, 11.699179503485773, 11.697765866705359, 11.70459924158957, 11.701320769881752, 11.706810753117619, 11.705998521864116, 11.70207499084809, 11.702040691455089, 11.703586586551774, 11.68046588192515, 11.681493322680309, 11.675751091395004, 11.673674220944214, 11.676638763257378, 11.679417810871183, 11.671015129934924, 11.678222881487736, 11.6752729785465, 11.673570575884934, 11.67365182625834, 11.676039514053645, 11.674467172362172, 11.676749994359247, 11.681883113643046, 11.676225030118928, 11.6743826112681, 11.68146365272454, 11.680586231029803, 11.679629335809123, 11.685906399614838, 11.676657603113679, 11.679967558891237, 11.670106595261887, 11.680492411245414, 11.68114587185143, 11.681696931139545, 11.669345632393638, 11.677747201213478, 11.67896332404719, 11.678106695917249, 11.681600149456218, 11.673598509381693, 11.67731367716172, 11.69007780329923, 11.703044699748304, 11.689797920004844, 11.690072965091673, 11.695785414653939, 11.696004536692875, 11.698679921146853, 11.698798886295965, 11.695597866516156, 11.695755472957455, 11.698973745829214, 11.696500736904326, 11.69577306786815, 11.69612654245839, 11.699506986571357, 11.69695977045748, 11.702293097639926, 11.700564590472359, 11.697438366037185, 11.692277749385244, 11.69556265846432, 11.693282162851014, 11.689678489375263, 11.686230043669687, 11.687843067556107, 11.68836768157441, 11.68189589476311, 11.686536147183531, 11.689749986510188, 11.6909750925452, 11.694238456932606, 11.686998580804861, 11.692590304880985, 11.691289598667407, 11.686782645023206, 11.688108909532618, 11.69277942359584, 11.691445618636255, 11.686541965090576, 11.692176115872108, 11.692848706119326, 11.691394656262986, 11.689866661384077, 11.692165556177892, 11.69300765865503, 11.696445371956719, 11.688109543540863, 11.690897853109572, 11.689457921988755, 11.6983193634326, 11.68812796556985, 11.692285167596854, 11.689567372438958, 11.6912651684884, 11.681957155199632, 11.69063254747866, 11.688404353600681, 11.687605340942536, 11.695604058343227, 11.690718859842127, 11.68805685913064, 11.688351268761739, 11.690647475333067, 11.69218698185244, 11.691233213996528, 11.693296608300153, 11.687220592663978, 11.688683164656872, 11.689966700770078, 11.686599315747442, 11.69162243427722, 11.688727424846187, 11.69039759564993, 11.69404201201992, 11.691491755656168, 11.691848343619453, 11.686490111368837, 11.68984878042104, 11.69107243928785, 11.68745633065552, 11.694707653347253, 11.691440934656917, 11.694209008145238, 11.69814559502497, 11.69464969210724, 11.692778725158382, 11.691330886308915, 11.686323269764108, 11.68999069399694, 11.684448850815208, 11.69315638476677, 11.68910970903625, 11.694980814524644, 11.692491713482658, 11.689418704485089, 11.695299277484251, 11.694353952841151, 11.693437409443884, 11.68694814049968, 11.695172714920385, 11.691227100850547, 11.69177827632397, 11.69095628078264, 11.68919845467518, 11.692990539526617, 11.690559157852995, 11.691816129018854, 11.683989612911478, 11.690012072263775, 11.696795588669797, 11.694679276020718, 11.693431674238562, 11.695070185039134, 11.691665582818391, 11.696885772544986, 11.68731127864251, 11.69475558464693, 11.696465191678552, 11.691072610398948, 11.70002084173588, 11.687451146242067, 11.685155249684692, 11.696872953238454, 11.691673793097753, 11.695731213679696, 11.691517355339899, 11.694021237147425, 11.689545448752847, 11.691574803250182, 11.69280795529386, 11.688823035022077, 11.693934571636762, 11.696070463727644, 11.694153276299764, 11.692476135149747, 11.691756694654973, 11.695224934853382, 11.689579755133478, 11.690931243972118, 11.687576493203213, 11.689836988505082, 11.688525320373465, 11.690115696473882, 11.69195912680425, 11.692199677968375, 11.692611129374423, 11.689031861257716, 11.69390723945618, 11.695831833481053, 11.692046327229388, 11.693968803532188, 11.688985465669736, 11.699423406544739, 11.694371913880143, 11.689777817994056, 11.686390995975929, 11.690108181717195, 11.698468993895897, 11.688091673214133, 11.693731811823142, 11.690393508155873, 11.686683720669935, 11.686527295538811, 11.687739095097049, 11.68705479394837, 11.688657789722864, 11.686777372098948, 11.68625957306119, 11.69426687181728, 11.690882448332585, 11.696589244439167, 11.690505320483048, 11.694744514901101, 11.690612824028003, 11.691288734348882, 11.691128182632603, 11.692545408141132, 11.693143982234984, 11.695872004949994, 11.693958467479145, 11.692042700769793, 11.692057666502494, 11.692430909903777, 11.691886767699073, 11.688491092279705, 11.688746109367722, 11.686291885067707, 11.692717076832194, 11.690471034393447, 11.693020922107513, 11.693456564165656, 11.695876890319285, 11.690225284416018, 11.687526037613619, 11.691942791927541, 11.69197257022728, 11.697375251553284, 11.700284678783692, 11.69085248467092, 11.691882176550592, 11.692570370333618, 11.6933180133201, 11.697570026244723, 11.686623409829961, 11.693983353985892, 11.690447508190651, 11.688132464326712, 11.689551093255895, 11.688561445188542, 11.692417452224054, 11.692636347308149, 11.68368160980518, 11.691262128211287, 11.688708025382498, 11.683835483006147, 11.686751955144496, 11.693553498111497, 11.691827272057987, 11.69844773656004, 11.689524989129234, 11.69996429207119, 11.693565841305265, 11.692632176412765, 11.697561389707655, 11.686969048395401, 11.686465930003434, 11.693733504360663, 11.69276426475879, 11.691325462925644, 11.691683399367472, 11.688515753363639, 11.682983194272122, 11.69017821944342, 11.68854582898959, 11.697014907581103, 11.697444401395627, 11.692820686058, 11.689595124111893, 11.687417949787305, 11.695495818782524, 11.68729615350667, 11.690120653274697, 11.69415113907098, 11.69227352409705, 11.684550081453743, 11.687702996226985, 11.685011822623158, 11.689677785245875, 11.687358025977, 11.68133957082548, 11.682785951737616, 11.682023569893762, 11.68717256626842, 11.689744998303746, 11.687597449590585, 11.690587400718778, 11.690054102049645, 11.690453401049949, 11.686416806974847, 11.683080042997046, 11.683078631163498, 11.689085697278303, 11.68520395602262, 11.691064205041764, 11.680423832000503, 11.690978539463607, 11.692777043067675, 11.68864519235577, 11.691799881761954, 11.691721519908953, 11.692544192211463, 11.689388043403994, 11.692799870536557, 11.690136894534714, 11.693148542725064, 11.688841969783015, 11.686256992048854, 11.687542709749206, 11.6848215222979, 11.690569322907162, 11.696835070783663, 11.69196391544869, 11.68647635339632, 11.682084970176318, 11.68493007081234, 11.691727583442066, 11.686456544020306, 11.683096778299545, 11.69104514826024, 11.691527359902627, 11.685587824473947, 11.688155653344516, 11.68742774080411, 11.685451089473876, 11.681565282626975, 11.687691920347556, 11.68654649411918, 11.684458591852017, 11.689718517268455, 11.689810171837138, 11.684652786965215, 11.684346608883809, 11.687499904550224, 11.685230024036189, 11.686213645223704, 11.68524878476157, 11.686804408393241, 11.68858137702063, 11.683649256547133, 11.688695306932058, 11.692737987564838, 11.684382749000834, 11.684517077768854, 11.689261981988437, 11.690569646164645, 11.680057718903141, 11.679724773128559, 11.688625953581484, 11.689457484746804, 11.685222818925622, 11.69154212329429, 11.688514641996289, 11.694293676260752, 11.686397959534194, 11.689520624664292, 11.691877415229628, 11.68456127999947, 11.688321895967148, 11.687905873896963, 11.68924519832149, 11.688268744319693, 11.68725380820533, 11.692231126324787, 11.688549435487138, 11.690120490073662, 11.696913651140493, 11.693828831828602, 11.697174850125089, 11.694406108514938, 11.68992205380711, 11.692459778102121, 11.694327505007877, 11.69495442369125, 11.696564653666101, 11.696922534721153, 11.69271329610347, 11.687875304052662, 11.690703814537704, 11.692616459984736, 11.688183342909348, 11.688567412853093, 11.682285678711713, 11.685301483466963, 11.68459965380409, 11.68600675410322, 11.682245678710164, 11.684180804917261, 11.684718150038098, 11.68658554318235, 11.689984188060407, 11.686415224407167, 11.690042970289403, 11.68161604552336, 11.692013718056575, 11.687305440843783, 11.685229120757242, 11.685586714515976, 11.687434140318757, 11.694219825462588, 11.685649108640884, 11.686799226276982, 11.683532949322673, 11.684516855548848, 11.697043918943557, 11.691774493332876, 11.687625337669713, 11.689074899485558, 11.685256244370233, 11.684448301229999, 11.687873244552708, 11.687599206231983, 11.686439183145293, 11.690694625613595, 11.688175508229076, 11.695425374479886, 11.68837798660052, 11.686904134329868, 11.69045678715682, 11.693762153973525, 11.68890828366722, 11.696907764618725, 11.69539442123964, 11.697836775211181, 11.69141619695891, 11.695214712439785, 11.702083374933187, 11.693146953046096, 11.69152042236761, 11.68719087910795, 11.694708453251307, 11.695499311324815, 11.691927189643664, 11.69310882436538, 11.69409222266937, 11.690692673180063, 11.697258192241991, 11.688774278966632, 11.692246988316084, 11.693681663114315, 11.69431716021916, 11.69595832476408, 11.68909138776966, 11.688730633108003, 11.68906098003928, 11.685182212924126, 11.686530130334425, 11.684394698793035, 11.685433614923118, 11.686058624041166, 11.684070396307616, 11.688964416601786, 11.687160193276696, 11.68897961140043, 11.687403224065216, 11.691007194173594, 11.690087528674097, 11.684952550339663, 11.689966344718622, 11.688278794924397, 11.689837865431294, 11.685731383794371, 11.68457846154471, 11.690401513609652, 11.686865546861503, 11.689299252772743, 11.686247627542386, 11.686556182423134, 11.684476606104797, 11.689660635389222, 11.687555833865359, 11.691357845246674, 11.69077088690337, 11.683973832873784, 11.684681158876328, 11.689790889489432, 11.68953521941055, 11.686243526823704, 11.679932273061748, 11.681839797885393, 11.684576597603856, 11.698062160003065, 11.697636290774373, 11.691607896061496, 11.701540928547933, 11.68872368989758, 11.696633807441295, 11.669526506623619, 11.676836249185724, 11.677099639130459, 11.672599776876213, 11.672429107103014, 11.67355372944899, 11.66908843806781, 11.669001236121618, 11.668519632914595, 11.675783910154264, 11.668231281090751], "out_median": 17.963413411181826, "secs": 12.7}
{"repo": "RWKV/RWKV7-G1k-2.9B-20260930", "tie": false, "vocab_cfg": 65536, "arch": "Rwkv7ForCausalLM", "error": "no embedding tensor: head.weight,rwkv7.blocks.0.att.a0,rwkv7.blocks.0.att.a1,rwkv7.blocks.0.att.a2,rwkv7.blocks.0.att.g1"}
{"repo": "fla-hub/rwkv7-1.5B-world", "tie": false, "vocab_cfg": 65536, "arch": "RWKV7ForCausalLM", "emb_name": "model.embeddings.weight", "V": 65536, "H": 2048, "dtype": "BF16", "emb": {"median_l2": 0.8494898045682844, "min_l2": 6.18118309910818e-15, "n_zero": 0, "n_tiny_1e-6": 20, "n_tiny_nonzero": 20, "n_weak_1e-3med": 20, "n_weak_1e-2med": 20, "n_nonfinite": 0}, "emb_weak_ids": [193, 194, 196, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 65530, 65531, 65532, 65533, 65534, 65535], "emb_weak_l2": [9.53214632905627e-15, 1.2122758848881069e-14, 1.3433650328368964e-14, 1.9195675560683253e-14, 1.3714838295935093e-14, 1.223829202842244e-14, 6.18118309910818e-15, 1.8456928404473742e-14, 1.9260077652326214e-14, 7.885418251579033e-15, 1.0395013620495471e-14, 1.044867521685026e-14, 1.1420196998084497e-14, 1.226838753161947e-14, 9.553989440083759e-15, 9.691175309179866e-15, 9.296741133140792e-15, 9.557808932675885e-15, 9.176918858003287e-15, 9.261536247361004e-15], "out_name": "lm_head.weight", "out": {"median_l2": 1.0029523799347726, "min_l2": 0.5485977348175511, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "out_l2_at_weak": [1.0617838329499094, 1.061561482656391, 1.061582904397458, 1.061507466627962, 1.0616058242993447, 1.0615852305782907, 1.0615603194072953, 1.0618991129524014, 1.061389230616901, 1.0615233117185923, 1.0615546344467155, 1.0612346105363453, 1.0619393852492491, 1.0614473258230872, 1.061394733738777, 1.06145642351329, 1.061348271790838, 1.0614897710035336, 1.0615472598189168, 1.061843039939578], "out_median": 1.0029523799347726, "secs": 26.1}
{"repo": "moonshotai/Kimi-Linear-48B-A3B-Base", "tie": false, "vocab_cfg": 163840, "arch": "KimiLinearForCausalLM", "emb_name": "model.embed_tokens.weight", "V": 163840, "H": 2304, "dtype": "BF16", "emb": {"median_l2": 1.2670955287217212, "min_l2": 6.141408834436989e-08, "n_zero": 0, "n_tiny_1e-6": 285, "n_tiny_nonzero": 285, "n_weak_1e-3med": 290, "n_weak_1e-2med": 298, "n_nonfinite": 0}, "emb_weak_ids": [124, 125, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 1699, 33974, 57118, 57119, 57122, 59874, 94898, 100043, 140221, 146404, 146407, 160005, 162564, 162565, 162566, 162711, 162712, 162713, 162714, 162715, 162720, 162721, 162722, 162723, 163586, 163587, 163588, 163589, 163590, 163591, 163592, 163593, 163594, 163595, 163596, 163597, 163598, 163599, 163600, 163601, 163602, 163603, 163604, 163605, 163606, 163607, 163608, 163609, 163610, 163611, 163612, 163613, 163614, 163615, 163616, 163617, 163618, 163619, 163620, 163621, 163622, 163623, 163624, 163625, 163626, 163627, 163628, 163629, 163630, 163631, 163632, 163633, 163634, 163635, 163636, 163637, 163638, 163639, 163640, 163641, 163642, 163643, 163644, 163645, 163646, 163647, 163648, 163649, 163650, 163651, 163652, 163653, 163654, 163655, 163656, 163657, 163658, 163659, 163660, 163661, 163662, 163663, 163664, 163665, 163666, 163667, 163668, 163669, 163670, 163671, 163672, 163673, 163674, 163675, 163676, 163677, 163678, 163679, 163680, 163681, 163682, 163683, 163684, 163685, 163686, 163687, 163688, 163689, 163690, 163691, 163692, 163693, 163694, 163695, 163696, 163697, 163698, 163699, 163700, 163701, 163702, 163703, 163704, 163705, 163706, 163707, 163708, 163709, 163710, 163711, 163712, 163713, 163714, 163715, 163716, 163717, 163718, 163719, 163720, 163721, 163722, 163723, 163724, 163725, 163726, 163727, 163728, 163729, 163730, 163731, 163732, 163733, 163734, 163735, 163736, 163737, 163738, 163739, 163740, 163741, 163742, 163743, 163744, 163745, 163746, 163747, 163748, 163749, 163750, 163751, 163752, 163753, 163754, 163755, 163756, 163757, 163758, 163759, 163760, 163761, 163762, 163763, 163764, 163765, 163766, 163767, 163768, 163769, 163770, 163771, 163772, 163773, 163774, 163775, 163776, 163777, 163778, 163779, 163780, 163781, 163782, 163783, 163784, 163785, 163786, 163787, 163788, 163789, 163790, 163791, 163792, 163793, 163794, 163795, 163796, 163797, 163798, 163799, 163800, 163801, 163802, 163803, 163804, 163805, 163806, 163807, 163808, 163809, 163810, 163811, 163812, 163813, 163814, 163815, 163816, 163817, 163818, 163819, 163820, 163821, 163822, 163823, 163824, 163825, 163826, 163827, 163828, 163829, 163830, 163831, 163832, 163833, 163834, 163835, 163836, 163837, 163838], "emb_weak_l2": [6.423184178159104e-08, 6.303646075449915e-08, 6.389659228560765e-08, 6.378836936624325e-08, 6.625761990645233e-08, 6.318548453146536e-08, 6.344827412590545e-08, 6.50297271509813e-08, 6.411427567453612e-08, 6.383884000546143e-08, 6.362212329492505e-08, 6.392110681258665e-08, 6.282975944726949e-08, 6.547014624705347e-08, 6.435074355435346e-08, 6.487275199627744e-08, 6.321269152570062e-08, 6.408520958268418e-08, 6.515871457473789e-08, 0.00015087469230504183, 6.386288548382556e-08, 0.00031119100559509464, 6.402170474998118e-08, 6.549549328940096e-08, 6.442765517847906e-08, 6.368678171266998e-08, 6.382882323634611e-08, 6.473052822410912e-08, 0.0004228701659764234, 1.2593884323867542e-07, 6.317640317196775e-08, 0.0006108193150770819, 6.413485846406128e-08, 6.471099280301319e-08, 1.1912405894655269e-07, 8.006499561465428e-06, 6.608074128045394e-08, 6.369008542943754e-08, 6.417342907165324e-08, 6.51583835299566e-08, 6.223938181044328e-08, 6.423396669567115e-08, 6.400708252770534e-08, 6.417953952167448e-08, 6.373121262812418e-08, 6.32031495844185e-08, 6.503634497686117e-08, 6.483312678276028e-08, 6.530263834609454e-08, 6.250044311919507e-08, 6.472410478216903e-08, 6.420380333952366e-08, 6.421070885104633e-08, 6.358747414759042e-08, 6.353813346001863e-08, 6.351412976672308e-08, 6.195221525663201e-08, 6.529922120882972e-08, 6.45476619251489e-08, 6.3630881669217e-08, 6.291172456761907e-08, 6.39352312078956e-08, 6.508800167360705e-08, 6.329001806367422e-08, 6.410791298950044e-08, 6.434158577704846e-08, 6.458042782386212e-08, 6.309057306586615e-08, 6.428888357107324e-08, 6.355020951477751e-08, 6.380342285592548e-08, 6.283486975479205e-08, 6.40356817547387e-08, 6.349116970284897e-08, 6.407752978767323e-08, 6.461242280260177e-08, 6.423221416345617e-08, 6.46034638884104e-08, 6.412475783560795e-08, 6.403679210674551e-08, 6.587838284429477e-08, 6.48139189057472e-08, 6.435327466873644e-08, 6.428919689494972e-08, 6.183535903755057e-08, 6.512840349485668e-08, 6.334487105440937e-08, 6.415046251827548e-08, 6.481257300194864e-08, 6.362231909902182e-08, 6.217079690056025e-08, 6.319294899519853e-08, 6.331134422989117e-08, 6.417909978438776e-08, 6.311061082127935e-08, 6.355636413159158e-08, 6.479580369585289e-08, 6.231154553234288e-08, 6.576188648454459e-08, 6.55319876494653e-08, 6.37096408866039e-08, 6.53059379356809e-08, 6.328532041550986e-08, 6.424936665033026e-08, 6.2713420509962e-08, 6.421699068576554e-08, 6.492066072931321e-08, 6.426058191207876e-08, 6.467987013340992e-08, 6.394782196491472e-08, 6.42784596328992e-08, 6.398091661815134e-08, 6.332673024904792e-08, 6.317063155860492e-08, 6.443774548940593e-08, 6.513521112697932e-08, 6.401019172846091e-08, 6.34033972431269e-08, 6.406989173497188e-08, 6.438801376781293e-08, 6.321005247351607e-08, 6.503024702922942e-08, 6.5717073226046e-08, 6.44654635770408e-08, 6.503605943328463e-08, 6.468382456020558e-08, 6.396228585120745e-08, 6.570572401599824e-08, 6.281095592621641e-08, 6.309596506801066e-08, 6.38680369535735e-08, 6.469898811994743e-08, 6.529458797171082e-08, 6.45487274219605e-08, 6.304899838756224e-08, 6.407095716454295e-08, 6.329574413170354e-08, 6.503439040956604e-08, 6.456660906238825e-08, 6.536589594876475e-08, 6.348592636223028e-08, 6.34698440680966e-08, 6.469273116943028e-08, 6.29071060599227e-08, 6.33143384995222e-08, 6.354622262293727e-08, 6.469806366409356e-08, 6.490715044777386e-08, 6.421197933229703e-08, 6.406007162852134e-08, 6.516515817621084e-08, 6.438099865579041e-08, 6.331500728696954e-08, 6.544582729442087e-08, 6.446145007890784e-08, 6.44728051949187e-08, 6.532796930520573e-08, 6.39522172321559e-08, 6.420293420284039e-08, 6.392568249889065e-08, 6.37023483163857e-08, 6.482418891117991e-08, 6.549624334620489e-08, 6.312712511888229e-08, 6.443851369962333e-08, 6.400532532731212e-08, 6.314840242671887e-08, 6.545131592124231e-08, 6.362048420267233e-08, 6.352363712144964e-08, 6.41233346242577e-08, 6.337760698611576e-08, 6.43191713555767e-08, 6.401031403185642e-08, 6.214694893277362e-08, 6.440790024515157e-08, 6.435725151653805e-08, 6.31004071428205e-08, 6.541017358277777e-08, 6.511246705017391e-08, 6.337605517909285e-08, 6.475349341913967e-08, 6.286652415347739e-08, 6.399509032935515e-08, 6.446903155400072e-08, 6.500327427730462e-08, 6.308527373643428e-08, 6.414413105081521e-08, 6.569814749617814e-08, 6.651550592440007e-08, 6.344622139573344e-08, 6.42713731507653e-08, 6.380719627918454e-08, 6.437761028410751e-08, 6.419457030226397e-08, 6.311488721812792e-08, 6.358942167096489e-08, 6.433948531804579e-08, 6.326903500712137e-08, 6.320210452659082e-08, 6.455954978233714e-08, 6.311089487971266e-08, 6.479093233378398e-08, 6.284354273744947e-08, 6.38822722482363e-08, 6.428263256144389e-08, 6.412477786585828e-08, 6.610076680961814e-08, 6.250905429116128e-08, 6.515483976858666e-08, 6.370476106108641e-08, 6.437875183021232e-08, 6.35005632061332e-08, 6.410128692794888e-08, 6.40279851588214e-08, 6.375250906765629e-08, 6.571582270321126e-08, 6.395490660307135e-08, 6.497381280696162e-08, 6.61741002597676e-08, 6.540197761153717e-08, 6.36487384360909e-08, 6.402969821248982e-08, 6.408056622018104e-08, 6.444030049923962e-08, 6.458205580090227e-08, 6.375403415339407e-08, 6.427301011617116e-08, 6.241674978326112e-08, 6.420362781195106e-08, 6.272355370367841e-08, 6.541716971867915e-08, 6.447317647776586e-08, 6.506353028939916e-08, 6.178751002350869e-08, 6.159929095567657e-08, 6.392468474583724e-08, 6.446128836523684e-08, 6.372435406873507e-08, 6.468263719984643e-08, 6.378490288647268e-08, 6.352256584036198e-08, 6.392059307906498e-08, 6.502934991943277e-08, 6.346570882725647e-08, 6.380197967067191e-08, 6.551195982764526e-08, 6.573060498935583e-08, 6.289991944534795e-08, 6.468803414555076e-08, 6.499094998020798e-08, 6.526838211934335e-08, 6.141408834436989e-08, 6.493154146976327e-08, 6.565648573139367e-08, 6.428514577325221e-08, 6.420713432864285e-08, 6.394833330142628e-08, 6.384361072061085e-08, 6.367264275652192e-08, 6.340704730094561e-08, 6.331438683082895e-08, 6.590747082637641e-08, 6.466025717269733e-08, 6.387797003927536e-08, 6.462330237543509e-08, 6.366691335022791e-08, 6.302082917996628e-08, 6.329244046847619e-08, 6.322201278172352e-08, 6.326804725377509e-08, 6.559063472863672e-08, 6.493516871690275e-08, 6.49624612925247e-08, 6.418933689536386e-08, 6.448643135788785e-08, 6.348712498405608e-08, 6.418916934704513e-08, 6.286986397384746e-08, 6.373658550847072e-08, 6.499454800881568e-08, 6.483601892407968e-08, 6.407947412887598e-08, 6.516973155062605e-08, 6.350314043730282e-08, 6.327974878926891e-08, 6.388133823471516e-08, 6.462611645564468e-08, 6.43038277771388e-08, 6.514151397867767e-08], "out_name": "lm_head.weight", "out": {"median_l2": 2.0051267502302252, "min_l2": 0.6459648169738746, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "out_l2_at_weak": [0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490155318106762, 0.6490160219773851, 0.6490166058701934, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490186237060644, 0.6490161999155291, 0.6490161999155291, 0.6490093330780111, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490160795982388, 0.6490161999155291, 0.6490160219773851, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161977903915, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490169776708611, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490169776708611, 0.6490159417543533, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490160201388218, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490160219773851, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490169776708611, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490169776708611, 0.6490161999155291, 0.6490161999155291, 0.6490160201388218, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291, 0.6490161999155291], "out_median": 2.0051267502302252, "secs": 25.1}
{"repo": "nvidia/Nemotron-H-56B-Base-8K", "tie": false, "vocab_cfg": 131072, "arch": "NemotronHForCausalLM", "emb_name": "backbone.embeddings.weight", "V": 131072, "H": 8192, "dtype": "BF16", "emb": {"median_l2": 0.7369492636876763, "min_l2": 1.2908518073761227e-28, "n_zero": 0, "n_tiny_1e-6": 1055, "n_tiny_nonzero": 1055, "n_weak_1e-3med": 1058, "n_weak_1e-2med": 1066, "n_nonfinite": 0}, "emb_weak_ids": [0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288, 289, 290, 291, 292, 293, 294, 295, 296, 297, 298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 308, 309, 310, 311, 312, 313, 314, 315, 316, 317, 318, 319, 320, 321, 322, 323, 324, 325, 326, 327, 328, 329, 330, 331, 332, 333, 334, 335, 336, 337, 338, 339, 340, 341, 342, 343, 344, 345, 346, 347, 348, 349, 350, 351, 352, 353, 354, 355, 356, 357, 358, 359, 360, 361, 362, 363, 364, 365, 366, 367, 368, 369, 370, 371, 372, 373, 374, 375, 376, 377, 378, 379, 380, 381, 382, 383, 384, 385, 386, 387, 388, 389, 390, 391, 392, 393, 394, 395, 396, 397, 398, 399, 400, 401, 402, 403, 404, 405, 406, 407, 408, 409, 410, 411, 412, 413, 414, 415, 416, 417, 418, 419, 420, 421, 422, 423, 424, 425, 426, 427, 428, 429, 430, 431, 432, 433, 434, 435, 436, 437, 438, 439, 440, 441, 442, 443, 444, 445, 446, 447, 448, 449, 450, 451, 452, 453, 454, 455, 456, 457, 458, 459, 460, 461, 462, 463, 464, 465, 466, 467, 468, 469, 470, 471, 472, 473, 474, 475, 476, 477, 478, 479, 480, 481, 482, 483, 484, 485, 486, 487, 488, 489, 490, 491, 492, 493, 494, 495, 496, 497, 498, 499, 500, 501, 502, 503, 504, 505, 506, 507, 508, 509, 510, 511, 512, 513, 514, 515, 516, 517, 518, 519, 520, 521, 522, 523, 524, 525, 526, 527, 528, 529, 530, 531, 532, 533, 534, 535, 536, 537, 538, 539, 540, 541, 542, 543, 544, 545, 546, 547, 548, 549, 550, 551, 552, 553, 554, 555, 556, 557, 558, 559, 560, 561, 562, 563, 564, 565, 566, 567, 568, 569, 570, 571, 572, 573, 574, 575, 576, 577, 578, 579, 580, 581, 582, 583, 584, 585, 586, 587, 588, 589, 590, 591, 592, 593, 594, 595, 596, 597, 598, 599, 600, 601, 602, 603, 604, 605, 606, 607, 608, 609, 610, 611, 612, 613, 614, 615, 616, 617, 618, 619, 620, 621, 622, 623, 624, 625, 626, 627, 628, 629, 630, 631, 632, 633, 634, 635, 636, 637, 638, 639, 640, 641, 642, 643, 644, 645, 646, 647, 648, 649, 650, 651, 652, 653, 654, 655, 656, 657, 658, 659, 660, 661, 662, 663, 664, 665, 666, 667, 668, 669, 670, 671, 672, 673, 674, 675, 676, 677, 678, 679, 680, 681, 682, 683, 684, 685, 686, 687, 688, 689, 690, 691, 692, 693, 694, 695, 696, 697, 698, 699, 700, 701, 702, 703, 704, 705, 706, 707, 708, 709, 710, 711, 712, 713, 714, 715, 716, 717, 718, 719, 720, 721, 722, 723, 724, 725, 726, 727, 728, 729, 730, 731, 732, 733, 734, 735, 736, 737, 738, 739, 740, 741, 742, 743, 744, 745, 746, 747, 748, 749, 750, 751, 752, 753, 754, 755, 756, 757, 758, 759, 760, 761, 762, 763, 764, 765, 766, 767, 768, 769, 770, 771, 772, 773, 774, 775, 776, 777, 778, 779, 780, 781, 782, 783, 784, 785, 786, 787, 788, 789, 790, 791, 792, 793, 794, 795, 796, 797, 798, 799, 800, 801, 802, 803, 804, 805, 806, 807, 808, 809, 810, 811, 812, 813, 814, 815, 816, 817, 818, 819, 820, 821, 822, 823, 824, 825, 826, 827, 828, 829, 830, 831, 832, 833, 834, 835, 836, 837, 838, 839, 840, 841, 842, 843, 844, 845, 846, 847, 848, 849, 850, 851, 852, 853, 854, 855, 856, 857, 858, 859, 860, 861, 862, 863, 864, 865, 866, 867, 868, 869, 870, 871, 872, 873, 874, 875, 876, 877, 878, 879, 880, 881, 882, 883, 884, 885, 886, 887, 888, 889, 890, 891, 892, 893, 894, 895, 896, 897, 898, 899, 900, 901, 902, 903, 904, 905, 906, 907, 908, 909, 910, 911, 912, 913, 914, 915, 916, 917, 918, 919, 920, 921, 922, 923, 924, 925, 926, 927, 928, 929, 930, 931, 932, 933, 934, 935, 936, 937, 938, 939, 940, 941, 942, 943, 944, 945, 946, 947, 948, 949, 950, 951, 952, 953, 954, 955, 956, 957, 958, 959, 960, 961, 962, 963, 964, 965, 966, 967, 968, 969, 970, 971, 972, 973, 974, 975, 976, 977, 978, 979, 980, 981, 982, 983, 984, 985, 986, 987, 988, 989, 990, 991, 992, 993, 994, 995, 996, 997, 998, 999, 1192, 1193, 1245, 1246, 1247, 1248, 1249, 1250, 1251, 1252, 1253, 1254, 1255, 50344, 55014, 56286, 67044, 77579, 79569, 79865, 81695, 81772, 81815, 81819, 82312, 82500, 82725, 82737, 82977, 83855, 84006, 84020, 84121, 84521, 84794, 85015, 86060, 86366, 86409, 87411, 89412, 90101, 90320, 91368, 91515, 94485, 96385, 101707, 102500, 104097, 106921, 108262, 109896, 112147, 112277, 112327, 112497, 114755, 117744], "emb_weak_l2": [7.044480342667581e-22, 1.3227338681215845e-28, 1.3233578836284086e-28, 1.3014522764955217e-28, 1.3235008947097526e-28, 1.3265503400493131e-28, 1.3356502273894683e-28, 1.3233478880451812e-28, 1.3348499183673384e-28, 1.3194330099769827e-28, 1.3340775637127356e-28, 1.3330033697076414e-28, 1.3296316680410908e-28, 1.324538920032392e-28, 1.3079121345294524e-28, 1.2908518073761227e-28, 1.317607472397687e-28, 1.3214911853841884e-28, 1.3364689420407445e-28, 1.3137994895613924e-28, 1.3341668730622472e-28, 1.342847945975722e-28, 1.3249607215910727e-28, 1.324415724546002e-28, 1.3138220967057818e-28, 1.3224004711619249e-28, 1.33594035517031e-28, 1.3041655329408483e-28, 1.3270885023129374e-28, 1.326781276278878e-28, 1.3292177397917226e-28, 1.3217476776121134e-28, 1.332434113513967e-28, 1.3090805467494307e-28, 1.3271294155513652e-28, 1.3147395459720273e-28, 1.319006351201473e-28, 1.3226995783140628e-28, 1.3155876870732306e-28, 1.3315016623355444e-28, 1.3243741780069603e-28, 1.345787109793166e-28, 1.3079956303959293e-28, 1.3258396954365188e-28, 1.2968967095051297e-28, 1.3249874227990503e-28, 1.3203959752345937e-28, 1.3001885051123122e-28, 1.316446538552024e-28, 1.3419248465513611e-28, 1.3312897067660175e-28, 1.3016602906401787e-28, 1.3294724136453098e-28, 1.3231734641636588e-28, 1.3076108104156503e-28, 1.3217523929047184e-28, 1.3132777431724252e-28, 1.3303661128148764e-28, 1.3410087751043518e-28, 1.3144627903166055e-28, 1.3199725252727156e-28, 1.3209258729462147e-28, 1.3180911496557883e-28, 1.318531999675628e-28, 1.328548195195856e-28, 1.3294756670772273e-28, 1.3285924678546685e-28, 1.3168180812726456e-28, 1.335119683141818e-28, 1.3180637145200931e-28, 1.3259017045400877e-28, 1.3215177216778179e-28, 1.3026130022778026e-28, 1.3456152038174341e-28, 1.3155634627964396e-28, 1.3087617115536906e-28, 1.3283147333618674e-28, 1.3350749139479587e-28, 1.335696791733285e-28, 1.3157327870129597e-28, 1.3170177298327437e-28, 1.3261726948778556e-28, 1.3262476904318228e-28, 1.3228254297080736e-28, 1.341130310097528e-28, 1.3251876245326356e-28, 1.337401850808963e-28, 1.3350050061900636e-28, 1.3087895443764785e-28, 1.3258370968965958e-28, 1.3435283576226419e-28, 1.3275788242905997e-28, 1.3145432111552635e-28, 1.3094898475174946e-28, 1.3202359690754201e-28, 1.3118984882212458e-28, 1.3011653971771646e-28, 1.3423029370485565e-28, 1.319278281698342e-28, 1.3358627048613226e-28, 1.3230037134319384e-28, 1.3319624994899475e-28, 1.3223236683862458e-28, 1.3088838651126122e-28, 1.3231698960859191e-28, 1.3329793561393778e-28, 1.3199780271614184e-28, 1.3236306591890852e-28, 1.338484244723394e-28, 1.3280218109259284e-28, 1.3208360859861623e-28, 1.3165706314282309e-28, 1.3188409804562363e-28, 1.31182148921837e-28, 1.3162014350799596e-28, 1.308460831682528e-28, 1.3193900266453469e-28, 1.3109874033180126e-28, 1.3079456857338487e-28, 1.3170096539090054e-28, 1.308231540532023e-28, 1.3212989867312125e-28, 1.3264913679499033e-28, 1.3352784705644672e-28, 1.3276198616260848e-28, 1.3126178455016954e-28, 1.3367149184260864e-28, 1.3366868651811168e-28, 1.3025986739301664e-28, 1.32471242866176e-28, 1.3268195158902776e-28, 1.3193746419359308e-28, 1.3214033414123914e-28, 1.3072055344902704e-28, 1.3112013741331247e-28, 1.3191157630905398e-28, 1.3162269169893111e-28, 1.3263775636566187e-28, 1.325739849382411e-28, 1.3217354538546558e-28, 1.3284190528459725e-28, 1.3313912474824537e-28, 1.328941019325446e-28, 1.3182297953236527e-28, 1.3497138169939912e-28, 1.3123246133267625e-28, 1.3275676417143263e-28, 1.3387072253654703e-28, 1.3339619451586707e-28, 1.3147451256466562e-28, 1.323855388605367e-28, 1.3062273095602097e-28, 1.3286614694751548e-28, 1.344333800598346e-28, 1.329885003005763e-28, 1.3102503260985947e-28, 1.3355841920497983e-28, 1.2999121613226006e-28, 1.334184092432562e-28, 1.3125569061002334e-28, 1.3204775616674769e-28, 1.3248413396195472e-28, 1.3371987652180434e-28, 1.3131260541590817e-28, 1.3306272501904198e-28, 1.3141515994989225e-28, 1.3188908133211606e-28, 1.3285240404139595e-28, 1.3343234431740476e-28, 1.3216262910847068e-28, 1.3251480429115879e-28, 1.3283212864872984e-28, 1.3237847852849334e-28, 1.2954278912015217e-28, 1.3264775396617637e-28, 1.3104839576954099e-28, 1.3138877561977183e-28, 1.3372872003542195e-28, 1.3195964559994825e-28, 1.3317947867469897e-28, 1.314923723234026e-28, 1.3378348566274314e-28, 1.3008363793920895e-28, 1.3239374389107581e-28, 1.3226335624623484e-28, 1.3383944665337594e-28, 1.3231160788343116e-28, 1.304821726088961e-28, 1.3183856692522004e-28, 1.3376144799569133e-28, 1.326593077233003e-28, 1.329633094992263e-28, 1.3261709864651122e-28, 1.3337952705880588e-28, 1.3216980366230104e-28, 1.3323796332325246e-28, 1.304278999179888e-28, 1.3170313460157388e-28, 1.3297925549850555e-28, 1.3279154965822603e-28, 1.318357469456476e-28, 1.319683073184932e-28, 1.3254023674035317e-28, 1.3299098577031488e-28, 1.3052101510420302e-28, 1.3184749516110696e-28, 1.3295405419084702e-28, 1.314538592062847e-28, 1.3256803048333097e-28, 1.3247303321877126e-28, 1.3216324711133008e-28, 1.3194673229793267e-28, 1.3273268572727342e-28, 1.3190537790217922e-28, 1.3136612465566921e-28, 1.3107695754882198e-28, 1.3232142058602501e-28, 1.3198452450971508e-28, 1.3225355780919594e-28, 1.3220863255904454e-28, 1.3207787572111416e-28, 1.3222784432735017e-28, 1.3166991389810062e-28, 1.3137372379247177e-28, 1.32254674305435e-28, 1.3227379982382111e-28, 1.3185800357389297e-28, 1.3166030155814036e-28, 1.3325409741151917e-28, 1.3319323600153073e-28, 1.3313712308690203e-28, 1.321072944436249e-28, 1.328653995409926e-28, 1.3336060914059083e-28, 1.3165840983257953e-28, 1.3281864155966795e-28, 1.3238077848448828e-28, 1.3244203049342068e-28, 1.3358172785979398e-28, 1.3153211766241687e-28, 1.3295809269037828e-28, 1.3387952424877743e-28, 1.3099917960561713e-28, 1.3411087681314284e-28, 1.3436495941100682e-28, 1.340071658592447e-28, 1.3360101751528257e-28, 1.3173865806101902e-28, 1.3284085434104024e-28, 1.3187408150681643e-28, 1.325955373576847e-28, 1.3101526793719022e-28, 1.3150476938202886e-28, 1.323213419537192e-28, 1.332309575048668e-28, 1.3333928621892288e-28, 1.3325502663402283e-28, 1.3267230452930416e-28, 1.3336361800970628e-28, 1.322058338422352e-28, 1.3131702629468284e-28, 1.3082495751980894e-28, 1.3224469216220825e-28, 1.3187366617738884e-28, 1.3057960432757093e-28, 1.3488745300870278e-28, 1.3326681051697816e-28, 1.3387843532791922e-28, 1.3220424963051384e-28, 1.317217075516004e-28, 1.3338755156650458e-28, 1.3171022263542034e-28, 1.304744752125571e-28, 1.3100739150313752e-28, 1.324102645628037e-28, 1.309695889421146e-28, 1.3288033320434899e-28, 1.326998908687055e-28, 1.3114676554997297e-28, 1.3443801175603285e-28, 1.3281161460425662e-28, 1.3255334244445732e-28, 1.3192358084767914e-28, 1.337594535120992e-28, 1.34123745839754e-28, 1.3074011639045712e-28, 1.334562841507804e-28, 1.3135598868409514e-28, 1.3307710887339152e-28, 1.3158744579506195e-28, 1.3153911024592797e-28, 1.323534775368909e-28, 1.3206343421437957e-28, 1.3111005042890982e-28, 1.308205961474581e-28, 1.3087107412593329e-28, 1.3364340062374824e-28, 1.3100701652030302e-28, 1.3026908229966765e-28, 1.329264589549992e-28, 1.3237887933460073e-28, 1.307134916490185e-28, 1.3120013985971345e-28, 1.3470003731824778e-28, 1.3128007255223753e-28, 1.3252022492948348e-28, 1.3081835209292694e-28, 1.3294588709731846e-28, 1.3208169148781027e-28, 1.3297564128726036e-28, 1.3093509469393299e-28, 1.321326286698896e-28, 1.3209747219278663e-28, 1.3385154153268187e-28, 1.3315313735597213e-28, 1.320165794657839e-28, 1.3233423720643635e-28, 1.3352996240120123e-28, 1.3196607202461043e-28, 1.3290509595491536e-28, 1.3304884415821463e-28, 1.3203145780864578e-28, 1.314186705231395e-28, 1.331471013644256e-28, 1.3032217684257284e-28, 1.309022703370375e-28, 1.3090866303248815e-28, 1.3254766658493874e-28, 1.3223323520388953e-28, 1.3224940272503621e-28, 1.3119949859087254e-28, 1.326114189753151e-28, 1.34505782310536e-28, 1.3281791848234473e-28, 1.316910514773643e-28, 1.304954176379296e-28, 1.3346802493056236e-28, 1.3273800555667158e-28, 1.306190095427445e-28, 1.3367569482539054e-28, 1.3293240434087197e-28, 1.3313501954061831e-28, 1.3377085131072121e-28, 1.3209618938985633e-28, 1.3176814141169776e-28, 1.3377917900607304e-28, 1.3226938510988943e-28, 1.3258066787486909e-28, 1.336184666588227e-28, 1.329649141755041e-28, 1.3324591099458867e-28, 1.309704728867916e-28, 1.312439064518778e-28, 1.2919704957420226e-28, 1.3219272161583176e-28, 1.3188247057757682e-28, 1.3063995192623885e-28, 1.3279131171012456e-28, 1.3373088536021225e-28, 1.3144464526502526e-28, 1.3285948313034908e-28, 1.326112205857734e-28, 1.3264711925255646e-28, 1.3100724729709801e-28, 1.3399940405381488e-28, 1.3204271737954651e-28, 1.3213572929538873e-28, 1.3058097403583808e-28, 1.3303358670826314e-28, 1.3126861179345861e-28, 1.3352141744982774e-28, 1.3223661015124057e-28, 1.3182001303858845e-28, 1.3401774817509648e-28, 1.323555024669384e-28, 1.299640665101089e-28, 1.3206724071089788e-28, 1.3360794471097925e-28, 1.3173643291231028e-28, 1.310323262657593e-28, 1.3258131786727858e-28, 1.312512263325602e-28, 1.317824436828144e-28, 1.3262894321947391e-28, 1.3061691117046057e-28, 1.3227324961818143e-28, 1.3244970919167331e-28, 1.3219783466755866e-28, 1.3094444958213528e-28, 1.3207501335882749e-28, 1.3197005960913384e-28, 1.3374287035716751e-28, 1.329536683151155e-28, 1.3110657980797929e-28, 1.3242116432098745e-28, 1.3193936350436994e-28, 1.326528356216904e-28, 1.3224268881879435e-28, 1.3297123638889573e-28, 1.3234783103809797e-28, 1.3289278587586457e-28, 1.3025801121693367e-28, 1.3102330890178186e-28, 1.3063925406692805e-28, 1.3177856805742836e-28, 1.3210302160917794e-28, 1.3339071071575253e-28, 1.3293514751317316e-28, 1.318063027912505e-28, 1.3377652946188532e-28, 1.2963598993640964e-28, 1.3157037306476512e-28, 1.3418233895650428e-28, 1.3318965925246845e-28, 1.3238982837085137e-28, 1.314215251735642e-28, 1.3227820890738777e-28, 1.3229817871411164e-28, 1.3310007793639554e-28, 1.3219481472281585e-28, 1.313301630701146e-28, 1.315516285351476e-28, 1.3231238351628168e-28, 1.3338367051427454e-28, 1.3270478453222195e-28, 1.3218803365651999e-28, 1.3162058068446138e-28, 1.3111691975256294e-28, 1.301400787060935e-28, 1.3246418683060146e-28, 1.325099844833562e-28, 1.3298594019746645e-28, 1.3433107146642003e-28, 1.3130976513888271e-28, 1.3393221213673595e-28, 1.316605890077033e-28, 1.3102287916153943e-28, 1.346491710988024e-28, 1.3117619714829192e-28, 1.32222348252712e-28, 1.330226824423818e-28, 1.3280226924613887e-28, 1.3208002198848617e-28, 1.3176344333331808e-28, 1.3357187233513185e-28, 1.3182369261959117e-28, 1.3302595859131307e-28, 1.3288836264353783e-28, 1.3241253310573478e-28, 1.3060666607225403e-28, 1.3285517457307637e-28, 1.3177929566279276e-28, 1.3353588196318774e-28, 1.3274954303870765e-28, 1.3380329184143026e-28, 1.329112776619413e-28, 1.336037255736774e-28, 1.3319714550356949e-28, 1.3173656170314897e-28, 1.3179895153638421e-28, 1.3215476680367085e-28, 1.3155945136669468e-28, 1.305702459136726e-28, 1.3200033518357506e-28, 1.3196056596624947e-28, 1.318026329098962e-28, 1.3222753260782122e-28, 1.3388169345035253e-28, 1.3250594812343045e-28, 1.335187777167468e-28, 1.3271000091936091e-28, 1.3224975614221097e-28, 1.2995886899652203e-28, 1.345137616413059e-28, 1.3096391443862848e-28, 1.3251740795849082e-28, 1.3189390681963468e-28, 1.3232130828347646e-28, 1.3219729195697885e-28, 1.3252828793191106e-28, 1.3285004170824858e-28, 1.2979838246576972e-28, 1.3172061015743574e-28, 1.3286013183568857e-28, 1.3258781541771e-28, 1.323199355078984e-28, 1.3133985368333735e-28, 1.3336029407115958e-28, 1.3411829665202602e-28, 1.3164966548142564e-28, 1.2984887708578731e-28, 1.3216986561026942e-28, 1.3195579907145057e-28, 1.3148705249885645e-28, 1.338672531651011e-28, 1.3323514889174036e-28, 1.3142818631144214e-28, 1.3158966983270395e-28, 1.3250330815487107e-28, 1.3082601405952626e-28, 1.3221376701261462e-28, 1.3218547583087664e-28, 1.3225182327974996e-28, 1.3141106258868266e-28, 1.3285524023812383e-28, 1.316813049202764e-28, 1.327601954728133e-28, 1.322239742915666e-28, 1.3235367776850096e-28, 1.3128118814552592e-28, 1.3182680992018295e-28, 1.308938886246717e-28, 1.313550540802317e-28, 1.2951459515311705e-28, 1.3381868125753435e-28, 1.3256166338310607e-28, 1.3316926991782669e-28, 1.3249667935268648e-28, 1.3218547358603614e-28, 1.3156952200181614e-28, 1.3391046135638604e-28, 1.3292265749210981e-28, 1.3298687091225352e-28, 1.3090416525228866e-28, 1.3197087185059914e-28, 1.3277684560173145e-28, 1.3236032908559754e-28, 1.327388685359608e-28, 1.3298902642831644e-28, 1.2985155152952137e-28, 1.3202428146343441e-28, 1.3208650505798507e-28, 1.3140011448707444e-28, 1.3349856044630779e-28, 1.3201627244578675e-28, 1.3317048605249746e-28, 1.3346568379174048e-28, 1.298769203461607e-28, 1.3278514946950972e-28, 1.3302044745494093e-28, 1.3276934383420327e-28, 1.3188237976669716e-28, 1.3349579576264217e-28, 1.3083348479520407e-28, 1.331099201896021e-28, 1.3257147156298788e-28, 1.323499326765005e-28, 1.32510099246584e-28, 1.3151250513403877e-28, 1.335605872189907e-28, 1.3339666110839256e-28, 1.3299264535459503e-28, 1.3221542870205368e-28, 1.3221461243643773e-28, 1.330774379859346e-28, 1.3155391474959056e-28, 1.3181022173699303e-28, 1.3467563351493448e-28, 1.3260939893470473e-28, 1.3096980902543335e-28, 1.327725932372614e-28, 1.3341926580363647e-28, 1.3066993014381555e-28, 1.32507150224575e-28, 1.3186400229285176e-28, 1.3377873095953481e-28, 1.3186271536391246e-28, 1.3325184174963154e-28, 1.3515868141482479e-28, 1.3322543549246192e-28, 1.3343251989415754e-28, 1.320971993034503e-28, 1.3445603208005058e-28, 1.3233777904829295e-28, 1.3276474889794366e-28, 1.3249141031521428e-28, 1.3353048397886339e-28, 1.3129041635483043e-28, 1.3129066441050654e-28, 1.3099696771444303e-28, 1.3110999483929205e-28, 1.3259346330826596e-28, 1.308039760693322e-28, 1.3245907149920074e-28, 1.320022894439727e-28, 1.3407683414063492e-28, 1.3219848146430176e-28, 1.335595877114801e-28, 1.3325295612041925e-28, 1.3269419142314725e-28, 1.3215495366617022e-28, 1.3284267484880675e-28, 1.324896722988041e-28, 1.3326844717550352e-28, 1.3170784211792678e-28, 1.3298305644618836e-28, 1.3303725879109127e-28, 1.3363898261340314e-28, 1.3246358645621719e-28, 1.3135525850458568e-28, 1.3392850767958687e-28, 1.329485859458391e-28, 1.3347578321283298e-28, 1.3192067657644197e-28, 1.32679181645099e-28, 1.3420719207531477e-28, 1.319634383029069e-28, 1.3194621719603154e-28, 1.336951984352755e-28, 1.3110899163235778e-28, 1.3210266556525728e-28, 1.3307113649744501e-28, 1.3217152001580446e-28, 1.3263309456601632e-28, 1.3205967945134423e-28, 1.3270900491559336e-28, 1.323260872729306e-28, 1.3139817335706494e-28, 1.3315295477576637e-28, 1.3236096611128072e-28, 1.3149389835057555e-28, 1.3057558900887367e-28, 1.3327105633811754e-28, 1.335975847145246e-28, 1.3132444996920164e-28, 1.3271883229997094e-28, 1.325540265359614e-28, 1.3184139690865221e-28, 1.3305511235604022e-28, 1.3149203092331084e-28, 1.325480621388932e-28, 1.3283595212047318e-28, 1.307941642251487e-28, 1.340186066966098e-28, 1.3260043760337134e-28, 1.3288543962381958e-28, 1.330063793127782e-28, 1.3285033266366667e-28, 1.333340674522505e-28, 1.315913441404942e-28, 1.3159107311258674e-28, 1.3295057310334562e-28, 1.3260272914873707e-28, 1.3184633715410474e-28, 1.3024904908020354e-28, 1.3325286375303134e-28, 1.3230802334343892e-28, 1.3356460569263032e-28, 1.2979114072294715e-28, 1.3389405935627348e-28, 1.313247624262139e-28, 1.3191903361251174e-28, 1.3236434787933937e-28, 1.3321566778495272e-28, 1.3271287270036529e-28, 1.3100415519315417e-28, 1.3299813001844918e-28, 1.3159696990027616e-28, 1.3277137469538097e-28, 1.333546943714726e-28, 1.3047895319690955e-28, 1.321038051054514e-28, 1.325635305071165e-28, 1.31844034791092e-28, 1.3137345916277498e-28, 1.3268774524707263e-28, 1.3328207629675062e-28, 1.31219189174496e-28, 1.3352233235039005e-28, 1.3152628800119355e-28, 1.330789964280743e-28, 1.3359764286338152e-28, 1.3131744096518733e-28, 1.3221967708885139e-28, 1.3358192697750534e-28, 1.3196893348828095e-28, 1.3196501464175e-28, 1.3285107908670443e-28, 1.3106281990135797e-28, 1.3190393556217474e-28, 1.32376329603398e-28, 1.2994451068947824e-28, 1.3353693754551025e-28, 1.3258895911673948e-28, 1.3270951560201667e-28, 1.3095202385246657e-28, 1.3184759414295148e-28, 1.3380847985006116e-28, 1.3090096986796667e-28, 1.344766141158354e-28, 1.3307903525361333e-28, 1.3400796998880213e-28, 1.321222036918328e-28, 1.335668111467811e-28, 1.3329812557494564e-28, 1.3346003041265778e-28, 1.3140113119999917e-28, 1.3119793992409645e-28, 1.3161690401091374e-28, 1.321215101510138e-28, 1.3220769205839803e-28, 1.338404481545943e-28, 1.3275567703645866e-28, 1.3308671350914413e-28, 1.3098182912474204e-28, 1.3090257929887866e-28, 1.3345672949480676e-28, 1.3210613601396913e-28, 1.3165421572260487e-28, 1.3365809170568018e-28, 1.323901549299721e-28, 1.3397303388715344e-28, 1.3298546649421945e-28, 1.3165259221455888e-28, 1.3099560357165914e-28, 1.3379677550032222e-28, 1.3279373705836259e-28, 1.314702276145185e-28, 1.326829834315798e-28, 1.3104325626140928e-28, 1.3135965266208025e-28, 1.335597002919012e-28, 1.3266478172020505e-28, 1.3207702164175843e-28, 1.3206914279873745e-28, 1.3199170398673155e-28, 1.329118275740404e-28, 1.3151659907389884e-28, 1.3115277180635109e-28, 1.320143778092816e-28, 1.3335000030340064e-28, 1.3167359545753171e-28, 1.3330003551604536e-28, 1.3263810511299998e-28, 1.3226526538648812e-28, 1.3273412660147406e-28, 1.2971214001990041e-28, 1.3017781220172032e-28, 1.3427433332309866e-28, 1.3264645183155609e-28, 1.333492775672003e-28, 1.334626938033655e-28, 1.310094581447559e-28, 1.323400410804341e-28, 1.3334082217956911e-28, 1.339766499431864e-28, 1.3062321604677395e-28, 1.3334463841714438e-28, 1.333968642079111e-28, 1.3473611221635345e-28, 1.3295625523450604e-28, 1.3163461973087652e-28, 1.3131646935148862e-28, 1.3172361505488884e-28, 1.3162589779052141e-28, 1.3235261694202404e-28, 1.324835219393161e-28, 1.319930930248825e-28, 1.327447632987639e-28, 1.310043557292213e-28, 1.3293719481173604e-28, 1.3150500584238485e-28, 1.3053855796764221e-28, 1.3308541694954472e-28, 1.2975594679305257e-28, 1.3208825309363375e-28, 1.3302495865198468e-28, 1.3084091155995436e-28, 1.3061368585395179e-28, 1.3214334689840095e-28, 1.3177581619734841e-28, 1.3155423149605506e-28, 1.343294978157601e-28, 1.3129788807923558e-28, 1.316086802347932e-28, 1.3146990028677738e-28, 1.3206585820598314e-28, 1.3212778747357214e-28, 1.312174851988962e-28, 1.324692907233041e-28, 1.3030981245241824e-28, 1.3327984403727077e-28, 1.3240974156709776e-28, 1.3118719905734336e-28, 1.3239507903870705e-28, 1.3154456552874283e-28, 1.326765110376643e-28, 1.3388043946991829e-28, 1.3290563577065499e-28, 1.3030389417294342e-28, 1.328720259188945e-28, 1.3130773303411296e-28, 1.3297508806092588e-28, 1.3107289247780588e-28, 1.3284353696957404e-28, 1.3169885555826956e-28, 1.325511380391512e-28, 1.3131564498688103e-28, 1.3307118149066008e-28, 1.3286352309715646e-28, 1.315337472237518e-28, 1.3306941029909784e-28, 1.3239393230713705e-28, 1.3136298007273292e-28, 1.329854287098739e-28, 1.331843640841341e-28, 1.3303605038448003e-28, 1.3145487394453891e-28, 1.329573619638371e-28, 1.3141598399297677e-28, 1.3208899036061829e-28, 1.3209926536414075e-28, 1.3170550664868964e-28, 1.3406903379473687e-28, 1.3047510482051452e-28, 1.3202256538063622e-28, 1.323944644987495e-28, 1.3397441643186863e-28, 1.3261072357158808e-28, 1.3394690731104403e-28, 1.3346600624785973e-28, 1.3322430436110347e-28, 1.327541945316784e-28, 1.3338045668125125e-28, 1.3216424937021177e-28, 1.30828956203986e-28, 1.3321165852531018e-28, 1.335286587350177e-28, 1.3212703337540787e-28, 1.3051373476709946e-28, 1.332550363753024e-28, 1.3273522215548546e-28, 1.342985618575815e-28, 1.3387131468848137e-28, 1.324062469683632e-28, 1.3142165560653614e-28, 1.3068116631966722e-28, 1.3235620328934071e-28, 1.3130771028127071e-28, 1.3256764394456757e-28, 1.3300725802439294e-28, 1.3367603319214066e-28, 1.31314530773872e-28, 1.3238111334144804e-28, 1.32079527403625e-28, 1.3228844052558668e-28, 1.3261676162408642e-28, 1.322014079523424e-28, 1.3299469226591257e-28, 1.3202363839675326e-28, 1.3287688072548408e-28, 1.3193796274454746e-28, 1.3354918894439142e-28, 1.323573926249703e-28, 1.3225567903091675e-28, 1.32010516745945e-28, 1.3328785800959815e-28, 1.3320336638439098e-28, 1.3128043589543413e-28, 1.3327561976646232e-28, 1.315425760652442e-28, 1.3182454942757897e-28, 1.3383359574042694e-28, 1.3391066155632435e-28, 1.314825439987984e-28, 1.3398095813114216e-28, 1.3242797206360847e-28, 1.3050213148371093e-28, 1.3288849496482498e-28, 1.313219434825258e-28, 1.334668263256817e-28, 1.3117438634545917e-28, 1.3432606439918616e-28, 1.2989001738229361e-28, 1.3187626415773601e-28, 1.3304396260799358e-28, 1.3180277117942292e-28, 1.324750231759631e-28, 1.3222797309200579e-28, 1.331991849303014e-28, 1.3447431483103867e-28, 1.330941985023785e-28, 1.3448639306158546e-28, 1.3339088798872306e-28, 1.3185216214752259e-28, 1.3490857530200182e-28, 1.3178217683630391e-28, 1.3208687135701797e-28, 1.3198233564666385e-28, 1.3279560366016739e-28, 1.3296615881343252e-28, 1.3261961787961804e-28, 1.3237862922811676e-28, 1.340236246539786e-28, 1.3052848149445836e-28, 1.3390914984893357e-28, 1.3234242945637966e-28, 1.3211297879062294e-28, 1.330638993330651e-28, 1.3384228108628015e-28, 1.311568940516223e-28, 1.3230394228784148e-28, 1.320083254766963e-28, 1.3211058586863455e-28, 1.3146460517738201e-28, 1.3151302997747563e-28, 1.3311984507274758e-28, 1.3351384894525586e-28, 1.3262822408319198e-28, 1.3338782213728609e-28, 1.3027475028758724e-28, 1.3260283496456316e-28, 1.3174440607609934e-28, 1.313979950044679e-28, 1.3229431405111237e-28, 1.3494740799810473e-28, 1.3180531037225515e-28, 1.3363207334718736e-28, 1.3289993679487162e-28, 1.3190574143576732e-28, 1.3293563332977638e-28, 1.3227568528019523e-28, 1.3336862469602248e-28, 1.3219544185457544e-28, 1.320926875697908e-28, 1.3124605420031443e-28, 1.3279457476436358e-28, 1.3212158672148884e-28, 1.328611375282798e-28, 1.324233485560291e-28, 1.3193384362338948e-28, 1.3303385164755169e-28, 1.3059174589049139e-28, 1.318346744797228e-28, 1.3194902743254323e-28, 1.2953505752356015e-28, 1.3311633065192716e-28, 1.3155478607704773e-28, 1.3135854571530348e-28, 1.3277262005937647e-28, 1.3107479949788287e-28, 1.3282056694622736e-28, 1.3229846463529942e-28, 1.3176294751919884e-28, 1.3261176496245182e-28, 1.3230623471985298e-28, 1.312672785953166e-28, 1.327148180654378e-28, 1.3199289333721997e-28, 1.3378494188716703e-28, 1.3371566862479036e-28, 1.3277582178848195e-28, 1.3286370979611887e-28, 1.3194601791787067e-28, 1.3225374646276455e-28, 1.3204533600217496e-28, 1.3055885517160822e-28, 1.324892876407904e-28, 1.330704523858523e-28, 1.3065699148036786e-28, 1.3310045524240204e-28, 1.324524300314518e-28, 1.3170387512033139e-28, 1.3145540545878368e-28, 1.3215119234487092e-28, 1.3202068389226285e-28, 1.3369455569622437e-28, 1.3287868678840862e-28, 1.3090842678653428e-28, 1.3295031162612912e-28, 1.333923910245846e-28, 1.3397272640235578e-28, 1.319572973309349e-28, 1.3258809943045098e-28, 1.3158991631024365e-28, 1.3198964148916643e-28, 1.3119556116212425e-28, 1.3214763565411055e-28, 1.333013301181846e-28, 1.3245416122524843e-28, 1.3200710481112432e-28, 1.3334060866614812e-28, 1.325174278117338e-28, 1.3165470548306674e-28, 1.3123343499507034e-28, 1.3172196281883743e-28, 1.313203961596171e-28, 1.316138558679183e-28, 1.3152474476019142e-28, 1.3247360378657802e-28, 1.3289538483267525e-28, 1.3027237749118102e-28, 1.329440942902664e-28, 1.3197534505420606e-28, 1.3332449132536035e-28, 1.3457420808954813e-28, 1.3351293448555537e-28, 1.3223896783037606e-28, 1.3193460716609957e-28, 1.314712495510843e-28, 1.3221837502926526e-28, 1.3210497067183876e-28, 1.3332699502347025e-28, 1.3223765833347986e-28, 1.3055445771612705e-28, 1.3112701715710606e-28, 1.325840800200582e-28, 1.3172461371734704e-28, 1.3309058913066043e-28, 1.3199545513325165e-28, 1.3086566110331983e-28, 1.328097467580351e-28, 1.4327362990572795e-27, 1.3118007073197078e-28, 8.34845973274075e-28, 8.097331207993411e-28, 1.3124048112872666e-28, 6.415165523649278e-05, 1.6290885442799967e-05, 1.3105934326665192e-28, 1.3159074095685331e-28, 1.3313333297998674e-28, 1.30280527745836e-28, 1.3408226049427641e-28, 1.3199123996264622e-28, 1.3270766174014894e-28, 1.338684471757331e-28, 1.329816074039781e-28, 1.320957548919449e-28, 1.3253822290481802e-28, 1.3311866596190328e-28, 1.3347976331664762e-28, 2.1324696282444134e-27, 1.3137408298605333e-28, 1.3278300697842778e-28, 1.3146550511982202e-28, 1.3194628866347432e-28, 1.3206985225105728e-28, 1.3440245068750177e-28, 1.3224029822074506e-28, 4.940741966661936e-20, 1.3277218999842579e-28, 1.3383178963334267e-28, 7.013032793859667e-07, 1.3261334879363312e-28, 7.9067326547160275e-22, 6.096182000189784e-21, 7.469042418579291e-05, 1.3133895319986535e-28, 1.319979007942291e-28, 1.3146606286422277e-28, 1.3079518823428248e-28, 2.3204568793077177e-21, 3.8004223654867707e-23, 1.3229019674677067e-28, 1.3295106268678787e-28, 1.3109586891546914e-28, 9.253468301030458e-21], "out_name": "lm_head.weight", "out": {"median_l2": 0.6058536581651386, "min_l2": 0.2670246666222479, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "out_l2_at_weak": [0.2671697642678066, 0.2671689571254702, 0.26716938819614755, 0.2671694062582775, 0.2671681540601278, 0.26716950870890516, 0.26716927183856404, 0.26716902502500833, 0.26716968291682297, 0.26716919437270076, 0.2671695757815968, 0.26716921504610136, 0.267169059883658, 0.26716926731081875, 0.26716965978389506, 0.26716930715319703, 0.2671694641198228, 0.2671693017911532, 0.2671697606761242, 0.26716940094608044, 0.2671686803043756, 0.26716950445699666, 0.26716893078024007, 0.2671690663116495, 0.2671694452802963, 0.267169371488444, 0.26716876039190857, 0.2671695442499383, 0.2671692802174992, 0.26716945960493355, 0.26716922464257564, 0.2671690477929892, 0.26716963581239606, 0.26716966288864746, 0.267169134281397, 0.2671690523802107, 0.2671698517241329, 0.26716962130685834, 0.2671688177763801, 0.267170085470603, 0.2671701760752297, 0.2671689780294872, 0.26716927574061744, 0.2671691475277455, 0.2671694691674077, 0.26716872366079975, 0.267169892433502, 0.2671691248864365, 0.2671695352292244, 0.26716905307481703, 0.2671690503183206, 0.2671694078138974, 0.26716957668405694, 0.2671695543543414, 0.2671693651397333, 0.2671696685407141, 0.2671696913838905, 0.26716988111787954, 0.26716980906318094, 0.2671693307883941, 0.2671693780624296, 0.2671688167965221, 0.2671693453113649, 0.26716941480817097, 0.2671691257133232, 0.26716950758195995, 0.2671693628506517, 0.26716958991018097, 0.2671692165345529, 0.26716937749357145, 0.2671695466346395, 0.2671691270440786, 0.2671690260763571, 0.2671690113643541, 0.26716996075491223, 0.26716992485366314, 0.2671694973415927, 0.2671687354694157, 0.26716906047966926, 0.2671693166878537, 0.2671692416550113, 0.2671692779493311, 0.2671689150668558, 0.2671703788556695, 0.2671696047434725, 0.26716928794750916, 0.26716967975292977, 0.2671692732666507, 0.2671687057674732, 0.2671689727189412, 0.267169009964679, 0.2671697081245586, 0.26716916350127046, 0.2671690697862743, 0.26716981242682947, 0.26716870147494975, 0.26716956630592575, 0.26716935249154694, 0.267169399455763, 0.2671690248787038, 0.26716913198897946, 0.2671691378726493, 0.26716939492027014, 0.2671689311927368, 0.26716921066979205, 0.26717058866801396, 0.26716951643160064, 0.26716958779441, 0.26716975551856903, 0.2671698328769711, 0.26716911216908396, 0.2671690722415131, 0.2671693970053941, 0.2671691309971343, 0.26716990211524516, 0.26716908727070454, 0.26716960473114343, 0.26716866964033686, 0.26716928605749857, 0.2671691108638549, 0.2671686099889484, 0.2671695228250165, 0.26716968611947406, 0.26716983451846965, 0.2671690393822535, 0.2671694844773412, 0.2671697361820235, 0.2671698645428381, 0.26716866762336083, 0.26716836709284647, 0.2671692203144942, 0.26716900092365164, 0.26716852898417853, 0.26716919939375317, 0.2671695040247608, 0.2671692051327655, 0.26716954118065683, 0.2671698484388966, 0.2671698788649397, 0.26716903630339756, 0.26716899907674374, 0.2671693798067942, 0.2671690493040546, 0.26716905885449505, 0.2671696213409382, 0.26716964708114915, 0.2671696420888174, 0.2671689461733035, 0.2671692657207856, 0.267169352281329, 0.26716886994965433, 0.26716901823099665, 0.2671687940391974, 0.2671690392074332, 0.2671688764782515, 0.26716972424367824, 0.26716913541356857, 0.26716893511923717, 0.26716950009725693, 0.2671700290717189, 0.26716952892519297, 0.2671690835266006, 0.26716914369187994, 0.267169127278629, 0.26716930604123323, 0.267168582145439, 0.2671690744555688, 0.26716972260900673, 0.26716907445012383, 0.2671685209716901, 0.26716942438232866, 0.267169026958373, 0.26716915679376296, 0.2671696594626178, 0.267169040032372, 0.2671692201531489, 0.26716901567551354, 0.2671689641610805, 0.2671698141387078, 0.2671692362027777, 0.2671692650921177, 0.26716966559829886, 0.2671693251030595, 0.2671697637517911, 0.26716884488567444, 0.2671691939752356, 0.2671691828947206, 0.2671691752953373, 0.26716896893375824, 0.2671696879420069, 0.2671700474064416, 0.2671687450577383, 0.2671694221629637, 0.2671696454662549, 0.2671692044370408, 0.26716896469296214, 0.26716888016557944, 0.2671698039143284, 0.2671695486510932, 0.26716909876383255, 0.2671700434671513, 0.2671694956298643, 0.26716877626743435, 0.2671699929177572, 0.26716937177285666, 0.267170027720141, 0.26716900817495326, 0.2671688799775627, 0.2671692160203252, 0.26716939645116267, 0.2671690191722584, 0.267169954454672, 0.2671688129012191, 0.26717009752880455, 0.2671687543376885, 0.26716866242379395, 0.2671700126378364, 0.2671698120601668, 0.26716936815910924, 0.2671687082536538, 0.2671689328509647, 0.2671683944641688, 0.26716913749924714, 0.26716918812337065, 0.26716879840539093, 0.267169246138144, 0.2671690028287751, 0.2671693531396838, 0.2671689795103422, 0.2671691477459796, 0.26716946223086513, 0.2671691838348454, 0.26716971010360885, 0.26716884884515973, 0.267168880926273, 0.2671693469131745, 0.26716964433462964, 0.2671691672651959, 0.2671687345454715, 0.26716940896221913, 0.2671689416319047, 0.26716938666058326, 0.26716970108563326, 0.2671706434351277, 0.26716928430873876, 0.26716833450960964, 0.2671686834380478, 0.2671695143317978, 0.26716887558646213, 0.26716975839544377, 0.2671699659079942, 0.267169103648388, 0.2671688698415551, 0.26716949200783674, 0.2671690436235793, 0.2671695748189385, 0.2671699423242551, 0.267170047022077, 0.2671690661167656, 0.26716970284372066, 0.2671696997525423, 0.26716911354079914, 0.267169892021253, 0.2671685887790777, 0.2671696959193916, 0.2671693374197526, 0.26716964401160903, 0.26716930727133015, 0.2671694839089544, 0.2671692610633948, 0.26717043724728473, 0.2671690211930107, 0.26716940192780675, 0.26716964568712026, 0.2671696277591481, 0.2671693122048384, 0.26716947070877317, 0.26716967576006645, 0.26716992968062075, 0.26716929521138233, 0.26716907117344113, 0.26716931614105216, 0.26716977015024557, 0.267169331990692, 0.2671706098659128, 0.2671693045916228, 0.2671699943489811, 0.26716966685452304, 0.26717002745778246, 0.26716952122683074, 0.26716945690710175, 0.26717027880119953, 0.2671696681592491, 0.26716946753698756, 0.2671694039538329, 0.2671700449452233, 0.2671691428137132, 0.2671697149565384, 0.2671693825628813, 0.2671689488385306, 0.2671698149402623, 0.2671692903154665, 0.2671698650777624, 0.26716869176775954, 0.2671696309632489, 0.26716949191082856, 0.2671701325305936, 0.26716895776658894, 0.26716971709211557, 0.2671695165972086, 0.2671700663755726, 0.2671696347226306, 0.2671694705080775, 0.2671694793300183, 0.2671694563217325, 0.2671685223131722, 0.2671698265246179, 0.26716910897171436, 0.2671688202806659, 0.26716896579129745, 0.26716931017427425, 0.2671691844720533, 0.26716988104580536, 0.2671699880987617, 0.2671694596675685, 0.2671692815174114, 0.2671693854673291, 0.2671692754380857, 0.2671697554276928, 0.2671693527571868, 0.2671698087792431, 0.26717008834959366, 0.26716997542019083, 0.2671700955606659, 0.26717008043453444, 0.26716976008800825, 0.26716961738787776, 0.2671690339039407, 0.2671694497982584, 0.2671686487686343, 0.2671698493184644, 0.2671689224914262, 0.26717003915129545, 0.26716936254914414, 0.26716926211404973, 0.2671691846733373, 0.26716924609305803, 0.26716886061812134, 0.2671699028922936, 0.2671697137624926, 0.2671692127742701, 0.2671691601100224, 0.2671694609427401, 0.26716986020740474, 0.2671690565806863, 0.26716915681010445, 0.2671694874413257, 0.2671691817449037, 0.2671694503093415, 0.26716977433451544, 0.26716918251929334, 0.2671698724098887, 0.2671696716512185, 0.26717033393388695, 0.2671693406329253, 0.267169466942838, 0.2671691066575819, 0.26716966656269797, 0.2671698773472934, 0.2671698116050952, 0.26716957461432816, 0.26716917854853667, 0.2671693588002981, 0.2671695277409906, 0.2671692500900952, 0.2671693175091714, 0.26716895255003914, 0.26716968199207, 0.26716896970764675, 0.2671695414417975, 0.2671698319616347, 0.2671692998041366, 0.26716922711600305, 0.2671700334114613, 0.2671695437700006, 0.2671697191327885, 0.2671699196029285, 0.2671694564537172, 0.2671702623085619, 0.2671692844400484, 0.2671692195384171, 0.267169479017171, 0.2671701586578772, 0.2671694834547474, 0.26716997223912453, 0.26716991718794003, 0.2671703710322327, 0.2671692923792223, 0.26717008253773483, 0.2671699176447921, 0.2671697426607584, 0.2671706579581897, 0.26716888250303633, 0.26716914369859973, 0.2671693706763248, 0.2671702937767692, 0.2671691165085977, 0.26716917253883676, 0.26716961771631076, 0.26716990448944217, 0.26716957558525434, 0.2671702808316573, 0.26716997988867264, 0.2671700188160472, 0.2671702074297363, 0.2671700412893184, 0.2671692729569376, 0.2671704809595653, 0.26716936726138446, 0.26716977746803067, 0.2671704363096343, 0.2671693028134098, 0.26716944826174677, 0.26716951241753306, 0.26716952459741744, 0.2671693900445362, 0.2671689710985332, 0.2671692607607941, 0.2671702919331996, 0.26716988664438324, 0.2671696388076812, 0.2671703383007585, 0.2671691816034752, 0.26716939094564546, 0.26716943651750263, 0.26716996768883045, 0.26716894498999894, 0.26716964041307123, 0.2671699016719397, 0.2671695561819658, 0.2671699154050547, 0.267169696551724, 0.2671704504765321, 0.26716939648423793, 0.2671694840202688, 0.2671692260904417, 0.2671693842371528, 0.2671694577612314, 0.26716913450557467, 0.26716947129446855, 0.26716954770726703, 0.26716988937969255, 0.267168967969979, 0.26716982404270057, 0.26716946753210497, 0.26716982929739624, 0.26716979452447354, 0.26716916722855133, 0.26716889799436794, 0.26716930178764126, 0.2671697349094659, 0.26716937486499387, 0.26716899378051584, 0.2671695306457699, 0.26717009307280126, 0.26716971282964336, 0.2671693441234399, 0.2671692895287054, 0.2671687597619488, 0.2671691297715465, 0.26717055812942775, 0.2671700003723581, 0.26716964445644165, 0.26716876201359663, 0.26716943930899023, 0.2671689893584437, 0.2671690548680501, 0.2671696746512791, 0.2671693585890341, 0.26717009221528165, 0.26716968907199923, 0.2671697119662546, 0.2671695565480738, 0.2671690574253375, 0.2671702038145254, 0.2671699309362583, 0.2671693710904144, 0.2671688561182722, 0.26716904485000653, 0.2671696858067844, 0.26716951254709076, 0.2671701609152458, 0.26717041974578193, 0.26716923629220796, 0.26716924243021517, 0.26716960766312514, 0.26716880523893594, 0.26716893082081417, 0.2671698101191622, 0.2671691332614827, 0.2671690909957715, 0.2671692441182713, 0.2671698099835201, 0.2671698543581268, 0.2671691620636428, 0.26716937615242553, 0.26717037018099665, 0.26716862429653065, 0.26716964088837053, 0.26716878928008864, 0.2671686359039849, 0.26716924003904985, 0.2671698727975681, 0.26717039747352617, 0.2671695232493373, 0.2671698119491348, 0.2671690644907569, 0.2671687780794884, 0.2671694061387581, 0.2671697876279136, 0.2671702312945913, 0.2671691959228505, 0.2671694311506955, 0.26716837602168325, 0.2671694029851008, 0.2671690158164246, 0.26717040258371655, 0.2671690918013236, 0.26716958927478407, 0.26716994649541825, 0.2671690121322864, 0.26716923518871855, 0.26716900784972336, 0.2671701666648753, 0.2671700129104109, 0.2671698854265579, 0.26717015233062014, 0.26716954217765837, 0.2671690651165472, 0.2671704071812811, 0.26716983110911585, 0.2671691441351533, 0.2671695965521936, 0.2671706617562801, 0.26716992886706886, 0.267168956082085, 0.2671698613317219, 0.26716973703314933, 0.26716965217268235, 0.26716889207957867, 0.2671687250969482, 0.26717010062958974, 0.267169746397485, 0.267170021505279, 0.2671691611303331, 0.2671690639839892, 0.2671696230686727, 0.2671696181138926, 0.26717010072969866, 0.26716995700619234, 0.267169567678499, 0.2671696795085384, 0.26716924641625034, 0.2671694521516877, 0.26716952461439025, 0.2671693849813923, 0.26716956529227587, 0.26716964726433273, 0.26716945552128357, 0.26717055706859083, 0.26716936430663574, 0.26716972046010506, 0.26717026365738433, 0.26716918380033217, 0.267170171572421, 0.26716960035471804, 0.26716925746203884, 0.2671692023305407, 0.26716977559883426, 0.2671695716221051, 0.26716986267965365, 0.267168923616974, 0.26716967888422083, 0.2671692540758353, 0.26716924817044796, 0.2671688622699624, 0.26716937986922284, 0.2671691490530181, 0.26716940685023016, 0.26717038147658, 0.26716934028606837, 0.2671699403833404, 0.2671694985709738, 0.26716944292233286, 0.26717000985603034, 0.2671690203781702, 0.2671694034881867, 0.26716917680415214, 0.26716970406465856, 0.26716945140474113, 0.267168945223719, 0.2671687479410128, 0.2671697327490547, 0.26716951648403253, 0.2671691160271198, 0.2671694284787729, 0.26716931863317267, 0.2671693505375244, 0.26716925082846227, 0.26716958812389424, 0.2671697927997266, 0.2671698120628409, 0.26716918034061155, 0.26716953893947276, 0.2671693364705301, 0.26716988003456454, 0.2671692468767226, 0.26716959552670466, 0.2671701269733929, 0.267169030932201, 0.26716931762129204, 0.26716912919745506, 0.26716977402302067, 0.2671693662157409, 0.26717009295085914, 0.26716908837960457, 0.26716937043035016, 0.26716888673532224, 0.267169248312216, 0.2671695499963818, 0.2671694966000854, 0.2671697166108631, 0.2671690700303066, 0.26716953780207925, 0.2671691243481737, 0.2671690071134838, 0.26717029002723225, 0.2671697735993119, 0.26716881001252524, 0.2671700552810297, 0.2671688207705442, 0.2671702202043381, 0.2671698038025105, 0.26716999607833625, 0.2671693795695273, 0.2671697244248754, 0.26716922187097086, 0.26716950798597794, 0.2671691509400043, 0.26716973451818476, 0.26716922269484344, 0.26716950271391954, 0.2671695085047744, 0.26716990436779675, 0.2671697354816159, 0.2671700026896182, 0.2671697769936061, 0.2671698610264152, 0.26716961872242145, 0.2671701216216552, 0.26716887257354105, 0.2671698507126008, 0.26716939065507794, 0.267169624690294, 0.26716935155646243, 0.26716941346790457, 0.2671694057147343, 0.267169636783978, 0.2671688675928758, 0.2671693004900827, 0.26717025371528225, 0.26716897408270446, 0.26716937210900815, 0.26716950281781393, 0.26716891509785, 0.2671690725970321, 0.26716876722293287, 0.2671692732708042, 0.2671695119547598, 0.2671699305169138, 0.26717040839372913, 0.26716919418287793, 0.2671696419625532, 0.26716951172891584, 0.2671696834767034, 0.26716889651316045, 0.2671697365028777, 0.26716914434121003, 0.26716937582251077, 0.2671691466059768, 0.2671690170523155, 0.2671697064736883, 0.26716935016323573, 0.2671694033764433, 0.2671693104621012, 0.26717000513755906, 0.2671691889632339, 0.26717025928955096, 0.2671702553582154, 0.26716915340196307, 0.26716920789340576, 0.2671695596758091, 0.2671699848195102, 0.26716973662256066, 0.2671695313759059, 0.26716948080393377, 0.26716924290783856, 0.26716999930527396, 0.26716918575686355, 0.26716926604655633, 0.2671699915585247, 0.26716955046374513, 0.26716976382973673, 0.26716918441513926, 0.2671695859775582, 0.26716963985925785, 0.26716943499690926, 0.2671696648852848, 0.26716980564307224, 0.26716991742909096, 0.267169732134626, 0.267169004618585, 0.2671692293037149, 0.2671701693928321, 0.2671695322518333, 0.26716879681913774, 0.26716914166647515, 0.2671696831410583, 0.2671694243468289, 0.2671703138877746, 0.2671691866247304, 0.2671693149083283, 0.2671696032490203, 0.26716953949634187, 0.2671689075215739, 0.2671693954745326, 0.2671697607070545, 0.26716977580068124, 0.2671691812966922, 0.26716898138068196, 0.2671696077263757, 0.2671693248020222, 0.2671698149813833, 0.26716955115602814, 0.2671694523887788, 0.26716926516393236, 0.26716918555832736, 0.2671689292181618, 0.2671691300236661, 0.2671694469113055, 0.2671697573193384, 0.26716966124650876, 0.26716993133324063, 0.26716921545806155, 0.26717016203650396, 0.2671694140513343, 0.2671695156667996, 0.2671704673393943, 0.2671693041371033, 0.2671691895477023, 0.2671694107056261, 0.2671689840838941, 0.26716914152544996, 0.2671688699984393, 0.26716949257491424, 0.2671697595314642, 0.26717013027372744, 0.26716938975431453, 0.2671690725568611, 0.2671698676390453, 0.2671694127272796, 0.26716968068725755, 0.26716965690262545, 0.26716948000940843, 0.26716948189410444, 0.2671700825749391, 0.2671692933110777, 0.2671702639893325, 0.2671700790630102, 0.26716954319030567, 0.2671694279319357, 0.2671699288709501, 0.2671696883015415, 0.26716976868976317, 0.26716893997922014, 0.2671692479338557, 0.26716921730713605, 0.26716961080574675, 0.2671692153008234, 0.26716946918842, 0.26716989064079344, 0.2671699637364423, 0.2671698653610098, 0.2671695655277657, 0.26716915076434794, 0.2671693970951447, 0.2671693255523638, 0.26717045337547746, 0.2671695569466925, 0.2671705548850054, 0.2671694098497513, 0.2671694432345371, 0.26716945437899553, 0.2671692826406249, 0.26717026941164723, 0.2671698699570798, 0.26716935910075634, 0.26716912233931556, 0.2671695291171198, 0.2671702347885297, 0.26716961938402234, 0.2671693464499114, 0.2671694293532617, 0.2671692965149269, 0.2671695716563815, 0.26716910719770665, 0.26716910535856875, 0.2671691950858767, 0.26716935167463696, 0.2671694094378978, 0.26716952658582105, 0.2671693866059475, 0.26716910675961897, 0.2671697019819895, 0.2671700258023782, 0.2671695485614462, 0.26716957159981886, 0.26716940428458186, 0.2671693782121349, 0.26716985650705904, 0.26716992768985587, 0.26717018779148, 0.267169496324125, 0.26716923824972066, 0.26716985178642855, 0.2671694511168063, 0.26716878991704157, 0.2671692053638408, 0.26716892021722594, 0.26716945892931976, 0.2671698537204251, 0.26716932343290845, 0.2671689340361926, 0.2671698362051798, 0.2671701786076406, 0.26716972337716016, 0.2671690907771477, 0.26716932185443965, 0.2671688910022187, 0.2671695245650075, 0.26716937550661096, 0.26717000387046, 0.26716968983086015, 0.2671694097250199, 0.26716972023474445, 0.2671695710942831, 0.26716983336198735, 0.2671689666912782, 0.2671692546375289, 0.267169478542335, 0.2671696376670443, 0.2671694895049391, 0.26717020472722974, 0.2671697220632575, 0.2671698886002424, 0.26716902219122096, 0.26716978945520603, 0.2671704622509756, 0.2671691336078633, 0.2671696876220963, 0.2671695685167206, 0.267169289334632, 0.2671694290585967, 0.2671692874489106, 0.2671700080163734, 0.26716969962821, 0.26717066764763336, 0.26716917054921224, 0.2671690888766585, 0.267169033723411, 0.26716985901234996, 0.26716881576749624, 0.26716897771235404, 0.2671699690111553, 0.2671689455844479, 0.2671691026580673, 0.2671690528910178, 0.26716969435330273, 0.26716913936530773, 0.2671692378793718, 0.2671694620594665, 0.26716990832206877, 0.26716887544820905, 0.2671693174273177, 0.2671693138422578, 0.2671691296543304, 0.2671698304822422, 0.2671697659143256, 0.26716999267771574, 0.26716927881432456, 0.26716904144896997, 0.26716946089342347, 0.26716966323883207, 0.2671694046719259, 0.2671694450170027, 0.2671693078572108, 0.26716962731854627, 0.2671704557712452, 0.2671694016852901, 0.2671689802677184, 0.26716969596122503, 0.2671699435351296, 0.26716936347285236, 0.26717041475093334, 0.26716934825006833, 0.2671690489258267, 0.2671686573460533, 0.2671693222470819, 0.267169318876898, 0.2671695876451068, 0.2671695591736777, 0.26716937598401885, 0.26716927776732974, 0.26716959820756336, 0.26716952758922075, 0.2671694840341981, 0.2671702063308595, 0.26716959389036193, 0.2671694168403842, 0.2671693108196959, 0.2671692724165661, 0.26716937933617796, 0.26716934314489615, 0.2671693921723449, 0.26716915969316224, 0.2671697413515235, 0.26716953403774757, 0.26716948222987913, 0.26716947861356805, 0.26716923571457596, 0.26716902785176866, 0.26716852169678434, 0.2671698712746038, 0.26716918232023273, 0.26716979081903963, 0.2671694520794547, 0.2671693533542221, 0.2671700357023391, 0.267169420791974, 0.2671697107612636, 0.26716984746374867, 0.2671692520256897, 0.26716917890306363, 0.2671695258577364, 0.26716906837686916, 0.26716932392443016, 0.26716974159898793, 0.2671685077625362, 0.26716925647183076, 0.2671690172867067, 0.26717006115464276, 0.2671694833975922, 0.2671694126326723, 0.267169220521134, 0.26716904411718284, 0.26716948204049107, 0.26717012523357714, 0.26716918832579545, 0.2671700112956268, 0.2671708265286953, 0.2671699431074526, 0.26716920595564736, 0.2671694024090283, 0.26716979835055205, 0.2671695554943578, 0.2671689943291839, 0.26716991308952165, 0.26716953686759837, 0.26716929178646187, 0.2671691420399844, 0.2671701632683298, 0.26716978699700406, 0.26716957517605155, 0.26716916362596604, 0.2671699100858414, 0.2671693324276905, 0.26716962577444314, 0.2671689991719047, 0.2671701352583084, 0.26716981665939965, 0.2671701477412378, 0.26716966063427094, 0.2671694526565547, 0.2671693506942059, 0.2671695676897361, 0.2671700457759837, 0.26716968104967476, 0.267169563182531, 0.26716977617511267, 0.2671691750019414, 0.26716929088423175, 0.2671697021691668, 0.2671694847500453, 0.2671692145898635, 0.2671691327651908, 0.267169998370916, 0.26717001983123645, 0.2671693917809995, 0.26716998059524477, 0.26716984789199716, 0.267169288998213, 0.26716932673080673, 0.2671693024222261, 0.26716953288361434, 0.2671693567812539, 0.26716932183927394, 0.26716976638149387, 0.267169416429041, 0.26716944749835425, 0.2671691280971884, 0.26716877408964995, 0.267168756203116, 0.267170094217954, 0.2671696209768453, 0.26716914621282023, 0.2671694228719336, 0.2671702402916985, 0.2671694347549855, 0.2671696026123637, 0.26716917009925817, 0.2671691128451109, 0.2671697036095544, 0.26717019016732857, 0.26716932577382313, 0.2671692301466256, 0.2671694500613795, 0.2671694242641056, 0.26716924776229656, 0.2671691550481388, 0.2671703082184029, 0.26716959887507036, 0.26716946422434695, 0.26716915254832185, 0.26716893264356006, 0.26716887709671394, 0.26717017738403803, 0.2671691353712119, 0.2671708272382067, 0.2671696458757661, 0.2671699850482168, 0.2671692533764865, 0.2671694679171994, 0.2671694398908262, 0.2671695061758503, 0.26716959232456977, 0.2671694509893203, 0.2671694093724136, 0.26716959471206597], "out_median": 0.6058536581651386, "secs": 47.3}
{"repo": "nvidia/Nemotron-H-8B-Reasoning-128K", "tie": false, "vocab_cfg": 131072, "arch": "NemotronHForCausalLM", "emb_name": "backbone.embeddings.weight", "V": 131072, "H": 4096, "dtype": "BF16", "emb": {"median_l2": 0.6997568356234591, "min_l2": 7.52316384526264e-36, "n_zero": 0, "n_tiny_1e-6": 42, "n_tiny_nonzero": 42, "n_weak_1e-3med": 55, "n_weak_1e-2med": 66, "n_nonfinite": 0}, "emb_weak_ids": [1192, 1193, 1245, 1246, 1247, 1248, 1249, 1250, 1251, 1252, 1253, 1254, 1255, 50344, 52805, 55014, 56286, 77579, 79865, 81772, 81819, 82312, 82437, 82500, 82725, 82737, 82977, 83351, 83855, 84006, 84020, 84121, 84521, 84794, 85015, 86060, 86409, 87411, 89412, 90320, 91368, 91515, 94485, 96374, 96385, 101707, 102500, 104097, 106921, 108262, 112147, 112327, 112497, 114755, 118025], "emb_weak_l2": [7.52316384526264e-36, 7.52316384526264e-36, 7.52316384526264e-36, 7.52316384526264e-36, 7.52316384526264e-36, 7.52316384526264e-36, 7.52316384526264e-36, 7.52316384526264e-36, 7.52316384526264e-36, 7.52316384526264e-36, 7.52316384526264e-36, 7.52316384526264e-36, 7.52316384526264e-36, 0.0002639611903826643, 5.5750414010444166e-05, 7.52316384526264e-36, 0.0003757417156610882, 7.52316384526264e-36, 1.8774766966985265e-06, 7.52316384526264e-36, 7.52316384526264e-36, 6.969925988705693e-14, 1.5232287294035585e-06, 4.5638226128042046e-26, 7.52316384526264e-36, 7.52316384526264e-36, 7.52316384526264e-36, 0.00019645552349339712, 1.5715813807109925e-08, 0.00017948987185546192, 7.52316384526264e-36, 7.52316384526264e-36, 6.971609126914492e-14, 7.52316384526264e-36, 7.52316384526264e-36, 0.00016116933998273501, 7.52316384526264e-36, 7.52316384526264e-36, 6.970454879657757e-14, 7.52316384526264e-36, 7.52316384526264e-36, 2.8371665943845793e-05, 7.52316384526264e-36, 7.247855184927122e-05, 7.52316384526264e-36, 1.0709960581579236e-07, 5.331755336634926e-06, 7.52316384526264e-36, 0.0002078986918818513, 7.52316384526264e-36, 4.573885287239638e-20, 7.52316384526264e-36, 7.52316384526264e-36, 7.52316384526264e-36, 0.0002345743142668325], "out_name": "lm_head.weight", "out": {"median_l2": 0.5378266555823366, "min_l2": 0.24735701979722888, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "out_l2_at_weak": [0.24954066016381862, 0.24954700757007217, 0.2495479860220055, 0.24954017885102533, 0.2495479752536724, 0.24954977259530722, 0.24954756348690305, 0.2495405802483754, 0.24954684607098743, 0.24954579856188894, 0.24953997522324756, 0.24954453782630012, 0.24954208485413426, 0.24954856048849283, 0.24954854735700044, 0.24954275416922053, 0.2495474720941679, 0.24953986281272497, 0.2495471699421287, 0.24954690687379155, 0.2495480675778373, 0.24954019362446034, 0.24954756272550016, 0.24954831271236025, 0.24954089965407042, 0.24954749293612985, 0.24954855467729878, 0.24954835488405788, 0.24954710787318143, 0.24954350613658458, 0.2495480940975576, 0.24954142510324365, 0.24954810366406124, 0.2495452064135163, 0.24954646321569127, 0.249548008517989, 0.24954747627905213, 0.2495425913136814, 0.24954597264294587, 0.24954229099061517, 0.24954400406208774, 0.24954844197255557, 0.24954733222794792, 0.2495432242595062, 0.24954886926530523, 0.24954394008612746, 0.24954339161256808, 0.2495394497471885, 0.24954041111812772, 0.24954881526255396, 0.24954876137866622, 0.24954836276596626, 0.24954190597741324, 0.24954430576967174, 0.2495491050542955], "out_median": 0.5378266555823366, "secs": 30.7}
{"repo": "nvidia/Nemotron-H-4B-Instruct-128K", "tie": false, "vocab_cfg": 131072, "arch": "NemotronHForCausalLM", "emb_name": "backbone.embeddings.weight", "V": 131072, "H": 3072, "dtype": "BF16", "emb": {"median_l2": 0.8825679251393561, "min_l2": 6.515251006830069e-36, "n_zero": 0, "n_tiny_1e-6": 44, "n_tiny_nonzero": 44, "n_weak_1e-3med": 56, "n_weak_1e-2med": 109, "n_nonfinite": 0}, "emb_weak_ids": [1192, 1193, 1245, 1246, 1247, 1248, 1249, 1250, 1251, 1252, 1253, 1254, 1255, 50344, 52805, 55014, 56286, 77579, 79865, 81772, 81819, 82312, 82437, 82500, 82725, 82737, 82977, 83351, 83855, 84006, 84020, 84121, 84521, 84794, 85015, 86060, 86409, 87020, 87411, 89412, 90320, 91368, 91515, 94485, 96374, 96385, 101707, 102500, 104097, 106921, 108262, 112147, 112327, 112497, 114755, 118025], "emb_weak_l2": [6.515251006830069e-36, 6.515251006830069e-36, 6.515251006830069e-36, 6.515251006830069e-36, 6.515251006830069e-36, 6.515251006830069e-36, 6.515251006830069e-36, 6.515251006830069e-36, 6.515251006830069e-36, 6.515251006830069e-36, 6.515251006830069e-36, 6.515251006830069e-36, 6.515251006830069e-36, 0.00013694273195970506, 2.8982727870964694e-05, 6.515251006830069e-36, 0.0001965625034058777, 6.515251006830069e-36, 9.807336429071933e-07, 6.515251006830069e-36, 6.515251006830069e-36, 3.6527603599090095e-14, 7.98728018377551e-07, 2.3784520657017766e-26, 6.515251006830069e-36, 6.515251006830069e-36, 6.515251006830069e-36, 0.00010241223277922199, 8.21658725454596e-09, 9.391605668142282e-05, 6.515251006830069e-36, 6.515251006830069e-36, 3.6533068829732596e-14, 6.515251006830069e-36, 6.515251006830069e-36, 8.424202923624767e-05, 6.515251006830069e-36, 0.0007267716962731999, 6.515251006830069e-36, 3.6528328565179794e-14, 6.515251006830069e-36, 6.515251006830069e-36, 1.486621086010137e-05, 6.515251006830069e-36, 3.7991483417593224e-05, 6.515251006830069e-36, 5.605437128932469e-08, 2.7860449538850342e-06, 6.515251006830069e-36, 0.00010901828539501981, 6.515251006830069e-36, 2.4023414269316593e-20, 6.515251006830069e-36, 6.515251006830069e-36, 6.515251006830069e-36, 0.00012221395089162887], "out_name": "lm_head.weight", "out": {"median_l2": 0.7139092867322507, "min_l2": 0.23070623194884665, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "out_l2_at_weak": [0.23118748749536744, 0.23118424920420647, 0.23118474314207246, 0.2311853644000109, 0.2311861695872935, 0.23118802282483608, 0.23118490557691995, 0.23118492305711266, 0.23118685870962163, 0.23118625471973878, 0.23118452326537078, 0.23118717173607314, 0.23118648738610623, 0.2311834887884297, 0.23118791966478242, 0.23118558957670862, 0.23118751007259802, 0.23118616942067313, 0.23118773354311545, 0.23118834579447065, 0.23118656026157802, 0.23118648595006214, 0.2311842631730618, 0.23118770564825988, 0.23118634917235908, 0.23118786616521825, 0.23118574586347962, 0.23118704030598378, 0.23118737410192505, 0.23118787606395458, 0.23118679347430374, 0.23118416203824393, 0.23118676204530553, 0.23118683619081318, 0.23118634906286312, 0.23118738393038532, 0.2311870276325502, 0.23118608096782023, 0.23118528951980197, 0.23118648997173386, 0.23118630282592653, 0.23118607987000395, 0.23118625420493827, 0.23118662487176303, 0.23118416941449957, 0.23118578919999228, 0.2311867260815106, 0.23118632823291005, 0.23118654049100487, 0.2311853299386367, 0.2311858104448692, 0.23118625502318588, 0.23118928106280226, 0.23118719642189958, 0.2311862051440195, 0.2311841250843776], "out_median": 0.7139092867322507, "secs": 25.8}
{"repo": "nvidia/NVIDIA-Nemotron-3-Nano-30B-A3B-BF16", "tie": false, "vocab_cfg": 131072, "arch": "NemotronHForCausalLM", "emb_name": "backbone.embeddings.weight", "V": 131072, "H": 2688, "dtype": "BF16", "emb": {"median_l2": 0.9090932216614949, "min_l2": 2.743613841640108e-06, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 4, "n_weak_1e-2med": 13, "n_nonfinite": 0}, "emb_weak_ids": [25304, 84006, 84357, 112147], "emb_weak_l2": [2.743613841640108e-06, 0.0001174062443181998, 6.639094978967882e-05, 1.6700847333275907e-05], "out_name": "lm_head.weight", "out": {"median_l2": 1.0781339857658794, "min_l2": 0.3088740321004699, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "out_l2_at_weak": [0.3119238032518758, 0.31192377715050723, 0.3119238132454602, 0.31192399835363227], "out_median": 1.0781339857658794, "secs": 18.2}
{"repo": "nvidia/NVIDIA-Nemotron-3-Super-120B-A12B-BF16", "tie": false, "vocab_cfg": 131072, "arch": "NemotronHForCausalLM", "emb_name": "backbone.embeddings.weight", "V": 131072, "H": 4096, "dtype": "BF16", "emb": {"median_l2": 0.8988407547533691, "min_l2": 0.008513122380055447, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 1, "n_nonfinite": 0}, "emb_weak_ids": [], "emb_weak_l2": [], "out_name": "lm_head.weight", "out": {"median_l2": 1.189266349819488, "min_l2": 0.413626017866486, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "out_l2_at_weak": [], "out_median": 1.189266349819488, "secs": 20.3}
{"repo": "nvidia/NVIDIA-Nemotron-3-Ultra-550B-A55B-BF16", "tie": false, "vocab_cfg": 131072, "arch": "NemotronHForCausalLM", "emb_name": "backbone.embeddings.weight", "V": 131072, "H": 8192, "dtype": "BF16", "emb": {"median_l2": 0.852659419841586, "min_l2": 2.5821950867712017e-06, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 1, "n_weak_1e-2med": 1, "n_nonfinite": 0}, "emb_weak_ids": [81815], "emb_weak_l2": [2.5821950867712017e-06], "out_name": "lm_head.weight", "out": {"median_l2": 1.0947062204266347, "min_l2": 0.2887411487632406, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "out_l2_at_weak": [0.3034618336089454], "out_median": 1.0947062204266347, "secs": 28.6}
{"repo": "nvidia/NVIDIA-Nemotron-3.5-Lightning-30B-A3B-BF16", "tie": false, "vocab_cfg": 131072, "arch": "NemotronHForCausalLM", "emb_name": "backbone.embeddings.weight", "V": 131072, "H": 2688, "dtype": "BF16", "emb": {"median_l2": 0.7727749313886173, "min_l2": 5.3653123870840366e-05, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 2, "n_weak_1e-2med": 17, "n_nonfinite": 0}, "emb_weak_ids": [84357, 112147], "emb_weak_l2": [5.3653123870840366e-05, 0.0007677451151053628], "out_name": "lm_head.weight", "out": {"median_l2": 1.056511421321599, "min_l2": 0.30646987131186987, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "out_l2_at_weak": [0.3081693219592594, 0.30823214882806993], "out_median": 1.056511421321599, "secs": 16.6}
{"repo": "inclusionAI/Ring-mini-linear-2.0", "tie": false, "vocab_cfg": 157184, "arch": "BailingMoeLinearV2ForCausalLM", "emb_name": "model.word_embeddings.weight", "V": 157184, "H": 2048, "dtype": "BF16", "emb": {"median_l2": 1.144284761945841, "min_l2": 2.158903508275056e-24, "n_zero": 0, "n_tiny_1e-6": 1466, "n_tiny_nonzero": 1466, "n_weak_1e-3med": 1478, "n_weak_1e-2med": 1502, "n_nonfinite": 0}, "emb_weak_ids": [124, 125, 163, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 90588, 100054, 122339, 125767, 126086, 126088, 126094, 126099, 126100, 126105, 126108, 126112, 126122, 126123, 126128, 126144, 126163, 126178, 126190, 126191, 126195, 126204, 126236, 126238, 126254, 126257, 126258, 126259, 126268, 126283, 126291, 126317, 126319, 126338, 126365, 126386, 126398, 126400, 126404, 126417, 126435, 126456, 126517, 126533, 126535, 126550, 126564, 126587, 126588, 126593, 126601, 126634, 126655, 126686, 126690, 126715, 126754, 126855, 126875, 126884, 126888, 126892, 126906, 126908, 126922, 126959, 127037, 127043, 127064, 127070, 127073, 127080, 127093, 127104, 127116, 127123, 127190, 127198, 127201, 127202, 127209, 127224, 127230, 127243, 127256, 127261, 127318, 127345, 127348, 127366, 127372, 127386, 127394, 127396, 127437, 127509, 127516, 127521, 127535, 127539, 127548, 127570, 127606, 127619, 127633, 127640, 127665, 127685, 127702, 127712, 127717, 127720, 127727, 127762, 127773, 127774, 127781, 127839, 127844, 127845, 127850, 127852, 127889, 127922, 127929, 127950, 127957, 127974, 127983, 128004, 128006, 128014, 128020, 128038, 128059, 128071, 128123, 128127, 128132, 128168, 128181, 128184, 128202, 128219, 128236, 128245, 128251, 128262, 128285, 128312, 128358, 128388, 128420, 128434, 128435, 128438, 128449, 128492, 128496, 128511, 128516, 128531, 128548, 128550, 128551, 128586, 128588, 128597, 128600, 128610, 128614, 128618, 128623, 128626, 128632, 128638, 128647, 128652, 128669, 128674, 128688, 128696, 128704, 128708, 128735, 128751, 128765, 128781, 128796, 128806, 128827, 128833, 128851, 128876, 128895, 128902, 128922, 128929, 128931, 128942, 128949, 128958, 128962, 129017, 129020, 129042, 129055, 129080, 129108, 129111, 129114, 129117, 129165, 129218, 129222, 129257, 129279, 129286, 129288, 129330, 129337, 129351, 129356, 129359, 129394, 129405, 129442, 129467, 129473, 129513, 129524, 129533, 129561, 129588, 129599, 129613, 129622, 129655, 129666, 129673, 129675, 129680, 129727, 129735, 129754, 129765, 129781, 129820, 129825, 129831, 129834, 129845, 129849, 129853, 129870, 129886, 129887, 129891, 129916, 129927, 129934, 129936, 129953, 129962, 129967, 130024, 130067, 130077, 130087, 130095, 130142, 130175, 130179, 130186, 130188, 130195, 130215, 130250, 130284, 130317, 130322, 130382, 130394, 130407, 130412, 130425, 130463, 130507, 130522, 130556, 130582, 130584, 130604, 130631, 130647, 130654, 130661, 130694, 130695, 130708, 130724, 130731, 130774, 130785, 130798, 130815, 130822, 130837, 130865, 130897, 130923, 130928, 130971, 131016, 131019, 131020, 131023, 131034, 131036, 131099, 131132, 131133, 131164, 131193, 131207, 131218, 131251, 131267, 131288, 131304, 131315, 131325, 131338, 131349, 131363, 131395, 131398, 131414, 131445, 131500, 131514, 131582, 131586, 131606, 131688, 131731, 131794, 131799, 131803, 131831, 131834, 131847, 131851, 131876, 131906, 131927, 131966, 131974, 131991, 131996, 132021, 132022, 132048, 132072, 132116, 132125, 132144, 132182, 132186, 132212, 132244, 132251, 132253, 132264, 132277, 132301, 132308, 132348, 132430, 132456, 132482, 132515, 132532, 132540, 132558, 132588, 132636, 132644, 132650, 132666, 132713, 132792, 132830, 132847, 132873, 132877, 132910, 132941, 132952, 132994, 133005, 133154, 133182, 133184, 133213, 133215, 133224, 133228, 133261, 133376, 133385, 133408, 133423, 133427, 133441, 133447, 133457, 133470, 133585, 133653, 133663, 133682, 133686, 133690, 133742, 133817, 133837, 133895, 133907, 133909, 133920, 133938, 133944, 133983, 133993, 134045, 134048, 134063, 134065, 134164, 134183, 134194, 134207, 134216, 134228, 134238, 134288, 134305, 134310, 134312, 134381, 134412, 134426, 134474, 134492, 134506, 134514, 134517, 134587, 134620, 134631, 134638, 134646, 134676, 134737, 134745, 134747, 134800, 134816, 134859, 134909, 134911, 134919, 134926, 135026, 135029, 135064, 135121, 135139, 135156, 135184, 135242, 135297, 135315, 135332, 135335, 135402, 135403, 135481, 135513, 135523, 135543, 135605, 135637, 135724, 135750, 135780, 135812, 135815, 135836, 135850, 135882, 135906, 135927, 135954, 135975, 136118, 136187, 136203, 136216, 136225, 136227, 136262, 136269, 136283, 136335, 136371, 136438, 136499, 136524, 136525, 136550, 136558, 136584, 136586, 136601, 136613, 136625, 136701, 136711, 136759, 136780, 136797, 136801, 136803, 136830, 136868, 136899, 136914, 136947, 137029, 137039, 137052, 137069, 137084, 137098, 137127, 137138, 137153, 137168, 137202, 137246, 137257, 137273, 137285, 137305, 137317, 137319, 137343, 137353, 137365, 137386, 137394, 137439, 137454, 137531, 137620, 137630, 137644, 137658, 137676, 137699, 137723, 137779, 137825, 137860, 137882, 137892, 137896, 137929, 138033, 138038, 138042, 138051, 138059, 138079, 138189, 138201, 138248, 138256, 138276, 138333, 138337, 138349, 138376, 138387, 138398, 138412, 138419, 138435, 138478, 138511, 138525, 138579, 138589, 138596, 138598, 138608, 138648, 138667, 138694, 138702, 138713, 138719, 138727, 138731, 138760, 138807, 138812, 138829, 138833, 138880, 138884, 138885, 138905, 138921, 138933, 138935, 138988, 139009, 139045, 139060, 139076, 139097, 139148, 139206, 139227, 139241, 139242, 139249, 139283, 139288, 139310, 139321, 139338, 139366, 139389, 139428, 139462, 139548, 139549, 139554, 139568, 139589, 139591, 139606, 139655, 139666, 139720, 139755, 139811, 139861, 139897, 139948, 139982, 140013, 140022, 140033, 140037, 140055, 140056, 140075, 140079, 140116, 140118, 140127, 140154, 140165, 140169, 140197, 140324, 140335, 140339, 140345, 140375, 140410, 140415, 140416, 140467, 140555, 140584, 140679, 140681, 140716, 140719, 140733, 140761, 140768, 140887, 140937, 140943, 141017, 141082, 141105, 141112, 141115, 141116, 141134, 141154, 141160, 141163, 141209, 141256, 141373, 141408, 141463, 141487, 141541, 141561, 141588, 141612, 141624, 141650, 141686, 141693, 141703, 141716, 141740, 141751, 141776, 141838, 141847, 141872, 141884, 141948, 141973, 142059, 142072, 142076, 142160, 142265, 142269, 142300, 142362, 142377, 142387, 142390, 142480, 142494, 142507, 142531, 142542, 142607, 142620, 142634, 142647, 142699, 142772, 142774, 142785, 142792, 142797, 142896, 142909, 142926, 143001, 143019, 143103, 143132, 143171, 143193, 143231, 143252, 143274, 143331, 143378, 143413, 143554, 143556, 143579, 143636, 143669, 143695, 143764, 143929, 143979, 144036, 144075, 144080, 144144, 144184, 144196, 144205, 144259, 144320, 144360, 144417, 144424, 144542, 144612, 144614, 144616, 144618, 144620, 144655, 144756, 144784, 144802, 144808, 144829, 144830, 144892, 144944, 144952, 145015, 145034, 145066, 145076, 145083, 145093, 145100, 145136, 145220, 145242, 145273, 145284, 145353, 145412, 145419, 145425, 145546, 145561, 145622, 145642, 145676, 145681, 145689, 145691, 145694, 145699, 145718, 145727, 145731, 145768, 145770, 145775, 145806, 145818, 145820, 145839, 145846, 145860, 145885, 145973, 145980, 146020, 146106, 146146, 146151, 146242, 146245, 146254, 146257, 146303, 146311, 146335, 146438, 146442, 146459, 146468, 146472, 146496, 146545, 146553, 146582, 146590, 146607, 146609, 146612, 146616, 146631, 146633, 146690, 146698, 146715, 146726, 146777, 146820, 146830, 146872, 146887, 146953, 146962, 146972, 147043, 147068, 147085, 147108, 147146, 147206, 147213, 147228, 147239, 147266, 147302, 147333, 147340, 147343, 147460, 147482, 147512, 147541, 147573, 147582, 147584, 147635, 147676, 147684, 147776, 147813, 147819, 147822, 147853, 147880, 147986, 148048, 148063, 148096, 148100, 148129, 148161, 148166, 148188, 148236, 148251, 148267, 148314, 148332, 148338, 148364, 148366, 148374, 148420, 148468, 148471, 148508, 148557, 148623, 148640, 148664, 148699, 148710, 148729, 148759, 148779, 148815, 148836, 148838, 148856, 148966, 149020, 149023, 149041, 149051, 149068, 149120, 149133, 149185, 149222, 149242, 149298, 149303, 149306, 149345, 149410, 149430, 149435, 149454, 149477, 149494, 149590, 149621, 149645, 149717, 149753, 149759, 149764, 149787, 149879, 149889, 149914, 149937, 149964, 150128, 150129, 150199, 150216, 150236, 150274, 150299, 150320, 150330, 150339, 150354, 150360, 150371, 150417, 150460, 150488, 150511, 150550, 150659, 150667, 150748, 150799, 150815, 150834, 150844, 150851, 150876, 150953, 150969, 150975, 150978, 151021, 151069, 151100, 151108, 151134, 151172, 151190, 151199, 151214, 151308, 151377, 151403, 151407, 151472, 151488, 151578, 151579, 151598, 151679, 151729, 151756, 151777, 151792, 151842, 151945, 152085, 152105, 152176, 152181, 152225, 152260, 152261, 152313, 152362, 152387, 152528, 152541, 152562, 152588, 152595, 152677, 152789, 152813, 152886, 152909, 152936, 152939, 153072, 153080, 153086, 153123, 153153, 153301, 153388, 153391, 153426, 153447, 153485, 153495, 153534, 153542, 153545, 153658, 153717, 153763, 153782, 153833, 153852, 153864, 153886, 153927, 153940, 153995, 154033, 154093, 154140, 154159, 154186, 154207, 154367, 154411, 154443, 154451, 154453, 154523, 154574, 154626, 154656, 154658, 154663, 154678, 154690, 154693, 154797, 154823, 154845, 154847, 155013, 155020, 155159, 155183, 155235, 155252, 155287, 155348, 155349, 155351, 155385, 155448, 155469, 155487, 155509, 155542, 155543, 155569, 155571, 155603, 155647, 155677, 155718, 155766, 155791, 155830, 155976, 155994, 155995, 156005, 156021, 156043, 156064, 156079, 156080, 156081, 156124, 156125, 156142, 156182, 156237, 156313, 156419, 156424, 156447, 156456, 156488, 156607, 156611, 156658, 156662, 156674, 156758, 156773, 156784, 156802, 156807, 156853, 156863, 156895, 156896, 156897, 156898, 156899, 156900, 156901, 156902, 156903, 156904, 156905, 156906, 156907, 156908, 156909, 156910, 156911, 156912, 156913, 156914, 156915, 156916, 156917, 156918, 156919, 156920, 156921, 156922, 156923, 156924, 156925, 156926, 156927, 156928, 156929, 156930, 156931, 156932, 156933, 156934, 156935, 156936, 156937, 156938, 156939, 156940, 156941, 156942, 156943, 156944, 156945, 156946, 156947, 156948, 156949, 156950, 156951, 156952, 156953, 156954, 156955, 156956, 156957, 156958, 156959, 156960, 156962, 156963, 156964, 156965, 156966, 156967, 156968, 156969, 156970, 156971, 156972, 156973, 156974, 156975, 156976, 156977, 156978, 156979, 156980, 156982, 156983, 156984, 156985, 156986, 156987, 156988, 156989, 156990, 156991, 156992, 156993, 156994, 156995, 156996, 156997, 156998, 156999, 157000, 157001, 157002, 157003, 157004, 157005, 157006, 157007, 157008, 157009, 157010, 157011, 157012, 157013, 157014, 157015, 157016, 157017, 157018, 157019, 157020, 157021, 157022, 157023, 157024, 157025, 157026, 157027, 157028, 157029, 157030, 157031, 157032, 157033, 157034, 157035, 157036, 157037, 157038, 157039, 157040, 157041, 157042, 157043, 157044, 157045, 157046, 157047, 157048, 157049, 157050, 157051, 157052, 157053, 157054, 157055, 157056, 157057, 157058, 157059, 157060, 157061, 157062, 157063, 157064, 157065, 157066, 157067, 157068, 157069, 157070, 157071, 157072, 157073, 157074, 157075, 157076, 157077, 157078, 157079, 157080, 157081, 157082, 157083, 157084, 157085, 157086, 157087, 157088, 157089, 157090, 157091, 157092, 157093, 157094, 157095, 157096, 157097, 157098, 157099, 157100, 157101, 157102, 157103, 157104, 157105, 157106, 157107, 157108, 157109, 157110, 157111, 157112, 157113, 157114, 157115, 157116, 157117, 157118, 157119, 157120, 157121, 157122, 157123, 157124, 157125, 157126, 157127, 157128, 157129, 157130, 157131, 157132, 157133, 157134, 157135, 157136, 157137, 157138, 157139, 157140, 157141, 157142, 157143, 157145, 157146, 157147, 157148, 157149, 157150, 157153, 157154, 157155, 157156, 157157, 157158, 157159, 157160, 157161, 157162, 157163, 157164, 157165, 157166, 157167, 157168, 157169, 157170, 157171, 157172, 157173, 157174, 157175, 157176, 157177, 157178, 157179, 157180, 157181, 157182, 157183], "emb_weak_l2": [2.2446300405040824e-24, 2.3000827173877098e-24, 2.2438392438045387e-24, 2.3048151774927827e-24, 2.2734407469423415e-24, 2.2391349620307848e-24, 2.2514110051234065e-24, 2.2190657944939985e-24, 2.2599021898924316e-24, 2.290220922187592e-24, 2.1969763258990906e-24, 2.2882210078897822e-24, 2.2295133926540043e-24, 2.2389010092142457e-24, 1.679738288273692e-10, 4.64554962238583e-08, 2.3007382793883114e-24, 8.42846215481037e-05, 2.1995832709491796e-24, 2.3130079605094193e-24, 2.239801750796241e-24, 2.2518716069297276e-24, 2.244245531351852e-24, 2.3071538412543538e-24, 2.2650319850220917e-24, 2.2410101477127974e-24, 2.2255033259615237e-24, 2.2562836696485393e-24, 2.235596349754787e-24, 2.233028178477308e-24, 2.2267244608434324e-24, 2.2299552749922227e-24, 2.241449623779065e-24, 2.311521235360558e-24, 2.285595470509639e-24, 2.3247108191433064e-24, 2.260603202985376e-24, 2.2446152855804228e-24, 2.2791426844273958e-24, 2.305694470605231e-24, 2.2671473088474653e-24, 2.267830816599829e-24, 2.2161658214269092e-24, 2.204733456860996e-24, 2.2735907605788473e-24, 2.2809326923806804e-24, 2.2504050564387428e-24, 2.317212459601138e-24, 2.2509473503215823e-24, 2.2172201097481223e-24, 2.239805542095351e-24, 2.2522728199803607e-24, 2.3406137488984127e-24, 2.2280747202632943e-24, 2.260977971413394e-24, 2.2631149484201788e-24, 2.317572195572987e-24, 2.2715667494657417e-24, 2.2311022462186466e-24, 2.252498019598017e-24, 2.2563925745475187e-24, 2.2204702366640803e-24, 2.2665059325993215e-24, 2.265663648068521e-24, 2.2512537333833083e-24, 2.274744181187901e-24, 1.2929821243034023e-17, 2.2884846563694527e-24, 2.231850695494399e-24, 2.2855597450554674e-24, 2.2948495594145382e-24, 2.26863892863998e-24, 2.263787852257076e-24, 2.243215991211867e-24, 2.2523738730516545e-24, 2.2810904533340362e-24, 2.220247782638453e-24, 2.2653157150539385e-24, 2.256433416028393e-24, 2.209711816809971e-24, 2.22581501679573e-24, 2.2537272238160467e-24, 2.2538447525692605e-24, 2.2794189733116306e-24, 2.2641069106071103e-24, 2.2677606308718764e-24, 2.28642775470111e-24, 2.2287272539653035e-24, 2.201786928703538e-24, 2.2712632938881313e-24, 2.1979302452859627e-24, 2.204829215788139e-24, 2.259481850995726e-24, 2.264299447471695e-24, 2.2721811045762166e-24, 2.2402988570782422e-24, 2.2408857152654566e-24, 2.2069863700246393e-24, 2.1606775732578192e-24, 2.2469649771231567e-24, 2.2630621780104075e-24, 2.2552572604123357e-24, 2.239909143992942e-24, 2.2817621110010326e-24, 2.256498949149228e-24, 2.286321894803097e-24, 2.2969894908880017e-24, 2.2489872174522406e-24, 2.1933752344373665e-24, 2.2406737392392216e-24, 2.295031395971547e-24, 2.213953292563453e-24, 2.279042931944935e-24, 2.280422255769754e-24, 2.2645400978126616e-24, 2.250688258936895e-24, 2.217889359112656e-24, 2.2908789457856173e-24, 2.2475006568898907e-24, 2.2507777918030857e-24, 2.204695957712607e-24, 2.177442459747608e-24, 2.2735234017515294e-24, 2.3214847543042166e-24, 2.2914382030006322e-24, 2.254256623324537e-24, 2.251444681373096e-24, 2.307453335106208e-24, 2.2894509808655432e-24, 2.256381530354839e-24, 2.3249332250560276e-24, 2.2829974900979494e-24, 2.2791356842804974e-24, 2.2058164048816868e-24, 2.285601621441689e-24, 2.2640969224703916e-24, 2.26885163971904e-24, 2.2731877167832982e-24, 2.2303145386862614e-24, 2.241598041339557e-24, 2.2592775481026066e-24, 2.256857773984083e-24, 2.2204051047499756e-24, 2.2941708312919052e-24, 2.2865808332176975e-24, 2.2373701986320604e-24, 2.273004669437306e-24, 2.2303418463654524e-24, 2.2236812957935403e-24, 2.3173400713290845e-24, 2.2448234375209745e-24, 2.2357704195014513e-24, 2.2779243123318503e-24, 2.2803108096472447e-24, 2.2518180844116812e-24, 2.276600275453347e-24, 2.2621844761596614e-24, 2.2783009928496647e-24, 2.225547853932192e-24, 2.254092363237082e-24, 2.2608129287257547e-24, 2.2532625984400384e-24, 2.2449828710317905e-24, 2.209428611582442e-24, 2.254726544743871e-24, 2.2877751757306904e-24, 2.23736838361635e-24, 2.270627134647557e-24, 2.2473108310399547e-24, 2.2400264354142304e-24, 2.2576527162646404e-24, 2.289780167642668e-24, 2.295998177320721e-24, 2.2199302676882243e-24, 2.2372624444439973e-24, 2.259560505382154e-24, 2.2785794796583513e-24, 2.2384228565418882e-24, 2.191980841580021e-24, 2.241880252776653e-24, 2.2699301402815813e-24, 2.2008374869899256e-24, 2.199249696834665e-24, 2.274820311127621e-24, 2.2151230082747324e-24, 2.2434128564705475e-24, 2.249759322640424e-24, 2.2666852446018254e-24, 2.2388668208246572e-24, 2.24791590434876e-24, 2.2540400768591544e-24, 2.2482193418667343e-24, 2.2246075723765684e-24, 2.2681550851667193e-24, 2.2718617027378163e-24, 2.241766997868768e-24, 2.283173840266354e-24, 2.2744855463561673e-24, 2.2795362450206618e-24, 2.263338260282701e-24, 2.223154525046649e-24, 2.2901542401836274e-24, 2.2294555322443208e-24, 2.2435223081061425e-24, 2.2196618561487264e-24, 2.2645484744470716e-24, 2.2931781034875602e-24, 2.270382902976922e-24, 2.260370076216566e-24, 2.214715286895097e-24, 2.3111257778843993e-24, 2.2792516617463825e-24, 1.536605165833808e-05, 2.2617404629348688e-24, 2.221532621844945e-24, 2.2558912355159277e-24, 2.2024536256468848e-24, 2.33277103475881e-24, 2.3347972766782496e-24, 2.2473584817098383e-24, 2.2564457138166355e-24, 2.244204022488856e-24, 2.2559878158387795e-24, 2.262556343049079e-24, 2.285353299199189e-24, 2.2345275354858376e-24, 2.245044960706405e-24, 2.2314016752631155e-24, 2.247720613557319e-24, 2.217002636689376e-24, 2.2105471018239214e-24, 2.2217327342867133e-24, 2.2088130987699747e-24, 2.258004273461908e-24, 2.242686302959159e-24, 2.2833553127215367e-24, 2.2455834613673768e-24, 2.2431717851649054e-24, 2.284857776202979e-24, 2.2413188206665087e-24, 2.2738937370926185e-24, 2.310569759759529e-24, 2.227775080110734e-24, 2.2655321724505643e-24, 2.3047358112322345e-24, 2.2476308409850297e-24, 2.2265113981376338e-24, 2.2345458861269573e-24, 2.271519579144348e-24, 2.232624808355334e-24, 2.2889918908497405e-24, 2.1982107581806867e-24, 2.2632041904173385e-24, 2.218897650051395e-24, 2.2535430858040183e-24, 2.2686692284464687e-24, 2.2322649110051706e-24, 2.296626952816178e-24, 2.1936399931518456e-24, 2.2967667939864304e-24, 2.222903637518749e-24, 2.264887324206008e-24, 2.271540876586148e-24, 2.2462714779836404e-24, 2.212098614002061e-24, 2.2395577101295955e-24, 2.2890843861827196e-24, 2.313292249209318e-24, 2.2618630699185997e-24, 2.270120859391067e-24, 2.2719642608462672e-24, 2.259281802592248e-24, 2.266970104085086e-24, 2.3122716175993836e-24, 2.2486440267524312e-24, 2.2448336193496727e-24, 2.2451465126168784e-24, 2.293468464519131e-24, 2.2650498926069462e-24, 2.2102733752623273e-24, 2.2536279709344252e-24, 2.2511580788787085e-24, 2.2324478876423422e-24, 2.2615481159973034e-24, 2.2335287917744896e-24, 2.281372445061938e-24, 2.2575566868163963e-24, 2.2816620532980602e-24, 2.3313459167049524e-24, 2.3050778131981024e-24, 2.2432839221997994e-24, 2.243978645458578e-24, 2.249839005234689e-24, 2.2574677854867822e-24, 2.2788379543127118e-24, 2.3307023090194254e-24, 2.2725126443758974e-24, 2.2078463984494173e-24, 2.2317910692894964e-24, 2.258105250705137e-24, 2.2077603059295302e-24, 2.262724396190961e-24, 2.3161774244691723e-24, 2.2844602292850563e-24, 2.2538449604166782e-24, 2.2295483420046987e-24, 2.240749526646274e-24, 2.3061894654489745e-24, 2.282629913084508e-24, 2.2498460740176523e-24, 2.2487240622851307e-24, 2.3159361148646334e-24, 2.2404715458029665e-24, 2.2080872106123244e-24, 2.237212379563594e-24, 2.2344020719773264e-24, 2.2774704109099897e-24, 2.2108710425280966e-24, 2.2352535730351555e-24, 2.2231778221514284e-24, 2.259714174404464e-24, 2.2153456361285916e-24, 2.286913377660234e-24, 2.216048581988419e-24, 2.2252812362295797e-24, 2.331332372024503e-24, 2.2515400397493917e-24, 2.259503296016648e-24, 2.2863141633087438e-24, 2.2794889778268235e-24, 2.2352964616875916e-24, 2.2440682878033847e-24, 2.2758908183583038e-24, 2.2382544534903728e-24, 2.2658945185744185e-24, 2.2585235204461736e-24, 2.2588920463314173e-24, 2.2358133289211415e-24, 2.243789533625755e-24, 2.2101311885213578e-24, 2.256301982343796e-24, 2.256397487256323e-24, 2.2445934154862824e-24, 2.3003481767280343e-24, 2.2581619035351257e-24, 2.2384442702254066e-24, 2.2390139740727926e-24, 2.2702725347836485e-24, 2.2765636941082327e-24, 2.2608025849925943e-24, 2.2347001073834872e-24, 2.2514482179913614e-24, 2.2836001146089945e-24, 2.244806990560104e-24, 2.2235338461938758e-24, 2.2783756980108126e-24, 2.311704912026949e-24, 2.245159099433974e-24, 2.3155786456594743e-24, 2.2227307388292276e-24, 2.2585660220704015e-24, 2.2535963056549277e-24, 2.2980599973395798e-24, 2.2544634694787894e-24, 2.2958378857331677e-24, 2.2539320308557737e-24, 2.309470185538247e-24, 2.2503959889196147e-24, 2.2579818415784802e-24, 2.2428292198502796e-24, 2.2263524790282965e-24, 2.2175132286933553e-24, 2.3049372083720265e-24, 2.2732216622103336e-24, 2.269670700886424e-24, 2.2458080084025237e-24, 2.287454028502619e-24, 2.2582998677828e-24, 2.2513294668821297e-24, 2.287110068422572e-24, 2.253792433492544e-24, 2.2456335431075135e-24, 2.2279587690167545e-24, 2.2986143432058654e-24, 2.235863407402287e-24, 2.2754144093944178e-24, 2.310281185268372e-24, 2.317216128574961e-24, 2.269336264123319e-24, 2.260879658078115e-24, 2.230632885488111e-24, 2.2145406510269554e-24, 2.3031495033019685e-24, 2.2946669561984688e-24, 2.2429656031561435e-24, 2.2913261862708394e-24, 2.275320374960828e-24, 2.2850364254104595e-24, 2.232246506601714e-24, 2.1972936576878065e-24, 2.254902010183413e-24, 2.241872970684995e-24, 2.258535917005068e-24, 2.2197163724955184e-24, 2.2774326157006416e-24, 2.281694202134966e-24, 2.2585226557980035e-24, 2.2365597322645754e-24, 2.270278723389228e-24, 2.2917638931516267e-24, 2.2810902693857995e-24, 2.2466297929195855e-24, 2.2306007617774053e-24, 2.2533334769105297e-24, 2.3078900264997384e-24, 2.2807124310978752e-24, 2.290932589856888e-24, 2.2904035157464626e-24, 2.2282619073655095e-24, 2.2475938397974166e-24, 2.26877652197311e-24, 2.2031119058807738e-24, 2.201764215534388e-24, 2.2510335104515926e-24, 2.225495874937789e-24, 2.222264318018791e-24, 2.2529534384296714e-24, 2.255707974017958e-24, 2.2260598275244213e-24, 2.3049657377134785e-24, 2.2408712718346444e-24, 2.2723028995418374e-24, 2.230131210706462e-24, 2.2671236712005214e-24, 2.2755924482761047e-24, 2.3033236416023496e-24, 2.240757496248568e-24, 2.2104628200213632e-24, 2.232901507799886e-24, 2.2491422876764362e-24, 2.2498080411041634e-24, 2.2630293354853227e-24, 2.26084990284894e-24, 2.2903348269130285e-24, 2.2373732834120403e-24, 2.2287462841027974e-24, 2.261447696921738e-24, 2.2764807085814865e-24, 2.28742136512628e-24, 2.224933206810292e-24, 2.2944187075523646e-24, 2.299455783429262e-24, 2.2836273885030233e-24, 2.2692524408413446e-24, 2.2675346635802948e-24, 2.2460525621195635e-24, 2.2155563231688568e-24, 2.256738276363164e-24, 2.1930937098853347e-24, 2.2425934381679774e-24, 2.230532931511016e-24, 2.223507260015867e-24, 2.3175685540374927e-24, 2.2642282103098443e-24, 2.255735111260802e-24, 2.270047024168065e-24, 2.2106274144745924e-24, 2.2435301102210482e-24, 2.257459184618488e-24, 2.2679522672297028e-24, 2.263930338509231e-24, 2.3110123911925278e-24, 2.2502316867971634e-24, 2.2557752690171503e-24, 2.227571159102654e-24, 2.295086161655889e-24, 2.236138895032659e-24, 2.2229343830720844e-24, 2.342858108875089e-24, 2.1684766269896277e-24, 2.2521992839466193e-24, 2.220765992521411e-24, 2.315443232254042e-24, 2.261732063622252e-24, 2.249140883015231e-24, 2.269633777921113e-24, 2.229302731168311e-24, 2.264759541284051e-24, 2.2295435860258207e-24, 2.2273886713474427e-24, 2.274274549351512e-24, 2.251834016330055e-24, 2.295354364483019e-24, 2.2799010201791964e-24, 2.2555376468178493e-24, 2.2628157018406178e-24, 2.2206307241799366e-24, 2.243653661047941e-24, 2.270097113017051e-24, 2.218122066934045e-24, 2.311776332042779e-24, 2.263040899864662e-24, 2.2575316663120497e-24, 2.2892018238293558e-24, 2.2731604556280338e-24, 2.258166925869409e-24, 2.273142531053445e-24, 2.2633286012640893e-24, 2.2400505023249558e-24, 2.2650933894929002e-24, 2.232151532699891e-24, 2.2412165134648423e-24, 2.2569014129698406e-24, 2.2468975097590215e-24, 2.2166616610546956e-24, 2.2676626420471157e-24, 2.2660911766359066e-24, 2.214781760421918e-24, 2.275489373771193e-24, 2.210112110493932e-24, 2.2614682345470652e-24, 2.2431148014515937e-24, 2.269819358647148e-24, 2.2903345501425776e-24, 2.231428999419387e-24, 2.3140330722857394e-24, 0.0006957142176015521, 2.2752710216519346e-24, 2.2193749732174635e-24, 2.1985342194799003e-24, 2.2687001317935438e-24, 2.2463300770269542e-24, 2.24513495559856e-24, 2.2231007078894063e-24, 2.227707259362086e-24, 2.2234238329410893e-24, 2.3490216563243226e-24, 2.2912953434818526e-24, 2.2971226678528208e-24, 2.2888047350354802e-24, 2.2283498603654657e-24, 2.2216485442500304e-24, 2.2635656799229795e-24, 2.219218111647787e-24, 2.263463726199205e-24, 2.2609561535340573e-24, 2.2509129374635254e-24, 2.2708720193578136e-24, 2.260272054856996e-24, 2.2827687526551294e-24, 2.3139521542313104e-24, 2.246064932531212e-24, 2.2509699388417796e-24, 2.2742018930491586e-24, 2.2499491737015716e-24, 2.2977209367041574e-24, 2.3159590719539125e-24, 2.266680755353687e-24, 2.2498669919589033e-24, 2.298425601042723e-24, 2.267591450450456e-24, 2.2573105063335843e-24, 2.274121955414228e-24, 2.2218838462447807e-24, 2.210445236638821e-24, 2.172412863887138e-24, 2.272991487344208e-24, 2.272450237856833e-24, 2.2866995249336622e-24, 2.2601408999214584e-24, 2.255742358768609e-24, 2.2661343531125165e-24, 2.2537120931654988e-24, 2.2499544490806906e-24, 2.2620354145291673e-24, 2.2543737692246775e-24, 2.2732225728505254e-24, 2.276177621402239e-24, 2.2782553967090223e-24, 2.304263814684646e-24, 2.2709310401730214e-24, 2.2502209717209548e-24, 2.2828153724138886e-24, 2.2673987953386508e-24, 2.27268435136556e-24, 2.246574571033521e-24, 2.252951710052924e-24, 2.2282509837227635e-24, 2.198373136719335e-24, 2.2382073554704154e-24, 2.3135822114510645e-24, 2.284458238659775e-24, 2.239350649880818e-24, 2.2355820296942603e-24, 2.305906536726565e-24, 2.2351711545599447e-24, 2.306961774637128e-24, 2.2583493315708824e-24, 2.248130485226702e-24, 2.2560081486506902e-24, 2.242408347581135e-24, 2.2292238618026202e-24, 2.2136605949622304e-24, 2.2588240862774432e-24, 2.26197767405754e-24, 2.233248321457348e-24, 2.2724620029559134e-24, 2.27528443656832e-24, 2.2518692633044706e-24, 2.2568639973311106e-24, 2.2482313757994184e-24, 2.2602205971297056e-24, 0.0007119314008956206, 2.239180899439109e-24, 2.2341280996581193e-24, 2.2718518690157132e-24, 2.2390961026357975e-24, 2.2763403548032422e-24, 2.2251343884140224e-24, 2.2515316443945402e-24, 0.00021799952958518584, 2.2137564796945036e-24, 2.231407693945399e-24, 2.2282194162917053e-24, 2.2750023560784985e-24, 2.2414178315374693e-24, 2.2319565151483357e-24, 2.2887197191909545e-24, 2.1790423040774188e-24, 2.2246046062938604e-24, 2.2374159730618562e-24, 2.3052178336652934e-24, 2.308500696016721e-24, 2.1940557800498565e-24, 2.263700178139038e-24, 2.2644322376205115e-24, 2.283913409306349e-24, 2.2237562135182554e-24, 2.2570423756023167e-24, 2.204141656949778e-24, 2.267364475146269e-24, 2.2515854477193724e-24, 2.267116493483807e-24, 2.2786032946048796e-24, 2.247776669625305e-24, 2.266564809090449e-24, 2.2911885178551568e-24, 2.2547214126196234e-24, 2.3064172763160602e-24, 2.3001219132385393e-24, 2.2239680424082302e-24, 2.2564144853984374e-24, 2.2379816357191637e-24, 2.2299762386226726e-24, 2.2639452086145812e-24, 2.239390964001144e-24, 2.2718709394267603e-24, 2.28746248095332e-24, 2.273232108152378e-24, 2.2739145119430543e-24, 2.268400295831812e-24, 2.241652084325814e-24, 2.244756091862095e-24, 2.234544016089183e-24, 2.299474937364621e-24, 2.2497078231185448e-24, 2.205101112426587e-24, 2.266523026797487e-24, 2.2604926783055733e-24, 2.253427782911392e-24, 2.1927827796855965e-24, 2.2827182832686603e-24, 2.222412963913227e-24, 2.2719800212250716e-24, 2.253377773899158e-24, 2.199208939448532e-24, 2.2955616506032114e-24, 2.2501705688863844e-24, 2.2027491071669943e-24, 2.215718486198473e-24, 2.3120145481310333e-24, 2.2314082171881204e-24, 2.3104454221767976e-24, 2.270969462818402e-24, 2.2329775926161475e-24, 2.2325049063191615e-24, 2.1846386556060393e-24, 2.3124694411666823e-24, 2.2782026271388937e-24, 2.2507552076360374e-24, 2.2569883134660313e-24, 2.2643339859130655e-24, 2.2180218541578275e-24, 2.280809859132332e-24, 2.2685875971835084e-24, 2.2918398787759674e-24, 2.234316140210473e-24, 2.3171250324023764e-24, 2.264523418706679e-24, 2.195771298228671e-24, 2.222820547825441e-24, 2.2358305624665903e-24, 2.3331122645465606e-24, 2.2540980260676583e-24, 2.28300809993043e-24, 2.2751136823781137e-24, 2.239923863021882e-24, 2.2330885888472868e-24, 2.2976660445951223e-24, 2.2793153507117915e-24, 2.224581706030957e-24, 2.2287743122438514e-24, 2.220721946262563e-24, 2.2126274098314628e-24, 2.252164432511045e-24, 2.2717159599939415e-24, 2.3020123259668687e-24, 2.2623851280801358e-24, 2.208390835879708e-24, 2.2335897658809714e-24, 2.224944971504532e-24, 2.272843455131792e-24, 2.197849464132925e-24, 2.240327786835051e-24, 2.2947949037972625e-24, 2.2527576265815725e-24, 2.259440744854809e-24, 2.2629293647472885e-24, 2.2321301469212637e-24, 2.2808405740785935e-24, 2.298199514533937e-24, 2.2521472305567125e-24, 2.265564348028624e-24, 2.284239494238376e-24, 2.243611531999326e-24, 2.2833958914308008e-24, 2.241971473608557e-24, 2.2591528625836855e-24, 2.3443711989559963e-24, 2.269257132260648e-24, 2.2493211521255013e-24, 2.2103231058236076e-24, 2.2766605821285644e-24, 2.3151356291809426e-24, 2.2818740831504593e-24, 2.2768436006942464e-24, 2.309312161400659e-24, 2.2897305743147774e-24, 2.2910039385423905e-24, 2.2624977326918568e-24, 2.3045790322210244e-24, 2.249806667393016e-24, 2.2470226955740703e-24, 2.2716307690165147e-24, 2.2297674120362122e-24, 2.2844913537551246e-24, 2.3269765289529026e-24, 2.249123557656186e-24, 2.232293117390312e-24, 2.215212762934827e-24, 2.2171584959342926e-24, 2.2958124554840766e-24, 2.2438699930473467e-24, 2.3086734640460988e-24, 2.258446485135248e-24, 2.268885931302506e-24, 2.2807634996322092e-24, 2.2492568525054244e-24, 2.28620259814532e-24, 2.2071149959448965e-24, 2.2860841915159777e-24, 2.2339795984828553e-24, 2.288490450921787e-24, 2.288448042807575e-24, 2.2352276785627454e-24, 2.220872225423541e-24, 2.1897082925408987e-24, 2.3004780756136923e-24, 2.2672884127189264e-24, 2.1864079685093344e-24, 2.211092413506556e-24, 2.2521155339859363e-24, 2.2171391030731686e-24, 2.265199347240943e-24, 2.3130763934759276e-24, 2.2282496336177143e-24, 2.22410919251207e-24, 2.2962064220444733e-24, 2.2468592017059468e-24, 2.2461682377738648e-24, 2.2587303675138846e-24, 2.2476192700655677e-24, 2.283248163902572e-24, 2.2811401113924974e-24, 0.0008415830195788402, 2.2756439103714105e-24, 2.213078507987641e-24, 2.211391216184907e-24, 2.281387521204218e-24, 2.1953504463455244e-24, 2.2447348762753954e-24, 2.2337896469158732e-24, 2.275385034713928e-24, 2.1717309947036923e-24, 2.3015697582698335e-24, 2.280586724310656e-24, 2.2924093876914085e-24, 2.2962972659746895e-24, 2.2886560938718228e-24, 2.208868238585589e-24, 2.2184567197050552e-24, 2.2588985289139475e-24, 2.2058299085114725e-24, 2.26629544886952e-24, 2.2344935080249563e-24, 2.2758638722456585e-24, 2.2791972892232382e-24, 2.2615786634270738e-24, 2.2600272122822826e-24, 2.1926595748981552e-24, 2.276493149833621e-24, 2.2675855548143923e-24, 2.254355564957892e-24, 2.2377970732980507e-24, 2.294596958352224e-24, 2.251294049505397e-24, 2.2424620940626164e-24, 2.2710564424771265e-24, 2.276276902588039e-24, 2.2950206864992427e-24, 2.321545879772562e-24, 2.2768153719803685e-24, 2.2455344369344835e-24, 2.2100623803374513e-24, 2.26684345152689e-24, 2.269928296043838e-24, 2.243343393998996e-24, 2.233835880756778e-24, 2.2312156510400305e-24, 2.1868150841967745e-24, 2.2070145184882202e-24, 2.291974573867002e-24, 2.297491494845097e-24, 2.3229667868304823e-24, 2.257003339938946e-24, 2.2650795955443268e-24, 2.2291305787335283e-24, 2.2001183189427815e-24, 2.2271484219194075e-24, 2.236021367255272e-24, 2.2200053057565448e-24, 2.2111275488529858e-24, 2.235069297943119e-24, 2.228543670621607e-24, 2.272027978040992e-24, 2.238326199801916e-24, 2.25592490134676e-24, 2.2576927075310242e-24, 2.2604384887019998e-24, 2.2129935845891742e-24, 2.2012628594039574e-24, 2.252812264695834e-24, 2.2891481724901597e-24, 2.265078101507722e-24, 2.2689476725637707e-24, 2.2686961814197145e-24, 0.001089741045136376, 2.2064262666795972e-24, 2.225950768717096e-24, 2.266865972744088e-24, 2.2432924761139468e-24, 2.3213831114358678e-24, 2.212421477217249e-24, 2.2277793433442576e-24, 2.293014463528657e-24, 2.2465539486720958e-24, 2.2584904472557525e-24, 2.2628779257017143e-24, 2.2478758917435664e-24, 2.276665702155248e-24, 2.292258137820138e-24, 2.3103510651668035e-24, 2.2653692723029646e-24, 2.277541854378789e-24, 2.2716962690905735e-24, 2.235151207984342e-24, 2.2299621783903406e-24, 2.2585998740784323e-24, 2.274695123599596e-24, 2.258746580131956e-24, 2.3199620858398094e-24, 2.2600856592712295e-24, 2.2737031602684153e-24, 2.2716623186659974e-24, 2.260894679393182e-24, 2.2919497864608746e-24, 2.2368126017155503e-24, 2.2433739220345176e-24, 2.253441545374107e-24, 2.2333922609765056e-24, 2.1806604955257496e-24, 2.3037334354284943e-24, 2.292327445717597e-24, 2.238973963527428e-24, 2.2413967843450518e-24, 2.2878819408865945e-24, 2.271800866283064e-24, 2.2164526371635686e-24, 2.257685273651678e-24, 2.248079823496649e-24, 2.2366263535597357e-24, 2.3196271850359206e-24, 2.285142982145971e-24, 2.234889985332409e-24, 2.229930598374757e-24, 2.182487528357701e-24, 2.2656061728412287e-24, 2.287681635020866e-24, 2.2698344441589787e-24, 2.2253916324863323e-24, 2.2839358531163006e-24, 2.2935895308500586e-24, 2.2408400303952636e-24, 2.261405196838374e-24, 2.277271064991625e-24, 2.282534806658468e-24, 2.25857940227677e-24, 2.3097057818772715e-24, 2.253122582337229e-24, 2.326016903654629e-24, 2.2745712309111427e-24, 2.272812505513037e-24, 2.277788721248168e-24, 2.2415771514643577e-24, 2.2867314311771402e-24, 2.2082457333019674e-24, 2.2430369595864482e-24, 2.244626717329213e-24, 2.2388786245247838e-24, 2.3155577613244512e-24, 2.2276065548876024e-24, 2.2817914431413987e-24, 2.2822494493714158e-24, 2.214583122623419e-24, 2.2904071522989806e-24, 2.2109728087627272e-24, 2.2546136948695823e-24, 2.264344073225124e-24, 2.3110046375116436e-24, 2.2640792642928287e-24, 2.2839241021097067e-24, 2.2736095729902817e-24, 2.2385758286550703e-24, 2.229883607285414e-24, 2.278716343931174e-24, 0.00012534770799915547, 2.2474352769160004e-24, 2.2764842072137052e-24, 2.2753354500831908e-24, 2.2564246594798817e-24, 2.254397896588647e-24, 2.3208218464848885e-24, 2.290794331390483e-24, 2.2882530531653475e-24, 2.239427853685614e-24, 2.2146520502770065e-24, 2.1781556320733535e-24, 2.197957695170851e-24, 2.2496058341032836e-24, 2.2507824652117687e-24, 0.00029521954316263016, 2.2451565660346446e-24, 2.2220724499061017e-24, 2.2490417629983104e-24, 2.2531903933023128e-24, 2.2251675817220612e-24, 2.2762189228849863e-24, 2.2791958707137122e-24, 2.3141916872390303e-24, 2.2569475693500682e-24, 2.257601133446735e-24, 2.31094006637061e-24, 2.235373447122716e-24, 2.2130987722583558e-24, 2.2540305359448455e-24, 2.2587814401713177e-24, 2.2446926709903564e-24, 2.271978472730146e-24, 2.281481508361827e-24, 2.2604536627612846e-24, 2.2840585995255083e-24, 2.2030088599246417e-24, 2.1864661712896275e-24, 2.29408038066512e-24, 2.200254368278655e-24, 2.2727594620199725e-24, 2.2125173137220023e-24, 2.273541374195194e-24, 2.297860719736153e-24, 2.232324232344199e-24, 2.2842441008539794e-24, 2.2419828782208034e-24, 2.2835674032285806e-24, 2.2596228763345898e-24, 2.2724556076204404e-24, 2.2162254388124457e-24, 2.268078992321254e-24, 2.221005759203962e-24, 2.290331386455349e-24, 2.1994785161871954e-24, 2.2658821857004884e-24, 2.30679968891147e-24, 2.2729198986666026e-24, 2.2306278278334243e-24, 0.0001024040889600036, 2.2218771995337776e-24, 2.252719495732163e-24, 2.257428212678183e-24, 2.297711981362873e-24, 2.203511108230232e-24, 2.234405075603057e-24, 2.2316371748800414e-24, 2.1878635272915963e-24, 2.25012373873955e-24, 2.2828209420686995e-24, 2.2341853134045603e-24, 2.256237477161704e-24, 2.2967971221756278e-24, 2.3194644475682692e-24, 2.2137193888710745e-24, 2.2718552462092228e-24, 2.2714438682684547e-24, 2.2665102731761628e-24, 2.286321957515236e-24, 2.174538966608275e-24, 2.227378192425421e-24, 2.2484678484455968e-24, 2.2518449694932193e-24, 2.3268901694404437e-24, 2.2989384140444305e-24, 2.2518965170413356e-24, 2.210013810135427e-24, 2.258094793977475e-24, 2.2301785963676127e-24, 2.2475652872870704e-24, 2.25351512403911e-24, 2.2422540920999065e-24, 2.2756140227719904e-24, 2.2487968222223614e-24, 2.2777197659020693e-24, 2.3151119657397262e-24, 2.2542058073421818e-24, 2.306858898741399e-24, 2.2484682069084195e-24, 2.234981406871905e-24, 2.3116339033643905e-24, 2.2254177428070838e-24, 2.2804465809985207e-24, 2.2727933671770712e-24, 2.2609251356063807e-24, 2.245831213337641e-24, 2.2338297814793912e-24, 2.289951460183446e-24, 2.2412264492811677e-24, 2.206387567115547e-24, 2.2307179183696425e-24, 2.2436510312901884e-24, 2.2779945723541565e-24, 2.2579222098600897e-24, 2.23561322639101e-24, 2.1949170555003204e-24, 2.2904649424422694e-24, 2.222935080828489e-24, 2.250605621990851e-24, 2.2282639122999043e-24, 2.2247085796329013e-24, 2.2600805383615538e-24, 2.2147351784925253e-24, 2.183632838434091e-24, 2.1998230952222192e-24, 2.2350016856989347e-24, 2.242930320747453e-24, 2.2509465253561457e-24, 2.2466418248503652e-24, 2.2170825997752433e-24, 2.2570541767016106e-24, 2.2932991009082268e-24, 2.271159688645355e-24, 2.2211248589702708e-24, 2.2575805107930388e-24, 2.2733601071625637e-24, 2.2081442815682447e-24, 2.282047312049146e-24, 2.217989044899399e-24, 2.2736785922771886e-24, 2.316612619784335e-24, 2.251342090931261e-24, 2.238236194574394e-24, 2.320286837418687e-24, 2.2685191346376566e-24, 2.2408517587317548e-24, 2.3111771786476387e-24, 2.3591577887063548e-24, 2.2371445123985464e-24, 2.232932736080132e-24, 2.2163448911961298e-24, 2.2426093904125122e-24, 2.2353051338623767e-24, 2.2626688369115922e-24, 2.258910373434697e-24, 2.224205657841029e-24, 2.2346664730956164e-24, 2.2577171348060156e-24, 2.3105468747461373e-24, 2.2038986294046857e-24, 2.3081120995252022e-24, 2.2213009888170637e-24, 2.2526773191595316e-24, 2.2407322323324532e-24, 2.257948896368837e-24, 2.273826303580942e-24, 2.298909940238004e-24, 2.2571771870644153e-24, 2.207807181779521e-24, 2.2238829709545168e-24, 2.258561469677567e-24, 2.2621667989097787e-24, 2.228645774914885e-24, 2.2080307721870093e-24, 2.245706638220357e-24, 2.2352354111109397e-24, 2.3443190976347544e-24, 2.2542164806494875e-24, 2.200459964635937e-24, 2.2260977743332388e-24, 2.2224391984110062e-24, 2.2723955002766642e-24, 2.2536203493069696e-24, 2.247046009701303e-24, 2.260462672720685e-24, 2.2299278221974808e-24, 2.2840200144642134e-24, 2.2831525178044596e-24, 2.2343140622745005e-24, 2.2183787268404744e-24, 2.2593356698038674e-24, 2.1891433029518917e-24, 2.1854812632743574e-24, 2.269712168660529e-24, 2.2815668306844446e-24, 2.221701972091836e-24, 2.2029311599851962e-24, 2.2826140580666533e-24, 2.262406879372207e-24, 2.1714479587854868e-24, 2.290881203031822e-24, 2.213197814989511e-24, 2.236211600483496e-24, 2.277834153851325e-24, 2.1966436893820626e-24, 2.2368005252805548e-24, 2.2599351708272437e-24, 2.275533535862175e-24, 2.2565582814045077e-24, 2.223683684878623e-24, 0.0006554323638938052, 2.277107063069158e-24, 2.2269703031537675e-24, 2.258304448676246e-24, 2.2296930852370605e-24, 2.2843092032861925e-24, 2.2658884935461863e-24, 2.2705315065639416e-24, 2.246625463675764e-24, 2.251991275920805e-24, 2.239000361694418e-24, 2.3167480842411055e-24, 2.275225556243653e-24, 2.264866492632655e-24, 2.253887681129065e-24, 2.2886580414900545e-24, 2.1999272328477815e-24, 2.2898281074994876e-24, 2.236885714161801e-24, 2.221585177989198e-24, 2.252183474921603e-24, 2.252897433351095e-24, 2.279870704272076e-24, 2.2498260747677295e-24, 2.262245224711245e-24, 2.2464154952645197e-24, 2.2257232937833405e-24, 2.2841075979390795e-24, 2.2565306937989823e-24, 2.199563286675274e-24, 2.262449891080976e-24, 2.2272815588718657e-24, 2.2322598608306933e-24, 2.245005287112876e-24, 2.266014019410606e-24, 2.2690800673860356e-24, 2.2247655148737765e-24, 2.2901522695043686e-24, 2.3131568629178418e-24, 2.342023305611043e-24, 2.2861177360192583e-24, 2.2286438951581603e-24, 2.2606794407313715e-24, 2.3049838452422358e-24, 2.3052830689826512e-24, 2.1929636886213934e-24, 2.299790401062171e-24, 2.2502414578072328e-24, 2.242551055915734e-24, 2.208559061274684e-24, 2.284484223156699e-24, 2.234311321491025e-24, 2.2202598852418693e-24, 2.2501944425082588e-24, 2.2246748061015665e-24, 2.2541772003284623e-24, 2.2301978571323815e-24, 2.1988202423809525e-24, 2.2762756473442895e-24, 2.3011945540392704e-24, 2.2697884977047664e-24, 2.3097832371958808e-24, 2.2275382976661103e-24, 2.262306323187555e-24, 2.2782402282831226e-24, 2.3426999366665158e-24, 2.251096515211411e-24, 2.2800194100207805e-24, 2.239864014232993e-24, 2.216597231463127e-24, 2.2526914310040656e-24, 2.2797397918560506e-24, 2.258978469494371e-24, 2.1991784336208984e-24, 2.2662633703937567e-24, 2.256549195097514e-24, 2.2706560203766966e-24, 2.316307137008004e-24, 2.2779048608878774e-24, 2.3035413182515934e-24, 2.2413248134829194e-24, 2.2158981233365875e-24, 2.2877535597209014e-24, 2.2572779046639143e-24, 2.2492053227974857e-24, 2.288727317048239e-24, 2.2990474421256956e-24, 2.230690997969708e-24, 2.2590501605506475e-24, 2.2456266478713627e-24, 2.2626904970496548e-24, 2.258062418797536e-24, 2.2866657845306287e-24, 2.309371183254278e-24, 2.2943066996666067e-24, 2.2346204777039972e-24, 2.2685142657165702e-24, 2.2455767899974215e-24, 2.2773279668146346e-24, 2.177087344028864e-24, 2.331842157289179e-24, 2.26608897012114e-24, 2.2011136799339592e-24, 2.2521008414886953e-24, 2.2686403188950805e-24, 2.2643389098077208e-24, 2.22419020690038e-24, 2.3029453536907817e-24, 2.2403761177356766e-24, 2.2683570987016488e-24, 2.2322521878901505e-24, 2.2565560056519562e-24, 2.238645167756558e-24, 2.282318711328289e-24, 2.2830683465696737e-24, 2.220512059833326e-24, 2.17603929489695e-24, 2.2372312095276272e-24, 2.2578609059764103e-24, 2.3051895875675835e-24, 2.3364738259224668e-24, 2.2172348303821936e-24, 2.2534539501486163e-24, 2.2972581457358805e-24, 2.265341609421292e-24, 2.2001296680437066e-24, 2.2539737928612134e-24, 2.2694388662187764e-24, 2.2340751270596833e-24, 2.206807401794278e-24, 2.158903508275056e-24, 2.2051523853457498e-24, 2.329937406214613e-24, 2.2614712141322985e-24, 2.2835546072110216e-24, 2.2695093787197487e-24, 2.252811604995183e-24, 2.2296415881604384e-24, 2.2485875036990285e-24, 2.2352721069390996e-24, 2.1991005286373075e-24, 2.2466585494936986e-24, 2.286469273892534e-24, 2.2754479877812253e-24, 2.290582330348959e-24, 2.291561178199858e-24, 2.307781553246263e-24, 2.2341675612920805e-24, 2.269460208241608e-24, 2.2474679660452198e-24, 2.2361919290131863e-24, 2.275532299936006e-24, 2.247554431376523e-24, 2.218029638876785e-24, 2.2674332168527058e-24, 2.268001342569813e-24, 2.2602152856153195e-24, 2.2774229694474808e-24, 2.2628283422132484e-24, 2.312506956096292e-24, 2.212874898514577e-24, 2.1955767205381396e-24, 2.2696502622739596e-24, 2.273590172231324e-24, 2.3144513357522907e-24, 2.2500071035397267e-24, 2.2398527038743164e-24, 2.1628378546676014e-24, 2.236351682668634e-24, 2.2270295619280473e-24, 2.256114154256095e-24, 2.2559226232008037e-24, 2.24398416862332e-24, 2.3234441486910368e-24, 2.2392835046389887e-24, 2.2762457458073984e-24, 2.282173893288731e-24, 2.228078223183775e-24, 2.318487664503743e-24, 2.1797931886764788e-24, 2.2506189804708152e-24, 2.2073216845988445e-24, 2.241041953591528e-24, 2.2276352490160966e-24, 2.2024930148634777e-24, 2.24047779803602e-24, 2.231024436234444e-24, 2.2480805982492962e-24, 2.219576601534186e-24, 2.2261903747690985e-24, 2.1718757017947482e-24, 2.2748568808099365e-24, 2.253496825395459e-24, 2.341072705428677e-24, 2.229352707844105e-24, 2.2135286973497623e-24, 2.2054934717030807e-24, 2.269280222779687e-24, 2.2304543433718174e-24, 2.2419631918583815e-24, 2.2580674402855123e-24, 2.2070220672802576e-24, 2.2732687640119253e-24, 2.262412773376946e-24, 2.2884237359897076e-24, 2.3027572671402443e-24, 2.2540425015514966e-24, 2.312117889953998e-24, 2.2596339034139554e-24, 2.2686784758887197e-24, 2.1836134970756543e-24, 2.2645959328788683e-24, 2.218513657620649e-24, 2.2387848951635978e-24, 2.2362656444986223e-24, 2.2129630711479615e-24, 2.2189115674178907e-24, 2.2720480646953732e-24, 2.2700361153943625e-24, 2.2879145223705833e-24, 2.2901984346136035e-24, 2.2700991374251252e-24, 2.2505515546115983e-24, 2.310804844256693e-24, 2.323233773772983e-24, 2.2677515965992253e-24, 2.297557333673832e-24, 2.2582651547307344e-24, 2.294234414626031e-24, 2.2577895827443538e-24, 2.265382878759997e-24, 2.2508061178131074e-24, 2.2451468800722538e-24, 2.2608957088206895e-24, 2.2531082958985753e-24, 2.3060115725328612e-24, 2.2508524580448117e-24, 2.2639061073178827e-24, 2.2300834285424443e-24, 2.2409687880899043e-24, 2.2591655313916217e-24, 2.2560484071424215e-24, 2.2619318188275685e-24, 2.2341081821822736e-24, 2.2682577852180277e-24, 2.2435806181420816e-24, 2.303753343806792e-24, 2.2877257536484725e-24, 2.2469033998607192e-24, 2.196962890539714e-24, 2.2884559050236883e-24, 2.293169218251696e-24, 2.256865494688373e-24, 2.231488485331186e-24, 2.2855304472196257e-24, 2.2118935362853266e-24, 2.275555111734374e-24, 2.262662560621601e-24, 2.2497687295285713e-24, 2.2463373707957828e-24, 2.3504171573739306e-24, 2.295937083064911e-24, 2.310034308225717e-24, 2.1985328055375582e-24, 2.289601665104006e-24, 2.2373860412847558e-24, 2.2855389981181903e-24, 2.282708787008595e-24, 2.329683675845965e-24, 2.249464554808949e-24, 2.2245592849104923e-24, 2.300777626122994e-24, 2.265382745734259e-24, 2.253071794583181e-24, 2.2554715246610194e-24, 2.254491926396065e-24, 2.1941385485969104e-24, 2.1973838409802345e-24, 2.290707321135544e-24, 2.3003047049771624e-24, 2.301287633543213e-24, 2.22505760069164e-24, 2.2728465468110135e-24, 2.2926866625444578e-24, 2.279960636540541e-24, 2.272315022228412e-24, 2.2817501630347262e-24, 2.2036194352764194e-24, 2.2561537067501527e-24, 2.2505639677449483e-24, 2.26331656027372e-24, 2.273100980293911e-24, 2.281316891945364e-24, 2.220395502546058e-24, 2.2366329743618978e-24, 2.2272862491820603e-24, 2.2380002410571556e-24, 2.2685015867733626e-24, 2.2800124362806325e-24, 2.2257152362664735e-24, 2.2573773096094936e-24, 2.272083486992662e-24, 2.234140729090226e-24, 2.2699451428700476e-24, 2.2549371744512034e-24, 2.2084287146148614e-24, 2.242044627581428e-24, 2.2733089839765472e-24, 2.3055604332653043e-24, 2.3159989738381175e-24, 2.266051156075828e-24, 2.2803301719233693e-24, 0.000950097206252435], "out_name": "lm_head.weight", "out": {"median_l2": 1.1635232714061519, "min_l2": 0.3227321527465271, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "out_l2_at_weak": [0.32303775438805016, 0.3230377418689143, 0.3230377426638999, 0.323037754326573, 0.32303775597252926, 0.3230377543875539, 0.3230377419642875, 0.3230377725602524, 0.32303761609616916, 0.3230377621308015, 0.32303776289343483, 0.32303775227866677, 0.3230377418689143, 0.3230377418385603, 0.3230377558468021, 0.32303775415470376, 0.3230377704529312, 0.3230376462221207, 0.3230377418385603, 0.32303775445230015, 0.32303776379024174, 0.3230377171437878, 0.32303775435769616, 0.32303774366121596, 0.32303774356381165, 0.3230377418385603, 0.32303774184339934, 0.32303776420833513, 0.3230377704225772, 0.3230377418406004, 0.32303774187324813, 0.32303775435769616, 0.32303776397554823, 0.32303774184339934, 0.32303774187324813, 0.3230377544877571, 0.3230377610923096, 0.3230377425381727, 0.3230377418689143, 0.3230377558771561, 0.3230377523933246, 0.3230377725602524, 0.3230377725602524, 0.323037754356927, 0.32303774184135925, 0.32303775438805016, 0.3230377418385603, 0.3230377090577272, 0.3230377559753282, 0.3230377615826849, 0.3230377526627989, 0.323037754356927, 0.3230377418385603, 0.32303775275306906, 0.32303770915514046, 0.323037754326573, 0.3230377418717043, 0.3230377526627989, 0.3230377418385603, 0.3230377418385603, 0.3230377967467286, 0.32303774187324813, 0.32303774184135925, 0.3230377702451657, 0.3230377704529312, 0.3230377073303036, 0.32303774187375334, 0.3230377725602524, 0.3230377073303036, 0.3230377725602524, 0.3230377435350015, 0.3230377425381727, 0.32303774184135925, 0.32303776219418745, 0.3230377636864772, 0.323037762750991, 0.3230377431627305, 0.3230377418385603, 0.3230377704553562, 0.3230377559753282, 0.32303775438805016, 0.3230377426654437, 0.32303774187324813, 0.32303774184135925, 0.32303774184135925, 0.32303774256852674, 0.32303775438805016, 0.3230377636561232, 0.32303775445230015, 0.3230377418385603, 0.32303762586998697, 0.32303775504083176, 0.32303774184135925, 0.32303775435769616, 0.32303774184135925, 0.3230377418717043, 0.32303774356381165, 0.32303775277367347, 0.3230377526783003, 0.32303775336445134, 0.32303776043590426, 0.32303772975114575, 0.3230377725602524, 0.3230377435350015, 0.3230377558771561, 0.3230377418385603, 0.3230377425381727, 0.3230377704225772, 0.32303770915514046, 0.3230377704225772, 0.32303776049967514, 0.32303775277367347, 0.3230377704529312, 0.3230377425381727, 0.3230377418689143, 0.3230377425381727, 0.32303774353549775, 0.323037754356927, 0.3230377526783003, 0.3230377526783003, 0.3230377522814657, 0.3230377703800431, 0.3230377558771561, 0.3230377719680009, 0.32303776050247407, 0.3230377418385603, 0.3230377526783003, 0.3230377418385603, 0.32303774353549775, 0.3230377704225772, 0.3230377522814657, 0.32303774184339934, 0.32303775275306906, 0.3230377435709547, 0.3230377418689143, 0.32303774356381165, 0.3230377558822591, 0.32303776230113584, 0.3230377425381727, 0.32303774489028586, 0.32303770736064863, 0.32303775438805016, 0.32303776289293856, 0.32303779786741127, 0.3230377425381727, 0.3230377435709547, 0.32303777194006295, 0.32303777194006295, 0.3230377725099353, 0.323037754356927, 0.32303775442194615, 0.32303776289343483, 0.3230377526479463, 0.32303763697378884, 0.3230377418385603, 0.3230377435709547, 0.32303775438805016, 0.3230377704553562, 0.3230377418689054, 0.32303774356381165, 0.3230377702451657, 0.3230377418385603, 0.3230377541850488, 0.3230377418385603, 0.32303775597252926, 0.32303774184135925, 0.32303775448342337, 0.3230377435709547, 0.3230377526783003, 0.32303775438805016, 0.3230377526479463, 0.32303775597252926, 0.3230377090577272, 0.3230377418385603, 0.32303776379024174, 0.3230377425381727, 0.3230377710451917, 0.323037754326573, 0.3230377532574645, 0.3230377621961162, 0.3230377526479463, 0.32303777194006295, 0.32303770736064863, 0.3230377418689143, 0.3230377073303036, 0.3230377710451917, 0.32303775435769616, 0.32303774187375334, 0.32303774353549775, 0.323037754356927, 0.3230377418385603, 0.3230377725602524, 0.3230377435350015, 0.3230377719376469, 0.32303774184135925, 0.3230377725602524, 0.3230377652627024, 0.3230377436591848, 0.32303774356381165, 0.3230377526479463, 0.3230377419642875, 0.32303775278852603, 0.32303774360130877, 0.32303774356381165, 0.3230377526783003, 0.32303774353549775, 0.32303776195842704, 0.3230377419642875, 0.32303774360130877, 0.3230377526783003, 0.3230377418689143, 0.32303775445230015, 0.32303728906976714, 0.3230377418689143, 0.3230377418689143, 0.32303774187375334, 0.3230377418689143, 0.323037762750991, 0.3230377725602524, 0.3230377171472982, 0.32303774356381165, 0.32303777264149885, 0.3230377558822591, 0.3230377425381727, 0.323037754326573, 0.32303775262888573, 0.32303765526395284, 0.32303774187375334, 0.3230377418689143, 0.3230377720749403, 0.3230377418385603, 0.3230377725602524, 0.32303774184339934, 0.32303776429023046, 0.32303775435769616, 0.32303774356381165, 0.32303772805624836, 0.3230377418717043, 0.323037754326573, 0.3230377418385603, 0.32303775448342337, 0.3230377188690304, 0.32303774184339934, 0.3230377418385603, 0.32303774187324813, 0.3230377418385603, 0.32303777083500124, 0.3230377436591848, 0.3230377526479463, 0.32303776425427716, 0.32303775435769616, 0.3230377418689143, 0.3230377526479463, 0.3230377418689143, 0.32303774187375334, 0.3230377526783003, 0.323037754326573, 0.32303775275510915, 0.323037754354137, 0.3230377418689143, 0.3230377418405915, 0.32303774187324813, 0.3230377539846409, 0.3230377526479463, 0.32303775262888573, 0.3230377425381727, 0.32303774187171325, 0.32303777096987857, 0.3230377526783003, 0.32303774353549775, 0.32303777083500124, 0.3230377610923096, 0.3230377526783003, 0.3230377725602524, 0.3230377719376469, 0.3230377719376469, 0.3230377543440094, 0.3230377073303036, 0.32303774356534654, 0.3230377988000984, 0.32303775445230015, 0.3230377418385603, 0.32303772051296936, 0.3230377418689143, 0.3230377199418831, 0.32303774353549775, 0.3230377704553562, 0.3230377418717043, 0.3230377526783003, 0.32303775435769616, 0.3230377177364299, 0.32303774353549775, 0.32303775514912253, 0.3230377418717043, 0.32303774184135925, 0.3230377558771561, 0.32303776429023046, 0.323037754326573, 0.3230377418385603, 0.32303776106119675, 0.3230377418717043, 0.3230377621611555, 0.3230377091551315, 0.32303771813471077, 0.32303776043590426, 0.3230377425381727, 0.3230377418385603, 0.3230377073303036, 0.3230377725602524, 0.3230377704225772, 0.3230377559753282, 0.32303775435769616, 0.32303772067415354, 0.3230377418717043, 0.3230377435709547, 0.323037754326573, 0.32303777194006295, 0.3230377526783003, 0.3230377526479463, 0.3230377425381727, 0.32303774356585174, 0.3230377704529312, 0.3230377435350015, 0.3230377725602524, 0.32303774184339934, 0.32303774184339934, 0.3230377418717043, 0.3230377961895512, 0.3230377177667839, 0.32303775435769616, 0.3230377704225772, 0.3230377704225772, 0.3230377419997355, 0.3230377636561232, 0.323037754326573, 0.32303775435769616, 0.3230377526783003, 0.3230377073303036, 0.3230377526576959, 0.3230377526273419, 0.3230377526479463, 0.32303775438805016, 0.3230377425381727, 0.3230377704529312, 0.3230377526479463, 0.3230377719376469, 0.3230377418717043, 0.3230377514585972, 0.3230377615826849, 0.32303771744934257, 0.3230377418689143, 0.32303774256852674, 0.32303775439035287, 0.3230377543440094, 0.323037754356927, 0.3230377419642875, 0.32303775438805016, 0.3230377418385603, 0.3230377425381727, 0.3230377090577272, 0.3230377661946308, 0.3230377425381727, 0.3230377526479463, 0.3230377543523457, 0.32303777194006295, 0.3230377619908211, 0.32303774196911755, 0.3230377418689143, 0.3230377425381727, 0.3230377418385603, 0.3230377705598796, 0.3230377559753282, 0.3230377418689143, 0.3230377418689143, 0.32303774196708646, 0.3230377418717043, 0.3230377557749278, 0.3230377073303036, 0.32303774353549775, 0.32303775435769616, 0.3230377526627989, 0.32303774356381165, 0.32303775277367347, 0.3230377526783003, 0.3230377526783003, 0.3230377418717043, 0.3230377418717043, 0.3230377418717043, 0.3230377418385603, 0.3230377418385603, 0.3230377558771561, 0.32303774184135925, 0.3230377451865467, 0.32303776196046713, 0.3230377704225772, 0.32303775415470376, 0.3230377425381727, 0.32303774353549775, 0.3230377418689143, 0.3230377418385603, 0.32303774187324813, 0.3230377526783003, 0.3230377425381727, 0.3230377418406004, 0.3230377418689143, 0.3230377704225772, 0.32303775448342337, 0.32303770906052615, 0.3230377418385603, 0.32303774187324813, 0.32303774909670363, 0.32303775584960104, 0.3230377418689143, 0.3230377527551002, 0.3230377558771561, 0.323037754356927, 0.32303776420629504, 0.3230377435350015, 0.32303774184135925, 0.32303774184135925, 0.32303774184135925, 0.323037754326573, 0.32303775278852603, 0.32303775438805016, 0.3230377526479463, 0.32303774353549775, 0.32303775265719964, 0.3230377541546948, 0.3230377418689143, 0.32303774360130877, 0.32303775597252926, 0.3230377436612249, 0.3230377418385603, 0.3230377181494314, 0.323037754326573, 0.32303776271922924, 0.3230377418689143, 0.3230377205411513, 0.3230377418717043, 0.3230377426638999, 0.3230377539578062, 0.32303776429023046, 0.3230377418385603, 0.3230377418689143, 0.3230377526479463, 0.3230377592531538, 0.3230377418385603, 0.32303775977321914, 0.3230377526783003, 0.3230377418717043, 0.3230377418385603, 0.3230377725602524, 0.3230377526479463, 0.3230377418385603, 0.3230377418689143, 0.32303774356381165, 0.32303777083500124, 0.323037754326573, 0.32303774187171325, 0.3230377418689143, 0.32303775435769616, 0.32303774184339934, 0.3230377704225772, 0.32303774184339934, 0.32303778707708736, 0.32303774184135925, 0.32303774356585174, 0.3230377702451657, 0.3230377636864772, 0.32303774187324813, 0.3230377418385603, 0.3230377526783003, 0.32303774356381165, 0.3230377558822591, 0.3230377418385603, 0.32303774489028586, 0.32303775279335617, 0.3230377615826849, 0.32303774353549775, 0.32303775435769616, 0.3230377418689054, 0.3230377505865684, 0.32303774196707746, 0.3230377418717043, 0.32303770736064863, 0.3230377418385603, 0.3230377621308015, 0.3230377418689143, 0.32303774356381165, 0.32303775435769616, 0.3230377435709547, 0.32303774353549775, 0.3230377526479463, 0.3230377418689143, 0.32303775445230015, 0.32303774184135925, 0.3230377652627024, 0.3230377436012998, 0.32303776307024695, 0.3230377720749403, 0.3230377661946308, 0.32303772216325966, 0.32303774356381165, 0.3230377527551002, 0.32303776299746195, 0.32303775597252926, 0.3230377418689143, 0.32303775277367347, 0.32303774184135925, 0.3230377418385603, 0.3230377725602524, 0.3230377704225772, 0.3230377526783003, 0.3230377435350015, 0.3230377558771561, 0.3230377418385603, 0.32303771744934257, 0.3230377425381727, 0.3230377418689143, 0.32303774353549775, 0.3230377073303036, 0.3230377704225772, 0.3230377425736297, 0.3230377418689143, 0.32303776330906475, 0.32303775438805016, 0.3230377418385603, 0.3230377418689143, 0.32303775445230015, 0.3230377559126131, 0.3230377418689143, 0.32303775415470376, 0.3230377418717043, 0.32303774187171325, 0.323037754356927, 0.3230377725602524, 0.32303776420833513, 0.32303774356585174, 0.3230377418385603, 0.3230377418385603, 0.32303775438805016, 0.3230377177364299, 0.32303775435769616, 0.3230377425381727, 0.3230377436591848, 0.3230377507916009, 0.3230377418385603, 0.32303775438805016, 0.3230377704225772, 0.3230377418689143, 0.32303779789342246, 0.3230377719400719, 0.32303776379024174, 0.3230377418689143, 0.32303775445230015, 0.3230377425381727, 0.32303774353549775, 0.32303775435769616, 0.3230377526479463, 0.3230377720749403, 0.32303774360130877, 0.3230377425381727, 0.323037754326573, 0.3230377418385603, 0.3230377526783003, 0.3230377704225772, 0.3230377296254186, 0.3230377505865684, 0.3230377526479463, 0.3230377418689143, 0.3230377433962673, 0.32303776289343483, 0.32303774187324813, 0.32303775275510915, 0.32303774356381165, 0.3230377418385603, 0.32303776368571835, 0.3230376437768112, 0.3230377526783003, 0.32303778801181465, 0.3230377534755659, 0.32303774353549775, 0.32303775445230015, 0.3230377073303036, 0.32303774356381165, 0.3230377418385603, 0.3230377526273419, 0.3230377543525932, 0.32303775438805016, 0.3230377418689143, 0.3230377725602524, 0.3230377418689143, 0.3230377418717043, 0.323037754326573, 0.3230377418385603, 0.32303774518858686, 0.3230377418689143, 0.3230377418689143, 0.3230377425381727, 0.3230377614518547, 0.32303776289343483, 0.3230377526783003, 0.3230377704225772, 0.32303774356585174, 0.3230377720749403, 0.3230377719376469, 0.3230377704529312, 0.32303774356585174, 0.3230377418689143, 0.3230377418717043, 0.3230377418689143, 0.32303774353549775, 0.3230377527433195, 0.32303774353549775, 0.32303774266900287, 0.32303774187324813, 0.32303774356814546, 0.32303775983313526, 0.3230377559753282, 0.3230377194148781, 0.32303532225093673, 0.3230377425381727, 0.323037754326573, 0.32303774356585174, 0.3230377177364299, 0.32303776219418745, 0.3230377418385603, 0.3230377702755197, 0.32303775438805016, 0.32303774184339934, 0.32303774353549775, 0.3230377073303036, 0.3230377533831917, 0.3230377418385603, 0.3230377725602524, 0.3230377418689143, 0.3230377621308015, 0.3230377558468021, 0.3230377522483127, 0.3230377725602524, 0.32303775277367347, 0.3230377073303036, 0.3230377526783003, 0.32303775432454185, 0.32303775277366453, 0.32303776420833513, 0.3230377558468021, 0.3230377725602524, 0.3230377418689143, 0.3230377418717043, 0.32303772216325966, 0.3230377418717043, 0.3230377418689143, 0.3230377543440094, 0.3230377507916009, 0.3230377073303036, 0.3230377418689143, 0.32303774353549775, 0.32303776365536435, 0.3230377418689143, 0.3230377435709547, 0.3230377526931529, 0.323037762750991, 0.3230377425381727, 0.3230377418689143, 0.32303775445230015, 0.3230377541546948, 0.3230377418385603, 0.32303776306744797, 0.3230377526479463, 0.32303775445230015, 0.3230377418689143, 0.3230377418385603, 0.32303774353549775, 0.3230377418689143, 0.3230377725602524, 0.32303775435769616, 0.32303775438805016, 0.3230377418385603, 0.3230377418385603, 0.32303776286258457, 0.32303777096987857, 0.3230377425381727, 0.3230377418385603, 0.3230377704553562, 0.3230377612799765, 0.32303777086535523, 0.3230377436308709, 0.3230377719680009, 0.32303774184339934, 0.3230377550269147, 0.3230377090577272, 0.32303775438805016, 0.3230377633800984, 0.3230377526479463, 0.3230377621287614, 0.3230377704225772, 0.32303775265719964, 0.3230377418385603, 0.32303774184339934, 0.32303774184339934, 0.32303775507759264, 0.32303770736064863, 0.3230376251731643, 0.3230377435709547, 0.32303775278852603, 0.32303775448342337, 0.32303775438805016, 0.32303774353549775, 0.32303774193392454, 0.32303774518809053, 0.3230377418385603, 0.3230377073303036, 0.32303775277367347, 0.3230377418717043, 0.3230377418689143, 0.3230377527433195, 0.3230377526783003, 0.3230377558822591, 0.32303774187324813, 0.32303777083500124, 0.3230377418689143, 0.3230377418385603, 0.3230377418689143, 0.32303774187324813, 0.3230377527433195, 0.3230377425381727, 0.32303774184135925, 0.3230377721548285, 0.3230377220729894, 0.3230377425381727, 0.32303775436202997, 0.32303771883153326, 0.32303777194714, 0.3230377526627989, 0.3230377559753282, 0.3230377558468021, 0.3230377418689143, 0.32303775584960104, 0.3230377418385603, 0.3230377526627989, 0.3230377720749403, 0.3230377543523457, 0.32303770915310037, 0.3230377526627989, 0.32303775149405417, 0.32303777083500124, 0.32303774353549775, 0.32303775265719964, 0.3230377526273419, 0.3230377418385603, 0.32303775277367347, 0.32303777086535523, 0.32303770736064863, 0.3230377418689143, 0.32303774356585174, 0.323037754356927, 0.3230377425381727, 0.32303776428743153, 0.3230377426335459, 0.3230377704553562, 0.3230377418689143, 0.3230377704529312, 0.32303775438805016, 0.32303770745602184, 0.32303775415470376, 0.3230377106804535, 0.32303774187324813, 0.323037754356927, 0.32303775435769616, 0.3230377558468021, 0.32303774187375334, 0.32303774254021284, 0.32303775445230015, 0.3230377199418831, 0.32303775277367347, 0.3230377426638999, 0.3230377541546948, 0.3230377177364299, 0.32303775435769616, 0.32303776307024695, 0.3230377418689143, 0.32303775438805016, 0.3230377719680009, 0.3230377633800984, 0.32303777086535523, 0.32303775448342337, 0.3230377418385603, 0.3230377435709547, 0.3230377426638999, 0.32303775265923973, 0.3230377418385603, 0.3230377526783003, 0.32303774506081956, 0.32303774184135925, 0.32303774356381165, 0.3230377418689143, 0.32303775435769616, 0.3230377527433195, 0.3230377418385603, 0.3230377418689143, 0.32303774184339934, 0.32303775435769616, 0.3230377526783003, 0.323037763107744, 0.3230376438071652, 0.3230377710451917, 0.3230377526479463, 0.32303775279285984, 0.32303774353549775, 0.32303775435769616, 0.32303774360130877, 0.3230377526783003, 0.32303774184135925, 0.32303774184339934, 0.32303776379024174, 0.32303775438805016, 0.32303774360130877, 0.3230377418689143, 0.3230377435350015, 0.3230377418689143, 0.32303774184135925, 0.32303775277367347, 0.32303774187324813, 0.32303774187324813, 0.3230377725602524, 0.323037762683276, 0.3230377418385603, 0.32303770915310037, 0.323037754356927, 0.3230377526783003, 0.3230377418385603, 0.3230377418689143, 0.323037754326573, 0.3230377436612249, 0.323037762750991, 0.32303774353549775, 0.32303774356585174, 0.32303774356381165, 0.32303777083500124, 0.32303775445230015, 0.3230377419642875, 0.32303775438805016, 0.32303774254021284, 0.3230377725602524, 0.323037754323783, 0.3230377418689143, 0.32303775445230015, 0.3230377526783003, 0.323037754356927, 0.3230377526783003, 0.3230377543440094, 0.3230377725602524, 0.3230377725602524, 0.3230377526576959, 0.3230377418385603, 0.32303776420833513, 0.32303775438805016, 0.3230377418689143, 0.3230377418385603, 0.32303775564410664, 0.32303774187324813, 0.32303775597252926, 0.32303774349164044, 0.3230377436612249, 0.3230377418385603, 0.3230377558771561, 0.3230377702730947, 0.32303775436202997, 0.3230377425381727, 0.32303774353549775, 0.32303774353549775, 0.3230377425381727, 0.3230377725602524, 0.323037754356927, 0.323037754323783, 0.3230377419642875, 0.32303775262964457, 0.323037754356927, 0.3230377418385603, 0.3230377419642875, 0.3230377558771561, 0.3230377418717043, 0.3230377704529312, 0.3230377418385603, 0.3230377418385603, 0.3230377435686507, 0.3230377418385603, 0.3230377073606576, 0.3230377425381727, 0.3230377418717043, 0.3230377418717043, 0.3230377725602524, 0.3230377621961162, 0.3230377418689143, 0.32303777111693605, 0.3230377418689143, 0.32303777083500124, 0.3230377418689143, 0.3230377418385603, 0.3230377418717043, 0.3230377725602524, 0.32303774360130877, 0.32303774187375334, 0.3230377558468021, 0.3230377418689143, 0.3230377425381727, 0.3230377526627989, 0.32303774187324813, 0.32303774184339934, 0.32303774356381165, 0.3230377435686507, 0.3230377621308015, 0.3230377425381727, 0.3230377418385603, 0.32303774196427854, 0.32303774266264473, 0.3230377418689143, 0.3230377526783003, 0.32303774184339934, 0.3230377526576959, 0.32303776230113584, 0.3230377418689143, 0.3230377704225772, 0.3230377418385603, 0.3230377558468021, 0.32303774187324813, 0.3230377526479463, 0.3230377704225772, 0.32303774353549775, 0.32303776230113584, 0.3230377710451917, 0.3230377419642875, 0.3230377436591848, 0.32303775279285984, 0.3230376252035183, 0.32303776289343483, 0.32303774360130877, 0.323037754356927, 0.3230377418385603, 0.32303775435769616, 0.32303774356381165, 0.3230377541546948, 0.323037754389594, 0.32303774196632756, 0.3230377418689143, 0.323037754326573, 0.32303775277367347, 0.32303774506081956, 0.32303774353549775, 0.3230377425381727, 0.32303775427762305, 0.3230377425381727, 0.323037754356927, 0.3230377418689143, 0.3230381090176851, 0.32303775436202997, 0.3230377418385603, 0.3230377543875539, 0.32303774187375334, 0.32303774184135925, 0.32303774187324813, 0.3230377418385603, 0.3230377418717043, 0.3230377425381727, 0.3230377526479463, 0.3230377177364299, 0.3230377418689143, 0.3230377418385603, 0.32303777055745453, 0.3230377418385603, 0.3230377641038118, 0.3230377418406004, 0.32303774187375334, 0.3230377426638999, 0.3230377621308015, 0.3230377090577272, 0.3230377418385603, 0.3230377704529312, 0.32303772067415354, 0.3230377704529312, 0.3230377418385603, 0.3230377725602524, 0.3230377425381727, 0.3230377510433192, 0.3230377719376469, 0.3230377703800431, 0.32303775218609254, 0.32303774184135925, 0.3230377621961162, 0.32303775445230015, 0.32303774196708646, 0.3230377720749403, 0.3230377418385603, 0.32303774187324813, 0.3230377418689143, 0.3230377526783003, 0.32303774184135925, 0.32303775436202997, 0.32303774356381165, 0.32303774353549775, 0.32303774356381165, 0.32303775277367347, 0.3230377736723912, 0.32303774353549775, 0.32303777266235967, 0.3230377435709547, 0.3230377418385603, 0.32303774187171325, 0.32303775436202997, 0.3230377526479463, 0.323037754354137, 0.3230377435709547, 0.3230377704529312, 0.3230363982217016, 0.32303777111693605, 0.3230377719376469, 0.3230377418689143, 0.3230377641469549, 0.32303776420833513, 0.32303775445230015, 0.3230377435709458, 0.32303774356381165, 0.32303776049967514, 0.32303776420833513, 0.32303774254021284, 0.3230377507943909, 0.323037754356927, 0.32303774356381165, 0.32303775277366453, 0.32303774353549775, 0.32303774266900287, 0.32303776047136123, 0.3230377418689143, 0.32303776106119675, 0.32303776289343483, 0.3230377418689143, 0.32303774187375334, 0.3230377578629466, 0.3230376444736428, 0.32303775448342337, 0.32303774184135925, 0.32303776286258457, 0.32303774187375334, 0.3230377418689143, 0.3230377418385603, 0.32303776050121896, 0.3230377559449742, 0.32303775279335617, 0.323037754326573, 0.3230377526783003, 0.32303770736064863, 0.32303776368571835, 0.3230377425381727, 0.32303774356381165, 0.323037754326573, 0.3230377539846409, 0.3230377526479463, 0.3230377719376469, 0.3230377526627989, 0.32303775448342337, 0.3230377704553562, 0.32303774353549775, 0.32303775277367347, 0.3230377425381727, 0.32303774184135925, 0.32303774187171325, 0.32303775435489585, 0.3230377418689143, 0.3230377418689143, 0.3230377418406004, 0.32303775419016073, 0.323037754356927, 0.3230377720749403, 0.3230376438071652, 0.3230377425381727, 0.32303777111693605, 0.3230377418385603, 0.32303774353549775, 0.3230377418689143, 0.3230377425381727, 0.32303774184339934, 0.32303775445230015, 0.3230377526479463, 0.32303774356585174, 0.3230377526783003, 0.3230377710451917, 0.3230377418385603, 0.3230377610257397, 0.32303774187375334, 0.3230377425381727, 0.3230377630075318, 0.3230377418385603, 0.3230377418385603, 0.32303770915310037, 0.3230377073303036, 0.3230377720749403, 0.3230377526783003, 0.323037762750991, 0.32303775445230015, 0.32303775275306906, 0.32303775279335617, 0.3230377610285387, 0.3230377418385603, 0.32303775275510915, 0.3230377425381727, 0.32303775438805016, 0.323037754326573, 0.32303774184339934, 0.32303774187324813, 0.3230377418385603, 0.3230377558771561, 0.3230377543440094, 0.32303774187324813, 0.3230377418385603, 0.3230377558468021, 0.3230377418385603, 0.3230377436591848, 0.32303777266235967, 0.32303774184339934, 0.323037754326573, 0.32303775278852603, 0.3230377526479463, 0.32303774353549775, 0.323037754326573, 0.32303774356381165, 0.3230377418717043, 0.32303775432454185, 0.3230377725602524, 0.3230376251731643, 0.3230377418385603, 0.3230377526627989, 0.32303770736064863, 0.3230377704553562, 0.3230377418717043, 0.32303775435769616, 0.32303775218609254, 0.3230376252035183, 0.3230377615826849, 0.32303774356381165, 0.3230377526627989, 0.3230377418385603, 0.32303775436202997, 0.32303774187324813, 0.32303775438805016, 0.3230377418385603, 0.3230377704225772, 0.3230377719376469, 0.32303774353549775, 0.32303774356381165, 0.3230377435350015, 0.32303770903017215, 0.3230377853850057, 0.32303775435769616, 0.3230377418385603, 0.32303775261248935, 0.3230377435709547, 0.32303774187375334, 0.32303775278852603, 0.3230377719376469, 0.32303774356381165, 0.32303774187324813, 0.32303776368571835, 0.3230377073606576, 0.32303774187324813, 0.32303774353549775, 0.3230377418385603, 0.3230377704553562, 0.32303775584960104, 0.3230377435709547, 0.3230377725602524, 0.3230377302476572, 0.3230377610257397, 0.32303774353549775, 0.3230377418689143, 0.3230377558468021, 0.3230377527433195, 0.32303775448342337, 0.3230377418385603, 0.3230377639704301, 0.32303774356381165, 0.323037754356927, 0.32303775448342337, 0.32303777194006295, 0.32303774360130877, 0.32303775584960104, 0.32303775277367347, 0.3230377634160516, 0.32303775448342337, 0.32303775277367347, 0.3230377702451657, 0.32303775079439984, 0.32303775597252926, 0.32303778707708736, 0.3230377526273419, 0.32303774187324813, 0.3230377526479463, 0.3230377425381727, 0.3230377418385603, 0.3230377619908211, 0.3230377993899339, 0.32303774509117356, 0.32303774187324813, 0.32303776195842704, 0.32303774184339934, 0.3230377725602524, 0.3230377526479463, 0.32303776379024174, 0.3230377425381727, 0.32303775445230015, 0.32303775275510915, 0.32303774353549775, 0.3230377418689143, 0.32303777194006295, 0.32303776189367184, 0.3230377418385603, 0.3230377435350015, 0.323037754326573, 0.32303774360130877, 0.3230377704553562, 0.3230377418689143, 0.32303774366121596, 0.32303775277367347, 0.32303776216625846, 0.3230377418385603, 0.3230377425381727, 0.3230376251731643, 0.32303777266235967, 0.32303774353549775, 0.3230376251731643, 0.323037754326573, 0.3230377725602524, 0.32303775435769616, 0.32303774256852674, 0.323037754326573, 0.32303774356381165, 0.3230377425381727, 0.32303775218609254, 0.3230377719376469, 0.3230377558468021, 0.3230377171741329, 0.32303774356381165, 0.32303775435769616, 0.3230377526783003, 0.3230377621308015, 0.323037754356927, 0.32303774518858686, 0.3230377418717043, 0.3230377425381727, 0.3230377418385603, 0.32303774254021284, 0.323037754326573, 0.323037754356927, 0.3230377418385603, 0.32303774360130877, 0.3230377418689143, 0.3230377704553562, 0.32303774187094547, 0.3230377418385603, 0.3230377543440094, 0.3230377425381727, 0.32303774356585174, 0.3230377418689143, 0.3230377725298984, 0.3230377418385603, 0.3230377418385603, 0.3230377704553562, 0.32303774353549775, 0.3230377720749403, 0.32303775278852603, 0.3230377639704301, 0.3230377177364299, 0.32303775435769616, 0.3230377073303036, 0.32303774356585174, 0.3230377418689143, 0.3230377073303036, 0.32303775445230015, 0.3230377418689143, 0.3230377520332117, 0.3230377526783003, 0.3230377704225772, 0.32303776420629504, 0.32303775436202997, 0.3230377704529312, 0.3230377527382165, 0.3230377418385603, 0.32303777083500124, 0.3230377725602524, 0.323037754356927, 0.3230377418689143, 0.323037754326573, 0.3230377532574645, 0.32303774187375334, 0.3230377526783003, 0.32303774256852674, 0.32303775445230015, 0.32303772067415354, 0.3230377719376469, 0.3230377526783003, 0.3230377105519363, 0.32303775442194615, 0.3230377418385603, 0.3230377436591848, 0.32303774356585174, 0.3230377418385603, 0.32303774254021284, 0.3230377720749403, 0.3230377435709547, 0.32303775445230015, 0.3230377526783003, 0.3230377543520969, 0.323037754323783, 0.3230377720749403, 0.323037754356927, 0.32303770915514046, 0.3230377418709544, 0.3230377418385603, 0.32303774353549775, 0.32303774196708646, 0.3230377418689143, 0.3230377720749403, 0.32303775448342337, 0.3230377710451917, 0.32303774356585174, 0.32303774254021284, 0.32303774353549775, 0.32303775275306906, 0.3230377450603233, 0.3230377418385603, 0.3230377418385603, 0.32303762590034096, 0.3230377719680009, 0.32303770736064863, 0.32303774254021284, 0.32303776230113584, 0.3230377418689143, 0.3230377418689143, 0.323037754326573, 0.32303774353549775, 0.32303778707708736, 0.3230377559753282, 0.3230377704553562, 0.3230377507916009, 0.32303774187324813, 0.32303774254021284, 0.3230377558468021, 0.32303774187324813, 0.3230377719376469, 0.32303775442194615, 0.3230377418717043, 0.3230377558771561, 0.3230377526783003, 0.3230377418689143, 0.3230377526479463, 0.32303776307228704, 0.32303774187375334, 0.32303774254021284, 0.32303776368571835, 0.32303775448342337, 0.3230377526783003, 0.32303776219661245, 0.323037754356927, 0.323037754354137, 0.323037754356927, 0.32303774356381165, 0.3230377719680009, 0.3230377719680009, 0.32303774356381165, 0.3230377621961162, 0.323037754326573, 0.32303774353549775, 0.3230377526479463, 0.3230377558468021, 0.3230377541546948, 0.3230377425381727, 0.3230377526576959, 0.32303774184339934, 0.32303774187324813, 0.3230377725602524, 0.3230377435350015, 0.3230377418689054, 0.323037755885058, 0.32303774353549775, 0.3230377704225772, 0.3230377725602524, 0.32303775435769616, 0.3230377543525932, 0.3230377526783003, 0.3230377418689143, 0.32303775435769616, 0.32303775597252926, 0.323037754326573, 0.323037754323783, 0.32303775445230015, 0.32303775277367347, 0.323037754356927, 0.32303777086535523, 0.3230377418689143, 0.3230377189792561, 0.32303777086535523, 0.32303775597252926, 0.32303775597252926, 0.32303776368571835, 0.32303774353549775, 0.32303774336262703, 0.3230377418385603, 0.3230377725602524, 0.3230377720749403, 0.3230377704225772, 0.3230377418717043, 0.3230377526783003, 0.3230377703800431, 0.3230377418385603, 0.3230377418385603, 0.32303775265923973, 0.3230377418385603, 0.3230377703800431, 0.32303771813471077, 0.32303774193392454, 0.3230377621611555, 0.3230377621308015, 0.32303774353549775, 0.32303775435769616, 0.32303775435769616, 0.3230377526479463, 0.32303777111693605, 0.3230377436308709, 0.32303777364203723, 0.323037754354128, 0.32303775263218093, 0.3230377431627305, 0.32303775445230015, 0.32303775435769616, 0.32303775448342337, 0.32303774353549775, 0.3230377435709547, 0.3230377526783003, 0.3230377526479463, 0.3230377526783003, 0.3230377177364299, 0.323037762750991, 0.32303775415470376, 0.32303775277367347, 0.3230377526783003, 0.32303774518809053, 0.32303775418225883, 0.32303775226907666, 0.32303762586998697, 0.3230377418385603, 0.3230377978646123, 0.32303777266235967, 0.3230377418385603, 0.32303774356381165, 0.3230377425381727, 0.3230377418385603, 0.3230377177667839, 0.3230377418385603, 0.32303777367481623, 0.32303774356381165, 0.32303774356585174, 0.3230377720749403, 0.3230377425381727, 0.3230377719376469, 0.32303777194006295, 0.3230377526783003, 0.3230377418385603, 0.3230377725602524, 0.32303778707708736, 0.3230377978646123, 0.32303775278852603, 0.323037762750991, 0.32303776306948806, 0.3230377419339335, 0.32303775445230015, 0.32303775277366453, 0.32303774353549775, 0.3230918880750381], "out_median": 1.1635232714061519, "secs": 20.4}
{"repo": "inclusionAI/Ring-flash-linear-2.0", "tie": false, "vocab_cfg": 157184, "arch": "BailingMoeLinearV2ForCausalLM", "emb_name": "model.word_embeddings.weight", "V": 157184, "H": 4096, "dtype": "BF16", "emb": {"median_l2": 1.2158335841013974, "min_l2": 3.8966611947381164e-10, "n_zero": 0, "n_tiny_1e-6": 1482, "n_tiny_nonzero": 1482, "n_weak_1e-3med": 1490, "n_weak_1e-2med": 1497, "n_nonfinite": 0}, "emb_weak_ids": [124, 125, 163, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 90588, 104377, 122339, 126086, 126088, 126094, 126099, 126100, 126105, 126108, 126112, 126122, 126123, 126128, 126144, 126163, 126178, 126190, 126191, 126195, 126204, 126236, 126238, 126254, 126257, 126258, 126259, 126268, 126283, 126291, 126317, 126319, 126338, 126365, 126386, 126394, 126398, 126400, 126404, 126417, 126435, 126456, 126517, 126533, 126535, 126550, 126564, 126587, 126588, 126593, 126601, 126634, 126655, 126686, 126690, 126715, 126754, 126855, 126875, 126884, 126888, 126892, 126906, 126908, 126922, 126959, 127037, 127043, 127064, 127070, 127073, 127080, 127093, 127104, 127116, 127123, 127190, 127198, 127201, 127202, 127209, 127224, 127230, 127243, 127256, 127261, 127318, 127345, 127348, 127366, 127372, 127386, 127394, 127396, 127437, 127509, 127516, 127521, 127535, 127539, 127548, 127570, 127606, 127619, 127633, 127640, 127665, 127685, 127702, 127712, 127715, 127717, 127720, 127727, 127729, 127762, 127773, 127774, 127781, 127839, 127844, 127845, 127850, 127852, 127889, 127922, 127929, 127950, 127957, 127974, 127983, 128004, 128006, 128014, 128020, 128038, 128059, 128071, 128123, 128127, 128132, 128168, 128181, 128184, 128202, 128219, 128236, 128245, 128251, 128262, 128285, 128312, 128358, 128388, 128420, 128434, 128435, 128438, 128449, 128492, 128496, 128511, 128516, 128531, 128548, 128550, 128551, 128586, 128588, 128597, 128600, 128610, 128614, 128618, 128623, 128626, 128632, 128638, 128647, 128652, 128669, 128674, 128688, 128696, 128704, 128708, 128735, 128751, 128765, 128781, 128796, 128806, 128827, 128833, 128851, 128876, 128895, 128902, 128922, 128929, 128942, 128949, 128958, 128962, 129017, 129020, 129042, 129055, 129080, 129108, 129111, 129114, 129117, 129218, 129222, 129226, 129257, 129279, 129286, 129288, 129330, 129337, 129351, 129356, 129359, 129394, 129405, 129442, 129467, 129473, 129513, 129524, 129533, 129561, 129588, 129599, 129613, 129622, 129655, 129666, 129673, 129675, 129680, 129727, 129735, 129754, 129765, 129781, 129820, 129825, 129831, 129834, 129845, 129849, 129853, 129870, 129886, 129887, 129891, 129916, 129927, 129934, 129936, 129953, 129962, 129967, 130024, 130067, 130077, 130087, 130095, 130142, 130175, 130179, 130186, 130188, 130195, 130215, 130250, 130284, 130317, 130322, 130382, 130394, 130407, 130412, 130425, 130463, 130507, 130522, 130556, 130582, 130584, 130604, 130631, 130647, 130654, 130661, 130694, 130695, 130708, 130724, 130731, 130747, 130774, 130785, 130798, 130815, 130822, 130837, 130865, 130897, 130923, 130928, 130971, 131016, 131019, 131020, 131023, 131034, 131036, 131099, 131132, 131133, 131164, 131193, 131207, 131218, 131251, 131267, 131288, 131304, 131315, 131325, 131338, 131349, 131363, 131391, 131395, 131398, 131414, 131445, 131500, 131514, 131582, 131586, 131606, 131688, 131731, 131794, 131799, 131803, 131831, 131834, 131847, 131851, 131876, 131906, 131927, 131966, 131974, 131991, 131996, 132021, 132022, 132048, 132072, 132116, 132125, 132144, 132182, 132186, 132212, 132244, 132251, 132253, 132264, 132277, 132301, 132308, 132348, 132385, 132430, 132456, 132482, 132515, 132532, 132540, 132558, 132588, 132636, 132644, 132650, 132666, 132713, 132792, 132830, 132847, 132873, 132877, 132910, 132941, 132952, 132994, 133005, 133154, 133182, 133184, 133213, 133215, 133224, 133228, 133261, 133376, 133385, 133408, 133423, 133427, 133441, 133447, 133449, 133457, 133470, 133585, 133653, 133663, 133682, 133686, 133690, 133742, 133817, 133837, 133895, 133907, 133909, 133920, 133938, 133944, 133983, 133993, 134020, 134045, 134048, 134063, 134065, 134164, 134183, 134194, 134207, 134216, 134228, 134238, 134288, 134305, 134310, 134312, 134381, 134412, 134426, 134474, 134492, 134506, 134514, 134517, 134587, 134620, 134631, 134638, 134646, 134676, 134737, 134745, 134747, 134800, 134816, 134859, 134909, 134911, 134919, 134926, 135026, 135029, 135064, 135121, 135139, 135149, 135156, 135184, 135242, 135297, 135315, 135332, 135335, 135402, 135403, 135481, 135513, 135523, 135543, 135605, 135637, 135670, 135724, 135750, 135780, 135812, 135815, 135836, 135850, 135882, 135906, 135927, 135954, 135975, 136118, 136187, 136203, 136216, 136225, 136227, 136262, 136269, 136283, 136335, 136371, 136438, 136499, 136524, 136525, 136550, 136558, 136584, 136586, 136601, 136613, 136625, 136701, 136709, 136711, 136759, 136780, 136797, 136801, 136803, 136830, 136868, 136899, 136914, 136947, 137029, 137039, 137052, 137069, 137084, 137098, 137127, 137138, 137153, 137168, 137202, 137246, 137257, 137273, 137285, 137305, 137317, 137319, 137343, 137353, 137365, 137386, 137394, 137439, 137454, 137531, 137620, 137630, 137644, 137658, 137676, 137699, 137723, 137779, 137825, 137860, 137882, 137892, 137896, 137929, 138033, 138038, 138042, 138051, 138059, 138079, 138189, 138201, 138248, 138256, 138276, 138333, 138337, 138349, 138376, 138387, 138398, 138412, 138419, 138435, 138478, 138511, 138525, 138579, 138589, 138596, 138608, 138648, 138667, 138694, 138702, 138713, 138719, 138727, 138731, 138760, 138807, 138812, 138829, 138833, 138880, 138884, 138885, 138905, 138921, 138933, 138935, 138988, 139009, 139045, 139060, 139076, 139097, 139148, 139206, 139227, 139241, 139242, 139249, 139283, 139288, 139310, 139321, 139366, 139389, 139428, 139462, 139472, 139548, 139549, 139554, 139568, 139589, 139591, 139606, 139655, 139666, 139720, 139755, 139811, 139861, 139897, 139948, 139982, 140013, 140022, 140033, 140037, 140055, 140056, 140075, 140079, 140116, 140118, 140127, 140154, 140165, 140169, 140197, 140324, 140335, 140339, 140345, 140375, 140410, 140415, 140416, 140467, 140555, 140584, 140679, 140681, 140716, 140719, 140733, 140761, 140768, 140887, 140937, 140943, 141017, 141082, 141105, 141112, 141115, 141116, 141134, 141154, 141160, 141163, 141209, 141256, 141373, 141408, 141463, 141487, 141541, 141561, 141588, 141612, 141624, 141650, 141686, 141693, 141703, 141716, 141740, 141751, 141776, 141838, 141847, 141872, 141884, 141948, 141973, 142059, 142072, 142076, 142160, 142181, 142265, 142269, 142300, 142362, 142377, 142387, 142390, 142480, 142494, 142507, 142531, 142542, 142607, 142620, 142634, 142647, 142699, 142772, 142774, 142785, 142792, 142797, 142896, 142909, 142926, 143001, 143019, 143103, 143132, 143171, 143193, 143231, 143252, 143274, 143331, 143378, 143413, 143554, 143556, 143579, 143636, 143669, 143695, 143764, 143929, 143979, 144036, 144075, 144080, 144144, 144184, 144196, 144205, 144259, 144320, 144360, 144417, 144424, 144542, 144612, 144614, 144616, 144618, 144620, 144655, 144756, 144784, 144802, 144808, 144829, 144830, 144892, 144944, 144952, 145015, 145034, 145066, 145076, 145083, 145093, 145100, 145136, 145220, 145242, 145273, 145284, 145353, 145412, 145419, 145425, 145546, 145561, 145622, 145642, 145676, 145681, 145689, 145691, 145694, 145699, 145718, 145727, 145731, 145768, 145770, 145775, 145806, 145818, 145820, 145839, 145846, 145860, 145885, 145973, 145980, 146020, 146106, 146146, 146151, 146242, 146245, 146254, 146257, 146303, 146311, 146335, 146438, 146442, 146459, 146468, 146472, 146496, 146545, 146553, 146582, 146590, 146607, 146609, 146612, 146616, 146631, 146633, 146690, 146698, 146715, 146726, 146777, 146820, 146830, 146872, 146887, 146953, 146962, 146972, 147043, 147068, 147085, 147108, 147146, 147206, 147213, 147228, 147239, 147266, 147302, 147333, 147340, 147343, 147460, 147482, 147512, 147541, 147573, 147582, 147584, 147635, 147676, 147684, 147776, 147813, 147819, 147822, 147853, 147880, 147986, 148048, 148063, 148096, 148100, 148129, 148161, 148166, 148188, 148236, 148251, 148267, 148314, 148332, 148338, 148364, 148366, 148374, 148420, 148468, 148471, 148508, 148557, 148623, 148640, 148664, 148699, 148710, 148729, 148759, 148779, 148815, 148836, 148838, 148856, 148966, 149020, 149023, 149041, 149051, 149068, 149120, 149133, 149185, 149222, 149242, 149298, 149303, 149306, 149345, 149410, 149430, 149435, 149454, 149473, 149477, 149494, 149590, 149621, 149645, 149717, 149753, 149759, 149764, 149787, 149879, 149889, 149914, 149937, 149964, 150128, 150129, 150199, 150216, 150236, 150274, 150299, 150330, 150339, 150354, 150360, 150371, 150417, 150460, 150488, 150511, 150550, 150659, 150667, 150748, 150799, 150815, 150834, 150844, 150851, 150876, 150953, 150969, 150975, 150978, 151021, 151069, 151100, 151108, 151134, 151172, 151190, 151199, 151214, 151298, 151308, 151377, 151403, 151407, 151472, 151488, 151578, 151579, 151598, 151679, 151729, 151756, 151777, 151792, 151842, 151945, 152085, 152105, 152176, 152181, 152225, 152260, 152261, 152313, 152362, 152387, 152528, 152541, 152562, 152588, 152595, 152677, 152789, 152813, 152886, 152909, 152936, 152939, 153072, 153080, 153086, 153123, 153153, 153301, 153378, 153388, 153391, 153426, 153447, 153485, 153495, 153534, 153542, 153545, 153658, 153717, 153763, 153833, 153852, 153864, 153886, 153927, 153940, 153995, 154033, 154093, 154140, 154159, 154186, 154207, 154367, 154411, 154443, 154451, 154453, 154523, 154574, 154626, 154656, 154658, 154663, 154678, 154690, 154693, 154797, 154823, 154845, 154847, 155013, 155020, 155159, 155183, 155235, 155252, 155287, 155348, 155349, 155351, 155385, 155448, 155469, 155487, 155509, 155542, 155543, 155569, 155571, 155603, 155647, 155677, 155718, 155766, 155791, 155830, 155976, 155994, 155995, 156005, 156021, 156043, 156064, 156079, 156080, 156081, 156124, 156125, 156142, 156182, 156237, 156313, 156419, 156424, 156447, 156456, 156488, 156607, 156611, 156658, 156662, 156674, 156758, 156773, 156784, 156802, 156807, 156853, 156863, 156895, 156896, 156897, 156898, 156899, 156900, 156901, 156902, 156903, 156904, 156905, 156906, 156907, 156908, 156909, 156910, 156911, 156912, 156913, 156914, 156915, 156916, 156917, 156918, 156919, 156920, 156921, 156922, 156923, 156924, 156925, 156926, 156927, 156928, 156929, 156930, 156931, 156932, 156933, 156934, 156935, 156936, 156937, 156938, 156939, 156940, 156941, 156942, 156943, 156944, 156945, 156946, 156947, 156948, 156949, 156950, 156951, 156952, 156953, 156954, 156955, 156956, 156957, 156958, 156959, 156960, 156961, 156962, 156963, 156964, 156965, 156966, 156967, 156968, 156969, 156970, 156971, 156972, 156973, 156974, 156975, 156976, 156977, 156978, 156979, 156980, 156981, 156982, 156983, 156984, 156985, 156986, 156987, 156988, 156989, 156990, 156991, 156992, 156993, 156994, 156995, 156996, 156997, 156998, 156999, 157000, 157001, 157002, 157003, 157004, 157005, 157006, 157007, 157008, 157009, 157010, 157011, 157012, 157013, 157014, 157015, 157016, 157017, 157018, 157019, 157020, 157021, 157022, 157023, 157024, 157025, 157026, 157027, 157028, 157029, 157030, 157031, 157032, 157033, 157034, 157035, 157036, 157037, 157038, 157039, 157040, 157041, 157042, 157043, 157044, 157045, 157046, 157047, 157048, 157049, 157050, 157051, 157052, 157053, 157054, 157055, 157056, 157057, 157058, 157059, 157060, 157061, 157062, 157063, 157064, 157065, 157066, 157067, 157068, 157069, 157070, 157071, 157072, 157073, 157074, 157075, 157076, 157077, 157078, 157079, 157080, 157081, 157082, 157083, 157084, 157085, 157086, 157087, 157088, 157089, 157090, 157091, 157092, 157093, 157094, 157095, 157096, 157097, 157098, 157099, 157100, 157101, 157102, 157103, 157104, 157105, 157106, 157107, 157108, 157109, 157110, 157111, 157112, 157113, 157114, 157115, 157116, 157117, 157118, 157119, 157120, 157121, 157122, 157123, 157124, 157125, 157126, 157127, 157128, 157129, 157130, 157131, 157132, 157133, 157134, 157135, 157136, 157137, 157138, 157139, 157140, 157141, 157142, 157143, 157145, 157146, 157147, 157148, 157149, 157150, 157153, 157154, 157155, 157156, 157157, 157158, 157159, 157160, 157161, 157162, 157163, 157164, 157165, 157166, 157167, 157168, 157169, 157170, 157171, 157172, 157173, 157174, 157175, 157176, 157177, 157178, 157179, 157180, 157181, 157182, 157183], "emb_weak_l2": [4.037039113085521e-10, 4.0448085165147224e-10, 4.0284157870418345e-10, 4.057730232969842e-10, 4.030598144285125e-10, 4.0437001558543644e-10, 4.105304725845896e-10, 4.073793110354186e-10, 4.051591626823726e-10, 4.0665258251544994e-10, 4.1209003326539933e-10, 4.1137739263712783e-10, 3.9919972747746016e-10, 4.0653660275798557e-10, 3.700023614794703e-05, 0.0009963261173294485, 4.0757185742988127e-10, 4.0507665658294814e-10, 4.0821655734065367e-10, 4.084637249015389e-10, 4.098994934370577e-10, 4.07203759825893e-10, 4.09732470822567e-10, 4.1223190870955426e-10, 4.07028970228761e-10, 4.1121724042836506e-10, 4.0235991234070855e-10, 4.023423409052342e-10, 4.103715874074198e-10, 4.062713987043417e-10, 4.0343126662153764e-10, 4.078291322820906e-10, 4.072129647280685e-10, 4.0400417215024046e-10, 4.007586116566804e-10, 4.062513709825931e-10, 4.0781542536544915e-10, 4.1073030955619467e-10, 3.93134631441629e-10, 4.031628351820475e-10, 4.090544045349337e-10, 4.072236498194277e-10, 3.9914290460372036e-10, 4.0579426105631745e-10, 4.063537279535757e-10, 4.048982848215944e-10, 4.1082674746348515e-10, 4.076395565141745e-10, 4.0861740004250553e-10, 3.9946009177991884e-10, 4.03357300504344e-10, 4.1270444649206186e-10, 4.009837612563844e-10, 4.003240294625765e-10, 4.0503183586547846e-10, 4.083308326914616e-10, 4.0336503554193605e-10, 4.0931487880794953e-10, 4.049680857571889e-10, 4.0519541611176063e-10, 4.106610398478647e-10, 4.055880084621823e-10, 4.046596418724784e-10, 4.0962074178997316e-10, 4.0244009972313426e-10, 4.177905757556447e-10, 1.2732551785190147e-08, 4.0608183512969134e-10, 4.0580406390922107e-10, 4.083054572503859e-10, 3.991139695935624e-10, 3.9727295092897715e-10, 4.045468128483573e-10, 4.063638937667309e-10, 4.0039065952125e-10, 4.12426568666115e-10, 4.0623654394496365e-10, 4.1458577118770784e-10, 4.093867462188448e-10, 4.072196254028964e-10, 4.063071083903562e-10, 4.0801174298148754e-10, 4.025790770291595e-10, 4.0533381232084846e-10, 4.074484423578393e-10, 4.029410475318818e-10, 4.071405104610628e-10, 4.039704347325395e-10, 4.137679701281733e-10, 4.064483210256454e-10, 4.0926515395134266e-10, 4.123675094652977e-10, 4.1081440801782663e-10, 4.02570790370526e-10, 4.0775778386039084e-10, 4.03465100603546e-10, 4.049882222950154e-10, 4.0140066180742626e-10, 4.006195495567802e-10, 4.107673803972294e-10, 4.0731782130292403e-10, 4.107556195105234e-10, 4.06745687251405e-10, 4.0687694743791797e-10, 4.036570308058244e-10, 3.9908771034132465e-10, 4.1124002491159717e-10, 4.07417229028195e-10, 4.0611048973909764e-10, 4.0144306191604673e-10, 4.03912882269821e-10, 4.056670461611608e-10, 4.0695767388651123e-10, 4.036333934260742e-10, 3.959976843544033e-10, 3.969382471636764e-10, 4.0685988648946963e-10, 4.01675840928035e-10, 4.095516013255441e-10, 4.111777757373074e-10, 4.026817666616177e-10, 3.987312647713506e-10, 4.023002725022407e-10, 4.140586165916577e-10, 4.0118003220804194e-10, 4.0782804252802306e-10, 4.0878883792136367e-10, 4.083165696360513e-10, 4.0438384724404176e-10, 4.073924881444536e-10, 4.0438429933266597e-10, 4.066300602155693e-10, 4.092024033464897e-10, 4.1147943463365833e-10, 4.085600878045494e-10, 4.017340104157055e-10, 4.071376105337251e-10, 4.0582507469487764e-10, 4.063396521462925e-10, 3.990590911009093e-10, 4.1085461933527015e-10, 4.0797395198507874e-10, 4.111280813323584e-10, 4.046262141866133e-10, 4.0724970393856767e-10, 4.0614791636647017e-10, 4.0775089568210525e-10, 4.05205624484197e-10, 4.0412689336747004e-10, 4.0601428737352176e-10, 4.0602301516969005e-10, 4.072966365789237e-10, 4.022332762233361e-10, 4.110486113507905e-10, 4.11050405408068e-10, 4.0880254245112524e-10, 4.0459303026760063e-10, 4.078461449426753e-10, 4.0647813225832996e-10, 4.122681268150554e-10, 4.083290006060623e-10, 4.059153370889336e-10, 4.102231337396472e-10, 4.058198594852323e-10, 4.1186190852451776e-10, 4.0822830817135835e-10, 4.0637403217156627e-10, 4.0317411134505867e-10, 4.104542760827217e-10, 4.022856757026916e-10, 4.0970133952871133e-10, 4.0240735765111905e-10, 4.0632140226388666e-10, 4.0097532876605283e-10, 4.0246371666900675e-10, 4.022491627626827e-10, 4.0154891705235406e-10, 4.049706944062376e-10, 4.079918931819284e-10, 4.048448342419861e-10, 4.1008846230596246e-10, 4.0830735750584886e-10, 4.049456062109912e-10, 4.0729455506395804e-10, 4.0886444400853054e-10, 4.1094918030720597e-10, 4.0224071623905796e-10, 4.039877270114752e-10, 4.0747510613719047e-10, 4.10897780762136e-10, 3.9930325054332134e-10, 4.0502214263737577e-10, 4.1153251659038926e-10, 4.1179410292203945e-10, 4.0831686794386186e-10, 3.975909518179167e-10, 3.976357371431513e-10, 4.0109987881880777e-10, 4.029497976868721e-10, 4.0440813896842e-10, 4.046241031290601e-10, 4.060607002405919e-10, 4.0177287135347295e-10, 3.9800137558831556e-10, 4.085066671575516e-10, 4.081516152910032e-10, 4.0615484247154225e-10, 4.0929754966769287e-10, 4.161754964329321e-10, 4.0811778348107486e-10, 4.015124312630149e-10, 4.0847328247947654e-10, 4.0681919118368326e-10, 4.0247614350803075e-10, 4.10269216663155e-10, 4.09767350466077e-10, 4.1015665980454944e-10, 3.961999553566478e-10, 4.0812022873080863e-10, 4.088725791643397e-10, 4.038241919849388e-10, 4.0557469657515295e-10, 4.034784759175615e-10, 4.0430982868471623e-10, 4.1221178246433755e-10, 4.023435770135671e-10, 4.0860839785917515e-10, 4.0787576753669865e-10, 4.0964087362282453e-10, 4.0710448999407606e-10, 4.0283418903474655e-10, 4.0727520014793503e-10, 4.097295937179234e-10, 4.088359744852549e-10, 4.1681422228703974e-10, 4.078242501617007e-10, 4.0416364921878535e-10, 4.133868510376176e-10, 4.0405693578300337e-10, 4.0902553582436344e-10, 4.042591673336069e-10, 4.110386540686265e-10, 4.081466324740716e-10, 4.1060799333348734e-10, 4.0892022672115884e-10, 4.0228552963383894e-10, 4.0632188669631114e-10, 4.074787164421947e-10, 4.1119305421243975e-10, 4.0441451572025553e-10, 4.0980640931750345e-10, 4.0409673967755816e-10, 4.0082840309987445e-10, 3.962378641749339e-10, 4.0265439765339904e-10, 4.0648692338768474e-10, 4.0937782485913726e-10, 4.108393547060225e-10, 4.0789318571464284e-10, 4.0369063829233736e-10, 4.0912849161653814e-10, 4.082029964897611e-10, 3.998451130984534e-10, 4.0076037690641224e-10, 4.061201637556657e-10, 4.0530504560138856e-10, 4.073791552711057e-10, 4.053314045929087e-10, 4.0947328226720783e-10, 4.00373431288167e-10, 4.0357493596233985e-10, 4.0203295283869125e-10, 4.017484020266373e-10, 3.9943087324028306e-10, 4.0717523877081274e-10, 4.0539566253138967e-10, 3.990588814366554e-10, 4.082258907006197e-10, 4.015064026913466e-10, 4.0214545556254286e-10, 4.1132128516513417e-10, 4.135588585606555e-10, 4.0290164083604074e-10, 4.0916014917878657e-10, 4.0665919175590155e-10, 4.0525600981222867e-10, 4.019118361932839e-10, 4.1045084547120835e-10, 4.060687212795069e-10, 4.04701433693361e-10, 4.037149586844505e-10, 4.039047380128918e-10, 4.051803926224097e-10, 4.0006933401497754e-10, 4.014185277528168e-10, 0.0010756918989038888, 4.059516286840755e-10, 4.1047163085544796e-10, 4.136315268971265e-10, 4.080763845827381e-10, 4.119296735854546e-10, 4.0159512552452105e-10, 4.110731868164853e-10, 4.064700961787913e-10, 4.0349767880792164e-10, 4.0185040256885275e-10, 4.0524305290668225e-10, 4.052172728903472e-10, 4.0655522884351815e-10, 4.0521779462217303e-10, 4.0561469236993585e-10, 4.0273500966037975e-10, 3.985980736458263e-10, 4.042671234675352e-10, 3.997992783376199e-10, 4.0228805782287475e-10, 4.0281274766623173e-10, 4.0601796382446943e-10, 4.093160339298781e-10, 3.9951502158772064e-10, 4.0856622313169084e-10, 4.088554380629984e-10, 3.956016926804579e-10, 4.0347182943194084e-10, 4.038135339751944e-10, 4.020057308557168e-10, 3.965737093618055e-10, 4.06158482230058e-10, 4.0127988318074687e-10, 4.0243671656589375e-10, 4.0452321492542653e-10, 4.034177832520869e-10, 4.063021780314517e-10, 4.0938184574354824e-10, 4.119383966295673e-10, 4.076163998908876e-10, 4.1012943413262293e-10, 4.0622392455533544e-10, 4.0915200731607425e-10, 0.0005034624696162465, 3.9319229593833327e-10, 4.024299428467249e-10, 4.1311524478486395e-10, 3.9557675920912867e-10, 4.037717785708185e-10, 4.082164394255924e-10, 4.0302689113073507e-10, 4.06211942230122e-10, 4.069433261875791e-10, 4.0226630134442234e-10, 4.0160043312727464e-10, 4.0507863262630233e-10, 4.0937698569667715e-10, 4.1110502052799676e-10, 4.0885424423932107e-10, 4.0224062622423893e-10, 4.0189905303292817e-10, 3.992260011113008e-10, 4.069375789739265e-10, 4.0257647127183037e-10, 4.053196577626906e-10, 4.084841990196718e-10, 4.122169256067608e-10, 4.0844584463333603e-10, 4.089299281220816e-10, 4.087638603393314e-10, 4.011810397536237e-10, 4.091480226233465e-10, 4.1216012742031733e-10, 4.027976102870146e-10, 4.024838005168754e-10, 4.181683523554773e-10, 4.0259164482270897e-10, 4.070878478086129e-10, 4.091984726930052e-10, 4.0157750527182284e-10, 4.176130883719184e-10, 4.111945569800077e-10, 4.0494972735172e-10, 4.047491149990267e-10, 4.1551948419390015e-10, 4.0625747689994585e-10, 4.0625098148945707e-10, 4.0121662689701946e-10, 4.057577918134728e-10, 4.124810722087121e-10, 4.0431399243130965e-10, 4.086612907234934e-10, 4.0872653290085447e-10, 4.037152546753581e-10, 4.099266738007418e-10, 4.083893143558355e-10, 4.062452865753098e-10, 4.023935119254376e-10, 4.0208881200548345e-10, 4.0399813455693173e-10, 4.0977113004198995e-10, 4.097305559285277e-10, 4.0940040296314927e-10, 4.0179959592455254e-10, 4.0794833147319877e-10, 4.014000635037224e-10, 4.067309341826879e-10, 4.0402735015131453e-10, 4.0356683348858546e-10, 4.055070330012011e-10, 4.0596443974410955e-10, 4.0352924769581904e-10, 4.0409153258341434e-10, 4.1097644653094324e-10, 4.120792455191818e-10, 3.953208962983728e-10, 4.0506227827374605e-10, 4.150963442940229e-10, 4.071228163842929e-10, 4.124984184258754e-10, 4.0849515699256204e-10, 4.069963605846325e-10, 3.993018998075811e-10, 4.0687041068726857e-10, 4.038550945949909e-10, 4.1114844383260163e-10, 4.0153412973658744e-10, 4.051126132350612e-10, 4.038609060770341e-10, 4.0367184992976744e-10, 4.06772854899139e-10, 4.0884654683682104e-10, 4.0763114685911753e-10, 4.0473711594927703e-10, 4.0266370682268886e-10, 4.045405720710263e-10, 4.004416600669994e-10, 4.090980125484732e-10, 4.0789416739581436e-10, 4.0534860372817154e-10, 4.0315812605579405e-10, 4.043364559160885e-10, 4.0717312327810823e-10, 4.0335249995835557e-10, 4.035335309293999e-10, 4.017411978799317e-10, 4.1202073063644143e-10, 4.07716983316668e-10, 4.0678469322873555e-10, 4.072760200467516e-10, 4.070659895860364e-10, 4.0426170714020173e-10, 4.081852456105215e-10, 4.0335202855432135e-10, 4.0870835033052847e-10, 4.0834014804191166e-10, 4.0435900512972064e-10, 4.0497963145934945e-10, 4.037400020623753e-10, 4.072543703636462e-10, 4.075871657097957e-10, 4.050130970267529e-10, 4.0335202114987753e-10, 4.0965594158117525e-10, 4.022706632576308e-10, 4.058748216569205e-10, 4.1385393466130146e-10, 4.093498356898245e-10, 4.09583176971085e-10, 4.0149545874631405e-10, 4.055721549451974e-10, 4.07825095728194e-10, 4.004577917443043e-10, 4.03432535301139e-10, 4.087294470075864e-10, 4.048044864106422e-10, 4.038204974485141e-10, 4.036816848832098e-10, 4.0530100641275885e-10, 4.0486156305509296e-10, 4.0720293671686443e-10, 4.1097976774763927e-10, 4.0556132022750334e-10, 4.1141499571015513e-10, 4.0162654033245385e-10, 3.9980914177350835e-10, 4.0730552511568734e-10, 4.081968420859214e-10, 4.043676882332562e-10, 4.038379342474008e-10, 4.000356970232685e-10, 4.05790129303413e-10, 4.099733814611406e-10, 4.101737709507803e-10, 4.1214010494747066e-10, 3.9955152040638223e-10, 4.0957063711713424e-10, 4.025799681135288e-10, 4.055026569053668e-10, 4.086207762333106e-10, 4.0398242523316994e-10, 4.0066047275702153e-10, 4.0852378750570105e-10, 4.027349035707856e-10, 3.9976085829349525e-10, 4.07447853978794e-10, 4.0560770013397374e-10, 3.987193061024872e-10, 4.06741820943901e-10, 4.0393181250788596e-10, 4.07172228602999e-10, 4.083650374246381e-10, 4.0327942333360123e-10, 4.0310319200650915e-10, 4.069186137853417e-10, 4.116605917463713e-10, 4.0290862523209714e-10, 4.031766783545593e-10, 4.092800277385586e-10, 4.063875204794536e-10, 4.073974101174391e-10, 4.0451108319186286e-10, 4.07739762698964e-10, 4.0300218947274405e-10, 4.062429488260095e-10, 4.0180327793187996e-10, 4.0873821849910855e-10, 4.1185851529459176e-10, 4.088146608470028e-10, 4.065899163664089e-10, 4.0269923459562466e-10, 4.142648998407134e-10, 4.0529756011858076e-10, 4.036526894053476e-10, 4.041059551702634e-10, 4.029684671709977e-10, 4.083098138041958e-10, 4.07197946137285e-10, 4.095261247759096e-10, 4.0199959983872205e-10, 4.1464459336219167e-10, 4.1742462003977575e-10, 4.057820859082597e-10, 4.1457997398987275e-10, 4.0437718216530873e-10, 4.1385254938255926e-10, 4.0617043815800087e-10, 4.1222663283322193e-10, 4.112665868782999e-10, 4.031181283949257e-10, 4.062162215576125e-10, 4.0435942523283083e-10, 4.0575168839741914e-10, 4.1021018154480327e-10, 4.0500457547622986e-10, 4.0524079619027197e-10, 4.035377417367503e-10, 4.1058361560058613e-10, 4.0297422858071495e-10, 4.0774421710936075e-10, 4.097279750286624e-10, 4.058687742152257e-10, 4.0870530916296164e-10, 4.0828100557785823e-10, 3.9904160924608736e-10, 4.0244007386951183e-10, 4.0093082812696557e-10, 4.0785388289694787e-10, 4.0050383531600707e-10, 3.993263777516658e-10, 3.986829678117417e-10, 4.046135791102357e-10, 4.1546658069807347e-10, 4.092708415628007e-10, 4.0497925319545315e-10, 4.0952042388551136e-10, 4.02295029936849e-10, 4.0199193087780385e-10, 3.9722767856959445e-10, 4.096125986916989e-10, 4.120314326566718e-10, 4.015964655348679e-10, 3.9886790621129823e-10, 4.0584671453115573e-10, 4.000587018790858e-10, 4.092099766249367e-10, 3.9985317078175054e-10, 4.012387397323328e-10, 4.0529974124942407e-10, 4.0620305001750505e-10, 4.013745167043161e-10, 4.137373790060457e-10, 3.9814663909640024e-10, 4.0294774330399806e-10, 4.037572484901841e-10, 4.047169937130521e-10, 4.0210135941672894e-10, 4.0350208155812875e-10, 4.0700236611977505e-10, 4.043823638386935e-10, 3.956814877280219e-10, 4.0728839999612477e-10, 4.064043431462582e-10, 4.0830253576554077e-10, 4.075199137413398e-10, 4.061380009300944e-10, 4.078397271173753e-10, 4.1084512707529977e-10, 4.018696593663463e-10, 4.0897911961854476e-10, 4.0147712221090813e-10, 4.1382279525314717e-10, 4.0030148688789437e-10, 4.044202906643733e-10, 4.0644409657953316e-10, 3.998247608053138e-10, 4.0908602360624736e-10, 4.061684712204616e-10, 4.0496846884010264e-10, 4.0970785088517565e-10, 4.091573989895501e-10, 4.0012733518411496e-10, 4.054943032161276e-10, 4.016452030100367e-10, 4.0427024452732594e-10, 4.0957012355964793e-10, 4.056554713183556e-10, 4.006879075875152e-10, 4.0647308839937735e-10, 4.134240661950937e-10, 4.1274546168923287e-10, 4.070610897381419e-10, 3.988029454635334e-10, 3.9663387674288547e-10, 4.048643499346205e-10, 3.997209018101002e-10, 4.143769887487804e-10, 4.01175988033325e-10, 4.0701281270547713e-10, 4.0262757102636965e-10, 4.085985706019426e-10, 4.072700169493785e-10, 4.0872732380078226e-10, 4.011922006528903e-10, 4.104205194214809e-10, 4.0638507095900083e-10, 4.057881362871601e-10, 4.074131254080066e-10, 4.036461122301213e-10, 4.049582891533328e-10, 4.1192407100068924e-10, 4.059434161071232e-10, 4.0595874180255563e-10, 4.1158781026995203e-10, 3.980222911948279e-10, 4.0775859505637804e-10, 4.105681448368021e-10, 4.060625740878908e-10, 4.0571179351407236e-10, 4.0566923957381177e-10, 4.003549550616856e-10, 4.119849465222451e-10, 4.0766610726265415e-10, 4.000583015568243e-10, 4.0329760513705377e-10, 4.1255702868337297e-10, 4.0937513390214514e-10, 4.1058957963449517e-10, 4.0333619489866803e-10, 4.0851943498512137e-10, 4.005548787788899e-10, 4.048412545256514e-10, 4.0456994108159916e-10, 4.0171075266211385e-10, 4.0385308214791645e-10, 4.0686502036081133e-10, 4.090482909239363e-10, 3.9963761223153444e-10, 4.007372127164953e-10, 4.024983050199043e-10, 4.091632019443915e-10, 4.0553227813592876e-10, 4.0601461643565954e-10, 4.054135297078539e-10, 4.018096904261136e-10, 4.0962184745070266e-10, 4.083706601355348e-10, 4.068917871932076e-10, 3.972099732747737e-10, 3.987152174819499e-10, 4.0161115200069883e-10, 4.0613940935104823e-10, 4.0803184499526365e-10, 4.071549164575966e-10, 4.099818406087462e-10, 4.110840518443485e-10, 4.070416405840926e-10, 4.1054578110833337e-10, 4.0151586345144987e-10, 4.0331163045501934e-10, 4.1038337404599034e-10, 4.0560039953207556e-10, 4.0311250637275364e-10, 4.0755207468240446e-10, 4.0160129746653923e-10, 4.029924194863658e-10, 4.0240353618305967e-10, 4.0701764693702405e-10, 4.107032253520636e-10, 4.151332293689203e-10, 4.078832814015902e-10, 4.065568038952994e-10, 4.0470304415556226e-10, 4.039359622899675e-10, 4.0444435164312945e-10, 4.0047015473126384e-10, 4.0599306735564357e-10, 4.0854918726197764e-10, 4.027629891962842e-10, 4.038678008540752e-10, 4.034104603254099e-10, 3.9973786974316066e-10, 4.024916714978068e-10, 4.153982595530047e-10, 4.02282930596154e-10, 3.987980760661104e-10, 4.0493747660229886e-10, 3.969879209894363e-10, 4.02108499059574e-10, 4.057796651780013e-10, 4.099305715396565e-10, 4.104341835738053e-10, 4.092182544787117e-10, 4.023443381998243e-10, 4.0245100688979257e-10, 4.0731069466394827e-10, 4.056695763457429e-10, 4.152803954745392e-10, 4.091128394684922e-10, 4.008766377481152e-10, 4.00710832026244e-10, 4.0672034474546697e-10, 4.054988397225754e-10, 4.0360526326513623e-10, 4.1092889352839005e-10, 4.038312414744872e-10, 4.0136652086454414e-10, 4.043987986567852e-10, 4.125006124063061e-10, 4.0825617882965476e-10, 4.012653667099839e-10, 4.0753404419227355e-10, 4.08315119466123e-10, 4.0853256689074916e-10, 4.09601304367514e-10, 4.0986707949144297e-10, 4.109968411982184e-10, 4.0382291641559907e-10, 0.00085032837951756, 4.061724398975877e-10, 3.9966648057530837e-10, 4.016220865661185e-10, 4.057659104880748e-10, 4.0368473049861395e-10, 4.137501288926783e-10, 4.133388316257554e-10, 3.9841391177495404e-10, 4.0470412878982406e-10, 3.9834514448527364e-10, 4.053390158951338e-10, 4.089181405828924e-10, 4.0730120824291296e-10, 4.082844654801912e-10, 4.161769447224899e-10, 4.0712283797280864e-10, 4.091608647151731e-10, 4.100132783291898e-10, 4.108504245156688e-10, 3.9955574054697066e-10, 4.078859979461413e-10, 4.090932826741436e-10, 4.1120172676540533e-10, 3.994514851836119e-10, 3.9946426206774746e-10, 4.056095539730845e-10, 4.0701921884135565e-10, 3.9905712795155313e-10, 4.099060030055908e-10, 4.003928090384745e-10, 4.018675610100321e-10, 4.1395534684102914e-10, 4.0569893826960846e-10, 4.025714303343481e-10, 4.074195734672303e-10, 4.0911908429530445e-10, 4.0074987627357535e-10, 4.053310701201881e-10, 4.1367969874745656e-10, 4.047979698701477e-10, 4.12430830583038e-10, 4.0005649499004836e-10, 4.013740619882297e-10, 4.037401005189704e-10, 4.083117923147861e-10, 4.061906370735188e-10, 4.115996059898025e-10, 4.027745735261776e-10, 3.965494152982346e-10, 4.0542490749890603e-10, 4.033404927395513e-10, 4.0579020814802476e-10, 4.0941053705021424e-10, 4.0618013269279937e-10, 4.0701823096494116e-10, 4.07249503508106e-10, 4.023405738493974e-10, 4.063111027149485e-10, 4.055099372639367e-10, 4.086148082092558e-10, 4.0773638410829905e-10, 4.0669041734561125e-10, 4.025610657838975e-10, 4.043760686926737e-10, 4.087029824989149e-10, 3.975781221319413e-10, 4.0605979838811996e-10, 4.050290385196031e-10, 4.0670401870751806e-10, 4.1218748418111515e-10, 4.0470444111475837e-10, 4.0829726965431007e-10, 4.0047163188148133e-10, 4.0891978096092866e-10, 4.0062085159373987e-10, 4.116667650285783e-10, 4.067601411372462e-10, 4.072309504777308e-10, 4.093729150603181e-10, 4.040694105200455e-10, 4.027162410843202e-10, 4.0977351764984576e-10, 4.072385809459428e-10, 4.008285295365992e-10, 4.048312761291551e-10, 4.094192799771474e-10, 3.99514872153981e-10, 4.035353057581501e-10, 4.037703336733886e-10, 4.0212460843916335e-10, 4.059910658982613e-10, 4.113083360888116e-10, 4.04577435801008e-10, 4.026317580337643e-10, 4.0080072803668557e-10, 4.018976077242633e-10, 4.106690166011949e-10, 4.015613154188965e-10, 4.109085166703066e-10, 4.040555281709567e-10, 4.060723214442522e-10, 4.010589647706539e-10, 4.1071345876332903e-10, 4.0900982467897267e-10, 4.092147109451924e-10, 4.086865866330038e-10, 4.019820812230903e-10, 4.1098007895263617e-10, 4.018273240163722e-10, 4.0591725836163865e-10, 4.0434943413913873e-10, 4.096875187273754e-10, 3.9819945808271306e-10, 4.0388957090034265e-10, 4.0470477042699395e-10, 4.0754560799667267e-10, 4.0964377044194677e-10, 4.0274650248818803e-10, 4.069179776901654e-10, 3.8966611947381164e-10, 4.024564097017708e-10, 4.1180453657836267e-10, 4.0664578372453426e-10, 4.0372845717285313e-10, 4.0341910273438837e-10, 4.107285658449624e-10, 4.029405509529292e-10, 4.021032606469139e-10, 4.121887318379974e-10, 4.047859546533793e-10, 4.078748618384362e-10, 4.0767190810756723e-10, 4.051549876512379e-10, 4.051558737387758e-10, 4.046647725094695e-10, 4.0821634643497924e-10, 4.029657677642362e-10, 4.0623492376193155e-10, 4.127513834505584e-10, 4.0711331016157874e-10, 4.0785082091115994e-10, 4.019260614395071e-10, 3.9494677105265986e-10, 4.04306825448884e-10, 3.997268885398714e-10, 4.13251004491921e-10, 4.053882502268203e-10, 4.120709313326591e-10, 4.087253218662881e-10, 4.1442834950284613e-10, 4.075096268979572e-10, 3.973550068053024e-10, 4.144695862507659e-10, 4.049387809412097e-10, 4.0270435148007516e-10, 4.067324471981536e-10, 4.012931404654129e-10, 4.022721235058134e-10, 4.0912755897100914e-10, 4.04510330742836e-10, 4.0946604146768215e-10, 4.0487755438817815e-10, 4.099746990775141e-10, 3.968342290170527e-10, 4.080792866714846e-10, 4.087066020395919e-10, 4.091009213008916e-10, 3.9951369472345265e-10, 4.0800919746771996e-10, 4.071401470228148e-10, 4.047103035508261e-10, 4.122182308478526e-10, 4.0672888893520945e-10, 4.094130808237503e-10, 3.995727165643432e-10, 3.9991436884879645e-10, 4.026231405953718e-10, 3.97561372230232e-10, 4.1139431289517715e-10, 4.075260065024596e-10, 3.9967094726811424e-10, 4.0430833413889087e-10, 4.1085963337195526e-10, 4.066125584557761e-10, 4.0200057910619635e-10, 4.0452485008405226e-10, 3.998375305588622e-10, 4.006580317862294e-10, 4.0524585936909455e-10, 4.069560379231714e-10, 4.0854834562201e-10, 4.071863499801107e-10, 4.0146125991855337e-10, 4.0092299193205416e-10, 4.1092424224471536e-10, 4.0715206102412375e-10, 4.025957972566781e-10, 4.046031057392804e-10, 4.060046063797145e-10, 4.08868493582822e-10, 4.0818567185355015e-10, 4.0392740687365636e-10, 4.046344042777383e-10, 4.1365608117333715e-10, 4.0330434032044785e-10, 4.0864422002504484e-10, 4.068755742310868e-10, 4.010029712587166e-10, 4.0558367792555837e-10, 0.0006770755490039666, 4.041355399685205e-10, 4.0255714026018535e-10, 4.03533441533222e-10, 4.1000454399607163e-10, 4.0064627735768013e-10, 4.036441139993278e-10, 4.052912431824133e-10, 4.026574741635707e-10, 4.0716239662477865e-10, 3.971960996667701e-10, 3.944711998791032e-10, 4.082697550300483e-10, 4.0814445900060143e-10, 4.0480045763030613e-10, 4.0343728494270343e-10, 4.0849156777098944e-10, 3.980041537849803e-10, 4.1078793962198586e-10, 4.106076575929312e-10, 4.0212239495391226e-10, 4.001351699984865e-10, 4.006835963680269e-10, 4.0757408714068833e-10, 4.071795752153725e-10, 4.0224422270904704e-10, 4.112721938470178e-10, 4.0047990514514496e-10, 3.9663329774677074e-10, 4.0862866406619504e-10, 3.996973648331048e-10, 4.0001981301840595e-10, 4.0449350971457754e-10, 4.041663260013015e-10, 4.097377447327244e-10, 4.0114012206682123e-10, 4.104185062567109e-10, 4.0158679071975294e-10, 4.0360191605929683e-10, 4.0971259981566986e-10, 4.0861445172427326e-10, 4.05947259022859e-10, 4.0697222528891907e-10, 3.9834651702246783e-10, 4.061437570284052e-10, 4.0514005894299534e-10, 4.1256841094446557e-10, 4.084909117778093e-10, 4.1737764558156646e-10, 4.020006562548027e-10, 4.02971747890632e-10, 4.1502298575115536e-10, 4.053033068531156e-10, 4.090933762565881e-10, 4.083050178148459e-10, 4.0495403526713815e-10, 4.078345104371549e-10, 4.041813398754144e-10, 4.0363604258068895e-10, 4.0692378636761786e-10, 4.098994596047959e-10, 4.079325860485603e-10, 4.0111465887153255e-10, 4.0627852428997795e-10, 4.0708972189484246e-10, 4.0878139557713557e-10, 4.099610077620828e-10, 4.122667783565026e-10, 4.078129234268598e-10, 4.074674323167079e-10, 4.0550109240871757e-10, 4.0465978186200794e-10, 4.046904211038864e-10, 4.10706613357446e-10, 4.0920640636718256e-10, 4.085147981573573e-10, 4.116926665135595e-10, 4.005452098835646e-10, 4.0246202607216287e-10, 4.1224061673722447e-10, 4.082233563509438e-10, 4.0402844139997664e-10, 4.004010462708909e-10, 3.997696585850933e-10, 4.000800328203403e-10, 4.0589139116222347e-10, 4.160311528080308e-10, 4.05201100158499e-10, 4.069929745968477e-10, 4.007419600655035e-10, 4.0702948482887124e-10, 4.045688537381705e-10, 4.0553268501199625e-10, 4.146117287823166e-10, 4.1202512322502826e-10, 4.1351627529105744e-10, 4.083572667204523e-10, 4.0421890963395446e-10, 4.040516708621675e-10, 4.0450056786302077e-10, 4.0545269262788303e-10, 4.0519194136021495e-10, 4.0384054500109407e-10, 4.1604735852719737e-10, 4.069099264889793e-10, 4.059156364193156e-10, 4.0451314740008645e-10, 4.0472098334318744e-10, 4.032211900408065e-10, 4.039919686503141e-10, 4.006434160588355e-10, 4.1288196869519503e-10, 4.018616575299383e-10, 4.073292821691412e-10, 4.0635776810088784e-10, 4.048338793851069e-10, 3.985356257957297e-10, 3.968610872471724e-10, 4.0293213498693403e-10, 4.072188384293061e-10, 4.087370685240459e-10, 4.0524083676120275e-10, 4.0951851931652317e-10, 4.054256811547772e-10, 0.0005683880361804313, 4.0729814382416606e-10, 4.050364768795044e-10, 4.1067992346731787e-10, 4.031869986840882e-10, 3.9903136540873005e-10, 4.0709379963144534e-10, 4.0336170849209013e-10, 4.079214488435363e-10, 4.077397134657993e-10, 4.040081924315386e-10, 4.0816020206979e-10, 3.984016389556409e-10, 4.0950963917914904e-10, 4.03035931762323e-10, 4.052944661648611e-10, 4.0536632278052313e-10, 4.08522577635923e-10, 3.9905030595816466e-10, 3.996281640663554e-10, 4.09965157449933e-10, 4.061384409539525e-10, 4.00742728575351e-10, 4.093044878996851e-10, 4.026484257106947e-10, 4.0630988260538396e-10, 4.0796677839734647e-10, 3.9697962089740904e-10, 4.1469147035424426e-10, 4.1620525598647736e-10, 4.0704263446068706e-10, 4.023022277653382e-10, 4.0115446733781025e-10, 4.079998462805967e-10, 4.0195854358529084e-10, 4.127805622015276e-10, 4.081903379655715e-10, 4.030413311149941e-10, 4.037541121448847e-10, 4.0190177845561905e-10, 4.062564417508139e-10, 4.1365104681601027e-10, 3.99629046097263e-10, 4.049518616215667e-10, 4.005188880503865e-10, 4.098437289384068e-10, 4.039118728265661e-10, 4.1029966234095857e-10, 4.117123101134153e-10, 4.1486604732154225e-10, 4.0319601573225067e-10, 4.0306350321405523e-10, 4.087370765901121e-10, 3.9876424098578215e-10, 4.1023171961027334e-10, 4.027793920916979e-10, 4.0514263563818164e-10, 4.1593915418219137e-10, 4.1193420102711015e-10, 4.08688699869425e-10, 4.0388983422824713e-10, 4.1350391860488044e-10, 3.9631104054728795e-10, 4.081528182190707e-10, 4.0404567347801397e-10, 4.0614529656639467e-10, 4.0863586523267157e-10, 4.0715824381467806e-10, 4.0651604109749853e-10, 4.0453320397511397e-10, 4.0620089756592135e-10, 4.1071675798179133e-10, 4.0835178584870854e-10, 4.033662947132593e-10, 3.986434796738745e-10, 4.0225457664768416e-10, 4.064237405501472e-10, 4.0548155415691997e-10, 4.00052838995935e-10, 4.0194246787511957e-10, 4.0169345038580603e-10, 4.076036333467649e-10, 4.1233410671256025e-10, 4.075060265372984e-10, 4.06215629097684e-10, 4.0911028122813196e-10, 4.102000021534728e-10, 4.101235370527235e-10, 4.1161589581425094e-10, 4.041440709525485e-10, 4.0758596868915657e-10, 4.0388273412401267e-10, 4.0705743381788207e-10, 4.093715999632929e-10, 3.9741529730902147e-10, 4.101089419713653e-10, 4.089891991306005e-10, 4.0920513157837305e-10, 4.0719541826455793e-10, 4.097823504308687e-10, 4.1280929956034976e-10, 4.100457726207819e-10, 4.119885483927607e-10, 4.028179135865797e-10, 4.0802608613969877e-10, 4.0219280675622755e-10, 3.952555601407064e-10, 4.0461094410071946e-10, 4.025053043676278e-10, 4.045282888393401e-10, 4.0412849278482086e-10, 4.0898779493914164e-10, 4.119510973683348e-10, 4.076318817783529e-10, 4.0572132520342266e-10, 4.01207320854835e-10, 4.1263946890077633e-10, 4.0667092422313977e-10, 4.133811235461455e-10, 4.062687806524327e-10, 4.076030549716978e-10, 4.0301771320115154e-10, 4.028514041735312e-10, 4.092482850298144e-10, 4.093818210819886e-10, 4.0723987924275153e-10, 4.001049553490654e-10, 4.149636071952249e-10, 4.057288047694346e-10, 3.967580776035942e-10, 4.0452216010889856e-10, 4.1016561264940375e-10, 4.052174686792872e-10, 4.032020300980894e-10, 4.071831708765216e-10, 4.0711821320214444e-10, 4.0358608836044407e-10, 4.0857306104543894e-10, 4.043379255460056e-10, 4.059893535309467e-10, 4.075665796599128e-10, 4.038198335543549e-10, 4.1036729808831485e-10, 4.038837072647962e-10, 4.0380783098672165e-10, 4.0737185600455456e-10, 4.018845952294041e-10, 4.088328575371371e-10, 4.041926669593663e-10, 4.048765816035441e-10, 4.0091531346277454e-10, 4.0354244055012737e-10, 4.0622286942021224e-10, 4.0576613824587025e-10, 4.02283098579353e-10, 4.071896749061878e-10, 4.063344782544746e-10, 4.056518634446046e-10, 4.1055297067763353e-10, 4.0434834356296887e-10, 4.081512951842449e-10, 4.061544264908696e-10, 4.0519800403012464e-10, 4.0952482038317324e-10, 4.0984969928493534e-10, 3.9342405027132224e-10, 4.0499939370761445e-10, 4.070892599307982e-10, 4.0341848186319547e-10, 4.1136762632103155e-10, 4.0916221369981984e-10, 4.015792390742421e-10, 4.0572131522151745e-10, 4.136164883956379e-10, 4.1457132542980517e-10, 4.0956487900645667e-10, 4.0565829667876934e-10, 4.087998859557337e-10, 4.130029651742357e-10, 4.052972544407e-10, 4.03358079151174e-10, 4.050866811977118e-10, 4.1063188630833005e-10, 4.0370486942629435e-10, 4.0246058725565147e-10, 4.132096074469844e-10, 4.0720075632045587e-10, 4.0018789949209616e-10, 4.06335119934991e-10, 3.971355666002142e-10, 4.137745158324313e-10, 4.0693055701100247e-10, 4.0154920288901993e-10, 3.999851296648984e-10, 4.1310231238081466e-10, 4.045002681039017e-10, 4.061440739653727e-10, 4.094473567965777e-10, 4.1389048829173567e-10, 4.077371996649625e-10, 4.0405213033686723e-10, 4.1196307318781e-10, 4.0329074519300964e-10, 3.999469914460032e-10, 4.066554800099392e-10, 4.0463394253498117e-10, 4.153738321607056e-10, 4.102873188039753e-10, 4.0787213051575635e-10, 4.027227313240702e-10, 4.020223438392341e-10, 4.0974794478445493e-10, 4.0505694239054893e-10, 4.0403453953726866e-10, 4.0484935125910926e-10, 4.0343688547278184e-10, 4.078346709594761e-10, 4.067484184534402e-10, 4.0557733166942274e-10, 4.0422984274763454e-10, 4.0694347254539785e-10, 4.123809688334065e-10, 4.0573171230840375e-10, 4.0481033364081855e-10, 4.0714339288406303e-10, 4.0631756596867896e-10, 4.0582299096726467e-10, 4.0264039144743315e-10, 4.0793832869342877e-10, 4.125923031209421e-10, 4.0524234036977757e-10, 4.014429543597411e-10, 4.0323226552813085e-10, 4.049006252484047e-10, 4.0623123225033395e-10, 4.005342744963137e-10, 4.0507945664889797e-10, 4.01002657046892e-10, 4.052261408625277e-10, 4.031253773674261e-10, 3.9694336097298464e-10, 4.006370492739245e-10, 4.0494357179584936e-10, 4.087339862545534e-10, 4.048845678128006e-10, 3.947910480367046e-10, 4.1195611109017585e-10, 4.1848908959891434e-10, 3.9772290282736226e-10, 4.0630662127267843e-10, 4.0707048651811926e-10, 4.102558026143378e-10, 4.05350609681219e-10, 4.0844272958300383e-10, 4.0594220660034105e-10, 4.0888478369365403e-10, 4.1099829453312606e-10, 4.0327670013991e-10, 4.0688288439187147e-10, 4.106855334171983e-10, 4.0927263543690773e-10, 4.012978788815784e-10, 4.0401280260450275e-10, 4.069010975624181e-10, 3.998071650647034e-10, 4.1179410407573244e-10, 4.0544526339042154e-10, 4.064507665348968e-10, 4.1037401026460916e-10, 4.0090480898797456e-10, 4.1014457653827563e-10, 3.9569640644984423e-10, 4.0803133657540574e-10, 4.056614073271118e-10, 4.080675023716464e-10, 4.040148480785585e-10, 3.9854467676522627e-10, 3.9689172221732135e-10, 4.166132610281349e-10, 3.99902470670352e-10, 4.097403713967287e-10, 4.0577714822523937e-10, 4.081092710774245e-10, 4.035181454608482e-10, 4.1323302119423843e-10, 4.0261303595076997e-10, 4.067363629145995e-10, 4.086256455971861e-10, 4.049472261948719e-10, 4.1049361463872455e-10, 4.0726090819679364e-10, 4.1223777406531386e-10, 4.112578045841913e-10, 3.9897347497442956e-10, 4.026950924920329e-10, 4.095869173917177e-10, 4.0871956810053933e-10, 4.091186952367656e-10, 4.024528531686972e-10, 4.0145223304643217e-10, 4.1221402740090083e-10, 4.117688564346859e-10, 4.0547965040174453e-10, 4.0259567779245003e-10, 4.0958291244405157e-10, 4.052075442867899e-10, 4.1151489858900536e-10, 4.059243785174957e-10, 4.0217921628429046e-10, 4.077342890533399e-10, 4.0529627306123587e-10, 4.0627409480038144e-10, 4.007278456116322e-10, 4.0993079994783116e-10, 4.0889520796032995e-10, 4.001656523966348e-10, 4.080075613006377e-10, 4.090325280217544e-10, 4.068287841090526e-10, 4.0920338064054727e-10, 4.04423393419389e-10, 4.121945767263792e-10, 4.0553614852254845e-10, 4.048710685661854e-10, 4.0712013362904364e-10, 4.1267645238378147e-10, 4.020724422030937e-10, 4.0893974013355313e-10, 4.04156246905988e-10, 4.036975043771311e-10, 4.02815599551348e-10, 4.097559777501798e-10, 4.121552435800083e-10, 4.0452648125125397e-10, 4.0425029154820627e-10, 4.0760086350077846e-10, 4.0201680631841196e-10, 4.0115217581881665e-10, 4.033926948927755e-10, 4.0429548683063433e-10, 3.999082957854644e-10, 4.078979449692884e-10, 4.0220247617115005e-10, 4.0224307411392743e-10, 4.017664708898623e-10, 3.9931789350638727e-10, 4.095276878732114e-10, 4.0281836328398654e-10, 4.0751319715220147e-10, 4.080777698450761e-10, 4.2057832102590354e-10, 3.9864715029046994e-10, 4.0921644268071387e-10, 4.0528575358095834e-10, 4.0644628389878786e-10, 4.043904654001634e-10, 4.079466493693735e-10, 4.1033642480170754e-10, 4.028840340072096e-10, 4.0436714310431785e-10, 4.0755042694397575e-10, 4.0672426358134647e-10, 4.0611447163489e-10, 4.022064137040095e-10, 4.0253989148838e-10, 4.0808156866595223e-10, 4.0253642025772214e-10, 4.008297748254987e-10, 4.0448519300555517e-10, 4.047891785760701e-10, 4.127325259259247e-10, 4.127989015743551e-10, 4.110464596222454e-10, 4.113863491793854e-10, 3.994118506865371e-10, 4.015437822387747e-10, 4.026668571865674e-10, 4.0226653362554327e-10, 4.053344961608273e-10, 4.1257001615833913e-10, 4.04469436333486e-10, 4.05455840437323e-10, 4.013587406895845e-10, 4.0381692558816156e-10, 4.0982738451991037e-10, 3.971098512513765e-10, 4.133915121049733e-10, 4.013566014541791e-10, 4.0272449416761445e-10, 4.007894938967959e-10, 3.9728739574282655e-10, 4.071918936688799e-10, 4.0333540827395835e-10, 4.0215860186646166e-10, 4.092161490007588e-10, 4.0069806220900843e-10, 4.076517673429418e-10, 4.060177031272838e-10, 4.0855326238208407e-10, 4.120374832535446e-10, 4.0400001342440856e-10, 0.000318147851079826], "out_name": "lm_head.weight", "out": {"median_l2": 1.5896560695815505, "min_l2": 0.32560032586216026, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "out_l2_at_weak": [0.32602475023530514, 0.3260247574475112, 0.32602472124574877, 0.3260247491471768, 0.3260247509883453, 0.3260247558573293, 0.3260247574475112, 0.32602475084619476, 0.3260247619586408, 0.3260247536972854, 0.3260247477345376, 0.32602463271806187, 0.3260247603685408, 0.3260247477345376, 0.32602547099244034, 0.32602624125963153, 0.3260247544418879, 0.32602463850672053, 0.3260246455035119, 0.326024721500688, 0.3260247521502342, 0.32602477739470637, 0.32602471708184094, 0.32602471043015546, 0.326024755898918, 0.326024724155667, 0.3260247603685408, 0.3260247193049024, 0.326024660940595, 0.3260247521502342, 0.3260246389631352, 0.32602477957212794, 0.32602472107040187, 0.32602474773441603, 0.3260247573325488, 0.3260247619586408, 0.32602475146092386, 0.32602474508051327, 0.32602471550389606, 0.3260247174961634, 0.3260247573325488, 0.3260246514759621, 0.32602472407016836, 0.3260247544418879, 0.3260247573325488, 0.3260247501472229, 0.32602474261272296, 0.3260247385757736, 0.3260247501472229, 0.3260247465889104, 0.3260247519618843, 0.3260247501472229, 0.3260247573325488, 0.32602474261272296, 0.3260247163018447, 0.3260247612666988, 0.3260246429399814, 0.32602474947926663, 0.32602475573955925, 0.32602475533817166, 0.3260247521502342, 0.32602474947926663, 0.326024755898918, 0.32602475215286586, 0.32602477743625524, 0.3260247603685408, 0.3260246439564602, 0.3260247340753117, 0.3260247595447665, 0.32602474249730123, 0.32602475722425744, 0.3260247443632514, 0.3260247242191626, 0.32602475744742937, 0.32602464291053385, 0.3260247795742815, 0.32602475014734444, 0.3260247521502342, 0.3260247478430976, 0.3260247188628248, 0.32602476445773054, 0.3260247603685408, 0.326024764070135, 0.3260247153002515, 0.3260247515084569, 0.32602475084619476, 0.3260246216689476, 0.32602465217476945, 0.3260247178612316, 0.32602474915404195, 0.326024755898918, 0.32602475825049965, 0.3260247603685408, 0.32602475084615157, 0.3260247521502342, 0.32602477641769173, 0.326024755898918, 0.3260247163018049, 0.32602477091415955, 0.3260247612666988, 0.3260247501473047, 0.3260247477345376, 0.3260247174961634, 0.3260247571088357, 0.32602475084619476, 0.32602475014734444, 0.3260247569201911, 0.3260247491471768, 0.32602464064912573, 0.326024755854981, 0.32602464295717154, 0.32602475722425744, 0.3260246412063664, 0.3260247491471768, 0.3260247521502342, 0.3260247544418879, 0.32602476893532617, 0.3260246475095119, 0.32602464375359486, 0.32602464891769495, 0.32602475145142706, 0.32602476125983365, 0.32602474261272296, 0.32602475014726606, 0.3260246491382353, 0.32602474947922344, 0.3260247551308164, 0.32602475966973365, 0.3260247536972854, 0.3260247329823957, 0.32602474474969106, 0.3260247603685408, 0.32602466822392573, 0.3260247465889104, 0.32602474025466294, 0.32602475145829224, 0.326024755898918, 0.32602471642029585, 0.3260247477345376, 0.32602464752215243, 0.3260247491471768, 0.3260247477345376, 0.32602475079017124, 0.3260247670731923, 0.32602472963184864, 0.3260247465889104, 0.32602472421468554, 0.32602475145142706, 0.3260247521502342, 0.32602475084619476, 0.3260247501472229, 0.32602474014841654, 0.32602475722425744, 0.3260246501582066, 0.3260247501473047, 0.3260246347953978, 0.32602474439624607, 0.32602474773441603, 0.3260247603685408, 0.3260247603685408, 0.32602475145142706, 0.3260247603685408, 0.3260247493706669, 0.3260247573325488, 0.32602475527434005, 0.32602474026383826, 0.32602474026383826, 0.3260247477327886, 0.32602471894836343, 0.3260247478430976, 0.32602475755027044, 0.32602474696668626, 0.32602475084619476, 0.32602474915404195, 0.3260247573325488, 0.3260247563517461, 0.3260246072576135, 0.3260247553527302, 0.32602475573955925, 0.32602474261272296, 0.3260247235159601, 0.3260247174541607, 0.3260247476797781, 0.3260247603685408, 0.32602474773441603, 0.3260247612666988, 0.32602475145829224, 0.32602474261272296, 0.3260247231698475, 0.32602476823100884, 0.3260246389803944, 0.3260247545228254, 0.326024758951399, 0.3260247816175852, 0.3260247691343634, 0.32602475145829224, 0.3260246216858976, 0.3260247644431721, 0.32602475585494123, 0.3260247154156733, 0.3260247603685408, 0.3260247521502342, 0.32602467149826414, 0.3260246476375742, 0.32602475623624255, 0.326024755898918, 0.3260247491471768, 0.326024761456395, 0.32602475014734444, 0.3260247477345376, 0.326024755854981, 0.3260246376420615, 0.32602475014734444, 0.3260246411830412, 0.326024755898918, 0.3260247786419791, 0.3260247477345376, 0.3260247521502342, 0.32602475896595745, 0.32602475084619476, 0.3260247562216841, 0.3260247198004139, 0.326024724212419, 0.32602471463404503, 0.32602475014726606, 0.3260247477345376, 0.3260247424881259, 0.32602475145829224, 0.3260246439564602, 0.32602475014726606, 0.32602476057218516, 0.32602474947926663, 0.32602475157338706, 0.326024755898918, 0.32602475711146733, 0.32602477739470637, 0.3260247550929223, 0.3260247521502342, 0.32602472343243244, 0.3260247706851306, 0.3260247712298398, 0.3260247491471768, 0.32602476637442834, 0.32602474947926663, 0.3260247477345376, 0.3260247501473047, 0.3260247491471768, 0.32602474784313734, 0.326024764070135, 0.3260247501472229, 0.32602474014841654, 0.32602472421468554, 0.3260247154156733, 0.3260247622014184, 0.32602475145142706, 0.3260247491471768, 0.32602475084615157, 0.326024721944556, 0.32602475623624255, 0.3260247538630357, 0.32602477739470637, 0.3260247595394265, 0.32602474026383826, 0.32602477973367994, 0.32602475512818474, 0.32602472400487337, 0.3260246491382353, 0.326024755897169, 0.3260247536972854, 0.32602472358283724, 0.32602475670568415, 0.3260247592220731, 0.32602475722425744, 0.326024721944556, 0.3260247603685408, 0.32602474784313734, 0.3260247414805924, 0.3260247253024967, 0.32602475014734444, 0.3260247521502342, 0.3260247689255897, 0.32602476304649497, 0.3260247858081173, 0.3260247573325488, 0.3260246266481026, 0.32602475755027044, 0.32602474772755086, 0.32602474772755086, 0.3260247525844769, 0.32602474915404195, 0.3260246467145198, 0.3260247578958655, 0.32602477113910905, 0.3260247470664166, 0.32602475630050676, 0.3260247619586408, 0.32602475537681225, 0.32602476637442834, 0.3260247543685453, 0.32602477957432124, 0.32602477878397923, 0.3260247453845029, 0.3260246707836381, 0.32602472107040187, 0.32602474577932045, 0.3260247603685408, 0.3260246410676194, 0.32602474915404195, 0.32602462167133905, 0.32602472580239766, 0.3260247573325488, 0.3260247521502342, 0.3260247521502342, 0.3260247573325488, 0.32602474772755086, 0.32602463536950865, 0.3260246586363441, 0.32602471651751574, 0.32602472421468554, 0.32602475084615157, 0.32602475966973365, 0.3260247477675808, 0.32602463916400426, 0.326024755898918, 0.3260247603685408, 0.32602474773441603, 0.32602474013924115, 0.32602472124574877, 0.3260247571088357, 0.32602475014718313, 0.32602475542400244, 0.32602475014734444, 0.32602472343243244, 0.3260247612666988, 0.3260247181932271, 0.3260246782018551, 0.3260247603685408, 0.32602474013924115, 0.32602475145829224, 0.3260247491471768, 0.3260247534421344, 0.32602475014734444, 0.326024724009852, 0.32602475014734444, 0.32602475014734444, 0.3260247477345376, 0.3260246439564602, 0.32602473633982054, 0.32602475084615157, 0.3260247152958887, 0.32602475014734444, 0.32602473633982054, 0.32602474026383826, 0.3260247597851554, 0.3260247521502342, 0.32602475640786727, 0.32602472143439526, 0.3260247389591449, 0.326024755898918, 0.32602474261272296, 0.3260247531744119, 0.32602475084615157, 0.3260247573325488, 0.3260246326101955, 0.3260247573296593, 0.32602473868870535, 0.32602475084615157, 0.32602472421468554, 0.32602460958680524, 0.3260246627203917, 0.32602475478087345, 0.3260247465889104, 0.32602475497750055, 0.32602464632905215, 0.3260247562216841, 0.3260246446650313, 0.32602475711146733, 0.32602476057218516, 0.32602472107040187, 0.3260247603685408, 0.3260247603685408, 0.32602474915404195, 0.326024714811954, 0.326024755898918, 0.3260246466999613, 0.32602477973367994, 0.3260246596469765, 0.326024762263341, 0.32602475084619476, 0.3260247603685408, 0.3260247554110295, 0.32602475145142706, 0.32602475953938337, 0.3260246578252057, 0.3260247175107219, 0.3260247149660331, 0.3260247501472229, 0.3260247603685408, 0.32602474261272296, 0.3260247603685408, 0.32602474260354763, 0.3260247495338664, 0.3260247565567992, 0.3260247521502342, 0.326024747727594, 0.3260247578984971, 0.32602475145142706, 0.32602474026383826, 0.3260247573325488, 0.32602475911628087, 0.326024755898918, 0.3260246303497019, 0.32602474026383826, 0.32602477739470637, 0.3260247670732354, 0.3260247154156733, 0.3260247553527302, 0.32602474026383826, 0.32602475953020804, 0.3260247436117516, 0.32602471492896123, 0.3260247787574009, 0.32602471651751574, 0.3260247459160019, 0.3260246285687496, 0.3260247500319227, 0.32602477080055237, 0.3260247787574009, 0.32602475145829224, 0.3260247696341333, 0.32602475014734444, 0.3260247198004139, 0.3260246067786327, 0.32602463207006027, 0.3260247510018976, 0.3260247493706669, 0.3260247597851554, 0.3260246734264526, 0.32602475084615157, 0.32602463765662, 0.3260247521502342, 0.32602476045939505, 0.32602475145829224, 0.32602475115094587, 0.32602477968456683, 0.3260246433650543, 0.3260247493706669, 0.32602472421468554, 0.32602477957432124, 0.3260247521502342, 0.3260246211070451, 0.32602475014734444, 0.3260247558557019, 0.32602477973367994, 0.32602474261272296, 0.32602475145142706, 0.32602475014734444, 0.3260246493828143, 0.32602467682806147, 0.3260247603685408, 0.32602475966973365, 0.3260247465889104, 0.3260247573325488, 0.32602477743625524, 0.32602464141105325, 0.3260247477345376, 0.32602475711146733, 0.3260247558670458, 0.3260247789369813, 0.32602473633982054, 0.32602475966973365, 0.32602475570519207, 0.32602475145142706, 0.32602477743625524, 0.3260247606008134, 0.3260247596698155, 0.32602474915404195, 0.3260246374250395, 0.32602475084615157, 0.32602472421468554, 0.3260246627203917, 0.3260247521502342, 0.3260247521502342, 0.32602475014734444, 0.32602475145829224, 0.32602475084619476, 0.32602474773441603, 0.3260247174961634, 0.3260247148538188, 0.32602474773441603, 0.32602479672603635, 0.32602475014734444, 0.3260247155049952, 0.3260247603685408, 0.3260247491471768, 0.32602477739470637, 0.3260247521502342, 0.32602475284899274, 0.3260247586444978, 0.32602477973367994, 0.3260247535627956, 0.3260247548753728, 0.3260247521502342, 0.32602475481914395, 0.32602463995180836, 0.32602475014734444, 0.32602476893528304, 0.32602474773441603, 0.3260247465889104, 0.32602477973367994, 0.32602475084619476, 0.3260246491382353, 0.32602474260354763, 0.32602474260354763, 0.3260246493828143, 0.3260246413981929, 0.32602463658132697, 0.3260247557419076, 0.326024646329009, 0.3260247612666988, 0.32602475014734444, 0.32602477973367994, 0.326024671981282, 0.3260247534421344, 0.32602463536950865, 0.3260246491382353, 0.3260247603685408, 0.3260246491382353, 0.3260247521502342, 0.3260247491471768, 0.32602475537681225, 0.32602477563414906, 0.32602472588209336, 0.32602474261272296, 0.3260247536792235, 0.3260247491471768, 0.32602474261272296, 0.326024609999402, 0.3260247501472229, 0.32602475257678354, 0.3260247521521961, 0.32602475445644635, 0.32602474026383826, 0.32602474849731006, 0.32602471981760406, 0.3260247495338664, 0.3260247521502342, 0.3260246331377085, 0.32602474261272296, 0.3260247605867436, 0.3260247493706669, 0.3260247573325488, 0.3260247795811466, 0.32602475014718313, 0.3260247573325488, 0.3260247573325488, 0.326024714811954, 0.3260247477530223, 0.3260247603685408, 0.3260247521502342, 0.32602475112396645, 0.3260247521502342, 0.32602474522617597, 0.3260246439564602, 0.3260247790290865, 0.3260247536792235, 0.3260247495338664, 0.3260247574457622, 0.32602475580824347, 0.32602475366466505, 0.3260247564432814, 0.3260247242191626, 0.32602472587946174, 0.32602475014734444, 0.3260247174961634, 0.3260247108032874, 0.32602476285802484, 0.3260246410821779, 0.32602474920448615, 0.32602474026383826, 0.3260247553527302, 0.32602474026383826, 0.3260247521647927, 0.326024632694328, 0.32602475145183196, 0.32602476125983365, 0.3260246491382353, 0.32602462167133905, 0.3260247521502342, 0.32602476057218516, 0.32602474261272296, 0.32602475145829224, 0.32602472107040187, 0.32602475084619476, 0.3260247453782026, 0.32602475733200764, 0.32602475145829224, 0.32602472421468554, 0.32602475323122326, 0.3260247493706669, 0.3260247573325488, 0.3260246698481862, 0.3260247521502342, 0.32602475014726606, 0.32602477973367994, 0.3260247174961634, 0.3260247558670458, 0.3260247558670458, 0.3260247209549801, 0.32602477739466657, 0.3260247521502342, 0.3260247560852701, 0.3260246431892578, 0.32602474773441603, 0.3260247475301433, 0.3260247214489537, 0.32602475966973365, 0.3260247544418879, 0.3260246067786327, 0.32602462167133905, 0.32602475084615157, 0.32602475533817166, 0.32602475711570084, 0.326024755854981, 0.32602465217476945, 0.32602475510221923, 0.3260246308822976, 0.3260247507307333, 0.32602476057218516, 0.32602465217476945, 0.326024751822652, 0.32602477227999377, 0.32602471886270323, 0.32602475079017124, 0.3260247148135395, 0.3260247198004139, 0.3260247154114398, 0.32602474773441603, 0.326024765876545, 0.32602475084619476, 0.3260247573325488, 0.32602475573955925, 0.3260247537309578, 0.3260247493706669, 0.3260247477345376, 0.32602475967236527, 0.326024609999402, 0.32602472276404065, 0.3260247491471768, 0.3260246374250395, 0.32602477739470637, 0.32602476057218516, 0.3260247521502342, 0.3260246308822976, 0.3260247521502342, 0.3260246491382353, 0.326024755898918, 0.326024755229048, 0.32602477739470637, 0.32602477973367994, 0.32602474773441603, 0.3260247573325488, 0.32602475580824347, 0.3260247518117189, 0.3260247573325488, 0.3260247573325488, 0.3260247605867436, 0.32602475014718313, 0.3260247477345376, 0.3260247521502342, 0.3260246493828143, 0.3260247521502342, 0.3260247491471768, 0.32602474013924115, 0.3260247578958655, 0.32602475014734444, 0.32602475145142706, 0.32602475570906014, 0.3260247603685408, 0.326024660940595, 0.32602475582448187, 0.32602477968974297, 0.3260247491471768, 0.3260247603685408, 0.32602475360149313, 0.3260247603685408, 0.3260246733673296, 0.3260247501472229, 0.3260246199037523, 0.32602465217476945, 0.32602475014734444, 0.32602474947922344, 0.326024755898918, 0.32602474026383826, 0.3260247573325488, 0.32602477973367994, 0.3260247553527302, 0.3260247257366829, 0.3260247252956747, 0.32602474947926663, 0.32602474947922344, 0.3260247491471768, 0.32602475744742937, 0.32602475463251035, 0.32602475084619476, 0.32602474261272296, 0.3260247154156733, 0.326024755898918, 0.3260247603685408, 0.32602463963113487, 0.32602476196550595, 0.3260247509475035, 0.3260247569079378, 0.326024724155667, 0.32602474261272296, 0.3260247477345376, 0.3260247491471768, 0.3260246493828143, 0.32602465797101254, 0.3260247691343634, 0.3260247603685408, 0.3260247521502342, 0.32602475394393005, 0.32602477878397923, 0.32602475014734444, 0.3260247521502342, 0.3260247198004139, 0.326024755898918, 0.3260247468623053, 0.3260247603685408, 0.3260247603685408, 0.32602475014734444, 0.3260247564578399, 0.3260246266481026, 0.3260247533032533, 0.3260246455035119, 0.3260247521502342, 0.32602475084619476, 0.326024755898918, 0.3260247573325488, 0.32602475145829224, 0.3260247491471768, 0.32602464483554866, 0.3260246493828143, 0.3260247604446933, 0.32602477577179373, 0.3260247795811466, 0.32602471697664914, 0.32602475145829224, 0.3260246389001797, 0.32602472421468554, 0.3260247603685408, 0.3260247235228253, 0.32602472421468554, 0.3260247534409592, 0.32602463742557486, 0.32602474697102324, 0.32602477957432124, 0.32602474025466294, 0.32602471994794985, 0.326024755898918, 0.3260247595302512, 0.32602474915404195, 0.3260247198693815, 0.32602464550088023, 0.3260247812042354, 0.3260247521502342, 0.32602463207006027, 0.32602474773441603, 0.326024764239179, 0.32602472421468554, 0.32602472421468554, 0.3260247521502342, 0.32602477973367994, 0.32602475014734444, 0.326024755898918, 0.32602475722425744, 0.3260247558573293, 0.326024724155667, 0.3260246578252057, 0.3260247493706669, 0.32602477969034227, 0.32602477080055237, 0.3260247521502342, 0.32602474700133416, 0.3260247521502342, 0.3260247615122969, 0.32602464787173413, 0.32602475084615157, 0.326024724155667, 0.326024755898918, 0.32602475145142706, 0.32602477739470637, 0.3260247486550602, 0.32602475014734444, 0.32602475014734444, 0.32602474984598395, 0.32602475084615157, 0.3260247558670458, 0.3260247514728507, 0.32602478580799565, 0.32602475690563265, 0.3260247212824152, 0.3260247574475112, 0.32602475145829224, 0.3260247558573293, 0.3260247521502342, 0.32602463207006027, 0.3260247171608389, 0.32602475386307883, 0.3260247664318432, 0.326024755854981, 0.32602475145829224, 0.32602464401078385, 0.32602475733200764, 0.32602475733200764, 0.32602474947926663, 0.3260247619586408, 0.32602477969034227, 0.3260247521502342, 0.3260247795811466, 0.32602476045676343, 0.3260246463295934, 0.32602474915404195, 0.3260247525741519, 0.32602474947926663, 0.32602474773441603, 0.32602475014734444, 0.32602475157338706, 0.3260247603685408, 0.32602475722425744, 0.32602475751935545, 0.32602474773441603, 0.3260247521502342, 0.3260247573325488, 0.32602474261272296, 0.3260247514610454, 0.3260247914974066, 0.32602475739598097, 0.32602476057218516, 0.32602474261272296, 0.326024770928718, 0.3260247198693815, 0.32602475014738763, 0.3260247569148461, 0.3260247544418879, 0.3260247531987995, 0.32602475145829224, 0.32602477957257225, 0.3260247531987995, 0.3260247547647026, 0.32602474915404195, 0.32602474026383826, 0.32602475084619476, 0.3260247475304263, 0.32602474026383826, 0.3260247612666988, 0.3260247603685408, 0.32602475014734444, 0.32602474915404195, 0.32602474026383826, 0.32602475014734444, 0.32602475585323204, 0.32602475145142706, 0.32602475085301674, 0.32602464913588697, 0.3260246462626731, 0.3260247242191626, 0.32602474014841654, 0.32602472421468554, 0.3260247612666988, 0.32602474026383826, 0.326024755898918, 0.32602474261272296, 0.3260247592220731, 0.32602474261272296, 0.3260247574475112, 0.32602477957432124, 0.32602477743625524, 0.3260247501473047, 0.32602475966973365, 0.32602474784313734, 0.3260247477345376, 0.3260247521502342, 0.3260247236313001, 0.3260247174961634, 0.32602472951144523, 0.32602474261272296, 0.3260247603754877, 0.3260247573325488, 0.3260247580258457, 0.3260247537309578, 0.32602474261272296, 0.32602474261272296, 0.3260247603685408, 0.32602474947922344, 0.3260246475095119, 0.3260247514610454, 0.32602472343909766, 0.3260247603685408, 0.3260247477345376, 0.3260247544418879, 0.326024755898918, 0.3260247578958655, 0.32602475644334633, 0.32602475084619476, 0.3260247521502342, 0.3260247603685408, 0.3260247789369813, 0.3260246402960527, 0.32602476147095344, 0.32602477973367994, 0.3260247534421344, 0.32602475014734444, 0.32602475145142706, 0.32602475623624255, 0.3260247619586408, 0.3260247465889104, 0.3260246493828143, 0.32602464375359486, 0.32602471991160803, 0.32602474260354763, 0.3260247553435548, 0.3260247521502342, 0.32602475145829224, 0.32602474915404195, 0.32602474475355725, 0.32602474768668643, 0.3260246376420615, 0.32602474773441603, 0.32602475215286586, 0.3260247696341333, 0.32602474261272296, 0.32602467761820547, 0.32602475639325296, 0.3260247603685408, 0.32602461759945794, 0.3260247603685408, 0.3260247604267747, 0.32602471599411154, 0.3260247795811466, 0.32602477738780145, 0.3260247603685408, 0.32602467149826414, 0.3260247797482384, 0.3260247493706669, 0.32602474784313734, 0.3260247216914476, 0.3260247154156733, 0.3260247186507296, 0.3260247574457622, 0.3260247580258457, 0.32602477192178175, 0.3260247521502342, 0.32602475316523655, 0.3260247491471768, 0.3260247595394265, 0.32602474707939694, 0.32602475122742736, 0.3260247521502342, 0.32602476637442834, 0.3260247491471768, 0.32602464551807037, 0.32602477056171886, 0.32602850712349063, 0.32602464787173413, 0.3260247603685408, 0.3260246376420615, 0.3260247500319227, 0.32602464134009146, 0.32602472119750525, 0.32602477973367994, 0.326024753824634, 0.32602474026383826, 0.326024755898918, 0.3260247493706669, 0.32602475014734444, 0.326024719935385, 0.32602463850672053, 0.3260247620411711, 0.32602471876615136, 0.3260247573325488, 0.3260247603685408, 0.3260247534421344, 0.3260247521502342, 0.32602474261272296, 0.3260247521502342, 0.3260247501472229, 0.3260246391785627, 0.3260247478430544, 0.32602463270888654, 0.3260247493706669, 0.32602465337292413, 0.3260247574457622, 0.3260247174961634, 0.3260247493638017, 0.32602475145829224, 0.326024755898918, 0.3260247691370745, 0.3260247491471768, 0.326024755898918, 0.3260247477529792, 0.3260247575217038, 0.32602476221597687, 0.326024755898918, 0.3260247571088357, 0.3260247493706669, 0.32602472580239766, 0.32602475112396645, 0.32602471737249306, 0.32602475014734444, 0.32602477878397923, 0.3260247521502342, 0.32602477973367994, 0.3260247511363874, 0.3260247603685408, 0.32602475084615157, 0.3260247573325488, 0.32602466822392573, 0.3260247689255897, 0.32602475585323204, 0.32602472421468554, 0.3260247603685408, 0.32602474026383826, 0.3260247491471768, 0.32602472399569804, 0.3260246578252057, 0.32602474915404195, 0.32602477969209126, 0.3260246279898971, 0.3260247495767828, 0.32602464713522333, 0.3260246700522788, 0.3260247501472229, 0.3260247670732354, 0.3260247603685408, 0.3260246308158401, 0.32602471833641083, 0.3260247603685408, 0.32602477739470637, 0.3260247437555911, 0.3260246500816646, 0.3260247525398538, 0.326024755898918, 0.3260247124109457, 0.3260247493706669, 0.32602475084619476, 0.3260247478430544, 0.32602474026383826, 0.32602474915404195, 0.3260246308876808, 0.32602474947926663, 0.32602477641769173, 0.3260247501472229, 0.32602463897757217, 0.32602475084619476, 0.3260247603685408, 0.3260246487142085, 0.3260247602674982, 0.32602475014738763, 0.3260247550953541, 0.32602471716043435, 0.3260247477345376, 0.32602477968974297, 0.32602477968974297, 0.32602477985831513, 0.326024753824634, 0.3260247515278722, 0.3260247478429726, 0.32602474784313734, 0.3260248125041391, 0.32602475014738763, 0.3260247414805924, 0.32602474014841654, 0.32602477739466657, 0.32602474014841654, 0.3260247495767828, 0.32602475112396645, 0.32602475570906014, 0.3260246466999613, 0.32602474261272296, 0.32602474915404195, 0.32602474915404195, 0.32602478057867296, 0.32602461911044, 0.3260247521502342, 0.326024759553985, 0.3260247589672433, 0.32602475084619476, 0.326024755854981, 0.32602472421468554, 0.3260247493706669, 0.32602472421468554, 0.32602475953938337, 0.32602475014734444, 0.3260246439564602, 0.3260247558573293, 0.3260247521502342, 0.326024755898918, 0.32602474773441603, 0.32602474784313734, 0.326024755898918, 0.3260247251129255, 0.32602477973367994, 0.32602476043426787, 0.3260247586444978, 0.32602475145142706, 0.3260247235228253, 0.326024721944556, 0.32602475014734444, 0.3260247465889104, 0.3260247573325488, 0.3260247789369813, 0.3260246409534017, 0.326024779687994, 0.3260247477012449, 0.32602472496415913, 0.32602474261272296, 0.326024779687994, 0.32602474915404195, 0.3260247603685408, 0.3260247619586408, 0.3260247569201911, 0.3260247214019524, 0.32602464744910215, 0.32602476196550595, 0.3260247573325488, 0.32602474784313734, 0.3260247491471768, 0.3260247540891243, 0.3260246387779268, 0.3260247491471768, 0.32602472421468554, 0.3260247521502342, 0.3260247574475112, 0.32602472421468554, 0.32602473633982054, 0.32602475145142706, 0.3260247521502342, 0.3260247525430735, 0.32602474026383826, 0.32602475014734444, 0.32602478569269555, 0.3260247603685408, 0.3260247493706669, 0.32602472343243244, 0.3260246410821779, 0.32602475084615157, 0.32602477739470637, 0.3260247603685408, 0.3260247595447665, 0.3260246455035119, 0.3260247154114398, 0.32602475814635806, 0.32602472421468554, 0.3260247477345376, 0.3260247603685408, 0.3260246439564602, 0.3260247573325488, 0.3260247473116261, 0.326024755898918, 0.32602471915704556, 0.3260247528417966, 0.3260246308731223, 0.3260247501472229, 0.3260247558551026, 0.32602474026383826, 0.32602475722425744, 0.3260247148581739, 0.3260247557160469, 0.3260247603685408, 0.32602472421468554, 0.3260247558988782, 0.3260247521502342, 0.3260247595448097, 0.3260246480218703, 0.326024755854981, 0.32602474915404195, 0.3260247155079916, 0.3260247551308164, 0.326024755898918, 0.32602472421468554, 0.3260247712298398, 0.3260247560377956, 0.32602474026383826, 0.32602477973367994, 0.3260247603685408, 0.32602472421468554, 0.32602475145142706, 0.32602464141105325, 0.3260246627203917, 0.32602475014734444, 0.32602475145183196, 0.32602475639833245, 0.3260247603685408, 0.32602475162888794, 0.3260247599142584, 0.3260247175107219, 0.3260247619586408, 0.3260247603685408, 0.3260246698481862, 0.326024762356776, 0.32602475084615157, 0.3260247491471768, 0.32602475145829224, 0.3260247573325488, 0.326024721944556, 0.32602472124574877, 0.32602475014734444, 0.3260247148581739, 0.3260247573325488, 0.326024755898918, 0.32602471651751574, 0.3260246475095119, 0.32602475145142706, 0.3260247493706669, 0.3260246698481862, 0.3260247511252523, 0.32602476044246653, 0.32602476823100884, 0.3260247603685408, 0.3260247603685408, 0.32602471550803136, 0.32602475966973365, 0.3260247129910538, 0.32602475445648954, 0.32602475145829224, 0.3260247493706669, 0.32602474249730123, 0.3260246774939559, 0.3260247478430544, 0.32602475953938337, 0.3260247154156733, 0.3260246099994418, 0.32602463270888654, 0.32602475711146733, 0.32602474260354763, 0.3260246439564602, 0.3260246476375742, 0.32602475956261956, 0.3260247595394265, 0.3260247612666988, 0.32602477739470637, 0.3260247573325488, 0.32602472116707526, 0.3260247595448097, 0.3260247712298398, 0.3260247528239345, 0.3260247571088357, 0.3260247573325488, 0.3260247521502342, 0.32602474261272296, 0.3260247573325488, 0.3260247491471768, 0.3260246308158401, 0.3260247573325488, 0.3260247242191626, 0.32602472143439526, 0.3260247494792269, 0.32602475145829224, 0.32602462167133905, 0.3260247603685408, 0.32602475014734444, 0.32602464554656074, 0.32602475014734444, 0.32602475967236527, 0.32602475722425744, 0.3260247476887532, 0.3260247521502342, 0.32602474915404195, 0.32602474772755086, 0.3260247153021695, 0.32602472421468554, 0.32602475791042396, 0.32602475450822377, 0.32602471584636533, 0.32602475514274326, 0.326024753824634, 0.32602461282657413, 0.32602477739466657, 0.32602474914980845, 0.32602475084619476, 0.32602475722425744, 0.32602461989154213, 0.32602477640851635, 0.32602464375359486, 0.32602475360149313, 0.32602477957432124, 0.32602477640851635, 0.3260247603685408, 0.32602471043015546, 0.32602474773441603, 0.3260246375181332, 0.32602475162202277, 0.32602472421468554, 0.3260247510018976, 0.3260247485933133, 0.3260246514759621, 0.32602463876336835, 0.32602474784138835, 0.3260247514541803, 0.32602472421468554, 0.32602471678340794, 0.32602472343243244, 0.3260247573325488, 0.32602475250629087, 0.32602471043015546, 0.32602477091415955, 0.32602477973367994, 0.32602475732961955, 0.32602463325527903, 0.32602472421468554, 0.3260247477345376, 0.32602475573955925, 0.3260247603685408, 0.32602477640851635, 0.3260247493706669, 0.3260247531744119, 0.3260247573325488, 0.32602477968974297, 0.32602474915404195, 0.32602460413260564, 0.32602460676407424, 0.3260247558574509, 0.32602474915404195, 0.3260247586444978, 0.32602472421468554, 0.32602477640851635, 0.3260247389591449, 0.32602477739466657, 0.32602472421468554, 0.32602475722425744, 0.32602472421468554, 0.32602462168350604, 0.326024755898918, 0.326024755898918, 0.3260247495767828, 0.3260247273502515, 0.32602474915404195, 0.32602475512818474, 0.3260247531744119, 0.32602472421468554, 0.32602475014734444, 0.32602474915404195, 0.32602477640851635, 0.3260247197358978, 0.3260247171024867, 0.32602475014734444, 0.32602475014734444, 0.32602477973367994, 0.3260247603685408, 0.3260247508047297, 0.3260247573325488, 0.32602477973367994, 0.32602475145829224, 0.32602472421468554, 0.3260247389591449, 0.3260247833884455, 0.3260247521502342, 0.32602474915404195, 0.32602475215286586, 0.3260247531744119, 0.3260247159946959, 0.32602477969209126, 0.32602474772755086, 0.32602477640851635, 0.3260246199037523, 0.3260247465889104, 0.3260247573325488, 0.3260247573325488, 0.3260247231698475, 0.3260247521502342, 0.32602474772755086, 0.3260247603685408, 0.32602475145829224, 0.32602472421468554, 0.326024755898918, 0.32602474915404195, 0.3260247493706669, 0.3260247571088357, 0.3260247495073471, 0.32602472421468554, 0.3260247191668093, 0.3260246308876808, 0.3260247544418879, 0.32602474867991055, 0.3260247521502342, 0.32602465326262403, 0.32602474773441603, 0.32602461989154213, 0.32602464550088023, 0.32602477739466657, 0.3260247573325488, 0.3260247521502342, 0.3260247521502342, 0.3260247605748168, 0.32602477640851635, 0.3260247197358978, 0.32602472421468554, 0.32602463981103597, 0.3260247603685408, 0.32602475966973365, 0.32602474772755086, 0.32602474784138835, 0.32602460996583904, 0.32602474915404195, 0.32602475014734444, 0.32602477640851635, 0.3260247521502342, 0.3260246389001797, 0.32602477640851635, 0.3260247569148029, 0.3260247521502342, 0.3260246586363441, 0.3260247198004139, 0.32602477640851635, 0.32602477640851635, 0.32602477973367994, 0.3260247494792269, 0.32602472421468554, 0.3260247257366829, 0.32602477640851635, 0.3260247518810331, 0.32602477973367994, 0.32602474772755086, 0.32602472421468554, 0.3260247514541803, 0.3260247789369813, 0.3260246476375742, 0.3260247521502342, 0.32602475082475896, 0.3260246414638591, 0.32602475145829224, 0.32602475523075725, 0.32602472421468554, 0.32602477640851635, 0.3260247521502342, 0.3260247516396798, 0.3260247573325488, 0.3260246175872909, 0.32602472421468554, 0.32602475224508226, 0.3260247235228253, 0.3260247573325488, 0.326024755898918, 0.3260247493706669, 0.3260247548045854, 0.3260246610661238, 0.3260247491471768, 0.3260246389501677, 0.3260246138796934, 0.3260247475304263, 0.3260247492759928, 0.326024779687994, 0.32602464626271627, 0.32602474365351997, 0.326024755898918, 0.32602460958680524, 0.32602475194736896, 0.3260247595447665, 0.3260247475304263, 0.3260247802926018, 0.32602476045676343, 0.32602475691245464, 0.32602466989234496, 0.3260247186507296, 0.3260247614563518, 0.3260247557159253, 0.3260247515029266, 0.3260246441221744, 0.3260247603685408, 0.3260247795811466, 0.32602474773441603, 0.3260247186507296, 0.3260247603685408, 0.3260247521502342, 0.3260247534421344, 0.3260247569201911, 0.3260247597851554, 0.32602477878397923, 0.3260247491471768, 0.3260247521502342, 0.32602466989234496, 0.3260247493706669, 0.32602475084619476, 0.32602477739466657, 0.32602471529592847, 0.32602474947922344, 0.3260247573325488, 0.3260261378366702], "out_median": 1.5896560695815505, "secs": 22.8}
{"repo": "state-spaces/mamba2-1.3b", "tie": null, "vocab_cfg": 50277, "arch": null, "error": "HTTP 404", "secs": 0.4}
{"repo": "state-spaces/mamba2attn-2.7b", "tie": null, "vocab_cfg": 50277, "arch": null, "error": "HTTP 404", "secs": 0.4}
{"repo": "JetBrains/Mellum2-12B-A2.5B-Base", "tie": false, "vocab_cfg": 98304, "arch": "MellumForCausalLM", "emb_name": "model.embed_tokens.weight", "V": 98304, "H": 2304, "dtype": "BF16", "emb": {"median_l2": 1.10841357605169, "min_l2": 0.0001352570040693183, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 47, "n_weak_1e-2med": 49, "n_nonfinite": 0}, "emb_weak_ids": [27, 28, 29, 30, 31, 32, 33, 34, 159, 160, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 15806, 15807, 26237, 32504, 33194, 44668, 44688, 48890, 49576, 49769, 51042, 58517, 68128, 73930, 74289, 74290, 74291, 74579, 75320, 76220, 76486, 79081, 92253, 93497, 93925, 95164], "emb_weak_l2": [0.00014214002639750172, 0.0001418643709461754, 0.00013860023079914855, 0.0001405947481412983, 0.00014011932741739373, 0.00014160535252209092, 0.00013915374144197627, 0.0001423185611825834, 0.0001397173749272737, 0.00013820229828717903, 0.0001399637910872015, 0.00013758857754005575, 0.0001428976139396313, 0.00013607222719409383, 0.0001418460953861163, 0.00013748662806341375, 0.00014068707372685485, 0.00014133688674705213, 0.00014105077581831051, 0.00013983419275915128, 0.000141735682040015, 0.00013757344589913228, 0.000140367056498442, 0.00014334466513017154, 0.00013702073322111377, 0.00013969385848529469, 0.0006775354987092085, 0.00014174182774732947, 0.00014069995652578337, 0.00013808742411510234, 0.00013789724269394244, 0.00014254957004577386, 0.00013761119141837713, 0.00014386882412327013, 0.00014001873504409512, 0.00014232020510392972, 0.00013806895908969827, 0.00014143517377387317, 0.00017145564234303303, 0.00014202339129222027, 0.0001407979692479458, 0.00014121591074898944, 0.00021975781987323013, 0.0001352570040693183, 0.00013977417895623775, 0.00014183802312975073, 0.0001408607233195782], "out_name": "lm_head.weight", "out": {"median_l2": 1.3224109525427319, "min_l2": 0.4247729692225988, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "out_l2_at_weak": [0.4249546491484281, 0.4249560647511404, 0.42494972685662424, 0.4249684679350788, 0.4249672586228202, 0.42496134148841075, 0.4249553128297293, 0.42496174431133876, 0.42495043030413615, 0.4249670154692878, 0.4249635960473348, 0.42495017113751676, 0.42495900105617607, 0.42496256184593756, 0.4249546272176633, 0.42496234914248737, 0.4249588871955656, 0.42494961283030697, 0.4249543796871535, 0.4249481231243553, 0.4249470753484591, 0.42495455336846016, 0.4249581289715882, 0.42495237046215845, 0.4249489738356289, 0.4249528283758499, 0.4248911831799165, 0.42494879826972737, 0.42496295382406335, 0.42495586125909285, 0.4249550781071388, 0.4249610230344093, 0.424955274028494, 0.42496233330216565, 0.4249686195740543, 0.4249517635645886, 0.42496391869810457, 0.4249447923557517, 0.42494361094767963, 0.4249632080720293, 0.42495329251986963, 0.4249713797879391, 0.42494817004638846, 0.4249684200493817, 0.4249516875166397, 0.42495283188401006, 0.42496558042033256], "out_median": 1.3224109525427319, "secs": 15.2}


==> anc/embscan/gated.txt <==
ibm-granite/granite-4.0-h-tiny
ibm-granite/granite-4.0-h-small
ibm-granite/granite-4.0-h-micro
ibm-granite/granite-4.0-h-350m
ibm-granite/granite-4.0-h-1b
ai21labs/AI21-Jamba-Reasoning-3B
ai21labs/AI21-Jamba2-3B
ai21labs/Jamba-v0.1
ai21labs/AI21-Jamba2-Mini
ai21labs/AI21-Jamba-Mini-1.7
Zyphra/Zamba2-1.2B-instruct
Zyphra/Zamba2-7B-Instruct
Zyphra/Zamba2-2.7B
Qwen/Qwen3.8-Flash-Next
Qwen/Qwen3-Coder-Next
Qwen/Qwen3-Next-80B-A3B-Instruct
MiniMaxAI/MiniMax-H3
MiniMaxAI/MiniMax-M1-40k
MiniMaxAI/MiniMax-Text-01-hf
MiniMaxAI/MiniMax-M3
LiquidAI/LFM2.5-1.2B-Instruct
LiquidAI/LFM2.5-2.6B
LiquidAI/LFM2.5-350M
nvidia/Hymba-1.5B-Base
ibm-ai-platform/Bamba-9B-v2
microsoft/Phi-4-mini-flash-reasoning
tiiuae/Falcon-H1-3B-Instruct
tiiuae/Falcon-H1-0.5B-Base
tiiuae/Falcon-H1-34B-Instruct
tiiuae/Falcon-H1-1.5B-Deep-Instruct
tiiuae/Falcon-H1-7B-Instruct
RWKV/RWKV7-G1k-2.9B-20260930
fla-hub/rwkv7-1.5B-world
moonshotai/Kimi-Linear-48B-A3B-Base
nvidia/Nemotron-H-56B-Base-8K
nvidia/Nemotron-H-8B-Reasoning-128K
nvidia/Nemotron-H-4B-Instruct-128K
nvidia/NVIDIA-Nemotron-3-Nano-30B-A3B-BF16
nvidia/NVIDIA-Nemotron-3-Super-120B-A12B-BF16
nvidia/NVIDIA-Nemotron-3-Ultra-550B-A55B-BF16
nvidia/NVIDIA-Nemotron-3.5-Lightning-30B-A3B-BF16
inclusionAI/Ring-mini-linear-2.0
inclusionAI/Ring-flash-linear-2.0
state-spaces/mamba2-1.3b
state-spaces/mamba2attn-2.7b
JetBrains/Mellum2-12B-A2.5B-Base


==> anc/embscan/gated_reach.json <==
[
 {
  "repo": "ai21labs/Jamba-v0.1",
  "V": 65536,
  "H": 4096,
  "tie": false,
  "median": 0.6088490131597235,
  "n_weak": 1655,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 1.2582866630603307,
  "examples": []
 },
 {
  "repo": "ai21labs/AI21-Jamba2-Mini",
  "V": 65536,
  "H": 4096,
  "tie": false,
  "median": 0.5910163482880756,
  "n_weak": 1477,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 1.2191452160547402,
  "examples": []
 },
 {
  "repo": "Qwen/Qwen3-Next-80B-A3B-Instruct",
  "V": 151936,
  "H": 2048,
  "tie": false,
  "median": 0.8900308719652886,
  "n_weak": 1,
  "n_reach_weak": 1,
  "n_reach_tiny": 0,
  "out_median": 1.1916819741518065,
  "examples": [
   [
    88372,
    "useRalative",
    6.041694786685898e-05,
    0.4139163963990662
   ]
  ]
 },
 {
  "repo": "ibm-ai-platform/Bamba-9B-v2",
  "V": 128256,
  "H": 4096,
  "tie": false,
  "median": 0.4615552716400443,
  "n_weak": 333,
  "n_reach_weak": 72,
  "n_reach_tiny": 61,
  "out_median": 1.6684869930802098,
  "examples": [
   [
    58508,
    ":-------------</",
    0.000156402587890625,
    1.3902395995086572
   ],
   [
    79883,
    "\tTokenNameIdentifier",
    0.0,
    1.3903101230708645
   ],
   [
    80370,
    " ForCanBeConvertedToF",
    0.0,
    1.3903055779457318
   ],
   [
    85069,
    "PostalCodesNL",
    0.0,
    1.3902924145269075
   ],
   [
    85071,
    "$PostalCodesNL",
    0.0,
    1.390288184072362
   ],
   [
    89475,
    "elementGuidId",
    0.0,
    1.390344916679053
   ],
   [
    98100,
    "(stypy",
    0.0,
    1.3903897597820973
   ],
   [
    103003,
    "аракт",
    0.0,
    1.3903831309397816
   ],
   [
    105356,
    ".:.:.:.:.:.:.:.:",
    0.0,
    1.3904212350963647
   ],
   [
    106920,
    "rodní",
    0.00034331812313221824,
    1.3904271301655589
   ],
   [
    107658,
    "итися",
    0.0,
    1.3904155096843553
   ],
   [
    108653,
    "átky",
    0.0,
    1.3904376025598917
   ],
   [
    108918,
    "алася",
    0.0,
    1.3904434954182774
   ],
   [
    109045,
    "krvldkf",
    0.0,
    1.3904390724775957
   ],
   [
    109046,
    " eoqkrvldkf",
    0.0,
    1.3904477678340201
   ],
   [
    109744,
    "acaktır",
    0.0,
    1.3904409196368832
   ],
   [
    110024,
    " CLIIIK",
    1.9073486328125e-05,
    1.3904167223986708
   ],
   [
    110043,
    "еристи",
    0.0,
    1.3904218443821792
   ],
   [
    110150,
    "átku",
    0.0,
    1.3904216841693695
   ],
   [
    111067,
    "ıldığı",
    0.0,
    1.39043603332233
   ],
   [
    112063,
    "кадем",
    0.0,
    1.3904175099256428
   ],
   [
    112162,
    "уватися",
    0.0,
    1.3904047722448543
   ],
   [
    112692,
    "▍▍▍▍▍▍▍▍",
    0.0002591725378001712,
    1.3904158009619543
   ],
   [
    113234,
    "uştur",
    0.0,
    1.3904129564246586
   ],
   [
    113689,
    "・━・━",
    0.0,
    1.3904186166186032
   ],
   [
    113983,
    "acılık",
    0.00013657462387535604,
    1.3904443862476312
   ],
   [
    114091,
    "üslüman",
    0.0,
    1.390442162051107
   ],
   [
    114185,
    "ımsız",
    0.0,
    1.3904407930494935
   ],
   [
    114540,
    " воздейств",
    0.0,
    1.3904344375568838
   ],
   [
    115105,
    " 神马收录",
    0.0,
    1.3904205499290354
   ],
   [
    115216,
    "ючись",
    0.0,
    1.3904258265952079
   ],
   [
    115614,
    "ujících",
    0.0,
    1.3904285633174254
   ],
   [
    115944,
    " vzdál",
    0.00037383847888479925,
    1.3904496973921299
   ],
   [
    117098,
    " зазнач",
    0.0,
    1.3904212128610092
   ],
   [
    117929,
    " вихов",
    0.0,
    1.390423865825281
   ],
   [
    118260,
    "ávací",
    0.0,
    1.3904320165678845
   ],
   [
    118313,
    " 노출등록",
    0.0,
    1.3904399891454824
   ],
   [
    118508,
    "ávající",
    0.0,
    1.3904395579301838
   ],
   [
    118805,
    "дивиду",
    0.0,
    1.390422835070829
   ],
   [
    120325,
    " дозвол",
    0.0,
    1.390405698837126
   ]
  ]
 },
 {
  "repo": "tiiuae/Falcon-H1-3B-Instruct",
  "V": 65537,
  "H": 2560,
  "tie": false,
  "median": 20.133236512471,
  "n_weak": 379,
  "n_reach_weak": 67,
  "n_reach_tiny": 52,
  "out_median": 15.625603966444169,
  "examples": [
   [
    5700,
    " өнг",
    0.008154677193732546,
    7.9851737835227725
   ],
   [
    15402,
    " ӨНГӨ",
    2.6141057841490643e-14,
    7.974553475545307
   ],
   [
    20496,
    " өнгийг",
    2.634416543536015e-14,
    7.9738447210218055
   ],
   [
    23345,
    "РУУЛ",
    0.0066588488327520194,
    7.971561405286572
   ],
   [
    23354,
    " тайвшру",
    2.585568277854245e-14,
    7.973235692215182
   ],
   [
    26216,
    " 동영상영역",
    2.5537373454005323e-14,
    7.970498156098892
   ],
   [
    27401,
    " нөлөөлдөг",
    0.0004312569669762404,
    7.967678459037899
   ],
   [
    27405,
    "РУУЛНА",
    2.6634917434721628e-14,
    7.968219582396906
   ],
   [
    29676,
    " százal",
    2.545129894041212e-14,
    7.957745575460739
   ],
   [
    33706,
    " хүүхдийг",
    4.762779831470504e-09,
    7.955436215812326
   ],
   [
    33727,
    " итгэ",
    0.005524914430073234,
    7.957026003798214
   ],
   [
    33753,
    "дуулдаг",
    2.4879488105570274e-14,
    7.9552475370433084
   ],
   [
    33759,
    " өрөөний",
    2.613169156500901e-14,
    7.957196235199045
   ],
   [
    33760,
    " тайвшруулах",
    2.5780508874102872e-14,
    7.961559213671425
   ],
   [
    33761,
    " өнгөний",
    2.6099490950749897e-14,
    7.961882249434021
   ],
   [
    33767,
    "เริ่มต้นแทงบอลออนไลน์",
    2.6536831736684767e-14,
    7.955937479992247
   ],
   [
    33768,
    " TĂCN",
    2.660061031795711e-14,
    7.958677133073904
   ],
   [
    33769,
    " ЧАДВАР",
    2.5978559650785787e-14,
    7.959571059624063
   ],
   [
    33880,
    " ԱՐՄԵՆ",
    1.4430992803373429e-06,
    7.956711677966464
   ],
   [
    33889,
    "ՊՐԵՍ",
    2.5723247662634012e-14,
    7.957628223885857
   ],
   [
    33895,
    " ԱՐՄԵՆՊՐԵՍ",
    0.0014467273956036222,
    7.957543783143879
   ],
   [
    34070,
    " գործակալություն",
    1.6021347112316623e-05,
    7.961683075757272
   ],
   [
    40349,
    "Metbuat",
    2.6947728989097848e-14,
    7.954555803113333
   ],
   [
    43076,
    "）<|",
    2.6012676220294853e-14,
    7.964447106590498
   ],
   [
    44075,
    "_)->[{",
    2.6418961338971083e-14,
    7.958364617905458
   ],
   [
    45042,
    " бууру",
    0.003273032275594863,
    7.962492288034489
   ],
   [
    45151,
    "Хүүхдийн",
    0.0010555240450467421,
    7.9642626274293375
   ],
   [
    45178,
    "ӨВЛ",
    2.6332794282907945e-14,
    7.9642695550676885
   ],
   [
    45237,
    "влөр",
    2.5803951750350568e-14,
    7.955757109905835
   ],
   [
    45242,
    " хүүхдэд",
    2.550316636595655e-14,
    7.962293454380178
   ],
   [
    45278,
    " анхаарал",
    6.00503655297598e-09,
    7.964040380940623
   ],
   [
    45283,
    "лангуяа",
    0.010227537736616702,
    7.960122272316499
   ],
   [
    45289,
    " чадварыг",
    5.631032293887754e-06,
    7.958529621376437
   ],
   [
    45296,
    " зүрхний",
    2.5634905867609044e-14,
    7.961129768817454
   ],
   [
    45303,
    " тохиром",
    2.547384727744085e-14,
    7.964181961422184
   ],
   [
    45313,
    " АНХААР",
    2.5948298797207968e-14,
    7.960869416151482
   ],
   [
    45315,
    " итгэх",
    1.3402508462954436e-09,
    7.954296420770787
   ],
   [
    45324,
    " үзүүлдэг",
    2.581175544465163e-14,
    7.959949108360495
   ],
   [
    45325,
    " АНХААРАЛ",
    2.6066083937884238e-14,
    7.961542698844975
   ],
   [
    45333,
    " ягаан",
    0.0030222379511998755,
    7.963298117823545
   ]
  ]
 },
 {
  "repo": "tiiuae/Falcon-H1-0.5B-Base",
  "V": 32784,
  "H": 1024,
  "tie": false,
  "median": 11.230533885062318,
  "n_weak": 376,
  "n_reach_weak": 40,
  "n_reach_tiny": 30,
  "out_median": 5.559612894941799,
  "examples": [
   [
    7217,
    "eccpars",
    2.4522940685620574e-22,
    2.4526767209326517
   ],
   [
    7871,
    "Xferred",
    0.005640235829270963,
    2.4546675415536403
   ],
   [
    10022,
    " yeccpars",
    5.844049155712128e-08,
    2.449405871118794
   ],
   [
    11577,
    " xqerl",
    7.696897373478372e-06,
    2.4518710594450557
   ],
   [
    12901,
    "yeccpars",
    5.844049155712128e-08,
    2.454717288198861
   ],
   [
    13148,
    " TAbmes",
    2.3964734759052316e-22,
    2.4546243042940596
   ],
   [
    15396,
    " ПАДЕЖ",
    0.00010371245845289282,
    2.4532453642767713
   ],
   [
    15544,
    "Brlens",
    2.154016338136245e-06,
    2.4552500829474773
   ],
   [
    16170,
    "eccgoto",
    2.482884912425646e-22,
    2.45199200006341
   ],
   [
    16511,
    " СУЩЕСТВИТЕЛЬНОЕ",
    1.1205673217773438e-05,
    2.4530549403935167
   ],
   [
    18543,
    "yeccgoto",
    2.4705879641364846e-22,
    2.4559014691088676
   ],
   [
    18582,
    "ИТИВ",
    8.066464163292153e-17,
    2.4522722287664296
   ],
   [
    18757,
    " ИНФИНИТИВ",
    0.00010427216139653257,
    2.4522020379886844
   ],
   [
    18898,
    " TFHIR",
    5.305661282568094e-16,
    2.4518192273272197
   ],
   [
    19061,
    "_)->[{",
    2.49118197661608e-22,
    2.4532722866202903
   ],
   [
    21379,
    "РИЛАГАТЕЛЬНОЕ",
    2.35741026699543e-09,
    2.45378471905775
   ],
   [
    21599,
    "ОВЕРШ",
    2.434416265155692e-22,
    2.4484993546467773
   ],
   [
    21926,
    "newcontextvar",
    3.594905138015747e-07,
    2.453087950697589
   ],
   [
    22275,
    " ПРИЛАГАТЕЛЬНОЕ",
    1.1205673217773438e-05,
    2.4514451924299983
   ],
   [
    23525,
    "\")->{\"",
    2.451005982073372e-13,
    2.4527040471631336
   ],
   [
    23709,
    "TFhir",
    5.30825383648903e-16,
    2.451106414824235
   ],
   [
    24439,
    "FFEEEEFFEEEE",
    2.600795788723583e-22,
    2.45531256275916
   ],
   [
    24573,
    "FFEEAC",
    1.0302869668521453e-13,
    2.452936236804808
   ],
   [
    25479,
    " НАКЛОН",
    2.430277313169063e-22,
    2.4505789358131054
   ],
   [
    25497,
    " НАКЛОНЕНИЕ",
    2.370209568507862e-22,
    2.4552128793551438
   ],
   [
    26600,
    "DDDDDSS",
    2.376784618096279e-22,
    2.453248232576896
   ],
   [
    26671,
    "advbigram",
    2.554841892282912e-22,
    2.4535864848184823
   ],
   [
    26825,
    "\t\t\t\t\t\t\t\t\t\t\r\n\t\t\t\t\t\t\t\t\t\t\r\n\t\t\t\t\t\t\t\t\t\t\r\n\t\t\t\t\t\t\t\t\t\t\r\n",
    2.361953279380687e-22,
    2.449976379029228
   ],
   [
    28905,
    "ИЗЪЯВ",
    2.427395325164345e-22,
    2.455545188661685
   ],
   [
    28921,
    "DDDWWWW",
    4.246830940246582e-07,
    2.4529181782762297
   ],
   [
    29374,
    "MACROINCREMENTED",
    2.5673623453219135e-22,
    2.453760122942391
   ],
   [
    29899,
    "DDDDDWW",
    2.4951651938374676e-22,
    2.4534041205795214
   ],
   [
    31378,
    " ЛИЦО",
    0.0079345703125,
    2.453351183040919
   ],
   [
    31781,
    "advbigramleft",
    2.421251338236356e-22,
    2.451048975910363
   ],
   [
    32140,
    "\trhoarr",
    2.4449933426924976e-22,
    2.455068186356766
   ],
   [
    32318,
    " СОВЕРШ",
    0.006796098842294334,
    2.4527920737959334
   ],
   [
    32354,
    "CPVCS",
    0.00933837890625,
    2.4543584697406837
   ],
   [
    32475,
    "DDDDDDSS",
    1.5187499866051812e-19,
    2.4535807371703857
   ],
   [
    32739,
    "ЕСОВЕРШ",
    2.490341696928018e-22,
    2.4537264161135184
   ],
   [
    32740,
    "SSSSSDD",
    2.388924543466663e-22,
    2.452109146961859
   ]
  ]
 },
 {
  "repo": "tiiuae/Falcon-H1-34B-Instruct",
  "V": 261120,
  "H": 5120,
  "tie": false,
  "median": 55.22927161569211,
  "n_weak": 1324,
  "n_reach_weak": 394,
  "n_reach_tiny": 309,
  "out_median": 29.388223252338435,
  "examples": [
   [
    6212,
    " өнг",
    0.00013341557044997926,
    14.627092683218264
   ],
   [
    23866,
    " тайвшру",
    1.5410504335070442e-07,
    14.649627573865823
   ],
   [
    27917,
    "РУУЛНА",
    1.3245200938110255e-14,
    14.652002384931182
   ],
   [
    30188,
    " százal",
    0.004547083861369585,
    14.642827042237595
   ],
   [
    34252,
    " мэдрэмж",
    0.008117070595085596,
    14.639887422950096
   ],
   [
    34265,
    "дуулдаг",
    1.944991430492149e-10,
    14.6387976335685
   ],
   [
    34271,
    " өрөөний",
    0.00952365835906416,
    14.639434058894397
   ],
   [
    34272,
    " тайвшруулах",
    0.002431649508996979,
    14.634660249215152
   ],
   [
    34279,
    "เริ่มต้นแทงบอลออนไลน์",
    1.3241446200229935e-14,
    14.64075177997471
   ],
   [
    34401,
    "ՊՐԵՍ",
    0.0024224979614637003,
    14.6335743299604
   ],
   [
    44587,
    "_)->[{",
    1.3130522503361987e-14,
    14.639529435467576
   ],
   [
    45749,
    "влөр",
    0.0005456961457202627,
    14.633517865769505
   ],
   [
    45850,
    " түрэм",
    0.010577103775404889,
    14.626777802632326
   ],
   [
    45857,
    " ТӨВЛ",
    1.3151812835048364e-14,
    14.630927072884576
   ],
   [
    45860,
    " ТӨВЛӨР",
    1.3554145700991525e-14,
    14.633045587469228
   ],
   [
    45861,
    " уцаар",
    1.3262343258221072e-14,
    14.629285888203677
   ],
   [
    45868,
    " การเล่นพนันออนไลน์",
    0.016991605419843982,
    14.636350674455393
   ],
   [
    45869,
    " และลูกค้า",
    1.3351161411850952e-14,
    14.631110125493763
   ],
   [
    45873,
    "อย่างที่ได้",
    1.665393210143611e-05,
    14.632446686214253
   ],
   [
    45878,
    "ABETWINS",
    1.3417060003071414e-14,
    14.629506665770899
   ],
   [
    45879,
    " ЧАДВАРЫГ",
    1.3176744929293494e-14,
    14.63092996771237
   ],
   [
    45882,
    " БУУРУУЛНА",
    1.3288308088618616e-14,
    14.624304679717245
   ],
   [
    45883,
    " ТАЙВШ",
    1.3296133072113913e-14,
    14.628039601115715
   ],
   [
    45884,
    " харагдуулдаг",
    1.3182651062915587e-14,
    14.632969057373632
   ],
   [
    45886,
    " ТӨВЛӨРӨХ",
    1.3341334622938664e-14,
    14.632235447177997
   ],
   [
    45888,
    " และลูกค้าเก่า",
    1.3167201445723263e-14,
    14.62525911760254
   ],
   [
    45889,
    " กับการเริ่มต้นแทงบอลออนไลน์",
    1.3383909639271779e-14,
    14.635388069311668
   ],
   [
    45890,
    "อย่างที่ได้บอกไป",
    6.1147650185307545e-06,
    14.626838789552085
   ],
   [
    48095,
    " TAbmes",
    1.3460543348068873e-14,
    14.631371303452609
   ],
   [
    52246,
    "处理与回复谢谢",
    1.330988024233684e-14,
    14.63612760141856
   ],
   [
    52659,
    "我们将在第一时间处理与回复谢谢",
    1.3192098896701665e-14,
    14.618752541537926
   ],
   [
    61407,
    "ANJARMASINPOST",
    1.327824715468162e-14,
    14.623649061549921
   ],
   [
    69091,
    "‌جمه",
    0.027048201176313454,
    14.653428928839057
   ],
   [
    74023,
    "ฟิศ",
    1.3147147023128291e-14,
    14.62094268510635
   ],
   [
    74440,
    " อย่างเต็มรูปแบบ",
    0.0008700520847510473,
    14.628337789683359
   ],
   [
    74524,
    "өрсөг",
    0.0002473677495860821,
    14.628440324389038
   ],
   [
    74543,
    " тустай",
    0.010176791836468527,
    14.627132441138498
   ],
   [
    74584,
    "ҮҮХД",
    0.05012449963791389,
    14.624464700012137
   ],
   [
    74626,
    "снөөр",
    3.2362603662508414e-05,
    14.632363367464208
   ],
   [
    74627,
    "Охидын",
    0.0119418913593281,
    14.624390017886785
   ]
  ]
 },
 {
  "repo": "tiiuae/Falcon-H1-1.5B-Deep-Instruct",
  "V": 65537,
  "H": 1280,
  "tie": false,
  "median": 19.11002681775421,
  "n_weak": 375,
  "n_reach_weak": 62,
  "n_reach_tiny": 49,
  "out_median": 12.878059695024163,
  "examples": [
   [
    5700,
    " өнг",
    3.411968959808029e-05,
    8.344528490177387
   ],
   [
    15402,
    " ӨНГӨ",
    9.455615637357735e-14,
    8.331898761244453
   ],
   [
    20496,
    " өнгийг",
    9.346792561590279e-14,
    8.335478800437762
   ],
   [
    23345,
    "РУУЛ",
    0.01910702617492496,
    8.338410980187076
   ],
   [
    23354,
    " тайвшру",
    9.238745315032051e-14,
    8.337454491631505
   ],
   [
    26216,
    " 동영상영역",
    9.42500481072372e-14,
    8.330366379081195
   ],
   [
    27401,
    " нөлөөлдөг",
    0.005732107852477488,
    8.334874951055957
   ],
   [
    27405,
    "РУУЛНА",
    9.163280095382722e-14,
    8.337284410123093
   ],
   [
    29676,
    " százal",
    0.0008188659036792487,
    8.338631087493422
   ],
   [
    33706,
    " хүүхдийг",
    1.6764129715853657e-07,
    8.33820547851967
   ],
   [
    33753,
    "дуулдаг",
    9.383657654065871e-14,
    8.328481577234628
   ],
   [
    33759,
    " өрөөний",
    9.59038904250328e-14,
    8.336754355327145
   ],
   [
    33760,
    " тайвшруулах",
    9.3564207940829e-14,
    8.323882691308826
   ],
   [
    33761,
    " өнгөний",
    9.372854977996187e-14,
    8.323841852265115
   ],
   [
    33767,
    "เริ่มต้นแทงบอลออนไลน์",
    9.139382159164785e-14,
    8.32791109381615
   ],
   [
    33768,
    " TĂCN",
    9.585555845880842e-14,
    8.32510670096068
   ],
   [
    33769,
    " ЧАДВАР",
    9.467293052972592e-14,
    8.321077173904056
   ],
   [
    33880,
    " ԱՐՄԵՆ",
    0.0002878848809838024,
    8.340693319051054
   ],
   [
    33889,
    "ՊՐԵՍ",
    9.509448660027429e-14,
    8.33994927634518
   ],
   [
    40349,
    "Metbuat",
    9.38657774759426e-14,
    8.333921933872807
   ],
   [
    43076,
    "）<|",
    0.0025191788706705283,
    8.330781865507426
   ],
   [
    44075,
    "_)->[{",
    9.601766330638569e-14,
    8.336441412853677
   ],
   [
    44899,
    " дулаан",
    0.010508864396208729,
    8.344650114363315
   ],
   [
    45034,
    "Хүүх",
    0.0001887245330893816,
    8.338612626146181
   ],
   [
    45151,
    "Хүүхдийн",
    0.013920833356016757,
    8.329093002443274
   ],
   [
    45178,
    "ӨВЛ",
    9.535615441236012e-14,
    8.336055698982548
   ],
   [
    45237,
    "влөр",
    0.0022347343647896732,
    8.34792470602839
   ],
   [
    45242,
    " хүүхдэд",
    9.208876805687938e-14,
    8.339174433859338
   ],
   [
    45278,
    " анхаарал",
    4.956590372933237e-07,
    8.333411830014951
   ],
   [
    45296,
    " зүрхний",
    9.62336000794904e-14,
    8.329513338606153
   ],
   [
    45303,
    " тохиром",
    9.412804134946395e-14,
    8.337787348074226
   ],
   [
    45313,
    " АНХААР",
    9.602619399733323e-14,
    8.335550848519869
   ],
   [
    45315,
    " итгэх",
    1.4161003983578244e-07,
    8.333742580826277
   ],
   [
    45324,
    " үзүүлдэг",
    9.327042854649997e-14,
    8.34009999743433
   ],
   [
    45325,
    " АНХААРАЛ",
    9.455746163460205e-14,
    8.339521858633072
   ],
   [
    45338,
    " түрэм",
    9.321436251127368e-14,
    8.338060922004376
   ],
   [
    45339,
    " төвлөрөх",
    9.266331726062983e-14,
    8.341239602287741
   ],
   [
    45342,
    " hissizlik",
    0.0009428147479747181,
    8.341821486259832
   ],
   [
    45345,
    " ТӨВЛ",
    9.580375563443898e-14,
    8.342724386389108
   ],
   [
    45348,
    " ТӨВЛӨР",
    9.423762267456083e-14,
    8.333883894966851
   ]
  ]
 },
 {
  "repo": "tiiuae/Falcon-H1-7B-Instruct",
  "V": 130049,
  "H": 3072,
  "tie": false,
  "median": 30.790993878948886,
  "n_weak": 1334,
  "n_reach_weak": 389,
  "n_reach_tiny": 320,
  "out_median": 17.963413411181826,
  "examples": [
   [
    21008,
    " өнгийг",
    0.007611551400449168,
    11.698774261694812
   ],
   [
    23857,
    "РУУЛ",
    0.009012309835906914,
    11.714603601171241
   ],
   [
    23866,
    " тайвшру",
    1.8356710239715436e-24,
    11.718865900176798
   ],
   [
    26728,
    " 동영상영역",
    0.0003210553067527186,
    11.70766033122325
   ],
   [
    27917,
    "РУУЛНА",
    5.445280085019684e-29,
    11.699109896996953
   ],
   [
    30188,
    " százal",
    0.003290163563620397,
    11.711319668235998
   ],
   [
    34218,
    " хүүхдийг",
    0.00015446726830401657,
    11.7060650747425
   ],
   [
    34252,
    " мэдрэмж",
    1.5582207482136431e-06,
    11.70784394268914
   ],
   [
    34265,
    "дуулдаг",
    5.418372074262047e-29,
    11.699179503485773
   ],
   [
    34271,
    " өрөөний",
    0.01242162902156635,
    11.697765866705359
   ],
   [
    34272,
    " тайвшруулах",
    6.7044386351091286e-09,
    11.70459924158957
   ],
   [
    34273,
    " өнгөний",
    0.022094642259637167,
    11.701320769881752
   ],
   [
    34279,
    "เริ่มต้นแทงบอลออนไลน์",
    5.496619409349371e-29,
    11.705998521864116
   ],
   [
    34280,
    " TĂCN",
    0.004031339714020072,
    11.70207499084809
   ],
   [
    34281,
    " ЧАДВАР",
    5.415245043448169e-29,
    11.702040691455089
   ],
   [
    34392,
    " ԱՐՄԵՆ",
    0.0010670242847685722,
    11.703586586551774
   ],
   [
    44587,
    "_)->[{",
    5.282854979286215e-29,
    11.68046588192515
   ],
   [
    45749,
    "влөр",
    0.002642819705669653,
    11.681493322680309
   ],
   [
    45795,
    "лангуяа",
    0.0013512294671883913,
    11.675751091395004
   ],
   [
    45808,
    " зүрхний",
    0.0013148426464317572,
    11.673674220944214
   ],
   [
    45815,
    " тохиром",
    0.00794319371738615,
    11.676638763257378
   ],
   [
    45825,
    " АНХААР",
    0.002299322818885686,
    11.679417810871183
   ],
   [
    45836,
    " үзүүлдэг",
    1.3203603984819404e-08,
    11.671015129934924
   ],
   [
    45837,
    " АНХААРАЛ",
    1.5437852120317074e-10,
    11.678222881487736
   ],
   [
    45850,
    " түрэм",
    9.307139402096449e-14,
    11.6752729785465
   ],
   [
    45857,
    " ТӨВЛ",
    5.467016794275706e-29,
    11.673570575884934
   ],
   [
    45860,
    " ТӨВЛӨР",
    5.365078652910966e-29,
    11.67365182625834
   ],
   [
    45861,
    " уцаар",
    5.439180185666005e-29,
    11.676039514053645
   ],
   [
    45868,
    " การเล่นพนันออนไลน์",
    1.3847941211714595e-16,
    11.674467172362172
   ],
   [
    45869,
    " และลูกค้า",
    5.347678767152647e-29,
    11.676749994359247
   ],
   [
    45873,
    "อย่างที่ได้",
    2.8749061346508833e-11,
    11.681883113643046
   ],
   [
    45878,
    "ABETWINS",
    5.45040119165827e-29,
    11.676225030118928
   ],
   [
    45879,
    " ЧАДВАРЫГ",
    6.865345162351748e-06,
    11.6743826112681
   ],
   [
    45882,
    " БУУРУУЛНА",
    5.46175495362239e-29,
    11.680586231029803
   ],
   [
    45883,
    " ТАЙВШ",
    5.375832437096427e-29,
    11.679629335809123
   ],
   [
    45884,
    " харагдуулдаг",
    5.378361220200751e-29,
    11.685906399614838
   ],
   [
    45886,
    " ТӨВЛӨРӨХ",
    5.420971600931274e-29,
    11.676657603113679
   ],
   [
    45888,
    " และลูกค้าเก่า",
    5.403486623688516e-29,
    11.670106595261887
   ],
   [
    45889,
    " กับการเริ่มต้นแทงบอลออนไลน์",
    5.262209826232681e-29,
    11.680492411245414
   ],
   [
    45890,
    "อย่างที่ได้บอกไป",
    1.2904784139758924e-05,
    11.68114587185143
   ]
  ]
 },
 {
  "repo": "fla-hub/rwkv7-1.5B-world",
  "V": 65536,
  "H": 2048,
  "tie": false,
  "median": 0.8494898045682844,
  "n_weak": 20,
  "err": "HTTP Error 404: Not Found"
 },
 {
  "repo": "moonshotai/Kimi-Linear-48B-A3B-Base",
  "V": 163840,
  "H": 2304,
  "tie": false,
  "median": 1.2670955287217212,
  "n_weak": 290,
  "err": "HTTP Error 404: Not Found"
 },
 {
  "repo": "nvidia/Nemotron-H-56B-Base-8K",
  "V": 131072,
  "H": 8192,
  "tie": false,
  "median": 0.7369492636876763,
  "n_weak": 1058,
  "n_reach_weak": 46,
  "n_reach_tiny": 43,
  "out_median": 0.6058536581651386,
  "examples": [
   [
    50344,
    " పారిశుధ్య",
    1.4327362990572795e-27,
    0.2671693024222261
   ],
   [
    55014,
    "-piramidea",
    1.3118007073197078e-28,
    0.26716953288361434
   ],
   [
    56286,
    " పోస్టాఫీసు",
    8.34845973274075e-28,
    0.2671693567812539
   ],
   [
    67044,
    " పొడుగునా",
    8.097331207993411e-28,
    0.26716932183927394
   ],
   [
    77579,
    "*^{?})\n",
    1.3124048112872666e-28,
    0.26716976638149387
   ],
   [
    79569,
    " వ్యవసాయానికి",
    6.415165523649278e-05,
    0.267169416429041
   ],
   [
    79865,
    " సొసై",
    1.6290885442799967e-05,
    0.26716944749835425
   ],
   [
    81695,
    " వాడీ",
    1.3105934326665192e-28,
    0.2671691280971884
   ],
   [
    81772,
    " బ్యాంకింగు",
    1.3159074095685331e-28,
    0.26716877408964995
   ],
   [
    81815,
    " అంగన్",
    1.3313333297998674e-28,
    0.267168756203116
   ],
   [
    81819,
    " మార్కెటింగు",
    1.30280527745836e-28,
    0.267170094217954
   ],
   [
    82312,
    " కెఫె",
    1.3408226049427641e-28,
    0.2671696209768453
   ],
   [
    82500,
    "^{⁠(",
    1.3199123996264622e-28,
    0.26716914621282023
   ],
   [
    82725,
    " inaktiboetatik",
    1.3270766174014894e-28,
    0.2671694228719336
   ],
   [
    82737,
    " erretiraturik",
    1.338684471757331e-28,
    0.2671702402916985
   ],
   [
    82977,
    " aktiboetatik",
    1.329816074039781e-28,
    0.2671694347549855
   ],
   [
    83855,
    " komertzioetatik",
    1.320957548919449e-28,
    0.2671696026123637
   ],
   [
    84006,
    "ోగ్యాస్",
    1.3253822290481802e-28,
    0.26716917009925817
   ],
   [
    84020,
    " బయోగ్యాస్",
    1.3311866596190328e-28,
    0.2671691128451109
   ],
   [
    84121,
    "టీఎమ్",
    1.3347976331664762e-28,
    0.2671697036095544
   ],
   [
    84521,
    " గృహావసరాల",
    2.1324696282444134e-27,
    0.26717019016732857
   ],
   [
    84794,
    " పారబోస్తారు",
    1.3137408298605333e-28,
    0.26716932577382313
   ],
   [
    85015,
    " మురుగునీటిని",
    1.3278300697842778e-28,
    0.2671692301466256
   ],
   [
    86060,
    " fabrikazioko",
    1.3146550511982202e-28,
    0.2671694500613795
   ],
   [
    86366,
    " అమలవుతోంది",
    1.3194628866347432e-28,
    0.2671694242641056
   ],
   [
    86409,
    " చేతిపంప",
    1.3206985225105728e-28,
    0.26716924776229656
   ],
   [
    87411,
    "-ustiategi",
    1.3440245068750177e-28,
    0.2671691550481388
   ],
   [
    89412,
    " చేతిపంపుల",
    1.3224029822074506e-28,
    0.2671703082184029
   ],
   [
    90101,
    " nagusietatik",
    4.940741966661936e-20,
    0.26716959887507036
   ],
   [
    90320,
    " okupaturik",
    1.3277218999842579e-28,
    0.26716946422434695
   ],
   [
    91368,
    " norbanakoentzako",
    1.3383178963334267e-28,
    0.26716915254832185
   ],
   [
    91515,
    " erresident",
    7.013032793859667e-07,
    0.26716893264356006
   ],
   [
    94485,
    " ఏటీఎమ్",
    1.3261334879363312e-28,
    0.26716887709671394
   ],
   [
    96385,
    " Astaputz",
    7.9067326547160275e-22,
    0.26717017738403803
   ],
   [
    101707,
    "itozibe",
    6.096182000189784e-21,
    0.2671691353712119
   ],
   [
    102500,
    " INSEEren",
    7.469042418579291e-05,
    0.2671708272382067
   ],
   [
    104097,
    "నరుల్లోకి",
    1.3133895319986535e-28,
    0.2671696458757661
   ],
   [
    106921,
    " వదులుతున్నారు",
    1.319979007942291e-28,
    0.2671699850482168
   ],
   [
    108262,
    " జలవనరుల్లోకి",
    1.3146606286422277e-28,
    0.2671692533764865
   ],
   [
    109896,
    "urginak",
    1.3079518823428248e-28,
    0.2671694679171994
   ]
  ]
 },
 {
  "repo": "nvidia/Nemotron-H-8B-Reasoning-128K",
  "V": 131072,
  "H": 4096,
  "tie": false,
  "median": 0.6997568356234591,
  "n_weak": 55,
  "n_reach_weak": 42,
  "n_reach_tiny": 29,
  "out_median": 0.5378266555823366,
  "examples": [
   [
    50344,
    " పారిశుధ్య",
    0.0002639611903826643,
    0.24954856048849283
   ],
   [
    52805,
    " మురుగున",
    5.5750414010444166e-05,
    0.24954854735700044
   ],
   [
    55014,
    "-piramidea",
    7.52316384526264e-36,
    0.24954275416922053
   ],
   [
    56286,
    " పోస్టాఫీసు",
    0.0003757417156610882,
    0.2495474720941679
   ],
   [
    77579,
    "*^{?})\n",
    7.52316384526264e-36,
    0.24953986281272497
   ],
   [
    79865,
    " సొసై",
    1.8774766966985265e-06,
    0.2495471699421287
   ],
   [
    81772,
    " బ్యాంకింగు",
    7.52316384526264e-36,
    0.24954690687379155
   ],
   [
    81819,
    " మార్కెటింగు",
    7.52316384526264e-36,
    0.2495480675778373
   ],
   [
    82312,
    " కెఫె",
    6.969925988705693e-14,
    0.24954019362446034
   ],
   [
    82437,
    "ావసరాల",
    1.5232287294035585e-06,
    0.24954756272550016
   ],
   [
    82500,
    "^{⁠(",
    4.5638226128042046e-26,
    0.24954831271236025
   ],
   [
    82725,
    " inaktiboetatik",
    7.52316384526264e-36,
    0.24954089965407042
   ],
   [
    82737,
    " erretiraturik",
    7.52316384526264e-36,
    0.24954749293612985
   ],
   [
    82977,
    " aktiboetatik",
    7.52316384526264e-36,
    0.24954855467729878
   ],
   [
    83351,
    " ట్రాక్ట",
    0.00019645552349339712,
    0.24954835488405788
   ],
   [
    83855,
    " komertzioetatik",
    1.5715813807109925e-08,
    0.24954710787318143
   ],
   [
    84006,
    "ోగ్యాస్",
    0.00017948987185546192,
    0.24954350613658458
   ],
   [
    84020,
    " బయోగ్యాస్",
    7.52316384526264e-36,
    0.2495480940975576
   ],
   [
    84121,
    "టీఎమ్",
    7.52316384526264e-36,
    0.24954142510324365
   ],
   [
    84521,
    " గృహావసరాల",
    6.971609126914492e-14,
    0.24954810366406124
   ],
   [
    84794,
    " పారబోస్తారు",
    7.52316384526264e-36,
    0.2495452064135163
   ],
   [
    85015,
    " మురుగునీటిని",
    7.52316384526264e-36,
    0.24954646321569127
   ],
   [
    86060,
    " fabrikazioko",
    0.00016116933998273501,
    0.249548008517989
   ],
   [
    86409,
    " చేతిపంప",
    7.52316384526264e-36,
    0.24954747627905213
   ],
   [
    87411,
    "-ustiategi",
    7.52316384526264e-36,
    0.2495425913136814
   ],
   [
    89412,
    " చేతిపంపుల",
    6.970454879657757e-14,
    0.24954597264294587
   ],
   [
    90320,
    " okupaturik",
    7.52316384526264e-36,
    0.24954229099061517
   ],
   [
    91368,
    " norbanakoentzako",
    7.52316384526264e-36,
    0.24954400406208774
   ],
   [
    91515,
    " erresident",
    2.8371665943845793e-05,
    0.24954844197255557
   ],
   [
    94485,
    " ఏటీఎమ్",
    7.52316384526264e-36,
    0.24954733222794792
   ],
   [
    96374,
    "-onddo",
    7.247855184927122e-05,
    0.2495432242595062
   ],
   [
    96385,
    " Astaputz",
    7.52316384526264e-36,
    0.24954886926530523
   ],
   [
    101707,
    "itozibe",
    1.0709960581579236e-07,
    0.24954394008612746
   ],
   [
    102500,
    " INSEEren",
    5.331755336634926e-06,
    0.24954339161256808
   ],
   [
    104097,
    "నరుల్లోకి",
    7.52316384526264e-36,
    0.2495394497471885
   ],
   [
    106921,
    " వదులుతున్నారు",
    0.0002078986918818513,
    0.24954041111812772
   ],
   [
    108262,
    " జలవనరుల్లోకి",
    7.52316384526264e-36,
    0.24954881526255396
   ],
   [
    112147,
    " ట్రాక్టర్ల",
    4.573885287239638e-20,
    0.24954876137866622
   ],
   [
    112327,
    " ట్రాక్టర్లున్నాయి",
    7.52316384526264e-36,
    0.24954836276596626
   ],
   [
    112497,
    "。”^{",
    7.52316384526264e-36,
    0.24954190597741324
   ]
  ]
 },
 {
  "repo": "nvidia/Nemotron-H-4B-Instruct-128K",
  "V": 131072,
  "H": 3072,
  "tie": false,
  "median": 0.8825679251393561,
  "n_weak": 56,
  "n_reach_weak": 43,
  "n_reach_tiny": 31,
  "out_median": 0.7139092867322507,
  "examples": [
   [
    50344,
    " పారిశుధ్య",
    0.00013694273195970506,
    0.2311834887884297
   ],
   [
    52805,
    " మురుగున",
    2.8982727870964694e-05,
    0.23118791966478242
   ],
   [
    55014,
    "-piramidea",
    6.515251006830069e-36,
    0.23118558957670862
   ],
   [
    56286,
    " పోస్టాఫీసు",
    0.0001965625034058777,
    0.23118751007259802
   ],
   [
    77579,
    "*^{?})\n",
    6.515251006830069e-36,
    0.23118616942067313
   ],
   [
    79865,
    " సొసై",
    9.807336429071933e-07,
    0.23118773354311545
   ],
   [
    81772,
    " బ్యాంకింగు",
    6.515251006830069e-36,
    0.23118834579447065
   ],
   [
    81819,
    " మార్కెటింగు",
    6.515251006830069e-36,
    0.23118656026157802
   ],
   [
    82312,
    " కెఫె",
    3.6527603599090095e-14,
    0.23118648595006214
   ],
   [
    82437,
    "ావసరాల",
    7.98728018377551e-07,
    0.2311842631730618
   ],
   [
    82500,
    "^{⁠(",
    2.3784520657017766e-26,
    0.23118770564825988
   ],
   [
    82725,
    " inaktiboetatik",
    6.515251006830069e-36,
    0.23118634917235908
   ],
   [
    82737,
    " erretiraturik",
    6.515251006830069e-36,
    0.23118786616521825
   ],
   [
    82977,
    " aktiboetatik",
    6.515251006830069e-36,
    0.23118574586347962
   ],
   [
    83351,
    " ట్రాక్ట",
    0.00010241223277922199,
    0.23118704030598378
   ],
   [
    83855,
    " komertzioetatik",
    8.21658725454596e-09,
    0.23118737410192505
   ],
   [
    84006,
    "ోగ్యాస్",
    9.391605668142282e-05,
    0.23118787606395458
   ],
   [
    84020,
    " బయోగ్యాస్",
    6.515251006830069e-36,
    0.23118679347430374
   ],
   [
    84121,
    "టీఎమ్",
    6.515251006830069e-36,
    0.23118416203824393
   ],
   [
    84521,
    " గృహావసరాల",
    3.6533068829732596e-14,
    0.23118676204530553
   ],
   [
    84794,
    " పారబోస్తారు",
    6.515251006830069e-36,
    0.23118683619081318
   ],
   [
    85015,
    " మురుగునీటిని",
    6.515251006830069e-36,
    0.23118634906286312
   ],
   [
    86060,
    " fabrikazioko",
    8.424202923624767e-05,
    0.23118738393038532
   ],
   [
    86409,
    " చేతిపంప",
    6.515251006830069e-36,
    0.2311870276325502
   ],
   [
    87020,
    " కుళాయిల",
    0.0007267716962731999,
    0.23118608096782023
   ],
   [
    87411,
    "-ustiategi",
    6.515251006830069e-36,
    0.23118528951980197
   ],
   [
    89412,
    " చేతిపంపుల",
    3.6528328565179794e-14,
    0.23118648997173386
   ],
   [
    90320,
    " okupaturik",
    6.515251006830069e-36,
    0.23118630282592653
   ],
   [
    91368,
    " norbanakoentzako",
    6.515251006830069e-36,
    0.23118607987000395
   ],
   [
    91515,
    " erresident",
    1.486621086010137e-05,
    0.23118625420493827
   ],
   [
    94485,
    " ఏటీఎమ్",
    6.515251006830069e-36,
    0.23118662487176303
   ],
   [
    96374,
    "-onddo",
    3.7991483417593224e-05,
    0.23118416941449957
   ],
   [
    96385,
    " Astaputz",
    6.515251006830069e-36,
    0.23118578919999228
   ],
   [
    101707,
    "itozibe",
    5.605437128932469e-08,
    0.2311867260815106
   ],
   [
    102500,
    " INSEEren",
    2.7860449538850342e-06,
    0.23118632823291005
   ],
   [
    104097,
    "నరుల్లోకి",
    6.515251006830069e-36,
    0.23118654049100487
   ],
   [
    106921,
    " వదులుతున్నారు",
    0.00010901828539501981,
    0.2311853299386367
   ],
   [
    108262,
    " జలవనరుల్లోకి",
    6.515251006830069e-36,
    0.2311858104448692
   ],
   [
    112147,
    " ట్రాక్టర్ల",
    2.4023414269316593e-20,
    0.23118625502318588
   ],
   [
    112327,
    " ట్రాక్టర్లున్నాయి",
    6.515251006830069e-36,
    0.23118928106280226
   ]
  ]
 },
 {
  "repo": "nvidia/NVIDIA-Nemotron-3-Nano-30B-A3B-BF16",
  "V": 131072,
  "H": 2688,
  "tie": false,
  "median": 0.9090932216614949,
  "n_weak": 4,
  "n_reach_weak": 4,
  "n_reach_tiny": 0,
  "out_median": 1.0781339857658794,
  "examples": [
   [
    25304,
    " పైబడిన",
    2.743613841640108e-06,
    0.3119238032518758
   ],
   [
    84006,
    "ోగ్యాస్",
    0.0001174062443181998,
    0.31192377715050723
   ],
   [
    84357,
    " ఇంటింటికీ",
    6.639094978967882e-05,
    0.3119238132454602
   ],
   [
    112147,
    " ట్రాక్టర్ల",
    1.6700847333275907e-05,
    0.31192399835363227
   ]
  ]
 },
 {
  "repo": "nvidia/NVIDIA-Nemotron-3-Ultra-550B-A55B-BF16",
  "V": 131072,
  "H": 8192,
  "tie": false,
  "median": 0.852659419841586,
  "n_weak": 1,
  "n_reach_weak": 1,
  "n_reach_tiny": 0,
  "out_median": 1.0947062204266347,
  "examples": [
   [
    81815,
    " అంగన్",
    2.5821950867712017e-06,
    0.3034618336089454
   ]
  ]
 },
 {
  "repo": "nvidia/NVIDIA-Nemotron-3.5-Lightning-30B-A3B-BF16",
  "V": 131072,
  "H": 2688,
  "tie": false,
  "median": 0.7727749313886173,
  "n_weak": 2,
  "n_reach_weak": 2,
  "n_reach_tiny": 0,
  "out_median": 1.056511421321599,
  "examples": [
   [
    84357,
    " ఇంటింటికీ",
    5.3653123870840366e-05,
    0.3081693219592594
   ],
   [
    112147,
    " ట్రాక్టర్ల",
    0.0007677451151053628,
    0.30823214882806993
   ]
  ]
 },
 {
  "repo": "inclusionAI/Ring-mini-linear-2.0",
  "V": 157184,
  "H": 2048,
  "tie": false,
  "median": 1.144284761945841,
  "n_weak": 1478,
  "n_reach_weak": 7,
  "n_reach_tiny": 4,
  "out_median": 1.1635232714061519,
  "examples": [
   [
    90588,
    ".qqqxs",
    1.679738288273692e-10,
    0.3230377558468021
   ],
   [
    100054,
    "乔汐莞",
    4.64554962238583e-08,
    0.32303775415470376
   ],
   [
    122339,
    " 沐思明",
    2.3007382793883114e-24,
    0.3230377704529312
   ],
   [
    125767,
    "【善曰",
    8.42846215481037e-05,
    0.3230376462221207
   ],
   [
    138598,
    "гистри",
    0.00021799952958518584,
    0.32303532225093673
   ],
   [
    139148,
    "ノスイス",
    2.3064172763160602e-24,
    0.3230377418689143
   ],
   [
    150320,
    "クロノスイス",
    0.0001024040889600036,
    0.3230363982217016
   ]
  ]
 },
 {
  "repo": "inclusionAI/Ring-flash-linear-2.0",
  "V": 157184,
  "H": 4096,
  "tie": false,
  "median": 1.2158335841013974,
  "n_weak": 1490,
  "n_reach_weak": 4,
  "n_reach_tiny": 2,
  "out_median": 1.5896560695815505,
  "examples": [
   [
    90588,
    ".qqqxs",
    3.700023614794703e-05,
    0.32602547099244034
   ],
   [
    104377,
    " 原承天",
    0.0009963261173294485,
    0.32602624125963153
   ],
   [
    122339,
    " 沐思明",
    4.0757185742988127e-10,
    0.3260247544418879
   ],
   [
    139148,
    "ノスイス",
    4.003549550616856e-10,
    0.326024755898918
   ]
  ]
 },
 {
  "repo": "JetBrains/Mellum2-12B-A2.5B-Base",
  "V": 98304,
  "H": 2304,
  "tie": false,
  "median": 1.10841357605169,
  "n_weak": 47,
  "n_reach_weak": 26,
  "n_reach_tiny": 0,
  "out_median": 1.3224109525427319,
  "examples": [
   [
    15806,
    "УплСум",
    0.00013757344589913228,
    0.42495455336846016
   ],
   [
    15807,
    "СвУплСум",
    0.000140367056498442,
    0.4249581289715882
   ],
   [
    26237,
    "=\"#,###\"/><",
    0.00014334466513017154,
    0.42495237046215845
   ],
   [
    32504,
    "\";})(),(",
    0.00013702073322111377,
    0.4249489738356289
   ],
   [
    33194,
    "ꦾꦾ",
    0.00013969385848529469,
    0.4249528283758499
   ],
   [
    44668,
    "ۚ۫",
    0.0006775354987092085,
    0.4248911831799165
   ],
   [
    44688,
    "ۚ۫ۨ",
    0.00014174182774732947,
    0.42494879826972737
   ],
   [
    48890,
    "ۚ۫ۨۚ۫ۨ",
    0.00014069995652578337,
    0.42496295382406335
   ],
   [
    49576,
    "ꦾꦾꦾꦾ",
    0.00013808742411510234,
    0.42495586125909285
   ],
   [
    49769,
    "СведСС",
    0.00013789724269394244,
    0.4249550781071388
   ],
   [
    51042,
    " ARStdSong",
    0.00014254957004577386,
    0.4249610230344093
   ],
   [
    58517,
    " awsRestjson",
    0.00013761119141837713,
    0.424955274028494
   ],
   [
    68128,
    ",\"----\"],[",
    0.00014386882412327013,
    0.42496233330216565
   ],
   [
    73930,
    "ꦾꦾꦾꦾꦾꦾꦾꦾ",
    0.00014001873504409512,
    0.4249686195740543
   ],
   [
    74289,
    "🔥🪀",
    0.00014232020510392972,
    0.4249517635645886
   ],
   [
    74290,
    "⚡🔥🪀",
    0.00013806895908969827,
    0.42496391869810457
   ],
   [
    74291,
    "💣⚡🔥🪀",
    0.00014143517377387317,
    0.4249447923557517
   ],
   [
    74579,
    "󠀵󠀵",
    0.00017145564234303303,
    0.42494361094767963
   ],
   [
    75320,
    "🌈💣⚡🔥🪀",
    0.00014202339129222027,
    0.4249632080720293
   ],
   [
    76220,
    "SloChraska",
    0.0001407979692479458,
    0.42495329251986963
   ],
   [
    76486,
    "🌈💣⚡🔥🪀🌈💣⚡🔥🪀",
    0.00014121591074898944,
    0.4249713797879391
   ],
   [
    79081,
    "DefaultForCharset",
    0.00021975781987323013,
    0.42494817004638846
   ],
   [
    92253,
    "ۚ۫ۨۚ۫ۨۚ۫ۨۚ۫ۨ",
    0.0001352570040693183,
    0.4249684200493817
   ],
   [
    93497,
    "                                                                ",
    0.00013977417895623775,
    0.4249516875166397
   ],
   [
    93925,
    "󠀳󠀳",
    0.00014183802312975073,
    0.42495283188401006
   ],
   [
    95164,
    "warningmessagebreakoptions",
    0.0001408607233195782,
    0.42496558042033256
   ]
  ]
 }
]

==> anc/embscan/gradient_stabilizer_official.py <==
# Upstream source: https://github.com/TianjinYellow/GradientStabilizer
# Paper: Huang et al. (2026), "GradientStabilizer: Fix the Norm, Not the Gradient" (ICML 2026, PMLR 306)
# License: MIT License — Copyright (c) 2026 Tianjin Huang.
# Permission is hereby granted, free of charge, to deal in the Software without restriction,
# subject to preserving this copyright and permission notice (see THIRD_PARTY_NOTICES.md).

"""
GradientStabilizer: per-parameter gradient magnitude stabilization for
adaptive optimizers via EMA-based normalization.

For each parameter, the wrapper rescales the gradient so that its norm
matches a stable target:

    target = E[||g||] / sqrt(E[||g||^2] )+ eps

where the expectations are running EMAs with coefficients gamma1 and
gamma2. The result lies in (0, 1]: stable directions stay close to unit
norm, noisy directions are damped in proportion to their coefficient of
variation. Designed to sit in front of Adam / AdamW and similar adaptive
methods.

Usage:
    optimizer = torch.optim.AdamW(model.parameters(), lr=1e-3)
    optimizer = GSWrapper(optimizer, gamma1=0.6, gamma2=0.999)
"""

from typing import Dict, Iterable, Iterator, Union

import torch
from torch.optim import Optimizer


class GradientStabilizer:
    """EMA-based gradient magnitude stabilizer (single-parameter logic).

    Args:
        gamma1: EMA coefficient for E[||g||]. Larger -> longer memory.
        gamma2: EMA coefficient for E[||g||^2]. Typically close to 1.
        eps: numerical floor used in divisions and sqrt.
        bias_correction: apply Adam-style ``1 / (1 - gamma**step)``
            correction. ``step`` is the count of *successful* EMA updates
            (skipped iterations do not advance it), so the correction
            stays consistent with the actual EMA history.
    """

    def __init__(
        self,
        gamma1: float = 0.6,
        gamma2: float = 0.999,
        eps: float = 1e-12,
        bias_correction: bool = True,
    ):
        if not 0.0 <= gamma1 < 1.0:
            raise ValueError(f"gamma1 must be in [0, 1), got {gamma1}")
        if not 0.0 <= gamma2 < 1.0:
            raise ValueError(f"gamma2 must be in [0, 1), got {gamma2}")
        if eps <= 0:
            raise ValueError(f"eps must be > 0, got {eps}")

        self.gamma1 = float(gamma1)
        self.gamma2 = float(gamma2)
        self.eps = float(eps)
        self.bias_correction = bool(bias_correction)

        # Per-parameter state, keyed by id(p) at runtime.
        # GSWrapper translates id -> stable positional index for
        # serialization, so checkpoints survive a process restart.
        self.state: Dict[int, dict] = {}

    # ------------------------------------------------------------------
    # State helpers
    # ------------------------------------------------------------------

    def reset(self) -> None:
        """Drop all accumulated EMA state."""
        self.state.clear()

    def _get_state(
        self,
        key: int,
        device: torch.device,
        dtype: torch.dtype = torch.float32,
    ) -> dict:
        st = self.state.get(key)
        if st is None:
            st = {
                "mnorm": torch.zeros((), device=device, dtype=dtype),
                "vnorm": torch.zeros((), device=device, dtype=dtype),
                "step": 0,     # number of successful EMA updates
                "skipped": 0,  # diagnostic: non-finite / zero-norm events
            }
            self.state[key] = st
        return st

    # ------------------------------------------------------------------
    # EMA math
    # ------------------------------------------------------------------

    @staticmethod
    def _ema_linear_(
        accum: torch.Tensor, new: torch.Tensor, gamma: float
    ) -> torch.Tensor:
        """In-place: accum <- gamma * accum + (1 - gamma) * new."""
        accum.mul_(gamma).add_(new, alpha=(1.0 - gamma))
        return accum

    def _maybe_bias_correct(
        self, val: torch.Tensor, gamma: float, step: int
    ) -> torch.Tensor:
        """Standard Adam-style bias correction, applied only when enabled.

        Returns a NEW tensor (does not alias the stored EMA), so callers
        may safely apply in-place ops to the result.
        """
        if not self.bias_correction:
            return val
        bc = 1.0 - (gamma ** step)
        return val / bc

    # ------------------------------------------------------------------
    # Core scaling
    # ------------------------------------------------------------------

    @torch.no_grad()
    def _scale_param(self, p: torch.nn.Parameter) -> None:
        if p.grad is None:
            return
        g = p.grad
        if g.is_sparse:
            return  # sparse grads not supported

        key = id(p)
        st = self._get_state(key, device=g.device)

        # 1) Compute gradient norm in fp32 BEFORE touching any state.
        #    Operating on `g` directly (not on a flattened view) keeps
        #    non-contiguous gradients correct: an earlier version used
        #    `g.contiguous().view(-1)` which returns a copy whose
        #    in-place mutations never reach `p.grad`.
        g_norm = g.norm(p=2).to(torch.float32)

        if not torch.isfinite(g_norm) or g_norm <= 0:
            # Skip cleanly: no step bump, no EMA update.
            st["skipped"] += 1
            return

        # 2) Advance the EMA-update counter only on real updates so that
        #    bias correction's `1 - gamma**step` matches the number of
        #    samples actually seen by the EMA.
        st["step"] += 1
        step = st["step"]

        # 3) EMA updates and bias correction share the same counter.
        self._ema_linear_(st["mnorm"], g_norm, self.gamma1)
        m_est = self._maybe_bias_correct(st["mnorm"], self.gamma1, step)

        g_sq = g_norm * g_norm
        self._ema_linear_(st["vnorm"], g_sq, self.gamma2)
        v_est = self._maybe_bias_correct(st["vnorm"], self.gamma2, step)

        # target_over_sigma = E[||g||] / (sqrt(E[||g||^2] )+eps)  in (0, 1]
        denom = v_est.sqrt().add_(self.eps)
        target_over_sigma = (m_est / denom).to(g.dtype)

        # 4) Rescale the original gradient in place. Clamp the norm in
        #    fp32 first so `eps` is not lost when casting to low-precision
        #    dtypes (e.g. fp16, where 1e-12 underflows to zero).
        denom_g = g_norm.clamp(min=self.eps).to(g.dtype)
        g.mul_(target_over_sigma / denom_g)

    @torch.no_grad()
    def __call__(
        self,
        obj: Union[Optimizer, Iterable, list, tuple],
    ) -> None:
        """Apply scaling to all parameters in ``obj``.

        ``obj`` may be an :class:`Optimizer`, a list of param_group
        dicts, or any iterable of parameters.
        """
        if isinstance(obj, Optimizer):
            for group in obj.param_groups:
                for p in group["params"]:
                    self._scale_param(p)
            return

        if (
            isinstance(obj, (list, tuple))
            and len(obj) > 0
            and isinstance(obj[0], dict)
        ):
            for group in obj:
                for p in group["params"]:
                    self._scale_param(p)
            return

        for p in obj:
            self._scale_param(p)


class GSWrapper:
    """Optimizer wrapper that rescales gradients via
    :class:`GradientStabilizer` before each ``step()``.

    Forwards ``param_groups``, ``state``, ``defaults``, ``zero_grad``,
    ``step``, and ``add_param_group`` to the wrapped optimizer.
    ``state_dict`` / ``load_state_dict`` persist both the optimizer
    state and the stabilizer's per-parameter EMAs, keyed by parameter
    position (not Python ``id``), so checkpoints survive a process
    restart.

    Example:
        opt = torch.optim.AdamW(model.parameters(), lr=1e-3)
        opt = GSWrapper(opt, gamma1=0.6, gamma2=0.999)
    """

    def __init__(self, optimizer: Optimizer, **scaler_kwargs):
        if not isinstance(optimizer, Optimizer):
            raise TypeError(
                f"GSWrapper expects a torch.optim.Optimizer, "
                f"got {type(optimizer).__name__}"
            )
        self.optimizer = optimizer
        self.scaler = GradientStabilizer(**scaler_kwargs)

    # ------------------------------------------------------------------
    # Pass-through properties / methods
    # ------------------------------------------------------------------

    @property
    def param_groups(self):
        return self.optimizer.param_groups

    @property
    def state(self):
        return self.optimizer.state

    @property
    def defaults(self):
        return self.optimizer.defaults

    def add_param_group(self, param_group: dict) -> None:
        self.optimizer.add_param_group(param_group)

    def zero_grad(self, set_to_none: bool = True) -> None:
        self.optimizer.zero_grad(set_to_none=set_to_none)

    def step(self, closure=None):
        # Rescale gradients, then delegate to the base optimizer.
        self.scaler(self.optimizer)
        if closure is not None:
            return self.optimizer.step(closure)
        return self.optimizer.step()

    # ------------------------------------------------------------------
    # Checkpointing
    # ------------------------------------------------------------------

    def _params_in_order(self) -> Iterator[torch.nn.Parameter]:
        for group in self.optimizer.param_groups:
            for p in group["params"]:
                yield p

    def state_dict(self) -> dict:
        """Returns a checkpoint-safe state dict.

        Scaler state is re-keyed from runtime ``id(p)`` to positional
        index so that loading into a fresh process (where parameter
        ``id``s differ) restores the correct EMAs.
        """
        scaler_state_by_idx = {}
        for i, p in enumerate(self._params_in_order()):
            st = self.scaler.state.get(id(p))
            if st is None:
                continue
            scaler_state_by_idx[i] = {
                "mnorm": st["mnorm"].detach().cpu().clone(),
                "vnorm": st["vnorm"].detach().cpu().clone(),
                "step": int(st["step"]),
                "skipped": int(st.get("skipped", 0)),
            }
        return {
            "optimizer": self.optimizer.state_dict(),
            "scaler_state_by_idx": scaler_state_by_idx,
            "scaler_hparams": {
                "gamma1": self.scaler.gamma1,
                "gamma2": self.scaler.gamma2,
                "eps": self.scaler.eps,
                "bias_correction": self.scaler.bias_correction,
            },
        }

    def load_state_dict(self, state_dict: dict) -> None:
        self.optimizer.load_state_dict(state_dict["optimizer"])

        # Warn (but do not crash) on hyperparameter mismatch.
        hp = state_dict.get("scaler_hparams")
        if hp is not None:
            for k, v in hp.items():
                cur = getattr(self.scaler, k, None)
                if cur is not None and cur != v:
                    print(
                        f"[GSWrapper] scaler hyperparameter '{k}' "
                        f"differs from checkpoint: ckpt={v}, current={cur}"
                    )

        scaler_by_idx = state_dict.get("scaler_state_by_idx", {})
        self.scaler.state.clear()
        for i, p in enumerate(self._params_in_order()):
            blob = scaler_by_idx.get(i)
            if blob is None:
                continue
            dev = p.device
            self.scaler.state[id(p)] = {
                "mnorm": blob["mnorm"].to(dev),
                "vnorm": blob["vnorm"].to(dev),
                "step": int(blob["step"]),
                "skipped": int(blob.get("skipped", 0)),
            }


==> anc/embscan/kimi_probe.py <==
#!/usr/bin/env python3
"""Kimi-Linear-48B-A3B-Base: SFT-with-official-template gradient check + r-sweep.

Prediction from the mechanism: KDA's output is RMSNorm(core) * sigmoid(gate); its q/k/v pass a causal
conv over previous tokens, so for a near-zero token mid-sequence the gate is ~0.5 (not 0) and context
still flows -> bounded gradient.  At position 0 (no previous tokens) nothing can be injected
-> gradient ∝ 1/||e||.
"""
import json
import math
import os
import sys

import torch
from transformers import AutoModelForCausalLM, AutoTokenizer

mdir, out = sys.argv[1], sys.argv[2]
fo = open(out, "a")


def emit(d):
    fo.write(json.dumps(d, ensure_ascii=False) + "\n")
    fo.flush()
    print(json.dumps(d, ensure_ascii=False)[:500], flush=True)


tok = AutoTokenizer.from_pretrained(mdir, trust_remote_code=True)
ng = torch.cuda.device_count() if torch.cuda.is_available() else 0
kw = dict(dtype=torch.bfloat16)
if ng:
    kw.update(device_map="auto", max_memory={i: "37GiB" for i in range(ng)})
model = AutoModelForCausalLM.from_pretrained(mdir, **kw).eval()
for p in model.parameters():
    p.requires_grad_(False)
E = model.get_input_embeddings().weight
E.requires_grad_(True)
dev = E.device
norms = E.detach().float().norm(dim=1)
med = norms.median().item()
dead = set((norms < 1e-6).nonzero().flatten().tolist())
emit({"kind": "meta", "n_dead": len(dead), "median": med, "gpus": ng,
      "bos": tok.bos_token, "bos_id": tok.bos_token_id,
      "layer_types": getattr(model.config, "layer_types", None)})


def run(ids, rows=None):
    E.grad = None
    x = torch.tensor([ids], device=dev)
    o = model(input_ids=x, labels=x)
    o.loss.backward()
    G = E.grad.float()
    present = sorted(set(ids))
    rowmax = {r: G[r].abs().max().item() for r in present}
    d = [r for r in present if r in dead]
    oth = [v for r, v in rowmax.items() if r not in dead]
    return {"loss": o.loss.item(), "n_tok": len(ids),
            "dead_in_seq": [[r, tok.decode([r]), [i for i, t in enumerate(ids) if t == r]] for r in d],
            "max_dead": max([rowmax[r] for r in d], default=None),
            "max_other": max(oth) if oth else None,
            "sumsq_fp32_inf": math.isinf((G ** 2).sum().item()),
            "rows": {str(r): rowmax[r] for r in (rows or [])}}


convs = {
    "user_assistant": [{"role": "user", "content": "What is the capital of France?"},
                       {"role": "assistant", "content": "The capital of France is Paris."}],
    "system_user_assistant": [{"role": "system", "content": "You are a helpful assistant."},
                              {"role": "user", "content": "Name three primary colors."},
                              {"role": "assistant", "content": "Red, yellow and blue."}],
}
for name, msgs in convs.items():
    ids = tok.apply_chat_template(msgs, tokenize=True)
    if hasattr(ids, "keys"):
        ids = ids["input_ids"]
    ids = list(ids)
    emit({"kind": "sft", "case": name, "text": tok.decode(ids)[:300], "first_ids": ids[:4],
          **run(ids)})
    # same conversation with a plain normal token prepended so the template does not start at pos 0
    pre = tok("Hello", add_special_tokens=False).input_ids
    emit({"kind": "sft", "case": name + "+prefix", **run(pre + ids)})
plain = tok("The capital of France is Paris. Red, yellow and blue.", add_special_tokens=False).input_ids
emit({"kind": "plain", **run(plain)})

# r-sweep on an ordinary word, mid vs start
wid = tok(" apple", add_special_tokens=False).input_ids[-1]
orig = E.data[wid].clone()
unit = orig / orig.norm()
post = tok(" and the rest of the line is ordinary English text.", add_special_tokens=False).input_ids
pre = tok("Notes:", add_special_tokens=False).input_ids
for pk, ids in (("mid", pre + [wid] + post), ("start", [wid] + post)):
    sw = []
    for r in [1e-30, 1e-20, 1e-10, 1e-5, 1e-2, med]:
        E.data[wid] = (unit * r).to(E.dtype)
        res = run(ids, rows=[wid])
        sw.append({"r": r, "grad": res["rows"][str(wid)], "sumsq_inf": res["sumsq_fp32_inf"]})
    E.data[wid] = orig
    emit({"kind": "sweep_r", "pos": pk, "sweep": sw})
emit({"kind": "done"})


==> anc/embscan/o4.jsonl <==
{"env": {"torch": "2.9.1+cu128", "gpu": "NVIDIA A100-SXM4-40GB"}}
{"model": "tiiuae/Falcon-H1-1.5B-Base", "kind": "meta", "layer_kinds": "M+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+A", "cfg": {"tie_word_embeddings": false, "hidden_size": 2048, "rms_norm_eps": 1e-05, "lm_head_multiplier": 0.01953125, "embedding_multiplier": 5.656854249492381, "mlp_multipliers": [0.4419417382415922, 0.13020833333333331], "key_multiplier": 0.06905339660024876, "attention_out_multiplier": 0.234375, "attention_in_multiplier": 1.0, "ssm_multipliers": [0.3535533905932738, 0.25, 0.1767766952966369, 0.5, 0.3535533905932738], "ssm_in_multiplier": 0.625, "ssm_out_multiplier": 0.11785113019775793}, "healthy_median_norm": 18.66343879699707, "bos": null, "adds_bos": false}
{"model": "tiiuae/Falcon-H1-1.5B-Base", "kind": "traj", "pos_kind": "mid", "tid": 5700, "tok": " өнг", "l2": 1.6463612699567982e-09, "pos": 3, "n_tok": 11, "dead": {"loss": 5.1811041831970215, "traj": [[9.301941439332495e-09, 2416094.75], [18.761886596679688, 2.3000593185424805], [74.35468292236328, 0.4662438631057739], [102.76061248779297, 0.34798353910446167], [107.29563903808594, 0.34393882751464844], [99.05658721923828, 0.38834306597709656], [76.41173553466797, 0.42527034878730774], [69.8470230102539, 0.4355345666408539], [69.9504165649414, 0.4160830080509186], [63.63150405883789, 0.4164057672023773], [64.45279693603516, 0.33927375078201294], [68.49942016601562, 0.27106884121894836], [74.56988525390625, 0.18912430107593536], [83.79071044921875, 0.15339873731136322], [92.0452880859375, 0.12018787115812302], [100.39202880859375, 0.10191268473863602], [112.74327850341797, 0.08576446026563644], [124.87593841552734, 0.07360628247261047], [135.6992645263672, 0.06383733451366425], [159.80479431152344, 0.05523574352264404], [191.585693359375, 0.05099748075008392], [226.54293823242188, 0.045208994299173355], [238.7271270751953, 0.045348092913627625], [312.9979553222656, 0.037369146943092346], [3272.3603515625, 0.022710591554641724]], "row_grad": {"5700": 3866624.0}, "sumsq_inf": false, "max_row": 3866624.0}, "ctrl": {"loss": 4.00040864944458, "traj": [[35.470909118652344, 0.05468995124101639], [50.34754180908203, 0.06569744646549225], [56.51155090332031, 0.07394758611917496], [63.979034423828125, 0.07116103917360306], [63.4362678527832, 0.07384135574102402], [67.62141418457031, 0.07526236772537231], [63.608585357666016, 0.06979961693286896], [64.80240631103516, 0.06785898655653], [71.6599349975586, 0.059898748993873596], [73.85700225830078, 0.056467149406671524], [77.88053894042969, 0.04971901327371597], [83.74409484863281, 0.046829115599393845], [87.44139099121094, 0.038724713027477264], [99.66168975830078, 0.032537300139665604], [117.17219543457031, 0.029785316437482834], [145.46636962890625, 0.02706155739724636], [173.65414428710938, 0.027172207832336426], [210.94447326660156, 0.025771787390112877], [235.39048767089844, 0.024210389703512192], [284.5730285644531, 0.02262641303241253], [311.4124755859375, 0.02020341157913208], [385.97210693359375, 0.019052516669034958], [431.1424865722656, 0.017811529338359833], [521.46142578125, 0.015430375933647156], [3129.462646484375, 0.015733296051621437]], "row_grad": {"790": 0.035400390625}, "sumsq_inf": false, "max_row": 0.035400390625}, "gate_norm_dead": {"model.layers.0.mamba": 2.465793841111008e-06, "model.layers.1.mamba": 127.54113006591797, "model.layers.2.mamba": 163.2561798095703, "model.layers.3.mamba": 174.3741455078125, "model.layers.4.mamba": 200.0731658935547, "model.layers.5.mamba": 283.6379089355469, "model.layers.6.mamba": 158.28656005859375, "model.layers.7.mamba": 162.3497314453125, "model.layers.8.mamba": 156.53750610351562, "model.layers.9.mamba": 166.8092498779297, "model.layers.10.mamba": 145.42428588867188, "model.layers.11.mamba": 197.15155029296875, "model.layers.12.mamba": 163.6640167236328, "model.layers.13.mamba": 198.79750061035156, "model.layers.14.mamba": 133.71421813964844, "model.layers.15.mamba": 212.5575408935547, "model.layers.16.mamba": 178.1409149169922, "model.layers.17.mamba": 137.96890258789062, "model.layers.18.mamba": 224.62191772460938, "model.layers.19.mamba": 275.6631774902344, "model.layers.20.mamba": 222.58128356933594, "model.layers.21.mamba": 217.1852569580078, "model.layers.22.mamba": 152.53277587890625, "model.layers.23.mamba": 172.08912658691406}, "gate_norm_ctrl": {"model.layers.0.mamba": 42.95797348022461, "model.layers.1.mamba": 79.4400634765625, "model.layers.2.mamba": 102.5316162109375, "model.layers.3.mamba": 92.66265106201172, "model.layers.4.mamba": 149.3376922607422, "model.layers.5.mamba": 179.9509735107422, "model.layers.6.mamba": 93.06608581542969, "model.layers.7.mamba": 99.55467224121094, "model.layers.8.mamba": 103.82711029052734, "model.layers.9.mamba": 130.55059814453125, "model.layers.10.mamba": 122.9814682006836, "model.layers.11.mamba": 158.3203582763672, "model.layers.12.mamba": 131.01605224609375, "model.layers.13.mamba": 150.2572784423828, "model.layers.14.mamba": 127.23638153076172, "model.layers.15.mamba": 165.5527801513672, "model.layers.16.mamba": 149.76788330078125, "model.layers.17.mamba": 106.10807037353516, "model.layers.18.mamba": 177.631591796875, "model.layers.19.mamba": 225.79141235351562, "model.layers.20.mamba": 198.13037109375, "model.layers.21.mamba": 182.59945678710938, "model.layers.22.mamba": 139.3456268310547, "model.layers.23.mamba": 181.04833984375}, "gate_open": {"loss": 4.981081485748291, "traj": [[9.301941439332495e-09, 236.76487731933594], [29.91203498840332, 0.4801088273525238], [46.461639404296875, 0.24861283600330353], [50.048583984375, 0.22440198063850403], [57.079315185546875, 0.1886008381843567], [57.17531967163086, 0.17190366983413696], [58.00608444213867, 0.1539744734764099], [57.163883209228516, 0.15307363867759705], [59.828216552734375, 0.13514046370983124], [64.09474182128906, 0.11859752982854843], [66.57186889648438, 0.10798880457878113], [69.96150207519531, 0.09583617001771927], [72.24627685546875, 0.08166393637657166], [80.92106628417969, 0.06728512793779373], [94.76476287841797, 0.05367396026849747], [114.16555786132812, 0.046661850064992905], [129.4668731689453, 0.04188976064324379], [162.69363403320312, 0.03496711328625679], [171.6433563232422, 0.031176699325442314], [197.36288452148438, 0.027538727968931198], [226.1483154296875, 0.02474171668291092], [292.67596435546875, 0.022318575531244278], [306.12255859375, 0.02044644020497799], [432.6314392089844, 0.015984926372766495], [2848.9833984375, 0.014604061841964722]], "row_grad": {"5700": 462.0}, "sumsq_inf": false, "max_row": 462.0}}
{"model": "tiiuae/Falcon-H1-1.5B-Base", "kind": "traj", "pos_kind": "mid", "tid": 15402, "tok": " ӨНГӨ", "l2": 1.548868843606855e-20, "pos": 3, "n_tok": 11, "dead": {"loss": 5.166691780090332, "traj": [[8.761637281124891e-20, 1986621.625], [18.757495880126953, 1.9541821479797363], [74.33380126953125, 0.4440181255340576], [103.42793273925781, 0.3379734456539154], [108.32157135009766, 0.32965564727783203], [99.9681167602539, 0.3718872368335724], [77.08877563476562, 0.4124826490879059], [70.45967864990234, 0.42456623911857605], [70.49420928955078, 0.4103965163230896], [64.1016845703125, 0.411525160074234], [64.78704833984375, 0.34210583567619324], [68.55352020263672, 0.27862730622291565], [74.33236694335938, 0.1941012591123581], [83.6904067993164, 0.15694962441921234], [92.11087799072266, 0.12414523214101791], [100.3438491821289, 0.10693499445915222], [112.6646499633789, 0.09095516800880432], [125.1478042602539, 0.07755279541015625], [136.5629425048828, 0.0685075968503952], [160.82061767578125, 0.05876821279525757], [192.7953643798828, 0.053538039326667786], [227.3327178955078, 0.04601422697305679], [239.36590576171875, 0.04590742290019989], [312.8043518066406, 0.03793633356690407], [3289.49072265625, 0.022254731506109238]], "row_grad": {"15402": 3538944.0}, "sumsq_inf": false, "max_row": 3538944.0}, "ctrl": {"loss": 4.00040864944458, "traj": [[35.470909118652344, 0.05468995124101639], [50.34754180908203, 0.06569744646549225], [56.51155090332031, 0.07394758611917496], [63.979034423828125, 0.07116103917360306], [63.4362678527832, 0.07384135574102402], [67.62141418457031, 0.07526236772537231], [63.608585357666016, 0.06979961693286896], [64.80240631103516, 0.06785898655653], [71.6599349975586, 0.059898748993873596], [73.85700225830078, 0.056467149406671524], [77.88053894042969, 0.04971901327371597], [83.74409484863281, 0.046829115599393845], [87.44139099121094, 0.038724713027477264], [99.66168975830078, 0.032537300139665604], [117.17219543457031, 0.029785316437482834], [145.46636962890625, 0.02706155739724636], [173.65414428710938, 0.027172207832336426], [210.94447326660156, 0.025771787390112877], [235.39048767089844, 0.024210389703512192], [284.5730285644531, 0.02262641303241253], [311.4124755859375, 0.02020341157913208], [385.97210693359375, 0.019052516669034958], [431.1424865722656, 0.017811529338359833], [521.46142578125, 0.015430375933647156], [3129.462646484375, 0.015733296051621437]], "row_grad": {"790": 0.035400390625}, "sumsq_inf": false, "max_row": 0.035400390625}, "gate_norm_dead": {"model.layers.0.mamba": 1.8363235890748578e-17, "model.layers.1.mamba": 127.56593322753906, "model.layers.2.mamba": 162.99295043945312, "model.layers.3.mamba": 174.74058532714844, "model.layers.4.mamba": 199.8286895751953, "model.layers.5.mamba": 283.6230163574219, "model.layers.6.mamba": 158.46888732910156, "model.layers.7.mamba": 163.0726318359375, "model.layers.8.mamba": 157.0926055908203, "model.layers.9.mamba": 167.16253662109375, "model.layers.10.mamba": 145.63253784179688, "model.layers.11.mamba": 196.9395294189453, "model.layers.12.mamba": 161.76071166992188, "model.layers.13.mamba": 197.90586853027344, "model.layers.14.mamba": 133.118896484375, "model.layers.15.mamba": 212.5860595703125, "model.layers.16.mamba": 178.37648010253906, "model.layers.17.mamba": 137.74168395996094, "model.layers.18.mamba": 224.59222412109375, "model.layers.19.mamba": 275.37457275390625, "model.layers.20.mamba": 221.28451538085938, "model.layers.21.mamba": 216.66555786132812, "model.layers.22.mamba": 151.45726013183594, "model.layers.23.mamba": 171.04632568359375}, "gate_norm_ctrl": {"model.layers.0.mamba": 42.95797348022461, "model.layers.1.mamba": 79.4400634765625, "model.layers.2.mamba": 102.5316162109375, "model.layers.3.mamba": 92.66265106201172, "model.layers.4.mamba": 149.3376922607422, "model.layers.5.mamba": 179.9509735107422, "model.layers.6.mamba": 93.06608581542969, "model.layers.7.mamba": 99.55467224121094, "model.layers.8.mamba": 103.82711029052734, "model.layers.9.mamba": 130.55059814453125, "model.layers.10.mamba": 122.9814682006836, "model.layers.11.mamba": 158.3203582763672, "model.layers.12.mamba": 131.01605224609375, "model.layers.13.mamba": 150.2572784423828, "model.layers.14.mamba": 127.23638153076172, "model.layers.15.mamba": 165.5527801513672, "model.layers.16.mamba": 149.76788330078125, "model.layers.17.mamba": 106.10807037353516, "model.layers.18.mamba": 177.631591796875, "model.layers.19.mamba": 225.79141235351562, "model.layers.20.mamba": 198.13037109375, "model.layers.21.mamba": 182.59945678710938, "model.layers.22.mamba": 139.3456268310547, "model.layers.23.mamba": 181.04833984375}, "gate_open": {"loss": 4.980490684509277, "traj": [[8.761637281124891e-20, 237.578125], [29.9183349609375, 0.4797057807445526], [46.34467697143555, 0.24740907549858093], [50.0614013671875, 0.22287535667419434], [57.1524543762207, 0.18773213028907776], [57.25714874267578, 0.17134405672550201], [58.023685455322266, 0.153245210647583], [57.168418884277344, 0.1520656943321228], [59.74851608276367, 0.13440990447998047], [64.03501892089844, 0.11769112944602966], [66.52830505371094, 0.10718069970607758], [69.91825866699219, 0.09515504539012909], [72.18450927734375, 0.08105666935443878], [80.87374114990234, 0.06681264191865921], [94.7783203125, 0.05327665060758591], [114.11095428466797, 0.046456195414066315], [129.3783416748047, 0.0417512021958828], [162.760009765625, 0.034835491329431534], [171.65451049804688, 0.031074104830622673], [197.3639678955078, 0.027459874749183655], [225.68275451660156, 0.02464432269334793], [292.3393859863281, 0.022224731743335724], [305.7922058105469, 0.02038026601076126], [433.4559631347656, 0.015954645350575447], [2836.0908203125, 0.014608697034418583]], "row_grad": {"15402": 456.0}, "sumsq_inf": false, "max_row": 456.0}}
{"model": "tiiuae/Falcon-H1-1.5B-Base", "kind": "traj", "pos_kind": "mid", "tid": 20496, "tok": " өнгийг", "l2": 1.5404851949757422e-20, "pos": 3, "n_tok": 11, "dead": {"loss": 5.166691780090332, "traj": [[8.714679271726021e-20, 1986621.625], [18.757495880126953, 1.9541821479797363], [74.33380126953125, 0.4440181255340576], [103.42793273925781, 0.3379734456539154], [108.32157135009766, 0.32965564727783203], [99.9681167602539, 0.3718872368335724], [77.08877563476562, 0.4124826490879059], [70.45967864990234, 0.42456623911857605], [70.49420928955078, 0.4103965163230896], [64.1016845703125, 0.411525160074234], [64.78704833984375, 0.34210583567619324], [68.55352020263672, 0.27862730622291565], [74.33236694335938, 0.1941012591123581], [83.6904067993164, 0.15694962441921234], [92.11087799072266, 0.12414523214101791], [100.3438491821289, 0.10693499445915222], [112.6646499633789, 0.09095516800880432], [125.1478042602539, 0.07755279541015625], [136.5629425048828, 0.0685075968503952], [160.82061767578125, 0.05876821279525757], [192.7953643798828, 0.053538039326667786], [227.3327178955078, 0.04601422697305679], [239.36590576171875, 0.04590742290019989], [312.8043518066406, 0.03793633356690407], [3289.49072265625, 0.022254731506109238]], "row_grad": {"20496": 3538944.0}, "sumsq_inf": false, "max_row": 3538944.0}, "ctrl": {"loss": 4.00040864944458, "traj": [[35.470909118652344, 0.05468995124101639], [50.34754180908203, 0.06569744646549225], [56.51155090332031, 0.07394758611917496], [63.979034423828125, 0.07116103917360306], [63.4362678527832, 0.07384135574102402], [67.62141418457031, 0.07526236772537231], [63.608585357666016, 0.06979961693286896], [64.80240631103516, 0.06785898655653], [71.6599349975586, 0.059898748993873596], [73.85700225830078, 0.056467149406671524], [77.88053894042969, 0.04971901327371597], [83.74409484863281, 0.046829115599393845], [87.44139099121094, 0.038724713027477264], [99.66168975830078, 0.032537300139665604], [117.17219543457031, 0.029785316437482834], [145.46636962890625, 0.02706155739724636], [173.65414428710938, 0.027172207832336426], [210.94447326660156, 0.025771787390112877], [235.39048767089844, 0.024210389703512192], [284.5730285644531, 0.02262641303241253], [311.4124755859375, 0.02020341157913208], [385.97210693359375, 0.019052516669034958], [431.1424865722656, 0.017811529338359833], [521.46142578125, 0.015430375933647156], [3129.462646484375, 0.015733296051621437]], "row_grad": {"790": 0.035400390625}, "sumsq_inf": false, "max_row": 0.035400390625}, "gate_norm_dead": {"model.layers.0.mamba": 1.8746873987044547e-17, "model.layers.1.mamba": 127.56593322753906, "model.layers.2.mamba": 162.99295043945312, "model.layers.3.mamba": 174.74058532714844, "model.layers.4.mamba": 199.8286895751953, "model.layers.5.mamba": 283.6230163574219, "model.layers.6.mamba": 158.46888732910156, "model.layers.7.mamba": 163.0726318359375, "model.layers.8.mamba": 157.0926055908203, "model.layers.9.mamba": 167.16253662109375, "model.layers.10.mamba": 145.63253784179688, "model.layers.11.mamba": 196.9395294189453, "model.layers.12.mamba": 161.76071166992188, "model.layers.13.mamba": 197.90586853027344, "model.layers.14.mamba": 133.118896484375, "model.layers.15.mamba": 212.5860595703125, "model.layers.16.mamba": 178.37648010253906, "model.layers.17.mamba": 137.74168395996094, "model.layers.18.mamba": 224.59222412109375, "model.layers.19.mamba": 275.37457275390625, "model.layers.20.mamba": 221.28451538085938, "model.layers.21.mamba": 216.66555786132812, "model.layers.22.mamba": 151.45726013183594, "model.layers.23.mamba": 171.04632568359375}, "gate_norm_ctrl": {"model.layers.0.mamba": 42.95797348022461, "model.layers.1.mamba": 79.4400634765625, "model.layers.2.mamba": 102.5316162109375, "model.layers.3.mamba": 92.66265106201172, "model.layers.4.mamba": 149.3376922607422, "model.layers.5.mamba": 179.9509735107422, "model.layers.6.mamba": 93.06608581542969, "model.layers.7.mamba": 99.55467224121094, "model.layers.8.mamba": 103.82711029052734, "model.layers.9.mamba": 130.55059814453125, "model.layers.10.mamba": 122.9814682006836, "model.layers.11.mamba": 158.3203582763672, "model.layers.12.mamba": 131.01605224609375, "model.layers.13.mamba": 150.2572784423828, "model.layers.14.mamba": 127.23638153076172, "model.layers.15.mamba": 165.5527801513672, "model.layers.16.mamba": 149.76788330078125, "model.layers.17.mamba": 106.10807037353516, "model.layers.18.mamba": 177.631591796875, "model.layers.19.mamba": 225.79141235351562, "model.layers.20.mamba": 198.13037109375, "model.layers.21.mamba": 182.59945678710938, "model.layers.22.mamba": 139.3456268310547, "model.layers.23.mamba": 181.04833984375}, "gate_open": {"loss": 4.980490684509277, "traj": [[8.714679271726021e-20, 237.578125], [29.9183349609375, 0.4797057807445526], [46.34467697143555, 0.24740907549858093], [50.0614013671875, 0.22287535667419434], [57.1524543762207, 0.18773213028907776], [57.25714874267578, 0.17134405672550201], [58.023685455322266, 0.153245210647583], [57.168418884277344, 0.1520656943321228], [59.74851608276367, 0.13440990447998047], [64.03501892089844, 0.11769112944602966], [66.52830505371094, 0.10718069970607758], [69.91825866699219, 0.09515504539012909], [72.18450927734375, 0.08105666935443878], [80.87374114990234, 0.06681264191865921], [94.7783203125, 0.05327665060758591], [114.11095428466797, 0.046456195414066315], [129.3783416748047, 0.0417512021958828], [162.760009765625, 0.034835491329431534], [171.65451049804688, 0.031074104830622673], [197.3639678955078, 0.027459874749183655], [225.68275451660156, 0.02464432269334793], [292.3393859863281, 0.022224731743335724], [305.7922058105469, 0.02038026601076126], [433.4559631347656, 0.015954645350575447], [2836.0908203125, 0.014608697034418583]], "row_grad": {"20496": 456.0}, "sumsq_inf": false, "max_row": 456.0}}
{"model": "tiiuae/Falcon-H1-1.5B-Base", "kind": "traj", "pos_kind": "mid", "tid": 23354, "tok": " тайвшру", "l2": 1.6411507408701325e-20, "pos": 3, "n_tok": 11, "dead": {"loss": 5.166691780090332, "traj": [[9.283788580450454e-20, 1986621.625], [18.757495880126953, 1.9541821479797363], [74.33380126953125, 0.4440181255340576], [103.42793273925781, 0.3379734456539154], [108.32157135009766, 0.32965564727783203], [99.9681167602539, 0.3718872368335724], [77.08877563476562, 0.4124826490879059], [70.45967864990234, 0.42456623911857605], [70.49420928955078, 0.4103965163230896], [64.1016845703125, 0.411525160074234], [64.78704833984375, 0.34210583567619324], [68.55352020263672, 0.27862730622291565], [74.33236694335938, 0.1941012591123581], [83.6904067993164, 0.15694962441921234], [92.11087799072266, 0.12414523214101791], [100.3438491821289, 0.10693499445915222], [112.6646499633789, 0.09095516800880432], [125.1478042602539, 0.07755279541015625], [136.5629425048828, 0.0685075968503952], [160.82061767578125, 0.05876821279525757], [192.7953643798828, 0.053538039326667786], [227.3327178955078, 0.04601422697305679], [239.36590576171875, 0.04590742290019989], [312.8043518066406, 0.03793633356690407], [3289.49072265625, 0.022254731506109238]], "row_grad": {"23354": 3538944.0}, "sumsq_inf": false, "max_row": 3538944.0}, "ctrl": {"loss": 4.00040864944458, "traj": [[35.470909118652344, 0.05468995124101639], [50.34754180908203, 0.06569744646549225], [56.51155090332031, 0.07394758611917496], [63.979034423828125, 0.07116103917360306], [63.4362678527832, 0.07384135574102402], [67.62141418457031, 0.07526236772537231], [63.608585357666016, 0.06979961693286896], [64.80240631103516, 0.06785898655653], [71.6599349975586, 0.059898748993873596], [73.85700225830078, 0.056467149406671524], [77.88053894042969, 0.04971901327371597], [83.74409484863281, 0.046829115599393845], [87.44139099121094, 0.038724713027477264], [99.66168975830078, 0.032537300139665604], [117.17219543457031, 0.029785316437482834], [145.46636962890625, 0.02706155739724636], [173.65414428710938, 0.027172207832336426], [210.94447326660156, 0.025771787390112877], [235.39048767089844, 0.024210389703512192], [284.5730285644531, 0.02262641303241253], [311.4124755859375, 0.02020341157913208], [385.97210693359375, 0.019052516669034958], [431.1424865722656, 0.017811529338359833], [521.46142578125, 0.015430375933647156], [3129.462646484375, 0.015733296051621437]], "row_grad": {"790": 0.035400390625}, "sumsq_inf": false, "max_row": 0.035400390625}, "gate_norm_dead": {"model.layers.0.mamba": 1.9481383901212034e-17, "model.layers.1.mamba": 127.56593322753906, "model.layers.2.mamba": 162.99295043945312, "model.layers.3.mamba": 174.74058532714844, "model.layers.4.mamba": 199.8286895751953, "model.layers.5.mamba": 283.6230163574219, "model.layers.6.mamba": 158.46888732910156, "model.layers.7.mamba": 163.0726318359375, "model.layers.8.mamba": 157.0926055908203, "model.layers.9.mamba": 167.16253662109375, "model.layers.10.mamba": 145.63253784179688, "model.layers.11.mamba": 196.9395294189453, "model.layers.12.mamba": 161.76071166992188, "model.layers.13.mamba": 197.90586853027344, "model.layers.14.mamba": 133.118896484375, "model.layers.15.mamba": 212.5860595703125, "model.layers.16.mamba": 178.37648010253906, "model.layers.17.mamba": 137.74168395996094, "model.layers.18.mamba": 224.59222412109375, "model.layers.19.mamba": 275.37457275390625, "model.layers.20.mamba": 221.28451538085938, "model.layers.21.mamba": 216.66555786132812, "model.layers.22.mamba": 151.45726013183594, "model.layers.23.mamba": 171.04632568359375}, "gate_norm_ctrl": {"model.layers.0.mamba": 42.95797348022461, "model.layers.1.mamba": 79.4400634765625, "model.layers.2.mamba": 102.5316162109375, "model.layers.3.mamba": 92.66265106201172, "model.layers.4.mamba": 149.3376922607422, "model.layers.5.mamba": 179.9509735107422, "model.layers.6.mamba": 93.06608581542969, "model.layers.7.mamba": 99.55467224121094, "model.layers.8.mamba": 103.82711029052734, "model.layers.9.mamba": 130.55059814453125, "model.layers.10.mamba": 122.9814682006836, "model.layers.11.mamba": 158.3203582763672, "model.layers.12.mamba": 131.01605224609375, "model.layers.13.mamba": 150.2572784423828, "model.layers.14.mamba": 127.23638153076172, "model.layers.15.mamba": 165.5527801513672, "model.layers.16.mamba": 149.76788330078125, "model.layers.17.mamba": 106.10807037353516, "model.layers.18.mamba": 177.631591796875, "model.layers.19.mamba": 225.79141235351562, "model.layers.20.mamba": 198.13037109375, "model.layers.21.mamba": 182.59945678710938, "model.layers.22.mamba": 139.3456268310547, "model.layers.23.mamba": 181.04833984375}, "gate_open": {"loss": 4.980490684509277, "traj": [[9.283788580450454e-20, 237.578125], [29.9183349609375, 0.4797057807445526], [46.34467697143555, 0.24740907549858093], [50.0614013671875, 0.22287535667419434], [57.1524543762207, 0.18773213028907776], [57.25714874267578, 0.17134405672550201], [58.023685455322266, 0.153245210647583], [57.168418884277344, 0.1520656943321228], [59.74851608276367, 0.13440990447998047], [64.03501892089844, 0.11769112944602966], [66.52830505371094, 0.10718069970607758], [69.91825866699219, 0.09515504539012909], [72.18450927734375, 0.08105666935443878], [80.87374114990234, 0.06681264191865921], [94.7783203125, 0.05327665060758591], [114.11095428466797, 0.046456195414066315], [129.3783416748047, 0.0417512021958828], [162.760009765625, 0.034835491329431534], [171.65451049804688, 0.031074104830622673], [197.3639678955078, 0.027459874749183655], [225.68275451660156, 0.02464432269334793], [292.3393859863281, 0.022224731743335724], [305.7922058105469, 0.02038026601076126], [433.4559631347656, 0.015954645350575447], [2836.0908203125, 0.014608697034418583]], "row_grad": {"23354": 456.0}, "sumsq_inf": false, "max_row": 456.0}}
{"model": "tiiuae/Falcon-H1-1.5B-Base", "kind": "traj", "pos_kind": "start", "tid": 5700, "tok": " өнг", "l2": 1.6463612699567982e-09, "pos": 0, "n_tok": 8, "dead": {"loss": 3.402820587158203, "traj": [[9.301941439332495e-09, 354948480.0], [0.24866054952144623, 28.598411560058594], [690.5999145507812, 0.03958087041974068], [703.4772338867188, 0.038693882524967194], [705.4922485351562, 0.038483940064907074], [710.0164794921875, 0.03772531822323799], [720.8505249023438, 0.03728651627898216], [739.8216552734375, 0.03663367033004761], [744.7313842773438, 0.036605942994356155], [768.7941284179688, 0.03584897145628929], [780.2171020507812, 0.03548435866832733], [795.1228637695312, 0.03500744700431824], [808.3525390625, 0.03467891365289688], [809.4892578125, 0.03426508978009224], [814.778564453125, 0.03360988572239876], [823.0257568359375, 0.03345469385385513], [836.2694091796875, 0.032774411141872406], [842.9187622070312, 0.03245021030306816], [842.8138427734375, 0.03206723928451538], [851.032470703125, 0.031040001660585403], [850.9390258789062, 0.03055478446185589], [851.0191650390625, 0.02846420183777809], [848.9149780273438, 0.027882501482963562], [862.2191162109375, 0.02566024288535118], [2771.415283203125, 0.02805536612868309]], "row_grad": {"5700": 1132462080.0}, "sumsq_inf": false, "max_row": 1132462080.0}, "ctrl": {"loss": 3.6517202854156494, "traj": [[35.470909118652344, 0.16974219679832458], [59.55952835083008, 0.1729782372713089], [71.66279602050781, 0.17840653657913208], [81.91461944580078, 0.14331193268299103], [2268.668212890625, 0.057254061102867126], [2281.51416015625, 0.05742708966135979], [2281.799560546875, 0.05759057402610779], [2285.04296875, 0.057673774659633636], [2289.01953125, 0.057786975055933], [2284.981201171875, 0.05782744288444519], [2285.181884765625, 0.057845599949359894], [2288.058837890625, 0.057817816734313965], [2290.973876953125, 0.05780297890305519], [2295.709716796875, 0.057816945016384125], [2300.273681640625, 0.05768454447388649], [2305.643310546875, 0.05778058245778084], [2314.059326171875, 0.057799797505140305], [2318.55419921875, 0.0577089749276638], [2325.31201171875, 0.057562489062547684], [2339.346923828125, 0.05734940990805626], [2342.913330078125, 0.05692819505929947], [2322.738037109375, 0.04031473770737648], [2138.820068359375, 0.034063104540109634], [1891.64501953125, 0.025454554706811905], [3031.1640625, 0.022845042869448662]], "row_grad": {"790": 0.189453125}, "sumsq_inf": false, "max_row": 0.189453125}, "gate_norm_dead": {"model.layers.0.mamba": 2.465793841111008e-06, "model.layers.1.mamba": 110.7846908569336, "model.layers.2.mamba": 164.60855102539062, "model.layers.3.mamba": 168.5000457763672, "model.layers.4.mamba": 185.62315368652344, "model.layers.5.mamba": 256.75042724609375, "model.layers.6.mamba": 207.49887084960938, "model.layers.7.mamba": 240.87005615234375, "model.layers.8.mamba": 248.41505432128906, "model.layers.9.mamba": 251.2954864501953, "model.layers.10.mamba": 190.93264770507812, "model.layers.11.mamba": 207.8647003173828, "model.layers.12.mamba": 179.06307983398438, "model.layers.13.mamba": 202.039306640625, "model.layers.14.mamba": 153.4573974609375, "model.layers.15.mamba": 189.90411376953125, "model.layers.16.mamba": 166.0674285888672, "model.layers.17.mamba": 132.06381225585938, "model.layers.18.mamba": 204.4677276611328, "model.layers.19.mamba": 229.6305694580078, "model.layers.20.mamba": 221.31068420410156, "model.layers.21.mamba": 231.2896270751953, "model.layers.22.mamba": 161.91098022460938, "model.layers.23.mamba": 225.32974243164062}, "gate_norm_ctrl": {"model.layers.0.mamba": 42.95797348022461, "model.layers.1.mamba": 67.15582275390625, "model.layers.2.mamba": 69.32691955566406, "model.layers.3.mamba": 61.33489990234375, "model.layers.4.mamba": 58.89033126831055, "model.layers.5.mamba": 104.30529022216797, "model.layers.6.mamba": 46.67398452758789, "model.layers.7.mamba": 37.0263557434082, "model.layers.8.mamba": 64.0408706665039, "model.layers.9.mamba": 108.59323120117188, "model.layers.10.mamba": 87.37971496582031, "model.layers.11.mamba": 100.36003112792969, "model.layers.12.mamba": 79.99466705322266, "model.layers.13.mamba": 66.14949798583984, "model.layers.14.mamba": 61.97769546508789, "model.layers.15.mamba": 58.79998779296875, "model.layers.16.mamba": 79.65391540527344, "model.layers.17.mamba": 51.37993621826172, "model.layers.18.mamba": 66.124755859375, "model.layers.19.mamba": 92.8548583984375, "model.layers.20.mamba": 58.51409912109375, "model.layers.21.mamba": 59.21535873413086, "model.layers.22.mamba": 77.714599609375, "model.layers.23.mamba": 124.27130889892578}, "gate_open": {"loss": 3.6745502948760986, "traj": [[9.301941439332495e-09, 177.8291015625], [50.01658630371094, 0.14968039095401764], [71.60470581054688, 0.0930057018995285], [89.55512237548828, 0.08759385347366333], [2296.742919921875, 0.06364027410745621], [2309.384521484375, 0.06393002718687057], [2309.654052734375, 0.06420067697763443], [2312.72607421875, 0.06439319998025894], [2316.6513671875, 0.06463444977998734], [2312.66259765625, 0.06477759033441544], [2312.86669921875, 0.0648455023765564], [2315.718994140625, 0.06492649018764496], [2318.677978515625, 0.06497178971767426], [2323.34423828125, 0.06505054235458374], [2327.844970703125, 0.06500396132469177], [2333.116943359375, 0.06505957990884781], [2341.439453125, 0.0651528611779213], [2347.123779296875, 0.06505239009857178], [2355.108154296875, 0.06505643576383591], [2367.474365234375, 0.06479047983884811], [2371.08349609375, 0.0644938051700592], [2342.80126953125, 0.04636403173208237], [2166.064208984375, 0.04226609691977501], [1920.885498046875, 0.029438568279147148], [3259.30224609375, 0.02213689498603344]], "row_grad": {"5700": 724.0}, "sumsq_inf": false, "max_row": 724.0}}
{"model": "tiiuae/Falcon-H1-1.5B-Base", "kind": "traj", "pos_kind": "start", "tid": 15402, "tok": " ӨНГӨ", "l2": 1.548868843606855e-20, "pos": 0, "n_tok": 8, "dead": {"loss": 3.0994415283203125, "traj": [[8.761637281124891e-20, Infinity], [1.6069353421695187e-14, 70491427569664.0], [1.4601050679630134e-07, 23113120.0], [361.29217529296875, 0.06822288781404495], [374.8926696777344, 0.0630049929022789], [376.5559387207031, 0.06016494333744049], [389.0166015625, 0.05601631850004196], [399.7000732421875, 0.053524065762758255], [401.9512634277344, 0.05200561136007309], [412.4634094238281, 0.05061113461852074], [417.9403381347656, 0.049274805933237076], [424.88885498046875, 0.048958346247673035], [420.2080993652344, 0.0489933118224144], [416.7644958496094, 0.04938796907663345], [417.2684631347656, 0.04878268390893936], [414.85528564453125, 0.04902135208249092], [419.5993957519531, 0.04956101253628731], [427.5633850097656, 0.04872533306479454], [431.6003112792969, 0.046046048402786255], [440.7901916503906, 0.04353106766939163], [451.6321716308594, 0.040960896760225296], [464.3059387207031, 0.037025950849056244], [480.103759765625, 0.03442966938018799], [525.4119873046875, 0.029718875885009766], [3129.4755859375, 0.02116266079246998]], "row_grad": {"15402": 2.997595911977802e+20}, "sumsq_inf": true, "max_row": 2.997595911977802e+20}, "ctrl": {"loss": 3.6517202854156494, "traj": [[35.470909118652344, 0.16974219679832458], [59.55952835083008, 0.1729782372713089], [71.66279602050781, 0.17840653657913208], [81.91461944580078, 0.14331193268299103], [2268.668212890625, 0.057254061102867126], [2281.51416015625, 0.05742708966135979], [2281.799560546875, 0.05759057402610779], [2285.04296875, 0.057673774659633636], [2289.01953125, 0.057786975055933], [2284.981201171875, 0.05782744288444519], [2285.181884765625, 0.057845599949359894], [2288.058837890625, 0.057817816734313965], [2290.973876953125, 0.05780297890305519], [2295.709716796875, 0.057816945016384125], [2300.273681640625, 0.05768454447388649], [2305.643310546875, 0.05778058245778084], [2314.059326171875, 0.057799797505140305], [2318.55419921875, 0.0577089749276638], [2325.31201171875, 0.057562489062547684], [2339.346923828125, 0.05734940990805626], [2342.913330078125, 0.05692819505929947], [2322.738037109375, 0.04031473770737648], [2138.820068359375, 0.034063104540109634], [1891.64501953125, 0.025454554706811905], [3031.1640625, 0.022845042869448662]], "row_grad": {"790": 0.189453125}, "sumsq_inf": false, "max_row": 0.189453125}, "gate_norm_dead": {"model.layers.0.mamba": 1.8363235890748578e-17, "model.layers.1.mamba": 1.5207730907906836e-11, "model.layers.2.mamba": 0.00025394762633368373, "model.layers.3.mamba": 199.11656188964844, "model.layers.4.mamba": 186.2849578857422, "model.layers.5.mamba": 250.1181182861328, "model.layers.6.mamba": 210.30520629882812, "model.layers.7.mamba": 228.68695068359375, "model.layers.8.mamba": 244.44215393066406, "model.layers.9.mamba": 226.3617706298828, "model.layers.10.mamba": 203.79409790039062, "model.layers.11.mamba": 213.93463134765625, "model.layers.12.mamba": 178.89474487304688, "model.layers.13.mamba": 204.21115112304688, "model.layers.14.mamba": 168.61801147460938, "model.layers.15.mamba": 230.6278076171875, "model.layers.16.mamba": 189.7052764892578, "model.layers.17.mamba": 150.4807891845703, "model.layers.18.mamba": 241.48709106445312, "model.layers.19.mamba": 241.87879943847656, "model.layers.20.mamba": 258.0698547363281, "model.layers.21.mamba": 258.3471374511719, "model.layers.22.mamba": 190.21728515625, "model.layers.23.mamba": 243.544921875}, "gate_norm_ctrl": {"model.layers.0.mamba": 42.95797348022461, "model.layers.1.mamba": 67.15582275390625, "model.layers.2.mamba": 69.32691955566406, "model.layers.3.mamba": 61.33489990234375, "model.layers.4.mamba": 58.89033126831055, "model.layers.5.mamba": 104.30529022216797, "model.layers.6.mamba": 46.67398452758789, "model.layers.7.mamba": 37.0263557434082, "model.layers.8.mamba": 64.0408706665039, "model.layers.9.mamba": 108.59323120117188, "model.layers.10.mamba": 87.37971496582031, "model.layers.11.mamba": 100.36003112792969, "model.layers.12.mamba": 79.99466705322266, "model.layers.13.mamba": 66.14949798583984, "model.layers.14.mamba": 61.97769546508789, "model.layers.15.mamba": 58.79998779296875, "model.layers.16.mamba": 79.65391540527344, "model.layers.17.mamba": 51.37993621826172, "model.layers.18.mamba": 66.124755859375, "model.layers.19.mamba": 92.8548583984375, "model.layers.20.mamba": 58.51409912109375, "model.layers.21.mamba": 59.21535873413086, "model.layers.22.mamba": 77.714599609375, "model.layers.23.mamba": 124.27130889892578}, "gate_open": {"loss": 3.6745502948760986, "traj": [[8.761637281124891e-20, 177.8291015625], [50.01658630371094, 0.14968039095401764], [71.60470581054688, 0.0930057018995285], [89.55512237548828, 0.08759385347366333], [2296.742919921875, 0.06364027410745621], [2309.384521484375, 0.06393002718687057], [2309.654052734375, 0.06420067697763443], [2312.72607421875, 0.06439319998025894], [2316.6513671875, 0.06463444977998734], [2312.66259765625, 0.06477759033441544], [2312.86669921875, 0.0648455023765564], [2315.718994140625, 0.06492649018764496], [2318.677978515625, 0.06497178971767426], [2323.34423828125, 0.06505054235458374], [2327.844970703125, 0.06500396132469177], [2333.116943359375, 0.06505957990884781], [2341.439453125, 0.0651528611779213], [2347.123779296875, 0.06505239009857178], [2355.108154296875, 0.06505643576383591], [2367.474365234375, 0.06479047983884811], [2371.08349609375, 0.0644938051700592], [2342.80126953125, 0.04636403173208237], [2166.064208984375, 0.04226609691977501], [1920.885498046875, 0.029438568279147148], [3259.30224609375, 0.02213689498603344]], "row_grad": {"15402": 724.0}, "sumsq_inf": false, "max_row": 724.0}}
{"model": "tiiuae/Falcon-H1-1.5B-Base", "kind": "sweep", "pos_kind": "mid", "tid": 5700, "tok": " өнг", "pos": 3, "sweep": [{"r": 1e-35, "actual_norm": 9.974400320555016e-36, "grad": 3538944.0, "sumsq_inf": false}, {"r": 1e-30, "actual_norm": 9.979549770960508e-31, "grad": 3538944.0, "sumsq_inf": false}, {"r": 1e-25, "actual_norm": 9.995935407265666e-26, "grad": 3538944.0, "sumsq_inf": false}, {"r": 1e-20, "actual_norm": 1.0032290909940045e-20, "grad": 3538944.0, "sumsq_inf": false}, {"r": 1e-15, "actual_norm": 1.0009339424109066e-15, "grad": 3538944.0, "sumsq_inf": false}, {"r": 1e-10, "actual_norm": 9.968203001691551e-11, "grad": 2867200.0, "sumsq_inf": false}, {"r": 1e-07, "actual_norm": 1.0009876521337333e-07, "grad": 4358144.0, "sumsq_inf": false}, {"r": 1e-05, "actual_norm": 9.988803097081885e-06, "grad": 206848.0, "sumsq_inf": false}, {"r": 0.001, "actual_norm": 0.0009980373727379707, "grad": 528.0, "sumsq_inf": false}, {"r": 0.01, "actual_norm": 0.010012742507036073, "grad": 328.0, "sumsq_inf": false}, {"r": 0.1, "actual_norm": 0.10012742507036074, "grad": 44.0, "sumsq_inf": false}, {"r": 18.66343879699707, "actual_norm": 18.649941353795192, "grad": 0.0751953125, "sumsq_inf": false}]}
{"model": "tiiuae/Falcon-H1-1.5B-Base", "kind": "sweep", "pos_kind": "start", "tid": 5700, "tok": " өнг", "pos": 0, "sweep": [{"r": 1e-35, "actual_norm": 9.974400320555016e-36, "grad": 6.3086406831198156e+35, "sumsq_inf": true}, {"r": 1e-30, "actual_norm": 9.979549770960508e-31, "grad": 3.565267313141895e+31, "sumsq_inf": true}, {"r": 1e-25, "actual_norm": 9.995935407265666e-26, "grad": 6.989102394647075e+24, "sumsq_inf": true}, {"r": 1e-20, "actual_norm": 1.0032290909940045e-20, "grad": 5.7069614478038925e+19, "sumsq_inf": true}, {"r": 1e-15, "actual_norm": 1.0009339424109066e-15, "grad": 3.77176468792279e+16, "sumsq_inf": false}, {"r": 1e-10, "actual_norm": 9.968203001691551e-11, "grad": 2600468480.0, "sumsq_inf": false}, {"r": 1e-07, "actual_norm": 1.0009876521337333e-07, "grad": 24248320.0, "sumsq_inf": false}, {"r": 1e-05, "actual_norm": 9.988803097081885e-06, "grad": 348160.0, "sumsq_inf": false}, {"r": 0.001, "actual_norm": 0.0009980373727379707, "grad": 3600.0, "sumsq_inf": false}, {"r": 0.01, "actual_norm": 0.010012742507036073, "grad": 480.0, "sumsq_inf": false}, {"r": 0.1, "actual_norm": 0.10012742507036074, "grad": 51.5, "sumsq_inf": false}, {"r": 18.66343879699707, "actual_norm": 18.649941353795192, "grad": 0.251953125, "sumsq_inf": false}]}
{"model": "tiiuae/Falcon-H1-1.5B-Base", "kind": "fix_mean", "rows": [{"pos_kind": "mid", "tid": 5700, "grad": 0.267578125, "sumsq_inf": false}, {"pos_kind": "mid", "tid": 15402, "grad": 0.267578125, "sumsq_inf": false}, {"pos_kind": "mid", "tid": 20496, "grad": 0.267578125, "sumsq_inf": false}, {"pos_kind": "mid", "tid": 23354, "grad": 0.267578125, "sumsq_inf": false}, {"pos_kind": "start", "tid": 5700, "grad": 0.314453125, "sumsq_inf": false}, {"pos_kind": "start", "tid": 15402, "grad": 0.314453125, "sumsq_inf": false}]}
{"model": "tiiuae/Falcon-H1-1.5B-Base", "kind": "done", "secs": 40.2}
{"model": "tiiuae/Falcon-H1-7B-Base", "kind": "meta", "layer_kinds": "M+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+A", "cfg": {"tie_word_embeddings": false, "hidden_size": 3072, "rms_norm_eps": 1e-05, "lm_head_multiplier": 0.013020833333333334, "embedding_multiplier": 5.656854249492381, "mlp_multipliers": [0.2946278254943948, 0.032552083333333336], "key_multiplier": 0.030690398488999456, "attention_out_multiplier": 0.10416666666666669, "attention_in_multiplier": 1.0, "ssm_multipliers": [0.3535533905932738, 0.25, 0.1767766952966369, 0.5, 0.3535533905932738], "ssm_in_multiplier": 0.4166666666666667, "ssm_out_multiplier": 0.11785113019775792}, "healthy_median_norm": 30.847564697265625, "bos": null, "adds_bos": false}
{"model": "tiiuae/Falcon-H1-7B-Base", "kind": "traj", "pos_kind": "mid", "tid": 23866, "tok": " тайвшру", "l2": 1.8468641399713702e-24, "pos": 3, "n_tok": 11, "dead": {"loss": 6.225069999694824, "traj": [[0.0, 773523.875], [32.0279655456543, 0.7896466851234436], [44.25706100463867, 0.772797167301178], [276.9853820800781, 0.09878861159086227], [274.8840637207031, 0.10450119525194168], [273.335693359375, 0.10863704979419708], [256.3001403808594, 0.10814989358186722], [240.22840881347656, 0.11240661144256592], [233.21778869628906, 0.11520640552043915], [228.48838806152344, 0.12047090381383896], [226.76889038085938, 0.12071653455495834], [220.5198516845703, 0.12505900859832764], [222.82861328125, 0.1241789385676384], [225.60552978515625, 0.12323832511901855], [228.9447021484375, 0.11986355483531952], [229.45050048828125, 0.12043139338493347], [237.86048889160156, 0.12026815861463547], [244.18247985839844, 0.12666065990924835], [241.06228637695312, 0.13009749352931976], [231.99562072753906, 0.13471855223178864], [228.22695922851562, 0.13784444332122803], [225.83587646484375, 0.1362820416688919], [227.7437286376953, 0.1293565034866333], [224.9387664794922, 0.13163436949253082], [227.50479125976562, 0.12364950031042099], [229.53302001953125, 0.12038906663656235], [237.18508911132812, 0.11692099273204803], [247.3651580810547, 0.11376520246267319], [259.093017578125, 0.09828943014144897], [293.7972717285156, 0.0837017223238945], [314.1473693847656, 0.07447938621044159], [334.88018798828125, 0.06549617648124695], [363.6107177734375, 0.059082962572574615], [387.5660095214844, 0.05478425323963165], [409.19989013671875, 0.05215458571910858], [438.2527770996094, 0.044772978872060776], [471.75531005859375, 0.04351314157247543], [495.79022216796875, 0.041685689240694046], [541.6643676757812, 0.036112960427999496], [580.377685546875, 0.03434259071946144], [632.3871459960938, 0.0323115698993206], [702.2420654296875, 0.02790244109928608], [859.55419921875, 0.026958130300045013], [1228.5010986328125, 0.022971997037529945], [4021.24951171875, 0.017452159896492958]], "row_grad": {"23866": 1449984.0}, "sumsq_inf": false, "max_row": 1449984.0}, "ctrl": {"loss": 4.040284156799316, "traj": [[47.3520622253418, 0.04957643896341324], [71.55113983154297, 0.07374266535043716], [73.2032699584961, 0.077447809278965], [81.92716979980469, 0.10505186021327972], [97.55060577392578, 0.10836388170719147], [108.21847534179688, 0.1051856204867363], [112.90095520019531, 0.0996447280049324], [109.59016418457031, 0.1045105904340744], [126.95389556884766, 0.09966236352920532], [132.90834045410156, 0.10255572944879532], [137.3199920654297, 0.10184790194034576], [139.5116424560547, 0.10237354040145874], [144.95742797851562, 0.09755028039216995], [152.88308715820312, 0.10053273290395737], [157.14036560058594, 0.062298133969306946], [159.46926879882812, 0.06505922228097916], [168.986328125, 0.04508187621831894], [169.4112091064453, 0.045908909291028976], [170.54275512695312, 0.04637489467859268], [176.6416473388672, 0.04718237742781639], [184.38433837890625, 0.04444892704486847], [186.5844268798828, 0.04182511195540428], [194.3172607421875, 0.03920692950487137], [197.4425048828125, 0.03752308711409569], [210.09539794921875, 0.03661593049764633], [218.8961181640625, 0.031586695462465286], [230.36997985839844, 0.029705267399549484], [242.04409790039062, 0.028450975194573402], [244.6837921142578, 0.025651566684246063], [284.51531982421875, 0.021831681951880455], [332.0470275878906, 0.01920148730278015], [369.0152587890625, 0.01718854159116745], [407.0347595214844, 0.015693308785557747], [436.79986572265625, 0.015559443272650242], [468.9383544921875, 0.015325451269745827], [528.5790405273438, 0.014741304330527782], [600.3521118164062, 0.014268453232944012], [659.8980102539062, 0.01405560877174139], [719.057373046875, 0.013343509286642075], [797.897216796875, 0.013025338761508465], [859.1435546875, 0.012603837065398693], [925.1863403320312, 0.012594646774232388], [1015.989501953125, 0.011926528066396713], [1414.159912109375, 0.008816277608275414], [6442.7080078125, 0.015573574230074883]], "row_grad": {"1302": 0.06689453125}, "sumsq_inf": false, "max_row": 0.06689453125}, "gate_norm_dead": {"model.layers.0.mamba": 1.8641942879012056e-21, "model.layers.1.mamba": 53.952613830566406, "model.layers.2.mamba": 41.08647537231445, "model.layers.3.mamba": 121.52175903320312, "model.layers.4.mamba": 89.88634490966797, "model.layers.5.mamba": 131.60693359375, "model.layers.6.mamba": 75.71552276611328, "model.layers.7.mamba": 122.94438171386719, "model.layers.8.mamba": 108.7052230834961, "model.layers.9.mamba": 158.04861450195312, "model.layers.10.mamba": 142.2770538330078, "model.layers.11.mamba": 108.55500793457031, "model.layers.12.mamba": 152.4422607421875, "model.layers.13.mamba": 140.9671173095703, "model.layers.14.mamba": 121.7602310180664, "model.layers.15.mamba": 126.65950775146484, "model.layers.16.mamba": 149.97088623046875, "model.layers.17.mamba": 95.8825912475586, "model.layers.18.mamba": 157.1890869140625, "model.layers.19.mamba": 149.5701446533203, "model.layers.20.mamba": 193.98362731933594, "model.layers.21.mamba": 160.78628540039062, "model.layers.22.mamba": 132.852783203125, "model.layers.23.mamba": 101.06687927246094, "model.layers.24.mamba": 172.47943115234375, "model.layers.25.mamba": 191.21551513671875, "model.layers.26.mamba": 120.66011810302734, "model.layers.27.mamba": 208.24244689941406, "model.layers.28.mamba": 160.47100830078125, "model.layers.29.mamba": 197.49798583984375, "model.layers.30.mamba": 237.12686157226562, "model.layers.31.mamba": 231.439208984375, "model.layers.32.mamba": 185.53265380859375, "model.layers.33.mamba": 213.7372283935547, "model.layers.34.mamba": 243.6782684326172, "model.layers.35.mamba": 216.56414794921875, "model.layers.36.mamba": 227.41006469726562, "model.layers.37.mamba": 280.6641845703125, "model.layers.38.mamba": 251.1217041015625, "model.layers.39.mamba": 355.8442077636719, "model.layers.40.mamba": 322.20770263671875, "model.layers.41.mamba": 260.92926025390625, "model.layers.42.mamba": 362.94573974609375, "model.layers.43.mamba": 287.8717346191406}, "gate_norm_ctrl": {"model.layers.0.mamba": 56.07633972167969, "model.layers.1.mamba": 42.93595504760742, "model.layers.2.mamba": 46.384674072265625, "model.layers.3.mamba": 111.3448715209961, "model.layers.4.mamba": 69.58601379394531, "model.layers.5.mamba": 91.03812408447266, "model.layers.6.mamba": 98.93283081054688, "model.layers.7.mamba": 108.33464813232422, "model.layers.8.mamba": 98.55974578857422, "model.layers.9.mamba": 152.3846893310547, "model.layers.10.mamba": 143.4401092529297, "model.layers.11.mamba": 102.75248718261719, "model.layers.12.mamba": 162.8922882080078, "model.layers.13.mamba": 128.4386749267578, "model.layers.14.mamba": 116.7637939453125, "model.layers.15.mamba": 127.36951446533203, "model.layers.16.mamba": 131.5652618408203, "model.layers.17.mamba": 97.05181121826172, "model.layers.18.mamba": 162.54803466796875, "model.layers.19.mamba": 162.16236877441406, "model.layers.20.mamba": 194.80169677734375, "model.layers.21.mamba": 195.0658721923828, "model.layers.22.mamba": 158.56858825683594, "model.layers.23.mamba": 118.10006713867188, "model.layers.24.mamba": 181.0980682373047, "model.layers.25.mamba": 206.3456573486328, "model.layers.26.mamba": 142.14540100097656, "model.layers.27.mamba": 219.56236267089844, "model.layers.28.mamba": 188.13131713867188, "model.layers.29.mamba": 264.3486633300781, "model.layers.30.mamba": 262.26702880859375, "model.layers.31.mamba": 217.8384246826172, "model.layers.32.mamba": 193.0892791748047, "model.layers.33.mamba": 176.71046447753906, "model.layers.34.mamba": 220.23828125, "model.layers.35.mamba": 191.6084442138672, "model.layers.36.mamba": 198.26243591308594, "model.layers.37.mamba": 190.1884002685547, "model.layers.38.mamba": 236.6161346435547, "model.layers.39.mamba": 272.1629638671875, "model.layers.40.mamba": 224.6482391357422, "model.layers.41.mamba": 223.99815368652344, "model.layers.42.mamba": 371.5334777832031, "model.layers.43.mamba": 387.1932067871094}, "gate_open": {"loss": 5.699698448181152, "traj": [[0.0, 215.90318298339844], [38.74295425415039, 0.5629981160163879], [52.42538833618164, 0.6178132891654968], [75.4013900756836, 0.49790120124816895], [110.04537200927734, 0.4449317157268524], [110.349853515625, 0.44158968329429626], [120.80452728271484, 0.30828171968460083], [120.617431640625, 0.2994236350059509], [123.88674926757812, 0.2969622015953064], [125.05474090576172, 0.2974438965320587], [134.6007080078125, 0.17286981642246246], [138.91383361816406, 0.1517368108034134], [144.6060333251953, 0.15045149624347687], [153.3653564453125, 0.14565758407115936], [155.95907592773438, 0.1372704803943634], [155.4368896484375, 0.13537251949310303], [164.84661865234375, 0.13998278975486755], [164.62258911132812, 0.1502358764410019], [166.2982635498047, 0.1559239625930786], [168.00445556640625, 0.1666060984134674], [166.86135864257812, 0.16846628487110138], [166.1148681640625, 0.16194328665733337], [168.9037628173828, 0.150503471493721], [169.6104736328125, 0.14356260001659393], [177.67320251464844, 0.13503091037273407], [182.7118377685547, 0.12384288758039474], [192.30699157714844, 0.10684695094823837], [203.80014038085938, 0.1034022718667984], [211.549560546875, 0.0852225124835968], [246.84532165527344, 0.07819775491952896], [267.2508850097656, 0.07115659862756729], [293.064453125, 0.048771750181913376], [328.1327819824219, 0.042182862758636475], [356.43023681640625, 0.037721212953329086], [385.97760009765625, 0.03564315661787987], [425.34783935546875, 0.032790906727313995], [473.39788818359375, 0.029215866699814796], [509.7240905761719, 0.028042946010828018], [549.3434448242188, 0.02595854364335537], [621.9315185546875, 0.024063052609562874], [664.0925903320312, 0.02253616228699684], [750.0748291015625, 0.019569965079426765], [900.6439819335938, 0.01960873417556286], [1331.0555419921875, 0.014473731629550457], [6013.365234375, 0.015584050677716732]], "row_grad": {"23866": 194.0}, "sumsq_inf": false, "max_row": 194.0}}
{"model": "tiiuae/Falcon-H1-7B-Base", "kind": "traj", "pos_kind": "mid", "tid": 30188, "tok": " százal", "l2": 5.362109374861826e-29, "pos": 3, "n_tok": 11, "dead": {"loss": 6.225069999694824, "traj": [[0.0, 773523.875], [32.0279655456543, 0.7896466851234436], [44.25706100463867, 0.772797167301178], [276.9853820800781, 0.09878861159086227], [274.8840637207031, 0.10450119525194168], [273.335693359375, 0.10863704979419708], [256.3001403808594, 0.10814989358186722], [240.22840881347656, 0.11240661144256592], [233.21778869628906, 0.11520640552043915], [228.48838806152344, 0.12047090381383896], [226.76889038085938, 0.12071653455495834], [220.5198516845703, 0.12505900859832764], [222.82861328125, 0.1241789385676384], [225.60552978515625, 0.12323832511901855], [228.9447021484375, 0.11986355483531952], [229.45050048828125, 0.12043139338493347], [237.86048889160156, 0.12026815861463547], [244.18247985839844, 0.12666065990924835], [241.06228637695312, 0.13009749352931976], [231.99562072753906, 0.13471855223178864], [228.22695922851562, 0.13784444332122803], [225.83587646484375, 0.1362820416688919], [227.7437286376953, 0.1293565034866333], [224.9387664794922, 0.13163436949253082], [227.50479125976562, 0.12364950031042099], [229.53302001953125, 0.12038906663656235], [237.18508911132812, 0.11692099273204803], [247.3651580810547, 0.11376520246267319], [259.093017578125, 0.09828943014144897], [293.7972717285156, 0.0837017223238945], [314.1473693847656, 0.07447938621044159], [334.88018798828125, 0.06549617648124695], [363.6107177734375, 0.059082962572574615], [387.5660095214844, 0.05478425323963165], [409.19989013671875, 0.05215458571910858], [438.2527770996094, 0.044772978872060776], [471.75531005859375, 0.04351314157247543], [495.79022216796875, 0.041685689240694046], [541.6643676757812, 0.036112960427999496], [580.377685546875, 0.03434259071946144], [632.3871459960938, 0.0323115698993206], [702.2420654296875, 0.02790244109928608], [859.55419921875, 0.026958130300045013], [1228.5010986328125, 0.022971997037529945], [4021.24951171875, 0.017452159896492958]], "row_grad": {"30188": 1449984.0}, "sumsq_inf": false, "max_row": 1449984.0}, "ctrl": {"loss": 4.040284156799316, "traj": [[47.3520622253418, 0.04957643896341324], [71.55113983154297, 0.07374266535043716], [73.2032699584961, 0.077447809278965], [81.92716979980469, 0.10505186021327972], [97.55060577392578, 0.10836388170719147], [108.21847534179688, 0.1051856204867363], [112.90095520019531, 0.0996447280049324], [109.59016418457031, 0.1045105904340744], [126.95389556884766, 0.09966236352920532], [132.90834045410156, 0.10255572944879532], [137.3199920654297, 0.10184790194034576], [139.5116424560547, 0.10237354040145874], [144.95742797851562, 0.09755028039216995], [152.88308715820312, 0.10053273290395737], [157.14036560058594, 0.062298133969306946], [159.46926879882812, 0.06505922228097916], [168.986328125, 0.04508187621831894], [169.4112091064453, 0.045908909291028976], [170.54275512695312, 0.04637489467859268], [176.6416473388672, 0.04718237742781639], [184.38433837890625, 0.04444892704486847], [186.5844268798828, 0.04182511195540428], [194.3172607421875, 0.03920692950487137], [197.4425048828125, 0.03752308711409569], [210.09539794921875, 0.03661593049764633], [218.8961181640625, 0.031586695462465286], [230.36997985839844, 0.029705267399549484], [242.04409790039062, 0.028450975194573402], [244.6837921142578, 0.025651566684246063], [284.51531982421875, 0.021831681951880455], [332.0470275878906, 0.01920148730278015], [369.0152587890625, 0.01718854159116745], [407.0347595214844, 0.015693308785557747], [436.79986572265625, 0.015559443272650242], [468.9383544921875, 0.015325451269745827], [528.5790405273438, 0.014741304330527782], [600.3521118164062, 0.014268453232944012], [659.8980102539062, 0.01405560877174139], [719.057373046875, 0.013343509286642075], [797.897216796875, 0.013025338761508465], [859.1435546875, 0.012603837065398693], [925.1863403320312, 0.012594646774232388], [1015.989501953125, 0.011926528066396713], [1414.159912109375, 0.008816277608275414], [6442.7080078125, 0.015573574230074883]], "row_grad": {"1302": 0.06689453125}, "sumsq_inf": false, "max_row": 0.06689453125}, "gate_norm_dead": {"model.layers.0.mamba": 0.0, "model.layers.1.mamba": 53.952613830566406, "model.layers.2.mamba": 41.08647537231445, "model.layers.3.mamba": 121.52175903320312, "model.layers.4.mamba": 89.88634490966797, "model.layers.5.mamba": 131.60693359375, "model.layers.6.mamba": 75.71552276611328, "model.layers.7.mamba": 122.94438171386719, "model.layers.8.mamba": 108.7052230834961, "model.layers.9.mamba": 158.04861450195312, "model.layers.10.mamba": 142.2770538330078, "model.layers.11.mamba": 108.55500793457031, "model.layers.12.mamba": 152.4422607421875, "model.layers.13.mamba": 140.9671173095703, "model.layers.14.mamba": 121.7602310180664, "model.layers.15.mamba": 126.65950775146484, "model.layers.16.mamba": 149.97088623046875, "model.layers.17.mamba": 95.8825912475586, "model.layers.18.mamba": 157.1890869140625, "model.layers.19.mamba": 149.5701446533203, "model.layers.20.mamba": 193.98362731933594, "model.layers.21.mamba": 160.78628540039062, "model.layers.22.mamba": 132.852783203125, "model.layers.23.mamba": 101.06687927246094, "model.layers.24.mamba": 172.47943115234375, "model.layers.25.mamba": 191.21551513671875, "model.layers.26.mamba": 120.66011810302734, "model.layers.27.mamba": 208.24244689941406, "model.layers.28.mamba": 160.47100830078125, "model.layers.29.mamba": 197.49798583984375, "model.layers.30.mamba": 237.12686157226562, "model.layers.31.mamba": 231.439208984375, "model.layers.32.mamba": 185.53265380859375, "model.layers.33.mamba": 213.7372283935547, "model.layers.34.mamba": 243.6782684326172, "model.layers.35.mamba": 216.56414794921875, "model.layers.36.mamba": 227.41006469726562, "model.layers.37.mamba": 280.6641845703125, "model.layers.38.mamba": 251.1217041015625, "model.layers.39.mamba": 355.8442077636719, "model.layers.40.mamba": 322.20770263671875, "model.layers.41.mamba": 260.92926025390625, "model.layers.42.mamba": 362.94573974609375, "model.layers.43.mamba": 287.8717346191406}, "gate_norm_ctrl": {"model.layers.0.mamba": 56.07633972167969, "model.layers.1.mamba": 42.93595504760742, "model.layers.2.mamba": 46.384674072265625, "model.layers.3.mamba": 111.3448715209961, "model.layers.4.mamba": 69.58601379394531, "model.layers.5.mamba": 91.03812408447266, "model.layers.6.mamba": 98.93283081054688, "model.layers.7.mamba": 108.33464813232422, "model.layers.8.mamba": 98.55974578857422, "model.layers.9.mamba": 152.3846893310547, "model.layers.10.mamba": 143.4401092529297, "model.layers.11.mamba": 102.75248718261719, "model.layers.12.mamba": 162.8922882080078, "model.layers.13.mamba": 128.4386749267578, "model.layers.14.mamba": 116.7637939453125, "model.layers.15.mamba": 127.36951446533203, "model.layers.16.mamba": 131.5652618408203, "model.layers.17.mamba": 97.05181121826172, "model.layers.18.mamba": 162.54803466796875, "model.layers.19.mamba": 162.16236877441406, "model.layers.20.mamba": 194.80169677734375, "model.layers.21.mamba": 195.0658721923828, "model.layers.22.mamba": 158.56858825683594, "model.layers.23.mamba": 118.10006713867188, "model.layers.24.mamba": 181.0980682373047, "model.layers.25.mamba": 206.3456573486328, "model.layers.26.mamba": 142.14540100097656, "model.layers.27.mamba": 219.56236267089844, "model.layers.28.mamba": 188.13131713867188, "model.layers.29.mamba": 264.3486633300781, "model.layers.30.mamba": 262.26702880859375, "model.layers.31.mamba": 217.8384246826172, "model.layers.32.mamba": 193.0892791748047, "model.layers.33.mamba": 176.71046447753906, "model.layers.34.mamba": 220.23828125, "model.layers.35.mamba": 191.6084442138672, "model.layers.36.mamba": 198.26243591308594, "model.layers.37.mamba": 190.1884002685547, "model.layers.38.mamba": 236.6161346435547, "model.layers.39.mamba": 272.1629638671875, "model.layers.40.mamba": 224.6482391357422, "model.layers.41.mamba": 223.99815368652344, "model.layers.42.mamba": 371.5334777832031, "model.layers.43.mamba": 387.1932067871094}, "gate_open": {"loss": 5.699698448181152, "traj": [[0.0, 215.90318298339844], [38.74295425415039, 0.5629981160163879], [52.42538833618164, 0.6178132891654968], [75.4013900756836, 0.49790120124816895], [110.04537200927734, 0.4449317157268524], [110.349853515625, 0.44158968329429626], [120.80452728271484, 0.30828171968460083], [120.617431640625, 0.2994236350059509], [123.88674926757812, 0.2969622015953064], [125.05474090576172, 0.2974438965320587], [134.6007080078125, 0.17286981642246246], [138.91383361816406, 0.1517368108034134], [144.6060333251953, 0.15045149624347687], [153.3653564453125, 0.14565758407115936], [155.95907592773438, 0.1372704803943634], [155.4368896484375, 0.13537251949310303], [164.84661865234375, 0.13998278975486755], [164.62258911132812, 0.1502358764410019], [166.2982635498047, 0.1559239625930786], [168.00445556640625, 0.1666060984134674], [166.86135864257812, 0.16846628487110138], [166.1148681640625, 0.16194328665733337], [168.9037628173828, 0.150503471493721], [169.6104736328125, 0.14356260001659393], [177.67320251464844, 0.13503091037273407], [182.7118377685547, 0.12384288758039474], [192.30699157714844, 0.10684695094823837], [203.80014038085938, 0.1034022718667984], [211.549560546875, 0.0852225124835968], [246.84532165527344, 0.07819775491952896], [267.2508850097656, 0.07115659862756729], [293.064453125, 0.048771750181913376], [328.1327819824219, 0.042182862758636475], [356.43023681640625, 0.037721212953329086], [385.97760009765625, 0.03564315661787987], [425.34783935546875, 0.032790906727313995], [473.39788818359375, 0.029215866699814796], [509.7240905761719, 0.028042946010828018], [549.3434448242188, 0.02595854364335537], [621.9315185546875, 0.024063052609562874], [664.0925903320312, 0.02253616228699684], [750.0748291015625, 0.019569965079426765], [900.6439819335938, 0.01960873417556286], [1331.0555419921875, 0.014473731629550457], [6013.365234375, 0.015584050677716732]], "row_grad": {"30188": 194.0}, "sumsq_inf": false, "max_row": 194.0}}
{"model": "tiiuae/Falcon-H1-7B-Base", "kind": "traj", "pos_kind": "mid", "tid": 34272, "tok": " тайвшруулах", "l2": 6.7044386351091286e-09, "pos": 3, "n_tok": 11, "dead": {"loss": 6.224534034729004, "traj": [[3.790780311874187e-08, 794490.9375], [32.06346893310547, 0.7956122756004333], [44.28067398071289, 0.7787598371505737], [276.9320068359375, 0.09962677210569382], [274.83807373046875, 0.10535979270935059], [273.2948913574219, 0.10948160290718079], [256.2593688964844, 0.10896160453557968], [240.05020141601562, 0.11329981684684753], [233.02818298339844, 0.11618148535490036], [228.27708435058594, 0.12153320014476776], [226.5550994873047, 0.12190605700016022], [220.29385375976562, 0.1263822764158249], [222.75355529785156, 0.12550251185894012], [225.48252868652344, 0.12459520250558853], [228.7695770263672, 0.12136934697628021], [229.04417419433594, 0.12207493931055069], [237.45974731445312, 0.12197154015302658], [244.03701782226562, 0.12856057286262512], [240.91587829589844, 0.1321215033531189], [231.81204223632812, 0.13688288629055023], [227.9813995361328, 0.14012864232063293], [225.62725830078125, 0.13847632706165314], [227.5419921875, 0.13166415691375732], [224.74964904785156, 0.13397850096225739], [227.31008911132812, 0.1256761997938156], [229.3145751953125, 0.12251128256320953], [236.9501953125, 0.11929634213447571], [247.11036682128906, 0.11617756634950638], [258.3026123046875, 0.10026094317436218], [293.2606506347656, 0.08511873334646225], [314.0087890625, 0.07574054598808289], [334.83343505859375, 0.06660699844360352], [363.62481689453125, 0.06017124652862549], [387.46405029296875, 0.055841248482465744], [409.1014404296875, 0.05316230282187462], [438.0072326660156, 0.045496996492147446], [470.02850341796875, 0.04419361427426338], [494.0372314453125, 0.042356666177511215], [540.179443359375, 0.03641441836953163], [578.703857421875, 0.03463117405772209], [630.5502319335938, 0.0325421541929245], [701.8543090820312, 0.028073951601982117], [858.1265258789062, 0.027083856984972954], [1226.1595458984375, 0.022768458351492882], [3982.56982421875, 0.017110126093029976]], "row_grad": {"34272": 1466368.0}, "sumsq_inf": false, "max_row": 1466368.0}, "ctrl": {"loss": 4.040284156799316, "traj": [[47.3520622253418, 0.04957643896341324], [71.55113983154297, 0.07374266535043716], [73.2032699584961, 0.077447809278965], [81.92716979980469, 0.10505186021327972], [97.55060577392578, 0.10836388170719147], [108.21847534179688, 0.1051856204867363], [112.90095520019531, 0.0996447280049324], [109.59016418457031, 0.1045105904340744], [126.95389556884766, 0.09966236352920532], [132.90834045410156, 0.10255572944879532], [137.3199920654297, 0.10184790194034576], [139.5116424560547, 0.10237354040145874], [144.95742797851562, 0.09755028039216995], [152.88308715820312, 0.10053273290395737], [157.14036560058594, 0.062298133969306946], [159.46926879882812, 0.06505922228097916], [168.986328125, 0.04508187621831894], [169.4112091064453, 0.045908909291028976], [170.54275512695312, 0.04637489467859268], [176.6416473388672, 0.04718237742781639], [184.38433837890625, 0.04444892704486847], [186.5844268798828, 0.04182511195540428], [194.3172607421875, 0.03920692950487137], [197.4425048828125, 0.03752308711409569], [210.09539794921875, 0.03661593049764633], [218.8961181640625, 0.031586695462465286], [230.36997985839844, 0.029705267399549484], [242.04409790039062, 0.028450975194573402], [244.6837921142578, 0.025651566684246063], [284.51531982421875, 0.021831681951880455], [332.0470275878906, 0.01920148730278015], [369.0152587890625, 0.01718854159116745], [407.0347595214844, 0.015693308785557747], [436.79986572265625, 0.015559443272650242], [468.9383544921875, 0.015325451269745827], [528.5790405273438, 0.014741304330527782], [600.3521118164062, 0.014268453232944012], [659.8980102539062, 0.01405560877174139], [719.057373046875, 0.013343509286642075], [797.897216796875, 0.013025338761508465], [859.1435546875, 0.012603837065398693], [925.1863403320312, 0.012594646774232388], [1015.989501953125, 0.011926528066396713], [1414.159912109375, 0.008816277608275414], [6442.7080078125, 0.015573574230074883]], "row_grad": {"1302": 0.06689453125}, "sumsq_inf": false, "max_row": 0.06689453125}, "gate_norm_dead": {"model.layers.0.mamba": 7.782094144204166e-06, "model.layers.1.mamba": 54.00251007080078, "model.layers.2.mamba": 41.090877532958984, "model.layers.3.mamba": 121.51934814453125, "model.layers.4.mamba": 89.80187225341797, "model.layers.5.mamba": 131.43032836914062, "model.layers.6.mamba": 75.6998291015625, "model.layers.7.mamba": 122.97928619384766, "model.layers.8.mamba": 108.73289489746094, "model.layers.9.mamba": 157.90090942382812, "model.layers.10.mamba": 142.23544311523438, "model.layers.11.mamba": 108.51397705078125, "model.layers.12.mamba": 152.2757568359375, "model.layers.13.mamba": 141.0694580078125, "model.layers.14.mamba": 121.8561782836914, "model.layers.15.mamba": 126.84718322753906, "model.layers.16.mamba": 150.11392211914062, "model.layers.17.mamba": 96.00589752197266, "model.layers.18.mamba": 156.9959259033203, "model.layers.19.mamba": 149.61676025390625, "model.layers.20.mamba": 194.02610778808594, "model.layers.21.mamba": 160.84298706054688, "model.layers.22.mamba": 132.80625915527344, "model.layers.23.mamba": 101.26155090332031, "model.layers.24.mamba": 172.57711791992188, "model.layers.25.mamba": 190.9474639892578, "model.layers.26.mamba": 120.66267395019531, "model.layers.27.mamba": 208.0350799560547, "model.layers.28.mamba": 160.65113830566406, "model.layers.29.mamba": 197.70323181152344, "model.layers.30.mamba": 236.9872589111328, "model.layers.31.mamba": 231.251708984375, "model.layers.32.mamba": 185.46665954589844, "model.layers.33.mamba": 213.8264923095703, "model.layers.34.mamba": 243.85879516601562, "model.layers.35.mamba": 216.2745361328125, "model.layers.36.mamba": 227.5696258544922, "model.layers.37.mamba": 281.9342041015625, "model.layers.38.mamba": 251.13360595703125, "model.layers.39.mamba": 357.8152770996094, "model.layers.40.mamba": 323.7122497558594, "model.layers.41.mamba": 261.4808044433594, "model.layers.42.mamba": 363.140869140625, "model.layers.43.mamba": 288.20745849609375}, "gate_norm_ctrl": {"model.layers.0.mamba": 56.07633972167969, "model.layers.1.mamba": 42.93595504760742, "model.layers.2.mamba": 46.384674072265625, "model.layers.3.mamba": 111.3448715209961, "model.layers.4.mamba": 69.58601379394531, "model.layers.5.mamba": 91.03812408447266, "model.layers.6.mamba": 98.93283081054688, "model.layers.7.mamba": 108.33464813232422, "model.layers.8.mamba": 98.55974578857422, "model.layers.9.mamba": 152.3846893310547, "model.layers.10.mamba": 143.4401092529297, "model.layers.11.mamba": 102.75248718261719, "model.layers.12.mamba": 162.8922882080078, "model.layers.13.mamba": 128.4386749267578, "model.layers.14.mamba": 116.7637939453125, "model.layers.15.mamba": 127.36951446533203, "model.layers.16.mamba": 131.5652618408203, "model.layers.17.mamba": 97.05181121826172, "model.layers.18.mamba": 162.54803466796875, "model.layers.19.mamba": 162.16236877441406, "model.layers.20.mamba": 194.80169677734375, "model.layers.21.mamba": 195.0658721923828, "model.layers.22.mamba": 158.56858825683594, "model.layers.23.mamba": 118.10006713867188, "model.layers.24.mamba": 181.0980682373047, "model.layers.25.mamba": 206.3456573486328, "model.layers.26.mamba": 142.14540100097656, "model.layers.27.mamba": 219.56236267089844, "model.layers.28.mamba": 188.13131713867188, "model.layers.29.mamba": 264.3486633300781, "model.layers.30.mamba": 262.26702880859375, "model.layers.31.mamba": 217.8384246826172, "model.layers.32.mamba": 193.0892791748047, "model.layers.33.mamba": 176.71046447753906, "model.layers.34.mamba": 220.23828125, "model.layers.35.mamba": 191.6084442138672, "model.layers.36.mamba": 198.26243591308594, "model.layers.37.mamba": 190.1884002685547, "model.layers.38.mamba": 236.6161346435547, "model.layers.39.mamba": 272.1629638671875, "model.layers.40.mamba": 224.6482391357422, "model.layers.41.mamba": 223.99815368652344, "model.layers.42.mamba": 371.5334777832031, "model.layers.43.mamba": 387.1932067871094}, "gate_open": {"loss": 5.703925132751465, "traj": [[3.790780311874187e-08, 219.87835693359375], [38.65729522705078, 0.5727025270462036], [52.43056869506836, 0.6294261813163757], [75.40205383300781, 0.5077394843101501], [110.0787124633789, 0.45500099658966064], [110.48126983642578, 0.45151883363723755], [120.80879211425781, 0.3147045075893402], [120.60901641845703, 0.304666668176651], [123.89134979248047, 0.30178818106651306], [125.16493225097656, 0.30185025930404663], [134.70924377441406, 0.1747041791677475], [139.05615234375, 0.15251465141773224], [144.75112915039062, 0.15137699246406555], [153.4917449951172, 0.14642783999443054], [156.07916259765625, 0.13772012293338776], [155.78916931152344, 0.13574646413326263], [165.2582550048828, 0.14045840501785278], [164.7548065185547, 0.15036910772323608], [166.45933532714844, 0.15591125190258026], [168.20462036132812, 0.16675391793251038], [167.01483154296875, 0.16895952820777893], [165.99627685546875, 0.16219404339790344], [169.40272521972656, 0.15127791464328766], [170.0821533203125, 0.14424747228622437], [178.18128967285156, 0.13625581562519073], [182.88499450683594, 0.12487652897834778], [192.84266662597656, 0.10766898095607758], [204.35365295410156, 0.10426752269268036], [211.3922119140625, 0.08595918864011765], [246.6373748779297, 0.07884527742862701], [267.0932312011719, 0.07176283001899719], [292.8911437988281, 0.04918694123625755], [327.8756103515625, 0.04260880500078201], [354.7608642578125, 0.03800207003951073], [384.2529602050781, 0.03585898131132126], [423.7232360839844, 0.03295958414673805], [471.8742370605469, 0.029340075328946114], [509.8818664550781, 0.0281413272023201], [549.6942138671875, 0.02602255716919899], [622.3351440429688, 0.024127643555402756], [664.6097412109375, 0.02258376032114029], [750.6685791015625, 0.019550153985619545], [901.8253173828125, 0.01962462067604065], [1332.4835205078125, 0.01451581809669733], [5998.53662109375, 0.015538498759269714]], "row_grad": {"34272": 191.0}, "sumsq_inf": false, "max_row": 191.0}}
{"model": "tiiuae/Falcon-H1-7B-Base", "kind": "traj", "pos_kind": "mid", "tid": 34281, "tok": " ЧАДВАР", "l2": 5.429163470375912e-29, "pos": 3, "n_tok": 11, "dead": {"loss": 6.225069999694824, "traj": [[0.0, 773523.875], [32.0279655456543, 0.7896466851234436], [44.25706100463867, 0.772797167301178], [276.9853820800781, 0.09878861159086227], [274.8840637207031, 0.10450119525194168], [273.335693359375, 0.10863704979419708], [256.3001403808594, 0.10814989358186722], [240.22840881347656, 0.11240661144256592], [233.21778869628906, 0.11520640552043915], [228.48838806152344, 0.12047090381383896], [226.76889038085938, 0.12071653455495834], [220.5198516845703, 0.12505900859832764], [222.82861328125, 0.1241789385676384], [225.60552978515625, 0.12323832511901855], [228.9447021484375, 0.11986355483531952], [229.45050048828125, 0.12043139338493347], [237.86048889160156, 0.12026815861463547], [244.18247985839844, 0.12666065990924835], [241.06228637695312, 0.13009749352931976], [231.99562072753906, 0.13471855223178864], [228.22695922851562, 0.13784444332122803], [225.83587646484375, 0.1362820416688919], [227.7437286376953, 0.1293565034866333], [224.9387664794922, 0.13163436949253082], [227.50479125976562, 0.12364950031042099], [229.53302001953125, 0.12038906663656235], [237.18508911132812, 0.11692099273204803], [247.3651580810547, 0.11376520246267319], [259.093017578125, 0.09828943014144897], [293.7972717285156, 0.0837017223238945], [314.1473693847656, 0.07447938621044159], [334.88018798828125, 0.06549617648124695], [363.6107177734375, 0.059082962572574615], [387.5660095214844, 0.05478425323963165], [409.19989013671875, 0.05215458571910858], [438.2527770996094, 0.044772978872060776], [471.75531005859375, 0.04351314157247543], [495.79022216796875, 0.041685689240694046], [541.6643676757812, 0.036112960427999496], [580.377685546875, 0.03434259071946144], [632.3871459960938, 0.0323115698993206], [702.2420654296875, 0.02790244109928608], [859.55419921875, 0.026958130300045013], [1228.5010986328125, 0.022971997037529945], [4021.24951171875, 0.017452159896492958]], "row_grad": {"34281": 1449984.0}, "sumsq_inf": false, "max_row": 1449984.0}, "ctrl": {"loss": 4.040284156799316, "traj": [[47.3520622253418, 0.04957643896341324], [71.55113983154297, 0.07374266535043716], [73.2032699584961, 0.077447809278965], [81.92716979980469, 0.10505186021327972], [97.55060577392578, 0.10836388170719147], [108.21847534179688, 0.1051856204867363], [112.90095520019531, 0.0996447280049324], [109.59016418457031, 0.1045105904340744], [126.95389556884766, 0.09966236352920532], [132.90834045410156, 0.10255572944879532], [137.3199920654297, 0.10184790194034576], [139.5116424560547, 0.10237354040145874], [144.95742797851562, 0.09755028039216995], [152.88308715820312, 0.10053273290395737], [157.14036560058594, 0.062298133969306946], [159.46926879882812, 0.06505922228097916], [168.986328125, 0.04508187621831894], [169.4112091064453, 0.045908909291028976], [170.54275512695312, 0.04637489467859268], [176.6416473388672, 0.04718237742781639], [184.38433837890625, 0.04444892704486847], [186.5844268798828, 0.04182511195540428], [194.3172607421875, 0.03920692950487137], [197.4425048828125, 0.03752308711409569], [210.09539794921875, 0.03661593049764633], [218.8961181640625, 0.031586695462465286], [230.36997985839844, 0.029705267399549484], [242.04409790039062, 0.028450975194573402], [244.6837921142578, 0.025651566684246063], [284.51531982421875, 0.021831681951880455], [332.0470275878906, 0.01920148730278015], [369.0152587890625, 0.01718854159116745], [407.0347595214844, 0.015693308785557747], [436.79986572265625, 0.015559443272650242], [468.9383544921875, 0.015325451269745827], [528.5790405273438, 0.014741304330527782], [600.3521118164062, 0.014268453232944012], [659.8980102539062, 0.01405560877174139], [719.057373046875, 0.013343509286642075], [797.897216796875, 0.013025338761508465], [859.1435546875, 0.012603837065398693], [925.1863403320312, 0.012594646774232388], [1015.989501953125, 0.011926528066396713], [1414.159912109375, 0.008816277608275414], [6442.7080078125, 0.015573574230074883]], "row_grad": {"1302": 0.06689453125}, "sumsq_inf": false, "max_row": 0.06689453125}, "gate_norm_dead": {"model.layers.0.mamba": 0.0, "model.layers.1.mamba": 53.952613830566406, "model.layers.2.mamba": 41.08647537231445, "model.layers.3.mamba": 121.52175903320312, "model.layers.4.mamba": 89.88634490966797, "model.layers.5.mamba": 131.60693359375, "model.layers.6.mamba": 75.71552276611328, "model.layers.7.mamba": 122.94438171386719, "model.layers.8.mamba": 108.7052230834961, "model.layers.9.mamba": 158.04861450195312, "model.layers.10.mamba": 142.2770538330078, "model.layers.11.mamba": 108.55500793457031, "model.layers.12.mamba": 152.4422607421875, "model.layers.13.mamba": 140.9671173095703, "model.layers.14.mamba": 121.7602310180664, "model.layers.15.mamba": 126.65950775146484, "model.layers.16.mamba": 149.97088623046875, "model.layers.17.mamba": 95.8825912475586, "model.layers.18.mamba": 157.1890869140625, "model.layers.19.mamba": 149.5701446533203, "model.layers.20.mamba": 193.98362731933594, "model.layers.21.mamba": 160.78628540039062, "model.layers.22.mamba": 132.852783203125, "model.layers.23.mamba": 101.06687927246094, "model.layers.24.mamba": 172.47943115234375, "model.layers.25.mamba": 191.21551513671875, "model.layers.26.mamba": 120.66011810302734, "model.layers.27.mamba": 208.24244689941406, "model.layers.28.mamba": 160.47100830078125, "model.layers.29.mamba": 197.49798583984375, "model.layers.30.mamba": 237.12686157226562, "model.layers.31.mamba": 231.439208984375, "model.layers.32.mamba": 185.53265380859375, "model.layers.33.mamba": 213.7372283935547, "model.layers.34.mamba": 243.6782684326172, "model.layers.35.mamba": 216.56414794921875, "model.layers.36.mamba": 227.41006469726562, "model.layers.37.mamba": 280.6641845703125, "model.layers.38.mamba": 251.1217041015625, "model.layers.39.mamba": 355.8442077636719, "model.layers.40.mamba": 322.20770263671875, "model.layers.41.mamba": 260.92926025390625, "model.layers.42.mamba": 362.94573974609375, "model.layers.43.mamba": 287.8717346191406}, "gate_norm_ctrl": {"model.layers.0.mamba": 56.07633972167969, "model.layers.1.mamba": 42.93595504760742, "model.layers.2.mamba": 46.384674072265625, "model.layers.3.mamba": 111.3448715209961, "model.layers.4.mamba": 69.58601379394531, "model.layers.5.mamba": 91.03812408447266, "model.layers.6.mamba": 98.93283081054688, "model.layers.7.mamba": 108.33464813232422, "model.layers.8.mamba": 98.55974578857422, "model.layers.9.mamba": 152.3846893310547, "model.layers.10.mamba": 143.4401092529297, "model.layers.11.mamba": 102.75248718261719, "model.layers.12.mamba": 162.8922882080078, "model.layers.13.mamba": 128.4386749267578, "model.layers.14.mamba": 116.7637939453125, "model.layers.15.mamba": 127.36951446533203, "model.layers.16.mamba": 131.5652618408203, "model.layers.17.mamba": 97.05181121826172, "model.layers.18.mamba": 162.54803466796875, "model.layers.19.mamba": 162.16236877441406, "model.layers.20.mamba": 194.80169677734375, "model.layers.21.mamba": 195.0658721923828, "model.layers.22.mamba": 158.56858825683594, "model.layers.23.mamba": 118.10006713867188, "model.layers.24.mamba": 181.0980682373047, "model.layers.25.mamba": 206.3456573486328, "model.layers.26.mamba": 142.14540100097656, "model.layers.27.mamba": 219.56236267089844, "model.layers.28.mamba": 188.13131713867188, "model.layers.29.mamba": 264.3486633300781, "model.layers.30.mamba": 262.26702880859375, "model.layers.31.mamba": 217.8384246826172, "model.layers.32.mamba": 193.0892791748047, "model.layers.33.mamba": 176.71046447753906, "model.layers.34.mamba": 220.23828125, "model.layers.35.mamba": 191.6084442138672, "model.layers.36.mamba": 198.26243591308594, "model.layers.37.mamba": 190.1884002685547, "model.layers.38.mamba": 236.6161346435547, "model.layers.39.mamba": 272.1629638671875, "model.layers.40.mamba": 224.6482391357422, "model.layers.41.mamba": 223.99815368652344, "model.layers.42.mamba": 371.5334777832031, "model.layers.43.mamba": 387.1932067871094}, "gate_open": {"loss": 5.699698448181152, "traj": [[0.0, 215.90318298339844], [38.74295425415039, 0.5629981160163879], [52.42538833618164, 0.6178132891654968], [75.4013900756836, 0.49790120124816895], [110.04537200927734, 0.4449317157268524], [110.349853515625, 0.44158968329429626], [120.80452728271484, 0.30828171968460083], [120.617431640625, 0.2994236350059509], [123.88674926757812, 0.2969622015953064], [125.05474090576172, 0.2974438965320587], [134.6007080078125, 0.17286981642246246], [138.91383361816406, 0.1517368108034134], [144.6060333251953, 0.15045149624347687], [153.3653564453125, 0.14565758407115936], [155.95907592773438, 0.1372704803943634], [155.4368896484375, 0.13537251949310303], [164.84661865234375, 0.13998278975486755], [164.62258911132812, 0.1502358764410019], [166.2982635498047, 0.1559239625930786], [168.00445556640625, 0.1666060984134674], [166.86135864257812, 0.16846628487110138], [166.1148681640625, 0.16194328665733337], [168.9037628173828, 0.150503471493721], [169.6104736328125, 0.14356260001659393], [177.67320251464844, 0.13503091037273407], [182.7118377685547, 0.12384288758039474], [192.30699157714844, 0.10684695094823837], [203.80014038085938, 0.1034022718667984], [211.549560546875, 0.0852225124835968], [246.84532165527344, 0.07819775491952896], [267.2508850097656, 0.07115659862756729], [293.064453125, 0.048771750181913376], [328.1327819824219, 0.042182862758636475], [356.43023681640625, 0.037721212953329086], [385.97760009765625, 0.03564315661787987], [425.34783935546875, 0.032790906727313995], [473.39788818359375, 0.029215866699814796], [509.7240905761719, 0.028042946010828018], [549.3434448242188, 0.02595854364335537], [621.9315185546875, 0.024063052609562874], [664.0925903320312, 0.02253616228699684], [750.0748291015625, 0.019569965079426765], [900.6439819335938, 0.01960873417556286], [1331.0555419921875, 0.014473731629550457], [6013.365234375, 0.015584050677716732]], "row_grad": {"34281": 194.0}, "sumsq_inf": false, "max_row": 194.0}}
{"model": "tiiuae/Falcon-H1-7B-Base", "kind": "traj", "pos_kind": "start", "tid": 23866, "tok": " тайвшру", "l2": 1.8468641399713702e-24, "pos": 0, "n_tok": 8, "dead": {"loss": 3.3829708099365234, "traj": [[0.0, Infinity], [4.6225003299055824e-18, 3.32611173446425e+18], [2.9054881330731197e-12, 4506862485504.0], [1.7431904097975348e-06, 6593299.5], [1447.21142578125, 0.023922836408019066], [1492.4910888671875, 0.023144207894802094], [1489.2662353515625, 0.02294965833425522], [1512.922119140625, 0.02231302298605442], [1582.854736328125, 0.021050043404102325], [1594.3231201171875, 0.020726433023810387], [1639.1148681640625, 0.020218851044774055], [1668.6519775390625, 0.019674450159072876], [1721.121337890625, 0.019015856087207794], [1765.98388671875, 0.018448196351528168], [1843.57568359375, 0.01776137389242649], [1886.9178466796875, 0.017357010394334793], [1995.253662109375, 0.01663588359951973], [2136.351806640625, 0.01572464592754841], [2233.205078125, 0.015313563868403435], [2274.00341796875, 0.014850429259240627], [2347.371826171875, 0.01449013501405716], [2462.206298828125, 0.013890382833778858], [2556.9287109375, 0.013705378398299217], [2699.775390625, 0.013105429708957672], [2713.59326171875, 0.012933462858200073], [2787.384521484375, 0.012565438635647297], [2773.51025390625, 0.012532280758023262], [2778.81494140625, 0.012284777127206326], [2702.070068359375, 0.01212739385664463], [2628.9267578125, 0.01153483334928751], [2606.70654296875, 0.011375648900866508], [2601.6357421875, 0.01114710234105587], [2601.947265625, 0.011112261563539505], [2607.25927734375, 0.01108536496758461], [2627.6357421875, 0.011054955422878265], [2618.149169921875, 0.010951926000416279], [2613.941650390625, 0.010901317000389099], [2569.828369140625, 0.010894469916820526], [2560.123046875, 0.010832083411514759], [2554.958984375, 0.010776560753583908], [2528.165283203125, 0.010495971888303757], [2564.601806640625, 0.010010695084929466], [2589.08203125, 0.008570199832320213], [2792.718994140625, 0.008094101212918758], [2360.00634765625, 0.03272304683923721]], "row_grad": {"23866": 7.744681031906218e+24}, "sumsq_inf": true, "max_row": 7.744681031906218e+24}, "ctrl": {"loss": 4.0355000495910645, "traj": [[47.3520622253418, 0.05741342529654503], [86.86164093017578, 0.059562720358371735], [85.83349609375, 0.059345878660678864], [95.6628646850586, 0.07699059695005417], [98.93080139160156, 0.08822137862443924], [103.45841217041016, 0.10859481245279312], [89.06871795654297, 0.12241875380277634], [2309.32080078125, 0.04693111032247543], [2951.06396484375, 0.04742375761270523], [4026.80615234375, 0.0474962443113327], [4032.474853515625, 0.047691233456134796], [4040.080078125, 0.04775560274720192], [4042.04833984375, 0.04792507365345955], [4049.627197265625, 0.04827030375599861], [4060.1416015625, 0.048383843153715134], [4066.706298828125, 0.0486082099378109], [4073.199951171875, 0.0488758385181427], [4387.33154296875, 0.04904601722955704], [4401.18701171875, 0.04932645708322525], [4423.1259765625, 0.049601733684539795], [4448.09521484375, 0.04979032278060913], [4455.505859375, 0.049991924315690994], [4472.49951171875, 0.04973252862691879], [4483.4091796875, 0.04984261095523834], [4490.6103515625, 0.04995819181203842], [4494.47802734375, 0.05005533993244171], [4430.73583984375, 0.04994331672787666], [4438.12939453125, 0.05003046244382858], [4445.1533203125, 0.05013096332550049], [4451.91064453125, 0.05019088834524155], [4522.9775390625, 0.049713246524333954], [4529.927734375, 0.04971637204289436], [4536.3310546875, 0.04897049814462662], [4543.00341796875, 0.04882131516933441], [4549.02197265625, 0.04882555454969406], [4556.32275390625, 0.04885876551270485], [4563.23046875, 0.048842065036296844], [4562.6484375, 0.04876068979501724], [4564.5029296875, 0.02637682482600212], [4586.97705078125, 0.026510147377848625], [4597.9833984375, 0.024109262973070145], [4613.22998046875, 0.02255667932331562], [4473.4091796875, 0.01960209757089615], [1261.8465576171875, 0.010312004946172237], [5361.134765625, 0.022730782628059387]], "row_grad": {"1302": 0.0693359375}, "sumsq_inf": false, "max_row": 0.0693359375}, "gate_norm_dead": {"model.layers.0.mamba": 1.8641942879012056e-21, "model.layers.1.mamba": 1.6637777962597998e-15, "model.layers.2.mamba": 1.1326120041843524e-09, "model.layers.3.mamba": 0.0013250608462840319, "model.layers.4.mamba": 117.3761215209961, "model.layers.5.mamba": 172.50181579589844, "model.layers.6.mamba": 102.07173156738281, "model.layers.7.mamba": 185.22613525390625, "model.layers.8.mamba": 167.3114776611328, "model.layers.9.mamba": 228.48216247558594, "model.layers.10.mamba": 248.73594665527344, "model.layers.11.mamba": 198.11134338378906, "model.layers.12.mamba": 249.4029541015625, "model.layers.13.mamba": 240.82579040527344, "model.layers.14.mamba": 257.396728515625, "model.layers.15.mamba": 327.2773742675781, "model.layers.16.mamba": 327.1383361816406, "model.layers.17.mamba": 378.571533203125, "model.layers.18.mamba": 421.61517333984375, "model.layers.19.mamba": 395.63848876953125, "model.layers.20.mamba": 454.50579833984375, "model.layers.21.mamba": 489.9547424316406, "model.layers.22.mamba": 409.3576965332031, "model.layers.23.mamba": 392.03515625, "model.layers.24.mamba": 337.5533752441406, "model.layers.25.mamba": 366.24005126953125, "model.layers.26.mamba": 275.5213928222656, "model.layers.27.mamba": 292.7594299316406, "model.layers.28.mamba": 233.3737335205078, "model.layers.29.mamba": 281.9564514160156, "model.layers.30.mamba": 286.93780517578125, "model.layers.31.mamba": 262.480712890625, "model.layers.32.mamba": 227.8944854736328, "model.layers.33.mamba": 224.98077392578125, "model.layers.34.mamba": 237.14405822753906, "model.layers.35.mamba": 221.83285522460938, "model.layers.36.mamba": 226.2625274658203, "model.layers.37.mamba": 252.87661743164062, "model.layers.38.mamba": 211.70294189453125, "model.layers.39.mamba": 336.0086364746094, "model.layers.40.mamba": 327.3963623046875, "model.layers.41.mamba": 358.3023681640625, "model.layers.42.mamba": 488.4569396972656, "model.layers.43.mamba": 777.5457153320312}, "gate_norm_ctrl": {"model.layers.0.mamba": 56.07633972167969, "model.layers.1.mamba": 44.401695251464844, "model.layers.2.mamba": 42.480953216552734, "model.layers.3.mamba": 76.4201889038086, "model.layers.4.mamba": 43.13549041748047, "model.layers.5.mamba": 51.43252182006836, "model.layers.6.mamba": 71.38179016113281, "model.layers.7.mamba": 34.60720443725586, "model.layers.8.mamba": 24.296398162841797, "model.layers.9.mamba": 44.39432144165039, "model.layers.10.mamba": 30.821563720703125, "model.layers.11.mamba": 19.045909881591797, "model.layers.12.mamba": 36.91560745239258, "model.layers.13.mamba": 43.26429748535156, "model.layers.14.mamba": 48.03351593017578, "model.layers.15.mamba": 45.2607421875, "model.layers.16.mamba": 77.98562622070312, "model.layers.17.mamba": 29.589170455932617, "model.layers.18.mamba": 50.506065368652344, "model.layers.19.mamba": 84.92265319824219, "model.layers.20.mamba": 88.29458618164062, "model.layers.21.mamba": 50.692935943603516, "model.layers.22.mamba": 86.56163787841797, "model.layers.23.mamba": 58.24217224121094, "model.layers.24.mamba": 121.6954345703125, "model.layers.25.mamba": 109.9612045288086, "model.layers.26.mamba": 78.68136596679688, "model.layers.27.mamba": 125.61136627197266, "model.layers.28.mamba": 101.28400421142578, "model.layers.29.mamba": 111.08787536621094, "model.layers.30.mamba": 104.31123352050781, "model.layers.31.mamba": 89.365234375, "model.layers.32.mamba": 81.3443603515625, "model.layers.33.mamba": 63.508872985839844, "model.layers.34.mamba": 96.81607818603516, "model.layers.35.mamba": 98.37850189208984, "model.layers.36.mamba": 83.36275482177734, "model.layers.37.mamba": 45.04730224609375, "model.layers.38.mamba": 93.08491516113281, "model.layers.39.mamba": 69.47804260253906, "model.layers.40.mamba": 61.22809600830078, "model.layers.41.mamba": 81.946533203125, "model.layers.42.mamba": 149.3649139404297, "model.layers.43.mamba": 323.3946533203125}, "gate_open": {"loss": 4.314094543457031, "traj": [[0.0, 116.43419647216797], [190.9794464111328, 0.07621166855096817], [193.68702697753906, 0.0768735259771347], [173.76841735839844, 0.0949694886803627], [154.60302734375, 0.10410448908805847], [141.0724334716797, 0.11684362590312958], [135.0890350341797, 0.09738940745592117], [4649.48095703125, 0.018922148272395134], [5306.2109375, 0.01900678314268589], [6390.2578125, 0.019112927839159966], [6395.27685546875, 0.019129900261759758], [6401.8056640625, 0.019254276528954506], [6402.99951171875, 0.01948133297264576], [6409.46435546875, 0.01957687921822071], [6415.7841796875, 0.01964556984603405], [6415.9765625, 0.019718971103429794], [6421.5703125, 0.0198017880320549], [6715.77001953125, 0.01985030807554722], [6727.83984375, 0.019946306943893433], [6734.27734375, 0.0200275257229805], [6753.013671875, 0.02009086310863495], [6759.50634765625, 0.020134473219513893], [6773.9990234375, 0.02011599764227867], [6780.171875, 0.020131276920437813], [6786.21484375, 0.020146677270531654], [6792.67919921875, 0.020157774910330772], [6727.939453125, 0.020105261355638504], [6734.22265625, 0.020118560642004013], [6740.26171875, 0.020137328654527664], [6746.0625, 0.020146772265434265], [6817.2412109375, 0.020153962075710297], [6823.0859375, 0.020161643624305725], [6828.642578125, 0.019988683983683586], [6834.4609375, 0.01996963657438755], [6839.45458984375, 0.01998671144247055], [6845.65966796875, 0.020001046359539032], [6851.66845703125, 0.01999918930232525], [6851.01171875, 0.019980285316705704], [6834.58740234375, 0.013197018764913082], [6849.025390625, 0.01316134724766016], [6870.25, 0.012246934697031975], [6859.1318359375, 0.011408412829041481], [6705.3173828125, 0.010273606516420841], [2886.968505859375, 0.009532165713608265], [5224.203125, 0.02393939718604088]], "row_grad": {"23866": 154.0}, "sumsq_inf": false, "max_row": 154.0}}
{"model": "tiiuae/Falcon-H1-7B-Base", "kind": "traj", "pos_kind": "start", "tid": 27917, "tok": "РУУЛНА", "l2": 5.458323669209602e-29, "pos": 0, "n_tok": 8, "dead": {"loss": 4.357568740844727, "traj": [[0.0, Infinity], [0.0, Infinity], [1.390777277414726e-16, 1.298177401636782e+17], [8.961982544963831e-11, 112576397312.0], [0.043947041034698486, 483.7296142578125], [636.1884765625, 0.04308553412556648], [658.3812866210938, 0.041793398559093475], [669.0260620117188, 0.040636662393808365], [680.2742309570312, 0.040538087487220764], [682.9351806640625, 0.040603816509246826], [704.177001953125, 0.04067127779126167], [715.8500366210938, 0.0412856861948967], [721.2651977539062, 0.04148237407207489], [725.1190185546875, 0.04212617501616478], [724.194091796875, 0.0417872853577137], [730.1873779296875, 0.04254314303398132], [722.6644897460938, 0.04283874109387398], [750.896484375, 0.04332859069108963], [764.2337036132812, 0.04383086413145065], [740.771484375, 0.04462690278887749], [735.6204223632812, 0.04518972337245941], [695.452392578125, 0.04642505571246147], [649.852294921875, 0.04717525094747543], [625.2516479492188, 0.04796741530299187], [613.5452270507812, 0.048687197268009186], [558.8889770507812, 0.04930334538221359], [539.372802734375, 0.05038919672369957], [538.1192016601562, 0.05175379663705826], [431.3173522949219, 0.050920356065034866], [437.5643310546875, 0.04280576854944229], [437.3343200683594, 0.04146305099129677], [443.4823913574219, 0.03761028125882149], [459.24200439453125, 0.03515404462814331], [465.0267028808594, 0.03472703695297241], [486.3222961425781, 0.031245462596416473], [505.4862976074219, 0.02943158522248268], [523.4270629882812, 0.02783576026558876], [527.17138671875, 0.026308046653866768], [552.9803466796875, 0.024918382987380028], [559.7928466796875, 0.02472999133169651], [615.4013061523438, 0.02308637835085392], [722.23193359375, 0.01970352604985237], [823.5172729492188, 0.01854054629802704], [1711.635009765625, 0.009588461369276047], [6647.97998046875, 0.020137790590524673]], "row_grad": {"27917": 2.327327273856515e+29}, "sumsq_inf": true, "max_row": 2.327327273856515e+29}, "ctrl": {"loss": 4.0355000495910645, "traj": [[47.3520622253418, 0.05741342529654503], [86.86164093017578, 0.059562720358371735], [85.83349609375, 0.059345878660678864], [95.6628646850586, 0.07699059695005417], [98.93080139160156, 0.08822137862443924], [103.45841217041016, 0.10859481245279312], [89.06871795654297, 0.12241875380277634], [2309.32080078125, 0.04693111032247543], [2951.06396484375, 0.04742375761270523], [4026.80615234375, 0.0474962443113327], [4032.474853515625, 0.047691233456134796], [4040.080078125, 0.04775560274720192], [4042.04833984375, 0.04792507365345955], [4049.627197265625, 0.04827030375599861], [4060.1416015625, 0.048383843153715134], [4066.706298828125, 0.0486082099378109], [4073.199951171875, 0.0488758385181427], [4387.33154296875, 0.04904601722955704], [4401.18701171875, 0.04932645708322525], [4423.1259765625, 0.049601733684539795], [4448.09521484375, 0.04979032278060913], [4455.505859375, 0.049991924315690994], [4472.49951171875, 0.04973252862691879], [4483.4091796875, 0.04984261095523834], [4490.6103515625, 0.04995819181203842], [4494.47802734375, 0.05005533993244171], [4430.73583984375, 0.04994331672787666], [4438.12939453125, 0.05003046244382858], [4445.1533203125, 0.05013096332550049], [4451.91064453125, 0.05019088834524155], [4522.9775390625, 0.049713246524333954], [4529.927734375, 0.04971637204289436], [4536.3310546875, 0.04897049814462662], [4543.00341796875, 0.04882131516933441], [4549.02197265625, 0.04882555454969406], [4556.32275390625, 0.04885876551270485], [4563.23046875, 0.048842065036296844], [4562.6484375, 0.04876068979501724], [4564.5029296875, 0.02637682482600212], [4586.97705078125, 0.026510147377848625], [4597.9833984375, 0.024109262973070145], [4613.22998046875, 0.02255667932331562], [4473.4091796875, 0.01960209757089615], [1261.8465576171875, 0.010312004946172237], [5361.134765625, 0.022730782628059387]], "row_grad": {"1302": 0.0693359375}, "sumsq_inf": false, "max_row": 0.0693359375}, "gate_norm_dead": {"model.layers.0.mamba": 0.0, "model.layers.1.mamba": 7.11522151354332e-20, "model.layers.2.mamba": 4.5992283061440514e-14, "model.layers.3.mamba": 8.787225880269034e-08, "model.layers.4.mamba": 26.59998321533203, "model.layers.5.mamba": 176.4820098876953, "model.layers.6.mamba": 105.05266571044922, "model.layers.7.mamba": 169.0280303955078, "model.layers.8.mamba": 147.3095703125, "model.layers.9.mamba": 202.53237915039062, "model.layers.10.mamba": 196.6603546142578, "model.layers.11.mamba": 156.48782348632812, "model.layers.12.mamba": 234.16236877441406, "model.layers.13.mamba": 194.98672485351562, "model.layers.14.mamba": 214.88487243652344, "model.layers.15.mamba": 215.2213134765625, "model.layers.16.mamba": 258.33953857421875, "model.layers.17.mamba": 201.5912628173828, "model.layers.18.mamba": 242.75660705566406, "model.layers.19.mamba": 226.3918914794922, "model.layers.20.mamba": 299.4584655761719, "model.layers.21.mamba": 235.31358337402344, "model.layers.22.mamba": 222.78424072265625, "model.layers.23.mamba": 180.06289672851562, "model.layers.24.mamba": 250.3502960205078, "model.layers.25.mamba": 262.7520446777344, "model.layers.26.mamba": 214.33694458007812, "model.layers.27.mamba": 267.1300964355469, "model.layers.28.mamba": 309.6939697265625, "model.layers.29.mamba": 285.7547912597656, "model.layers.30.mamba": 324.0046691894531, "model.layers.31.mamba": 274.02838134765625, "model.layers.32.mamba": 310.227294921875, "model.layers.33.mamba": 261.67352294921875, "model.layers.34.mamba": 268.74688720703125, "model.layers.35.mamba": 263.401123046875, "model.layers.36.mamba": 351.067626953125, "model.layers.37.mamba": 310.30792236328125, "model.layers.38.mamba": 324.55780029296875, "model.layers.39.mamba": 401.7347106933594, "model.layers.40.mamba": 343.95928955078125, "model.layers.41.mamba": 394.96429443359375, "model.layers.42.mamba": 504.5248107910156, "model.layers.43.mamba": 285.1149597167969}, "gate_norm_ctrl": {"model.layers.0.mamba": 56.07633972167969, "model.layers.1.mamba": 44.401695251464844, "model.layers.2.mamba": 42.480953216552734, "model.layers.3.mamba": 76.4201889038086, "model.layers.4.mamba": 43.13549041748047, "model.layers.5.mamba": 51.43252182006836, "model.layers.6.mamba": 71.38179016113281, "model.layers.7.mamba": 34.60720443725586, "model.layers.8.mamba": 24.296398162841797, "model.layers.9.mamba": 44.39432144165039, "model.layers.10.mamba": 30.821563720703125, "model.layers.11.mamba": 19.045909881591797, "model.layers.12.mamba": 36.91560745239258, "model.layers.13.mamba": 43.26429748535156, "model.layers.14.mamba": 48.03351593017578, "model.layers.15.mamba": 45.2607421875, "model.layers.16.mamba": 77.98562622070312, "model.layers.17.mamba": 29.589170455932617, "model.layers.18.mamba": 50.506065368652344, "model.layers.19.mamba": 84.92265319824219, "model.layers.20.mamba": 88.29458618164062, "model.layers.21.mamba": 50.692935943603516, "model.layers.22.mamba": 86.56163787841797, "model.layers.23.mamba": 58.24217224121094, "model.layers.24.mamba": 121.6954345703125, "model.layers.25.mamba": 109.9612045288086, "model.layers.26.mamba": 78.68136596679688, "model.layers.27.mamba": 125.61136627197266, "model.layers.28.mamba": 101.28400421142578, "model.layers.29.mamba": 111.08787536621094, "model.layers.30.mamba": 104.31123352050781, "model.layers.31.mamba": 89.365234375, "model.layers.32.mamba": 81.3443603515625, "model.layers.33.mamba": 63.508872985839844, "model.layers.34.mamba": 96.81607818603516, "model.layers.35.mamba": 98.37850189208984, "model.layers.36.mamba": 83.36275482177734, "model.layers.37.mamba": 45.04730224609375, "model.layers.38.mamba": 93.08491516113281, "model.layers.39.mamba": 69.47804260253906, "model.layers.40.mamba": 61.22809600830078, "model.layers.41.mamba": 81.946533203125, "model.layers.42.mamba": 149.3649139404297, "model.layers.43.mamba": 323.3946533203125}, "gate_open": {"loss": 4.314094543457031, "traj": [[0.0, 116.43419647216797], [190.9794464111328, 0.07621166855096817], [193.68702697753906, 0.0768735259771347], [173.76841735839844, 0.0949694886803627], [154.60302734375, 0.10410448908805847], [141.0724334716797, 0.11684362590312958], [135.0890350341797, 0.09738940745592117], [4649.48095703125, 0.018922148272395134], [5306.2109375, 0.01900678314268589], [6390.2578125, 0.019112927839159966], [6395.27685546875, 0.019129900261759758], [6401.8056640625, 0.019254276528954506], [6402.99951171875, 0.01948133297264576], [6409.46435546875, 0.01957687921822071], [6415.7841796875, 0.01964556984603405], [6415.9765625, 0.019718971103429794], [6421.5703125, 0.0198017880320549], [6715.77001953125, 0.01985030807554722], [6727.83984375, 0.019946306943893433], [6734.27734375, 0.0200275257229805], [6753.013671875, 0.02009086310863495], [6759.50634765625, 0.020134473219513893], [6773.9990234375, 0.02011599764227867], [6780.171875, 0.020131276920437813], [6786.21484375, 0.020146677270531654], [6792.67919921875, 0.020157774910330772], [6727.939453125, 0.020105261355638504], [6734.22265625, 0.020118560642004013], [6740.26171875, 0.020137328654527664], [6746.0625, 0.020146772265434265], [6817.2412109375, 0.020153962075710297], [6823.0859375, 0.020161643624305725], [6828.642578125, 0.019988683983683586], [6834.4609375, 0.01996963657438755], [6839.45458984375, 0.01998671144247055], [6845.65966796875, 0.020001046359539032], [6851.66845703125, 0.01999918930232525], [6851.01171875, 0.019980285316705704], [6834.58740234375, 0.013197018764913082], [6849.025390625, 0.01316134724766016], [6870.25, 0.012246934697031975], [6859.1318359375, 0.011408412829041481], [6705.3173828125, 0.010273606516420841], [2886.968505859375, 0.009532165713608265], [5224.203125, 0.02393939718604088]], "row_grad": {"27917": 154.0}, "sumsq_inf": false, "max_row": 154.0}}
{"model": "tiiuae/Falcon-H1-7B-Base", "kind": "sweep", "pos_kind": "mid", "tid": 23866, "tok": " тайвшру", "pos": 3, "sweep": [{"r": 1e-35, "actual_norm": 1.0150801705182341e-35, "grad": 1449984.0, "sumsq_inf": false}, {"r": 1e-30, "actual_norm": 1.0150295270886862e-30, "grad": 1449984.0, "sumsq_inf": false}, {"r": 1e-25, "actual_norm": 1.0150812064177799e-25, "grad": 1449984.0, "sumsq_inf": false}, {"r": 1e-20, "actual_norm": 1.015015537688707e-20, "grad": 1449984.0, "sumsq_inf": false}, {"r": 1e-15, "actual_norm": 1.0150671631295576e-15, "grad": 1449984.0, "sumsq_inf": false}, {"r": 1e-10, "actual_norm": 1.0150687250693912e-10, "grad": 1515520.0, "sumsq_inf": false}, {"r": 1e-07, "actual_norm": 1.0150411157870043e-07, "grad": 1253376.0, "sumsq_inf": false}, {"r": 1e-05, "actual_norm": 1.0149794292928306e-05, "grad": 448512.0, "sumsq_inf": false}, {"r": 0.001, "actual_norm": 0.0010149760497872213, "grad": 29824.0, "sumsq_inf": false}, {"r": 0.01, "actual_norm": 0.010150555887713585, "grad": 2880.0, "sumsq_inf": false}, {"r": 0.1, "actual_norm": 0.10150760091985375, "grad": 202.0, "sumsq_inf": false}, {"r": 30.847564697265625, "actual_norm": 31.31196642407371, "grad": 0.0830078125, "sumsq_inf": false}]}
{"model": "tiiuae/Falcon-H1-7B-Base", "kind": "sweep", "pos_kind": "start", "tid": 23866, "tok": " тайвшру", "pos": 0, "sweep": [{"r": 1e-35, "actual_norm": 1.0098715987788046e-35, "grad": 4.2576834239985587e+36, "sumsq_inf": true}, {"r": 1e-30, "actual_norm": 1.0099208155796746e-30, "grad": 1.624177331542419e+30, "sumsq_inf": true}, {"r": 1e-25, "actual_norm": 1.0098865622475202e-25, "grad": 5.984182807092414e+25, "sumsq_inf": true}, {"r": 1e-20, "actual_norm": 1.009802953488493e-20, "grad": 1.069911156275154e+21, "sumsq_inf": true}, {"r": 1e-15, "actual_norm": 1.0098471199995592e-15, "grad": 7564639999098880.0, "sumsq_inf": false}, {"r": 1e-10, "actual_norm": 1.0097614826878284e-10, "grad": 1108101562368.0, "sumsq_inf": false}, {"r": 1e-07, "actual_norm": 1.009795732380129e-07, "grad": 287309824.0, "sumsq_inf": false}, {"r": 1e-05, "actual_norm": 1.0098521001645657e-05, "grad": 1597440.0, "sumsq_inf": false}, {"r": 0.001, "actual_norm": 0.0010097898356208343, "grad": 32384.0, "sumsq_inf": false}, {"r": 0.01, "actual_norm": 0.010097708189152265, "grad": 4224.0, "sumsq_inf": false}, {"r": 0.1, "actual_norm": 0.100989691320645, "grad": 376.0, "sumsq_inf": false}, {"r": 30.847564697265625, "actual_norm": 31.151032651387112, "grad": 0.062255859375, "sumsq_inf": false}]}
{"model": "tiiuae/Falcon-H1-7B-Base", "kind": "fix_mean", "rows": [{"pos_kind": "mid", "tid": 23866, "grad": 1.5546875, "sumsq_inf": false}, {"pos_kind": "mid", "tid": 30188, "grad": 1.5546875, "sumsq_inf": false}, {"pos_kind": "mid", "tid": 34272, "grad": 1.5546875, "sumsq_inf": false}, {"pos_kind": "mid", "tid": 34281, "grad": 1.5546875, "sumsq_inf": false}, {"pos_kind": "start", "tid": 23866, "grad": 0.216796875, "sumsq_inf": false}, {"pos_kind": "start", "tid": 27917, "grad": 0.216796875, "sumsq_inf": false}]}
{"model": "tiiuae/Falcon-H1-7B-Base", "kind": "done", "secs": 71.2}
{"model": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "kind": "meta", "layer_kinds": "MFMFMFMMFMFMAFMFMAFMFMFMAFMFMFMMAFMMMFMFMF", "cfg": {"tie_word_embeddings": false, "hidden_size": 3136, "hybrid_override_pattern": "M-M-M-MM-M-M*-M-M*-M-M-M*-M-M-MM*-MMM-M-M-", "layer_norm_epsilon": 1e-05, "rms_norm_eps": 1e-05}, "healthy_median_norm": 0.8162601590156555, "bos": "<s>", "adds_bos": false}
{"model": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "kind": "traj", "pos_kind": "mid", "tid": 25304, "tok": " పైబడిన", "l2": 6.58276836460481e-36, "pos": 3, "n_tok": 11, "dead": {"loss": 5.922087669372559, "traj": [[0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [1.2809841952566754e-21, Infinity], [1.2809841952566754e-21, Infinity], [2.282875024440915e-16, 3689428715307008.0], [1.1175389606765673e-11, 64047460352.0], [1.1175389606765673e-11, 64047460352.0], [8.245702929343679e-07, 2348677.75], [8.250813721133454e-07, 2348582.0], [0.008517337962985039, 358.87017822265625], [7.1104536056518555, 3.0629706382751465], [46.17503356933594, 0.38170817494392395], [67.9678726196289, 0.28825971484184265], [75.52342224121094, 0.305950403213501], [76.61528778076172, 0.2004537284374237], [77.00724029541016, 0.2010272592306137], [84.14930725097656, 0.12611187994480133], [87.12528991699219, 0.1161547303199768], [88.58601379394531, 0.11227027326822281], [94.54476928710938, 0.09674523025751114], [99.23939514160156, 0.08788313716650009], [123.4205551147461, 0.05724125728011131], [130.3483428955078, 0.05654306709766388], [162.3302459716797, 0.048065412789583206], [183.73590087890625, 0.035756465047597885], [218.082763671875, 0.030493834987282753], [235.5653076171875, 0.027751820161938667], [275.5149841308594, 0.02446078136563301], [315.1537780761719, 0.020352482795715332], [408.7602844238281, 0.017503414303064346], [384.3536376953125, 0.017484791576862335], [483.7045593261719, 0.016686836257576942], [559.060791015625, 0.015200426802039146], [616.9004516601562, 0.013718836940824986], [761.3043823242188, 0.013019619509577751], [783.9248046875, 0.01291824970394373], [906.6820068359375, 0.01167562697082758], [922.2059326171875, 0.011477363295853138], [1330.4276123046875, 0.007862755097448826], [186.05459594726562, 0.06776658445596695]], "row_grad": {"25304": 2.1418224541456164e+35}, "sumsq_inf": true, "max_row": 2.1418224541456164e+35}, "ctrl": {"loss": 5.208831310272217, "traj": [[0.595668613910675, 2.3243443965911865], [0.8091722130775452, 2.0120625495910645], [0.9749237895011902, 1.618359088897705], [1.5597302913665771, 1.0976704359054565], [2.2972991466522217, 0.7151528000831604], [3.123274326324463, 0.5427316427230835], [4.4925642013549805, 0.34995806217193604], [6.683069705963135, 0.23964840173721313], [8.711227416992188, 0.19655248522758484], [10.268860816955566, 0.16842591762542725], [13.249939918518066, 0.14762836694717407], [15.556474685668945, 0.12897129356861115], [25.687538146972656, 0.09152581542730331], [22.45850372314453, 0.0897156149148941], [26.746126174926758, 0.06991841644048691], [31.910001754760742, 0.060495827347040176], [36.987735748291016, 0.052226126194000244], [48.237281799316406, 0.045090775936841965], [45.9726448059082, 0.04414621740579605], [57.10480880737305, 0.040101658552885056], [66.96796417236328, 0.03706066310405731], [74.95423889160156, 0.03446386754512787], [85.68522644042969, 0.03178402781486511], [99.73887634277344, 0.028499778360128403], [139.6261444091797, 0.024703249335289], [135.6895294189453, 0.02437775395810604], [176.20584106445312, 0.022982072085142136], [208.57525634765625, 0.020373860374093056], [232.65298461914062, 0.01964506506919861], [279.8226318359375, 0.017830220982432365], [314.3915710449219, 0.01746794581413269], [371.94976806640625, 0.01573428325355053], [495.0409240722656, 0.0141982426866889], [461.6953125, 0.014178970828652382], [550.1388549804688, 0.014015371911227703], [644.1283569335938, 0.012486753053963184], [729.18798828125, 0.011690458282828331], [864.4698486328125, 0.011588451452553272], [870.6213989257812, 0.011595784686505795], [995.7811889648438, 0.010794341564178467], [993.2880249023438, 0.010899015702307224], [1439.712158203125, 0.008806413039565086], [204.8394317626953, 0.07249937206506729]], "row_grad": {"1278": 0.26953125}, "sumsq_inf": false, "max_row": 0.26953125}, "gate_norm_dead": {"backbone.layers.0.mixer": 0.0, "backbone.layers.2.mixer": 0.0, "backbone.layers.4.mixer": 0.0, "backbone.layers.6.mixer": 1.3762669288760605e-18, "backbone.layers.7.mixer": 1.5947399650828586e-13, "backbone.layers.9.mixer": 1.1158888035822656e-08, "backbone.layers.11.mixer": 0.00037558632902801037, "backbone.layers.14.mixer": 93.87085723876953, "backbone.layers.16.mixer": 75.42163848876953, "backbone.layers.19.mixer": 51.79064178466797, "backbone.layers.21.mixer": 54.91069793701172, "backbone.layers.23.mixer": 89.65884399414062, "backbone.layers.26.mixer": 60.72291564941406, "backbone.layers.28.mixer": 53.026153564453125, "backbone.layers.30.mixer": 94.72091674804688, "backbone.layers.31.mixer": 125.25113677978516, "backbone.layers.34.mixer": 79.21189880371094, "backbone.layers.35.mixer": 72.58316040039062, "backbone.layers.36.mixer": 127.72870635986328, "backbone.layers.38.mixer": 146.62086486816406, "backbone.layers.40.mixer": 145.54107666015625}, "gate_norm_ctrl": {"backbone.layers.0.mixer": 73.98004150390625, "backbone.layers.2.mixer": 149.24322509765625, "backbone.layers.4.mixer": 172.69276428222656, "backbone.layers.6.mixer": 165.3710479736328, "backbone.layers.7.mixer": 122.05525207519531, "backbone.layers.9.mixer": 122.98230743408203, "backbone.layers.11.mixer": 107.66999053955078, "backbone.layers.14.mixer": 54.09868240356445, "backbone.layers.16.mixer": 74.19852447509766, "backbone.layers.19.mixer": 50.316776275634766, "backbone.layers.21.mixer": 48.144683837890625, "backbone.layers.23.mixer": 86.0089111328125, "backbone.layers.26.mixer": 50.76696014404297, "backbone.layers.28.mixer": 52.27193832397461, "backbone.layers.30.mixer": 94.9942398071289, "backbone.layers.31.mixer": 132.43234252929688, "backbone.layers.34.mixer": 92.3940200805664, "backbone.layers.35.mixer": 82.51470184326172, "backbone.layers.36.mixer": 151.57347106933594, "backbone.layers.38.mixer": 179.6088104248047, "backbone.layers.40.mixer": 187.1207275390625}, "gate_open": {"loss": 5.805689811706543, "traj": [[0.0, 9.40054702758789], [0.6064441800117493, 4.964472770690918], [0.6658543944358826, 4.838425636291504], [1.1995197534561157, 2.943392515182495], [2.2403550148010254, 1.3948407173156738], [2.9101455211639404, 1.154913306236267], [4.711503982543945, 0.6017618775367737], [6.7251715660095215, 0.2849285900592804], [8.500720024108887, 0.22201217710971832], [10.387206077575684, 0.18668660521507263], [13.108022689819336, 0.1555987447500229], [15.406559944152832, 0.14107243716716766], [25.59617805480957, 0.0911276713013649], [22.58119773864746, 0.089665986597538], [26.761829376220703, 0.0737781971693039], [31.686660766601562, 0.06597395986318588], [36.72773361206055, 0.05717217177152634], [48.093841552734375, 0.047818493098020554], [46.187347412109375, 0.04659232497215271], [56.72047424316406, 0.04261285439133644], [66.22352600097656, 0.040261853486299515], [74.44766235351562, 0.0374082513153553], [85.13848876953125, 0.034386228770017624], [100.2021484375, 0.03053797036409378], [139.22506713867188, 0.024727998301386833], [135.5833282470703, 0.023337138816714287], [176.16064453125, 0.02181638777256012], [207.97828674316406, 0.019469572231173515], [233.14895629882812, 0.0187539029866457], [279.4717102050781, 0.017094921320676804], [314.75103759765625, 0.016737626865506172], [372.18060302734375, 0.01519968081265688], [494.84918212890625, 0.013842059299349785], [461.9367370605469, 0.01379106193780899], [551.3292846679688, 0.013633069582283497], [645.0108032226562, 0.012368260882794857], [728.442626953125, 0.011637844145298004], [866.579345703125, 0.011517956852912903], [872.7030639648438, 0.011527737602591515], [1000.8604736328125, 0.010730311274528503], [998.350341796875, 0.010846400633454323], [1441.078857421875, 0.00875953957438469], [205.56578063964844, 0.07242465019226074]], "row_grad": {"25304": 0.7578125}, "sumsq_inf": false, "max_row": 0.7578125}}
{"model": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "kind": "traj", "pos_kind": "mid", "tid": 42819, "tok": "ురుగున", "l2": 6.58276836460481e-36, "pos": 3, "n_tok": 11, "dead": {"loss": 5.787072658538818, "traj": [[0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [1.8402834681032717e-17, 2057259270012928.0], [7.20922507888716e-13, 36242042880.0], [7.20922507888716e-13, 36242042880.0], [5.291931159945307e-08, 1313990.625], [5.292008253832137e-08, 1313973.75], [0.000552081095520407, 196.7211151123047], [8.61284065246582, 2.0964865684509277], [40.993343353271484, 0.3134514093399048], [67.53862762451172, 0.20476271212100983], [79.11298370361328, 0.20855925977230072], [83.69452667236328, 0.14284980297088623], [83.95093536376953, 0.14423908293247223], [96.53709411621094, 0.08869515359401703], [100.28187561035156, 0.08538088947534561], [100.86431121826172, 0.08350539952516556], [106.50859069824219, 0.0772458016872406], [109.12158203125, 0.07434571534395218], [130.39102172851562, 0.05794529616832733], [138.91685485839844, 0.05743001401424408], [170.75485229492188, 0.0539410226047039], [183.58168029785156, 0.03979818895459175], [216.59146118164062, 0.0350571908056736], [237.87039184570312, 0.03153513744473457], [277.5933532714844, 0.025262556970119476], [323.2850036621094, 0.021068822592496872], [424.5831298828125, 0.018023140728473663], [394.89794921875, 0.018010606989264488], [525.4595336914062, 0.017563823610544205], [604.5228881835938, 0.015866609290242195], [662.4046020507812, 0.014047516509890556], [803.3195190429688, 0.01315955352038145], [829.4019775390625, 0.013051304034888744], [950.614990234375, 0.011264681816101074], [963.508056640625, 0.010972649790346622], [1408.8563232421875, 0.007044009864330292], [180.2565460205078, 0.06779516488313675]], "row_grad": {"42819": 1.2072090196093474e+35}, "sumsq_inf": true, "max_row": 1.2072090196093474e+35}, "ctrl": {"loss": 5.208831310272217, "traj": [[0.595668613910675, 2.3243443965911865], [0.8091722130775452, 2.0120625495910645], [0.9749237895011902, 1.618359088897705], [1.5597302913665771, 1.0976704359054565], [2.2972991466522217, 0.7151528000831604], [3.123274326324463, 0.5427316427230835], [4.4925642013549805, 0.34995806217193604], [6.683069705963135, 0.23964840173721313], [8.711227416992188, 0.19655248522758484], [10.268860816955566, 0.16842591762542725], [13.249939918518066, 0.14762836694717407], [15.556474685668945, 0.12897129356861115], [25.687538146972656, 0.09152581542730331], [22.45850372314453, 0.0897156149148941], [26.746126174926758, 0.06991841644048691], [31.910001754760742, 0.060495827347040176], [36.987735748291016, 0.052226126194000244], [48.237281799316406, 0.045090775936841965], [45.9726448059082, 0.04414621740579605], [57.10480880737305, 0.040101658552885056], [66.96796417236328, 0.03706066310405731], [74.95423889160156, 0.03446386754512787], [85.68522644042969, 0.03178402781486511], [99.73887634277344, 0.028499778360128403], [139.6261444091797, 0.024703249335289], [135.6895294189453, 0.02437775395810604], [176.20584106445312, 0.022982072085142136], [208.57525634765625, 0.020373860374093056], [232.65298461914062, 0.01964506506919861], [279.8226318359375, 0.017830220982432365], [314.3915710449219, 0.01746794581413269], [371.94976806640625, 0.01573428325355053], [495.0409240722656, 0.0141982426866889], [461.6953125, 0.014178970828652382], [550.1388549804688, 0.014015371911227703], [644.1283569335938, 0.012486753053963184], [729.18798828125, 0.011690458282828331], [864.4698486328125, 0.011588451452553272], [870.6213989257812, 0.011595784686505795], [995.7811889648438, 0.010794341564178467], [993.2880249023438, 0.010899015702307224], [1439.712158203125, 0.008806413039565086], [204.8394317626953, 0.07249937206506729]], "row_grad": {"1278": 0.26953125}, "sumsq_inf": false, "max_row": 0.26953125}, "gate_norm_dead": {"backbone.layers.0.mixer": 0.0, "backbone.layers.2.mixer": 0.0, "backbone.layers.4.mixer": 0.0, "backbone.layers.6.mixer": 1.158771987719277e-19, "backbone.layers.7.mixer": 1.1370200977576725e-14, "backbone.layers.9.mixer": 7.209263186425119e-10, "backbone.layers.11.mixer": 2.4181783373933285e-05, "backbone.layers.14.mixer": 93.0857925415039, "backbone.layers.16.mixer": 81.37149810791016, "backbone.layers.19.mixer": 52.472129821777344, "backbone.layers.21.mixer": 56.147457122802734, "backbone.layers.23.mixer": 88.57392883300781, "backbone.layers.26.mixer": 61.893863677978516, "backbone.layers.28.mixer": 55.819889068603516, "backbone.layers.30.mixer": 100.15364837646484, "backbone.layers.31.mixer": 124.84777069091797, "backbone.layers.34.mixer": 73.48355865478516, "backbone.layers.35.mixer": 67.93915557861328, "backbone.layers.36.mixer": 117.53231811523438, "backbone.layers.38.mixer": 137.02450561523438, "backbone.layers.40.mixer": 142.04359436035156}, "gate_norm_ctrl": {"backbone.layers.0.mixer": 73.98004150390625, "backbone.layers.2.mixer": 149.24322509765625, "backbone.layers.4.mixer": 172.69276428222656, "backbone.layers.6.mixer": 165.3710479736328, "backbone.layers.7.mixer": 122.05525207519531, "backbone.layers.9.mixer": 122.98230743408203, "backbone.layers.11.mixer": 107.66999053955078, "backbone.layers.14.mixer": 54.09868240356445, "backbone.layers.16.mixer": 74.19852447509766, "backbone.layers.19.mixer": 50.316776275634766, "backbone.layers.21.mixer": 48.144683837890625, "backbone.layers.23.mixer": 86.0089111328125, "backbone.layers.26.mixer": 50.76696014404297, "backbone.layers.28.mixer": 52.27193832397461, "backbone.layers.30.mixer": 94.9942398071289, "backbone.layers.31.mixer": 132.43234252929688, "backbone.layers.34.mixer": 92.3940200805664, "backbone.layers.35.mixer": 82.51470184326172, "backbone.layers.36.mixer": 151.57347106933594, "backbone.layers.38.mixer": 179.6088104248047, "backbone.layers.40.mixer": 187.1207275390625}, "gate_open": {"loss": 5.805689811706543, "traj": [[0.0, 9.40054702758789], [0.6064441800117493, 4.964472770690918], [0.6658543944358826, 4.838425636291504], [1.1995197534561157, 2.943392515182495], [2.2403550148010254, 1.3948407173156738], [2.9101455211639404, 1.154913306236267], [4.711503982543945, 0.6017618775367737], [6.7251715660095215, 0.2849285900592804], [8.500720024108887, 0.22201217710971832], [10.387206077575684, 0.18668660521507263], [13.108022689819336, 0.1555987447500229], [15.406559944152832, 0.14107243716716766], [25.59617805480957, 0.0911276713013649], [22.58119773864746, 0.089665986597538], [26.761829376220703, 0.0737781971693039], [31.686660766601562, 0.06597395986318588], [36.72773361206055, 0.05717217177152634], [48.093841552734375, 0.047818493098020554], [46.187347412109375, 0.04659232497215271], [56.72047424316406, 0.04261285439133644], [66.22352600097656, 0.040261853486299515], [74.44766235351562, 0.0374082513153553], [85.13848876953125, 0.034386228770017624], [100.2021484375, 0.03053797036409378], [139.22506713867188, 0.024727998301386833], [135.5833282470703, 0.023337138816714287], [176.16064453125, 0.02181638777256012], [207.97828674316406, 0.019469572231173515], [233.14895629882812, 0.0187539029866457], [279.4717102050781, 0.017094921320676804], [314.75103759765625, 0.016737626865506172], [372.18060302734375, 0.01519968081265688], [494.84918212890625, 0.013842059299349785], [461.9367370605469, 0.01379106193780899], [551.3292846679688, 0.013633069582283497], [645.0108032226562, 0.012368260882794857], [728.442626953125, 0.011637844145298004], [866.579345703125, 0.011517956852912903], [872.7030639648438, 0.011527737602591515], [1000.8604736328125, 0.010730311274528503], [998.350341796875, 0.010846400633454323], [1441.078857421875, 0.00875953957438469], [205.56578063964844, 0.07242465019226074]], "row_grad": {"42819": 0.7578125}, "sumsq_inf": false, "max_row": 0.7578125}}
{"model": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "kind": "traj", "pos_kind": "mid", "tid": 56286, "tok": " పోస్టాఫీసు", "l2": 6.58276836460481e-36, "pos": 3, "n_tok": 11, "dead": {"loss": 6.016777038574219, "traj": [[0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [3.0482799087574233e-21, Infinity], [3.0482799087574233e-21, Infinity], [5.041567630628381e-16, 348684403343360.0], [2.4677128396266568e-11, 15902003200.0], [2.4677128396266568e-11, 15902003200.0], [1.8174062006437453e-06, 1612427.125], [1.8203227227786556e-06, 1613077.0], [0.01862962171435356, 277.3913269042969], [4.935442924499512, 3.2979233264923096], [57.350189208984375, 0.5793847441673279], [70.22801208496094, 0.4861210584640503], [73.79007720947266, 0.4680713713169098], [73.32777404785156, 0.34129196405410767], [74.08969116210938, 0.3405284285545349], [76.5854721069336, 0.284122496843338], [79.26573944091797, 0.2308373600244522], [83.3270492553711, 0.2012084424495697], [90.63371276855469, 0.1554945856332779], [101.63560485839844, 0.11423925310373306], [124.29957580566406, 0.07518812268972397], [128.83421325683594, 0.0744994729757309], [163.7340087890625, 0.06550333648920059], [181.6046600341797, 0.04653242230415344], [209.90328979492188, 0.04033324494957924], [230.3203125, 0.03628517687320709], [264.1048278808594, 0.030223967507481575], [303.8298645019531, 0.025434166193008423], [388.98211669921875, 0.022264843806624413], [364.4102478027344, 0.022191129624843597], [438.2491455078125, 0.0208301804959774], [498.7958068847656, 0.01852240599691868], [546.865966796875, 0.016926269978284836], [659.490966796875, 0.015827979892492294], [678.4752807617188, 0.015496822074055672], [782.646240234375, 0.014408507384359837], [796.755126953125, 0.014406810514628887], [1112.3365478515625, 0.011556753888726234], [184.0945281982422, 0.06654252111911774]], "row_grad": {"56286": 2.1418224541456164e+34}, "sumsq_inf": true, "max_row": 2.1418224541456164e+34}, "ctrl": {"loss": 5.208831310272217, "traj": [[0.595668613910675, 2.3243443965911865], [0.8091722130775452, 2.0120625495910645], [0.9749237895011902, 1.618359088897705], [1.5597302913665771, 1.0976704359054565], [2.2972991466522217, 0.7151528000831604], [3.123274326324463, 0.5427316427230835], [4.4925642013549805, 0.34995806217193604], [6.683069705963135, 0.23964840173721313], [8.711227416992188, 0.19655248522758484], [10.268860816955566, 0.16842591762542725], [13.249939918518066, 0.14762836694717407], [15.556474685668945, 0.12897129356861115], [25.687538146972656, 0.09152581542730331], [22.45850372314453, 0.0897156149148941], [26.746126174926758, 0.06991841644048691], [31.910001754760742, 0.060495827347040176], [36.987735748291016, 0.052226126194000244], [48.237281799316406, 0.045090775936841965], [45.9726448059082, 0.04414621740579605], [57.10480880737305, 0.040101658552885056], [66.96796417236328, 0.03706066310405731], [74.95423889160156, 0.03446386754512787], [85.68522644042969, 0.03178402781486511], [99.73887634277344, 0.028499778360128403], [139.6261444091797, 0.024703249335289], [135.6895294189453, 0.02437775395810604], [176.20584106445312, 0.022982072085142136], [208.57525634765625, 0.020373860374093056], [232.65298461914062, 0.01964506506919861], [279.8226318359375, 0.017830220982432365], [314.3915710449219, 0.01746794581413269], [371.94976806640625, 0.01573428325355053], [495.0409240722656, 0.0141982426866889], [461.6953125, 0.014178970828652382], [550.1388549804688, 0.014015371911227703], [644.1283569335938, 0.012486753053963184], [729.18798828125, 0.011690458282828331], [864.4698486328125, 0.011588451452553272], [870.6213989257812, 0.011595784686505795], [995.7811889648438, 0.010794341564178467], [993.2880249023438, 0.010899015702307224], [1439.712158203125, 0.008806413039565086], [204.8394317626953, 0.07249937206506729]], "row_grad": {"1278": 0.26953125}, "sumsq_inf": false, "max_row": 0.26953125}, "gate_norm_dead": {"backbone.layers.0.mixer": 0.0, "backbone.layers.2.mixer": 0.0, "backbone.layers.4.mixer": 0.0, "backbone.layers.6.mixer": 3.0539107032860694e-18, "backbone.layers.7.mixer": 3.5143540638368775e-13, "backbone.layers.9.mixer": 2.469779225577895e-08, "backbone.layers.11.mixer": 0.0008305431110784411, "backbone.layers.14.mixer": 94.1716537475586, "backbone.layers.16.mixer": 69.71533966064453, "backbone.layers.19.mixer": 53.97382736206055, "backbone.layers.21.mixer": 56.20690155029297, "backbone.layers.23.mixer": 92.50420379638672, "backbone.layers.26.mixer": 59.48494338989258, "backbone.layers.28.mixer": 53.89068603515625, "backbone.layers.30.mixer": 95.4968490600586, "backbone.layers.31.mixer": 122.5947494506836, "backbone.layers.34.mixer": 80.2979965209961, "backbone.layers.35.mixer": 73.28086853027344, "backbone.layers.36.mixer": 125.34627532958984, "backbone.layers.38.mixer": 143.5484161376953, "backbone.layers.40.mixer": 134.5730743408203}, "gate_norm_ctrl": {"backbone.layers.0.mixer": 73.98004150390625, "backbone.layers.2.mixer": 149.24322509765625, "backbone.layers.4.mixer": 172.69276428222656, "backbone.layers.6.mixer": 165.3710479736328, "backbone.layers.7.mixer": 122.05525207519531, "backbone.layers.9.mixer": 122.98230743408203, "backbone.layers.11.mixer": 107.66999053955078, "backbone.layers.14.mixer": 54.09868240356445, "backbone.layers.16.mixer": 74.19852447509766, "backbone.layers.19.mixer": 50.316776275634766, "backbone.layers.21.mixer": 48.144683837890625, "backbone.layers.23.mixer": 86.0089111328125, "backbone.layers.26.mixer": 50.76696014404297, "backbone.layers.28.mixer": 52.27193832397461, "backbone.layers.30.mixer": 94.9942398071289, "backbone.layers.31.mixer": 132.43234252929688, "backbone.layers.34.mixer": 92.3940200805664, "backbone.layers.35.mixer": 82.51470184326172, "backbone.layers.36.mixer": 151.57347106933594, "backbone.layers.38.mixer": 179.6088104248047, "backbone.layers.40.mixer": 187.1207275390625}, "gate_open": {"loss": 5.805689811706543, "traj": [[0.0, 9.40054702758789], [0.6064441800117493, 4.964472770690918], [0.6658543944358826, 4.838425636291504], [1.1995197534561157, 2.943392515182495], [2.2403550148010254, 1.3948407173156738], [2.9101455211639404, 1.154913306236267], [4.711503982543945, 0.6017618775367737], [6.7251715660095215, 0.2849285900592804], [8.500720024108887, 0.22201217710971832], [10.387206077575684, 0.18668660521507263], [13.108022689819336, 0.1555987447500229], [15.406559944152832, 0.14107243716716766], [25.59617805480957, 0.0911276713013649], [22.58119773864746, 0.089665986597538], [26.761829376220703, 0.0737781971693039], [31.686660766601562, 0.06597395986318588], [36.72773361206055, 0.05717217177152634], [48.093841552734375, 0.047818493098020554], [46.187347412109375, 0.04659232497215271], [56.72047424316406, 0.04261285439133644], [66.22352600097656, 0.040261853486299515], [74.44766235351562, 0.0374082513153553], [85.13848876953125, 0.034386228770017624], [100.2021484375, 0.03053797036409378], [139.22506713867188, 0.024727998301386833], [135.5833282470703, 0.023337138816714287], [176.16064453125, 0.02181638777256012], [207.97828674316406, 0.019469572231173515], [233.14895629882812, 0.0187539029866457], [279.4717102050781, 0.017094921320676804], [314.75103759765625, 0.016737626865506172], [372.18060302734375, 0.01519968081265688], [494.84918212890625, 0.013842059299349785], [461.9367370605469, 0.01379106193780899], [551.3292846679688, 0.013633069582283497], [645.0108032226562, 0.012368260882794857], [728.442626953125, 0.011637844145298004], [866.579345703125, 0.011517956852912903], [872.7030639648438, 0.011527737602591515], [1000.8604736328125, 0.010730311274528503], [998.350341796875, 0.010846400633454323], [1441.078857421875, 0.00875953957438469], [205.56578063964844, 0.07242465019226074]], "row_grad": {"56286": 0.7578125}, "sumsq_inf": false, "max_row": 0.7578125}}
{"model": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "kind": "traj", "pos_kind": "mid", "tid": 67044, "tok": " పొడుగునా", "l2": 6.58276836460481e-36, "pos": 3, "n_tok": 11, "dead": {"loss": 5.929995536804199, "traj": [[0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [1.4046452734526522e-21, Infinity], [1.4046452734526522e-21, Infinity], [2.441013693413129e-16, 4007953422090240.0], [1.1849573405831038e-11, 69577285632.0], [1.1849573405831038e-11, 69577285632.0], [8.737515599932522e-07, 2558609.5], [8.743182320358756e-07, 2558733.5], [0.009047581814229488, 392.045166015625], [7.007746696472168, 3.296063184738159], [46.2042350769043, 0.4088999629020691], [67.6937026977539, 0.3072284460067749], [75.3457260131836, 0.3275347948074341], [76.47041320800781, 0.21497312188148499], [76.84659576416016, 0.21540506184101105], [83.76338958740234, 0.1325702667236328], [86.73749542236328, 0.12143880128860474], [88.31716918945312, 0.11715336889028549], [94.35050201416016, 0.10038622468709946], [99.20934295654297, 0.09070505201816559], [123.55786895751953, 0.05824100598692894], [130.42019653320312, 0.057581450790166855], [162.66835021972656, 0.04874896630644798], [184.4468231201172, 0.036139145493507385], [218.42044067382812, 0.031025022268295288], [236.16856384277344, 0.02822536788880825], [277.1639709472656, 0.024774687364697456], [317.2676086425781, 0.0206992756575346], [409.85589599609375, 0.0177846010774374], [385.6004943847656, 0.017765214666724205], [487.5931701660156, 0.01693614386022091], [561.0008544921875, 0.015428002923727036], [618.515869140625, 0.01391734927892685], [760.9447021484375, 0.013198175467550755], [783.3110961914062, 0.013101745396852493], [902.63232421875, 0.011864055879414082], [918.4285888671875, 0.011659860610961914], [1320.4656982421875, 0.008028439246118069], [187.13043212890625, 0.06772439926862717]], "row_grad": {"67044": 2.3235528441943354e+35}, "sumsq_inf": true, "max_row": 2.3235528441943354e+35}, "ctrl": {"loss": 5.208831310272217, "traj": [[0.595668613910675, 2.3243443965911865], [0.8091722130775452, 2.0120625495910645], [0.9749237895011902, 1.618359088897705], [1.5597302913665771, 1.0976704359054565], [2.2972991466522217, 0.7151528000831604], [3.123274326324463, 0.5427316427230835], [4.4925642013549805, 0.34995806217193604], [6.683069705963135, 0.23964840173721313], [8.711227416992188, 0.19655248522758484], [10.268860816955566, 0.16842591762542725], [13.249939918518066, 0.14762836694717407], [15.556474685668945, 0.12897129356861115], [25.687538146972656, 0.09152581542730331], [22.45850372314453, 0.0897156149148941], [26.746126174926758, 0.06991841644048691], [31.910001754760742, 0.060495827347040176], [36.987735748291016, 0.052226126194000244], [48.237281799316406, 0.045090775936841965], [45.9726448059082, 0.04414621740579605], [57.10480880737305, 0.040101658552885056], [66.96796417236328, 0.03706066310405731], [74.95423889160156, 0.03446386754512787], [85.68522644042969, 0.03178402781486511], [99.73887634277344, 0.028499778360128403], [139.6261444091797, 0.024703249335289], [135.6895294189453, 0.02437775395810604], [176.20584106445312, 0.022982072085142136], [208.57525634765625, 0.020373860374093056], [232.65298461914062, 0.01964506506919861], [279.8226318359375, 0.017830220982432365], [314.3915710449219, 0.01746794581413269], [371.94976806640625, 0.01573428325355053], [495.0409240722656, 0.0141982426866889], [461.6953125, 0.014178970828652382], [550.1388549804688, 0.014015371911227703], [644.1283569335938, 0.012486753053963184], [729.18798828125, 0.011690458282828331], [864.4698486328125, 0.011588451452553272], [870.6213989257812, 0.011595784686505795], [995.7811889648438, 0.010794341564178467], [993.2880249023438, 0.010899015702307224], [1439.712158203125, 0.008806413039565086], [204.8394317626953, 0.07249937206506729]], "row_grad": {"1278": 0.26953125}, "sumsq_inf": false, "max_row": 0.26953125}, "gate_norm_dead": {"backbone.layers.0.mixer": 0.0, "backbone.layers.2.mixer": 0.0, "backbone.layers.4.mixer": 0.0, "backbone.layers.6.mixer": 1.482726314482554e-18, "backbone.layers.7.mixer": 1.6934550821096767e-13, "backbone.layers.9.mixer": 1.1837958169280682e-08, "backbone.layers.11.mixer": 0.00039852873305790126, "backbone.layers.14.mixer": 93.85260009765625, "backbone.layers.16.mixer": 75.98932647705078, "backbone.layers.19.mixer": 51.891902923583984, "backbone.layers.21.mixer": 55.043113708496094, "backbone.layers.23.mixer": 89.7772445678711, "backbone.layers.26.mixer": 60.6600341796875, "backbone.layers.28.mixer": 52.87996292114258, "backbone.layers.30.mixer": 94.49579620361328, "backbone.layers.31.mixer": 124.14949798583984, "backbone.layers.34.mixer": 78.74090576171875, "backbone.layers.35.mixer": 72.48373413085938, "backbone.layers.36.mixer": 127.0405502319336, "backbone.layers.38.mixer": 145.74664306640625, "backbone.layers.40.mixer": 145.2803192138672}, "gate_norm_ctrl": {"backbone.layers.0.mixer": 73.98004150390625, "backbone.layers.2.mixer": 149.24322509765625, "backbone.layers.4.mixer": 172.69276428222656, "backbone.layers.6.mixer": 165.3710479736328, "backbone.layers.7.mixer": 122.05525207519531, "backbone.layers.9.mixer": 122.98230743408203, "backbone.layers.11.mixer": 107.66999053955078, "backbone.layers.14.mixer": 54.09868240356445, "backbone.layers.16.mixer": 74.19852447509766, "backbone.layers.19.mixer": 50.316776275634766, "backbone.layers.21.mixer": 48.144683837890625, "backbone.layers.23.mixer": 86.0089111328125, "backbone.layers.26.mixer": 50.76696014404297, "backbone.layers.28.mixer": 52.27193832397461, "backbone.layers.30.mixer": 94.9942398071289, "backbone.layers.31.mixer": 132.43234252929688, "backbone.layers.34.mixer": 92.3940200805664, "backbone.layers.35.mixer": 82.51470184326172, "backbone.layers.36.mixer": 151.57347106933594, "backbone.layers.38.mixer": 179.6088104248047, "backbone.layers.40.mixer": 187.1207275390625}, "gate_open": {"loss": 5.805689811706543, "traj": [[0.0, 9.40054702758789], [0.6064441800117493, 4.964472770690918], [0.6658543944358826, 4.838425636291504], [1.1995197534561157, 2.943392515182495], [2.2403550148010254, 1.3948407173156738], [2.9101455211639404, 1.154913306236267], [4.711503982543945, 0.6017618775367737], [6.7251715660095215, 0.2849285900592804], [8.500720024108887, 0.22201217710971832], [10.387206077575684, 0.18668660521507263], [13.108022689819336, 0.1555987447500229], [15.406559944152832, 0.14107243716716766], [25.59617805480957, 0.0911276713013649], [22.58119773864746, 0.089665986597538], [26.761829376220703, 0.0737781971693039], [31.686660766601562, 0.06597395986318588], [36.72773361206055, 0.05717217177152634], [48.093841552734375, 0.047818493098020554], [46.187347412109375, 0.04659232497215271], [56.72047424316406, 0.04261285439133644], [66.22352600097656, 0.040261853486299515], [74.44766235351562, 0.0374082513153553], [85.13848876953125, 0.034386228770017624], [100.2021484375, 0.03053797036409378], [139.22506713867188, 0.024727998301386833], [135.5833282470703, 0.023337138816714287], [176.16064453125, 0.02181638777256012], [207.97828674316406, 0.019469572231173515], [233.14895629882812, 0.0187539029866457], [279.4717102050781, 0.017094921320676804], [314.75103759765625, 0.016737626865506172], [372.18060302734375, 0.01519968081265688], [494.84918212890625, 0.013842059299349785], [461.9367370605469, 0.01379106193780899], [551.3292846679688, 0.013633069582283497], [645.0108032226562, 0.012368260882794857], [728.442626953125, 0.011637844145298004], [866.579345703125, 0.011517956852912903], [872.7030639648438, 0.011527737602591515], [1000.8604736328125, 0.010730311274528503], [998.350341796875, 0.010846400633454323], [1441.078857421875, 0.00875953957438469], [205.56578063964844, 0.07242465019226074]], "row_grad": {"67044": 0.7578125}, "sumsq_inf": false, "max_row": 0.7578125}}
{"model": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "kind": "traj", "pos_kind": "start", "tid": 25304, "tok": " పైబడిన", "l2": 6.58276836460481e-36, "pos": 0, "n_tok": 8, "dead": {"loss": 4.756011962890625, "traj": [[0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [1.8403635698827224e-21, Infinity], [1.8403635698827224e-21, Infinity], [3.3160471676234923e-16, 6949909383086080.0], [9.186516131132194e-12, 397160251392.0], [9.186516131132194e-12, 397160251392.0], [6.401559176083538e-07, 33108698.0], [6.405458634617389e-07, 33218310.0], [0.004394396673887968, 5613.125], [0.3540444076061249, 64.7015609741211], [68.604248046875, 0.7035284042358398], [77.55899047851562, 0.6380085945129395], [77.16927337646484, 0.6261955499649048], [80.0061264038086, 0.4178033173084259], [85.60734558105469, 0.4102188050746918], [86.43392181396484, 0.38071364164352417], [87.42890167236328, 0.3327142000198364], [89.93888092041016, 0.3071943521499634], [93.58360290527344, 0.25504064559936523], [98.8696060180664, 0.22337715327739716], [113.0871810913086, 0.15649519860744476], [172.88778686523438, 0.12678487598896027], [192.2457275390625, 0.11191687732934952], [208.07717895507812, 0.08234924077987671], [228.8029022216797, 0.07574384659528732], [242.5094451904297, 0.06690603494644165], [271.6361083984375, 0.057438090443611145], [304.05523681640625, 0.05076591670513153], [349.9696350097656, 0.04599211737513542], [586.3253784179688, 0.031000638380646706], [667.8544921875, 0.027505075559020042], [713.7296142578125, 0.02302759513258934], [737.4757080078125, 0.021632937714457512], [879.799072265625, 0.017281413078308105], [891.8060913085938, 0.016892004758119583], [1025.638916015625, 0.014458787627518177], [1059.724365234375, 0.013894125819206238], [1459.1881103515625, 0.00822747778147459], [182.9423065185547, 0.10045718401670456]], "row_grad": {"25304": 3.76441522243775e+35}, "sumsq_inf": true, "max_row": 3.76441522243775e+35}, "ctrl": {"loss": 3.4414706230163574, "traj": [[0.595668613910675, 3.9398581981658936], [0.8607364892959595, 3.009054660797119], [1.1017367839813232, 2.1325318813323975], [1.910502314567566, 1.1298638582229614], [2.089711904525757, 1.003111481666565], [3.1193058490753174, 0.7879858613014221], [3.209204912185669, 0.7768041491508484], [750.8613891601562, 0.0859747901558876], [751.4249877929688, 0.08232476562261581], [751.43310546875, 0.08233318477869034], [756.1809692382812, 0.08074416220188141], [756.4962158203125, 0.0807434692978859], [798.4257202148438, 0.07831321656703949], [798.5335083007812, 0.07796506583690643], [798.6710205078125, 0.07796037197113037], [798.8414916992188, 0.07688338309526443], [799.8218383789062, 0.07680921256542206], [806.3449096679688, 0.07610269635915756], [803.9826049804688, 0.0758223906159401], [804.1293334960938, 0.07542494684457779], [803.2666625976562, 0.0739920362830162], [803.4955444335938, 0.07373682409524918], [804.607177734375, 0.07250423729419708], [813.4347534179688, 0.07200969010591507], [826.15087890625, 0.06368245929479599], [818.4826049804688, 0.061900295317173004], [800.5064697265625, 0.05977669730782509], [794.4453125, 0.05131801962852478], [808.1643676757812, 0.04981944337487221], [818.4697265625, 0.048010747879743576], [840.6517333984375, 0.04705772548913956], [973.9091186523438, 0.041705965995788574], [2014.0537109375, 0.039398547261953354], [1967.98828125, 0.03869017958641052], [1506.22802734375, 0.038040641695261], [1277.15087890625, 0.033765893429517746], [1166.9915771484375, 0.031201502308249474], [1114.0760498046875, 0.026117099449038506], [1109.13818359375, 0.02554573118686676], [1139.406982421875, 0.022530680522322655], [1157.9024658203125, 0.022376688197255135], [1192.3021240234375, 0.010071136988699436], [109.3889389038086, 0.09549416601657867]], "row_grad": {"1278": 0.34375}, "sumsq_inf": false, "max_row": 0.34375}, "gate_norm_dead": {"backbone.layers.0.mixer": 0.0, "backbone.layers.2.mixer": 0.0, "backbone.layers.4.mixer": 0.0, "backbone.layers.6.mixer": 2.0892109003057946e-18, "backbone.layers.7.mixer": 1.90772189169984e-13, "backbone.layers.9.mixer": 9.051524862968563e-09, "backbone.layers.11.mixer": 0.0002456755901221186, "backbone.layers.14.mixer": 94.38179779052734, "backbone.layers.16.mixer": 64.1017837524414, "backbone.layers.19.mixer": 51.71131896972656, "backbone.layers.21.mixer": 54.88565444946289, "backbone.layers.23.mixer": 88.05799102783203, "backbone.layers.26.mixer": 62.25760269165039, "backbone.layers.28.mixer": 58.59763717651367, "backbone.layers.30.mixer": 102.97986602783203, "backbone.layers.31.mixer": 138.8091583251953, "backbone.layers.34.mixer": 106.02765655517578, "backbone.layers.35.mixer": 91.34053039550781, "backbone.layers.36.mixer": 173.23194885253906, "backbone.layers.38.mixer": 212.99996948242188, "backbone.layers.40.mixer": 205.30868530273438}, "gate_norm_ctrl": {"backbone.layers.0.mixer": 73.98004150390625, "backbone.layers.2.mixer": 143.35169982910156, "backbone.layers.4.mixer": 141.46226501464844, "backbone.layers.6.mixer": 129.29458618164062, "backbone.layers.7.mixer": 68.8005142211914, "backbone.layers.9.mixer": 76.83854675292969, "backbone.layers.11.mixer": 77.49323272705078, "backbone.layers.14.mixer": 35.59959411621094, "backbone.layers.16.mixer": 61.56782913208008, "backbone.layers.19.mixer": 39.055503845214844, "backbone.layers.21.mixer": 35.871646881103516, "backbone.layers.23.mixer": 53.02486038208008, "backbone.layers.26.mixer": 33.71465301513672, "backbone.layers.28.mixer": 37.07450485229492, "backbone.layers.30.mixer": 73.67316436767578, "backbone.layers.31.mixer": 107.8526611328125, "backbone.layers.34.mixer": 53.397315979003906, "backbone.layers.35.mixer": 56.928627014160156, "backbone.layers.36.mixer": 102.7076416015625, "backbone.layers.38.mixer": 146.3001251220703, "backbone.layers.40.mixer": 145.81588745117188}, "gate_open": {"loss": 3.270447254180908, "traj": [[0.0, 25.007436752319336], [0.6144198179244995, 11.808650016784668], [0.6682975888252258, 10.114996910095215], [1.4646751880645752, 6.846959590911865], [1.7210243940353394, 4.26202917098999], [2.8449933528900146, 2.423304796218872], [2.893878221511841, 2.311344623565674], [762.0161743164062, 0.08456940203905106], [762.5792236328125, 0.08102048188447952], [762.5867309570312, 0.08103180676698685], [766.991455078125, 0.07937251031398773], [766.9701538085938, 0.07937847077846527], [810.25830078125, 0.07696064561605453], [810.3727416992188, 0.07648886740207672], [810.512939453125, 0.07647789269685745], [810.6818237304688, 0.07544759660959244], [811.335693359375, 0.07538056373596191], [817.8490600585938, 0.07465929538011551], [815.4993896484375, 0.07438180595636368], [815.643798828125, 0.074001245200634], [814.776123046875, 0.07264857739210129], [814.9994506835938, 0.07240456342697144], [816.09228515625, 0.07120321691036224], [824.8890991210938, 0.07073763757944107], [837.5057983398438, 0.06276030093431473], [829.873046875, 0.06096278876066208], [811.9027709960938, 0.058949653059244156], [805.7823486328125, 0.050815556198358536], [819.5072021484375, 0.04938085377216339], [829.6954956054688, 0.04762667417526245], [852.9970703125, 0.046696849167346954], [984.6614990234375, 0.04159701615571976], [2008.60302734375, 0.03932897746562958], [1962.7552490234375, 0.03868646174669266], [1495.3731689453125, 0.03803945705294609], [1270.1453857421875, 0.03379609435796738], [1160.9266357421875, 0.03127754479646683], [1108.9725341796875, 0.026209117844700813], [1103.958740234375, 0.025614384561777115], [1134.6177978515625, 0.022602828219532967], [1154.1983642578125, 0.02242971956729889], [1194.2962646484375, 0.010080237872898579], [109.65194702148438, 0.09546763449907303]], "row_grad": {"25304": 1.78125}, "sumsq_inf": false, "max_row": 1.78125}}
{"model": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "kind": "traj", "pos_kind": "start", "tid": 42819, "tok": "ురుగున", "l2": 6.58276836460481e-36, "pos": 0, "n_tok": 8, "dead": {"loss": 5.281074523925781, "traj": [[0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [1.400649042946322e-22, Infinity], [1.400649042946322e-22, Infinity], [5.1318083370720374e-17, 6.740133409298842e+16], [1.3323884096722027e-12, 1691213627392.0], [1.3323884096722027e-12, 1691213627392.0], [9.171349546477359e-08, 118876512.0], [9.171638737370813e-08, 119012336.0], [0.0006340531981550157, 16945.19140625], [0.05094190686941147, 163.5770263671875], [6.808016777038574, 1.8306852579116821], [75.41983032226562, 0.29074618220329285], [238.3032989501953, 0.19199950993061066], [230.3739013671875, 0.17672885954380035], [236.39044189453125, 0.176198348402977], [238.331787109375, 0.17532511055469513], [242.7605438232422, 0.17175297439098358], [238.24566650390625, 0.1693349927663803], [251.0454864501953, 0.16028209030628204], [258.3612365722656, 0.15073123574256897], [292.96954345703125, 0.10434407740831375], [321.83245849609375, 0.09381138533353806], [319.46978759765625, 0.08682871609926224], [316.9678039550781, 0.07587399333715439], [317.0789794921875, 0.07423684746026993], [318.9506530761719, 0.06954538822174072], [326.1751708984375, 0.0627252385020256], [333.95001220703125, 0.05749231204390526], [369.7276916503906, 0.05155573785305023], [589.6671142578125, 0.037917882204055786], [539.3709106445312, 0.036524999886751175], [585.8031616210938, 0.031083019450306892], [633.9932861328125, 0.02732052281498909], [746.984130859375, 0.02025012858211994], [812.0189208984375, 0.019597813487052917], [926.6477661132812, 0.01651846431195736], [973.5585327148438, 0.01647409424185753], [1504.8516845703125, 0.010835162363946438], [171.6458740234375, 0.1001511886715889]], "row_grad": {"42819": 2.2949952114723938e+36}, "sumsq_inf": true, "max_row": 2.2949952114723938e+36}, "ctrl": {"loss": 3.4414706230163574, "traj": [[0.595668613910675, 3.9398581981658936], [0.8607364892959595, 3.009054660797119], [1.1017367839813232, 2.1325318813323975], [1.910502314567566, 1.1298638582229614], [2.089711904525757, 1.003111481666565], [3.1193058490753174, 0.7879858613014221], [3.209204912185669, 0.7768041491508484], [750.8613891601562, 0.0859747901558876], [751.4249877929688, 0.08232476562261581], [751.43310546875, 0.08233318477869034], [756.1809692382812, 0.08074416220188141], [756.4962158203125, 0.0807434692978859], [798.4257202148438, 0.07831321656703949], [798.5335083007812, 0.07796506583690643], [798.6710205078125, 0.07796037197113037], [798.8414916992188, 0.07688338309526443], [799.8218383789062, 0.07680921256542206], [806.3449096679688, 0.07610269635915756], [803.9826049804688, 0.0758223906159401], [804.1293334960938, 0.07542494684457779], [803.2666625976562, 0.0739920362830162], [803.4955444335938, 0.07373682409524918], [804.607177734375, 0.07250423729419708], [813.4347534179688, 0.07200969010591507], [826.15087890625, 0.06368245929479599], [818.4826049804688, 0.061900295317173004], [800.5064697265625, 0.05977669730782509], [794.4453125, 0.05131801962852478], [808.1643676757812, 0.04981944337487221], [818.4697265625, 0.048010747879743576], [840.6517333984375, 0.04705772548913956], [973.9091186523438, 0.041705965995788574], [2014.0537109375, 0.039398547261953354], [1967.98828125, 0.03869017958641052], [1506.22802734375, 0.038040641695261], [1277.15087890625, 0.033765893429517746], [1166.9915771484375, 0.031201502308249474], [1114.0760498046875, 0.026117099449038506], [1109.13818359375, 0.02554573118686676], [1139.406982421875, 0.022530680522322655], [1157.9024658203125, 0.022376688197255135], [1192.3021240234375, 0.010071136988699436], [109.3889389038086, 0.09549416601657867]], "row_grad": {"1278": 0.34375}, "sumsq_inf": false, "max_row": 0.34375}, "gate_norm_dead": {"backbone.layers.0.mixer": 0.0, "backbone.layers.2.mixer": 0.0, "backbone.layers.4.mixer": 0.0, "backbone.layers.6.mixer": 3.2482927705620493e-19, "backbone.layers.7.mixer": 2.854422088776308e-14, "backbone.layers.9.mixer": 1.3082426253419044e-09, "backbone.layers.11.mixer": 3.5481585655361414e-05, "backbone.layers.14.mixer": 94.7598648071289, "backbone.layers.16.mixer": 136.83253479003906, "backbone.layers.19.mixer": 68.39978790283203, "backbone.layers.21.mixer": 64.89766693115234, "backbone.layers.23.mixer": 74.9461898803711, "backbone.layers.26.mixer": 49.15491485595703, "backbone.layers.28.mixer": 51.8076286315918, "backbone.layers.30.mixer": 100.4995346069336, "backbone.layers.31.mixer": 140.60015869140625, "backbone.layers.34.mixer": 87.57022094726562, "backbone.layers.35.mixer": 74.62004089355469, "backbone.layers.36.mixer": 146.39239501953125, "backbone.layers.38.mixer": 183.5478515625, "backbone.layers.40.mixer": 172.21290588378906}, "gate_norm_ctrl": {"backbone.layers.0.mixer": 73.98004150390625, "backbone.layers.2.mixer": 143.35169982910156, "backbone.layers.4.mixer": 141.46226501464844, "backbone.layers.6.mixer": 129.29458618164062, "backbone.layers.7.mixer": 68.8005142211914, "backbone.layers.9.mixer": 76.83854675292969, "backbone.layers.11.mixer": 77.49323272705078, "backbone.layers.14.mixer": 35.59959411621094, "backbone.layers.16.mixer": 61.56782913208008, "backbone.layers.19.mixer": 39.055503845214844, "backbone.layers.21.mixer": 35.871646881103516, "backbone.layers.23.mixer": 53.02486038208008, "backbone.layers.26.mixer": 33.71465301513672, "backbone.layers.28.mixer": 37.07450485229492, "backbone.layers.30.mixer": 73.67316436767578, "backbone.layers.31.mixer": 107.8526611328125, "backbone.layers.34.mixer": 53.397315979003906, "backbone.layers.35.mixer": 56.928627014160156, "backbone.layers.36.mixer": 102.7076416015625, "backbone.layers.38.mixer": 146.3001251220703, "backbone.layers.40.mixer": 145.81588745117188}, "gate_open": {"loss": 3.270447254180908, "traj": [[0.0, 25.007436752319336], [0.6144198179244995, 11.808650016784668], [0.6682975888252258, 10.114996910095215], [1.4646751880645752, 6.846959590911865], [1.7210243940353394, 4.26202917098999], [2.8449933528900146, 2.423304796218872], [2.893878221511841, 2.311344623565674], [762.0161743164062, 0.08456940203905106], [762.5792236328125, 0.08102048188447952], [762.5867309570312, 0.08103180676698685], [766.991455078125, 0.07937251031398773], [766.9701538085938, 0.07937847077846527], [810.25830078125, 0.07696064561605453], [810.3727416992188, 0.07648886740207672], [810.512939453125, 0.07647789269685745], [810.6818237304688, 0.07544759660959244], [811.335693359375, 0.07538056373596191], [817.8490600585938, 0.07465929538011551], [815.4993896484375, 0.07438180595636368], [815.643798828125, 0.074001245200634], [814.776123046875, 0.07264857739210129], [814.9994506835938, 0.07240456342697144], [816.09228515625, 0.07120321691036224], [824.8890991210938, 0.07073763757944107], [837.5057983398438, 0.06276030093431473], [829.873046875, 0.06096278876066208], [811.9027709960938, 0.058949653059244156], [805.7823486328125, 0.050815556198358536], [819.5072021484375, 0.04938085377216339], [829.6954956054688, 0.04762667417526245], [852.9970703125, 0.046696849167346954], [984.6614990234375, 0.04159701615571976], [2008.60302734375, 0.03932897746562958], [1962.7552490234375, 0.03868646174669266], [1495.3731689453125, 0.03803945705294609], [1270.1453857421875, 0.03379609435796738], [1160.9266357421875, 0.03127754479646683], [1108.9725341796875, 0.026209117844700813], [1103.958740234375, 0.025614384561777115], [1134.6177978515625, 0.022602828219532967], [1154.1983642578125, 0.02242971956729889], [1194.2962646484375, 0.010080237872898579], [109.65194702148438, 0.09546763449907303]], "row_grad": {"42819": 1.78125}, "sumsq_inf": false, "max_row": 1.78125}}
{"model": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "kind": "sweep", "pos_kind": "mid", "tid": 25304, "tok": " పైబడిన", "pos": 3, "sweep": [{"r": 1e-35, "actual_norm": 1.0232008410316118e-35, "grad": 4.5108078958521315e+34, "sumsq_inf": true}, {"r": 1e-30, "actual_norm": 1.0233770727790743e-30, "grad": 3.131988299392012e+29, "sumsq_inf": true}, {"r": 1e-25, "actual_norm": 1.0231393161612706e-25, "grad": 3.0827608400173044e+25, "sumsq_inf": true}, {"r": 1e-20, "actual_norm": 1.0232069719618734e-20, "grad": 8.854437155380585e+20, "sumsq_inf": true}, {"r": 1e-15, "actual_norm": 1.0231139056848284e-15, "grad": 126993593008128.0, "sumsq_inf": false}, {"r": 1e-10, "actual_norm": 1.0233379144386324e-10, "grad": 18522046464.0, "sumsq_inf": false}, {"r": 1e-07, "actual_norm": 1.0232018690820763e-07, "grad": 10551296.0, "sumsq_inf": false}, {"r": 1e-05, "actual_norm": 1.0232990480942537e-05, "grad": 2686976.0, "sumsq_inf": false}, {"r": 0.001, "actual_norm": 0.0010232168855033878, "grad": 5248.0, "sumsq_inf": false}, {"r": 0.01, "actual_norm": 0.01023279364130662, "grad": 256.0, "sumsq_inf": false}, {"r": 0.1, "actual_norm": 0.1023211568555652, "grad": 24.75, "sumsq_inf": false}, {"r": 0.8162601590156555, "actual_norm": 0.8352337421269159, "grad": 4.03125, "sumsq_inf": false}]}
{"model": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "kind": "sweep", "pos_kind": "start", "tid": 25304, "tok": " పైబడిన", "pos": 0, "sweep": [{"r": 1e-35, "actual_norm": 9.878153682381464e-36, "grad": 6.749985916095276e+35, "sumsq_inf": true}, {"r": 1e-30, "actual_norm": 9.876824521979727e-31, "grad": 1.4954315674567394e+30, "sumsq_inf": true}, {"r": 1e-25, "actual_norm": 9.876891618253265e-26, "grad": 9.961548753624544e+26, "sumsq_inf": true}, {"r": 1e-20, "actual_norm": 9.878008709530238e-21, "grad": 8.20880111280075e+20, "sumsq_inf": true}, {"r": 1e-15, "actual_norm": 9.877762685831921e-16, "grad": 1.5650008705112474e+17, "sumsq_inf": false}, {"r": 1e-10, "actual_norm": 9.877484377424559e-11, "grad": 487478788096.0, "sumsq_inf": false}, {"r": 1e-07, "actual_norm": 9.877300737758693e-08, "grad": 98566144.0, "sumsq_inf": false}, {"r": 1e-05, "actual_norm": 9.876825376076247e-06, "grad": 44040192.0, "sumsq_inf": false}, {"r": 0.001, "actual_norm": 0.000987730966576564, "grad": 3200.0, "sumsq_inf": false}, {"r": 0.01, "actual_norm": 0.009877375629999977, "grad": 126.0, "sumsq_inf": false}, {"r": 0.1, "actual_norm": 0.09877906164651967, "grad": 41.5, "sumsq_inf": false}, {"r": 0.8162601590156555, "actual_norm": 0.8061413818181352, "grad": 23.625, "sumsq_inf": false}]}
{"model": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "kind": "fix_mean", "rows": [{"pos_kind": "mid", "tid": 25304, "grad": 7.65625, "sumsq_inf": false}, {"pos_kind": "mid", "tid": 42819, "grad": 7.65625, "sumsq_inf": false}, {"pos_kind": "mid", "tid": 56286, "grad": 7.65625, "sumsq_inf": false}, {"pos_kind": "mid", "tid": 67044, "grad": 7.65625, "sumsq_inf": false}, {"pos_kind": "start", "tid": 25304, "grad": 6.78125, "sumsq_inf": false}, {"pos_kind": "start", "tid": 42819, "grad": 6.78125, "sumsq_inf": false}]}
{"model": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "kind": "bos", "bos_id": 1, "bos_norm": 0.8418304324150085, "res": {"special=True": {"first_id": 31990, "max_row": 0.82421875, "sumsq_inf": false}, "special=False": {"first_id": 31990, "max_row": 0.82421875, "sumsq_inf": false}}}
{"model": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "kind": "done", "secs": 42.9}
{"model": "nvidia/Nemotron-H-4B-Base-8K", "kind": "meta", "layer_kinds": "MFMFMFMAFMFMFMFMFMAFMFMFMFMFMAFMFMFMFMFMAFMFMFMFMFMF", "cfg": {"tie_word_embeddings": false, "hidden_size": 3072, "hybrid_override_pattern": "M-M-M-M*-M-M-M-M-M*-M-M-M-M-M*-M-M-M-M-M*-M-M-M-M-M-", "layer_norm_epsilon": 1e-05, "rms_norm_eps": 1e-05}, "healthy_median_norm": 0.8830868601799011, "bos": "<s>", "adds_bos": true}
{"model": "nvidia/Nemotron-H-4B-Base-8K", "kind": "traj", "pos_kind": "mid", "tid": 79865, "tok": " సొసై", "l2": 9.807336429071933e-07, "pos": 4, "n_tok": 12, "dead": {"loss": 6.2273759841918945, "traj": [[9.807336027733982e-07, 2206228.5], [0.004289164207875729, 634.1561889648438], [0.004340670071542263, 603.6859130859375], [7.5450921058654785, 1.077819585800171], [7.319081783294678, 1.07175874710083], [8.861101150512695, 0.6655598282814026], [9.276747703552246, 0.648644745349884], [10.299731254577637, 0.5072252154350281], [10.422174453735352, 0.5021514892578125], [11.79830551147461, 0.47732171416282654], [12.579614639282227, 0.3783281147480011], [13.434167861938477, 0.3693924844264984], [14.780608177185059, 0.2938607335090637], [17.36614227294922, 0.2801879048347473], [18.30150604248047, 0.2572202980518341], [21.486404418945312, 0.2522191107273102], [23.337934494018555, 0.175180122256279], [26.782791137695312, 0.16830290853977203], [29.90923500061035, 0.13398869335651398], [28.03953742980957, 0.1305466592311859], [30.28664207458496, 0.12672600150108337], [30.05414390563965, 0.12147145718336105], [31.10460090637207, 0.1184241846203804], [32.310428619384766, 0.1090661808848381], [33.692081451416016, 0.10407770425081253], [36.052757263183594, 0.09565569460391998], [39.63479232788086, 0.09123145788908005], [45.72895431518555, 0.06842658668756485], [52.42750930786133, 0.06037842109799385], [59.38575744628906, 0.0528300516307354], [63.16976547241211, 0.04958657920360565], [72.2171401977539, 0.04542543739080429], [88.0968017578125, 0.03768095001578331], [98.92147064208984, 0.03420911356806755], [114.24038696289062, 0.031241141259670258], [127.36156463623047, 0.029575983062386513], [150.75694274902344, 0.024668671190738678], [162.46766662597656, 0.02364625222980976], [194.51397705078125, 0.020748678594827652], [236.38494873046875, 0.020298203453421593], [249.22755432128906, 0.018564654514193535], [233.8863067626953, 0.01841568574309349], [260.3938903808594, 0.018290624022483826], [294.59356689453125, 0.016648966819047928], [305.921875, 0.01646646484732628], [334.71380615234375, 0.014368116855621338], [382.0626525878906, 0.014122767373919487], [413.9694519042969, 0.01322378870099783], [427.4364929199219, 0.013055898249149323], [488.6869812011719, 0.012697060592472553], [504.536376953125, 0.012149794958531857], [708.3275146484375, 0.01102269347757101], [167.1164093017578, 0.05292018875479698]], "row_grad": {"79865": 179200.0}, "sumsq_inf": true, "max_row": 179200.0}, "ctrl": {"loss": 5.441684722900391, "traj": [[0.48841115832328796, 5.732130527496338], [0.631208598613739, 5.0182647705078125], [0.8839446306228638, 3.628075122833252], [1.3081122636795044, 2.4363577365875244], [1.8832722902297974, 1.7165395021438599], [2.716287136077881, 1.215903401374817], [3.1067023277282715, 0.9806655049324036], [4.639224052429199, 0.758145272731781], [4.526220798492432, 0.6857054829597473], [4.557686805725098, 0.6070355772972107], [5.627615451812744, 0.504816472530365], [6.371049880981445, 0.4101381301879883], [8.125899314880371, 0.3488534986972809], [9.47713851928711, 0.2523995637893677], [10.977684020996094, 0.2154686003923416], [12.875909805297852, 0.17839418351650238], [15.593626022338867, 0.1622997522354126], [18.390348434448242, 0.14162342250347137], [22.34139060974121, 0.1211460754275322], [20.272289276123047, 0.1123044416308403], [23.436140060424805, 0.09970243275165558], [23.72861671447754, 0.09416166692972183], [25.27124786376953, 0.08265005052089691], [27.94790267944336, 0.07490112632513046], [31.075916290283203, 0.06311316788196564], [35.389408111572266, 0.058367982506752014], [42.15317916870117, 0.05172649025917053], [47.8422737121582, 0.046641577035188675], [58.36156463623047, 0.03958709537982941], [67.40170288085938, 0.03521627187728882], [76.49309539794922, 0.034288421273231506], [87.46691131591797, 0.02715751901268959], [99.39739990234375, 0.023907741531729698], [122.89060974121094, 0.020589355379343033], [148.14794921875, 0.0172357726842165], [167.43638610839844, 0.01680220477283001], [199.7917022705078, 0.01487496867775917], [219.77952575683594, 0.01420687697827816], [255.99330139160156, 0.012810108251869678], [301.3182678222656, 0.01256510242819786], [310.4749755859375, 0.011912071146070957], [326.6904296875, 0.011393356136977673], [393.4447326660156, 0.011251380667090416], [463.2327575683594, 0.010454927571117878], [476.38629150390625, 0.010425766929984093], [562.6237182617188, 0.009713717736303806], [583.378173828125, 0.009702359326183796], [672.9517211914062, 0.009926091879606247], [690.347412109375, 0.010015099309384823], [777.5164184570312, 0.009123447351157665], [788.2508544921875, 0.009923579171299934], [1150.5439453125, 0.007797562051564455], [154.71444702148438, 0.05255701020359993]], "row_grad": {"1278": 0.427734375}, "sumsq_inf": true, "max_row": 0.427734375}, "gate_norm_dead": {"backbone.layers.0.mixer": 0.00033829594030976295, "backbone.layers.2.mixer": 5.030623912811279, "backbone.layers.4.mixer": 188.189697265625, "backbone.layers.6.mixer": 183.95269775390625, "backbone.layers.9.mixer": 191.56497192382812, "backbone.layers.11.mixer": 150.1412811279297, "backbone.layers.13.mixer": 120.41455078125, "backbone.layers.15.mixer": 122.61564636230469, "backbone.layers.17.mixer": 106.61264038085938, "backbone.layers.20.mixer": 88.20166015625, "backbone.layers.22.mixer": 89.67764282226562, "backbone.layers.24.mixer": 89.7330551147461, "backbone.layers.26.mixer": 88.61524200439453, "backbone.layers.28.mixer": 117.09978485107422, "backbone.layers.31.mixer": 96.11953735351562, "backbone.layers.33.mixer": 94.25853729248047, "backbone.layers.35.mixer": 144.4515838623047, "backbone.layers.37.mixer": 188.95272827148438, "backbone.layers.39.mixer": 194.215576171875, "backbone.layers.42.mixer": 126.51568603515625, "backbone.layers.44.mixer": 187.05467224121094, "backbone.layers.46.mixer": 182.9152374267578, "backbone.layers.48.mixer": 199.69342041015625, "backbone.layers.50.mixer": 223.4560546875}, "gate_norm_ctrl": {"backbone.layers.0.mixer": 76.44662475585938, "backbone.layers.2.mixer": 159.17715454101562, "backbone.layers.4.mixer": 144.94229125976562, "backbone.layers.6.mixer": 167.73312377929688, "backbone.layers.9.mixer": 158.73416137695312, "backbone.layers.11.mixer": 142.79779052734375, "backbone.layers.13.mixer": 113.86094665527344, "backbone.layers.15.mixer": 109.93894958496094, "backbone.layers.17.mixer": 97.22364044189453, "backbone.layers.20.mixer": 87.14813995361328, "backbone.layers.22.mixer": 87.15482330322266, "backbone.layers.24.mixer": 86.17269897460938, "backbone.layers.26.mixer": 79.58330535888672, "backbone.layers.28.mixer": 101.38032531738281, "backbone.layers.31.mixer": 78.66341400146484, "backbone.layers.33.mixer": 96.21807861328125, "backbone.layers.35.mixer": 109.36378479003906, "backbone.layers.37.mixer": 133.1833953857422, "backbone.layers.39.mixer": 157.21214294433594, "backbone.layers.42.mixer": 110.45480346679688, "backbone.layers.44.mixer": 167.1549835205078, "backbone.layers.46.mixer": 168.3523406982422, "backbone.layers.48.mixer": 184.76528930664062, "backbone.layers.50.mixer": 236.0078887939453}, "gate_open": {"loss": 6.440408229827881, "traj": [[9.807336027733982e-07, 6.732967376708984], [0.4169064462184906, 3.9016857147216797], [0.78975510597229, 2.9635252952575684], [1.1475856304168701, 1.9718519449234009], [1.6660114526748657, 1.3246030807495117], [2.4240877628326416, 1.0057921409606934], [2.9510319232940674, 0.8010598421096802], [4.367612838745117, 0.6395219564437866], [4.262650012969971, 0.6317872405052185], [4.3549723625183105, 0.5028374195098877], [5.204456806182861, 0.4179229438304901], [6.179603576660156, 0.31712523102760315], [7.644433975219727, 0.2634122371673584], [9.57033920288086, 0.20617814362049103], [11.00816822052002, 0.1838870793581009], [13.502375602722168, 0.15951471030712128], [15.954286575317383, 0.14608456194400787], [20.75278091430664, 0.12769325077533722], [24.068016052246094, 0.113571897149086], [22.27166748046875, 0.10711472481489182], [25.45307159423828, 0.09580162167549133], [25.58724594116211, 0.09532480686903], [27.910602569580078, 0.08712306618690491], [29.851268768310547, 0.08164039254188538], [33.756866455078125, 0.07251813262701035], [37.1317253112793, 0.06828566640615463], [44.850399017333984, 0.05505531281232834], [49.12025451660156, 0.04983960837125778], [63.223045349121094, 0.03955260291695595], [71.42491912841797, 0.036503732204437256], [76.62730407714844, 0.0345686636865139], [91.05892181396484, 0.02996152453124523], [101.46662139892578, 0.02622581087052822], [128.2415771484375, 0.02330394834280014], [151.0996856689453, 0.01874746009707451], [170.78065490722656, 0.01831216737627983], [202.481201171875, 0.01617269404232502], [224.05032348632812, 0.014531650580465794], [260.6519470214844, 0.013100972399115562], [305.6960754394531, 0.01282045990228653], [314.41448974609375, 0.012071491219103336], [336.9355163574219, 0.011510273441672325], [404.6381530761719, 0.011364137753844261], [473.9923400878906, 0.010532096028327942], [487.5234680175781, 0.010493828915059566], [574.5559692382812, 0.00977859366685152], [595.2510375976562, 0.009754888713359833], [685.516845703125, 0.009794684126973152], [702.9012451171875, 0.009877962991595268], [789.4998168945312, 0.008997403085231781], [800.0881958007812, 0.009740416891872883], [1160.806640625, 0.007658776827156544], [154.473876953125, 0.05256318673491478]], "row_grad": {"79865": 1.328125}, "sumsq_inf": true, "max_row": 1.328125}}
{"model": "nvidia/Nemotron-H-4B-Base-8K", "kind": "traj", "pos_kind": "mid", "tid": 81772, "tok": " బ్యాంకింగు", "l2": 6.515251006830069e-36, "pos": 4, "n_tok": 12, "dead": {"loss": 6.028563022613525, "traj": [[0.0, 3.547118244571644e+18], [0.0, 1581781157412864.0], [0.0, 1581781157412864.0], [0.0, 14822684672.0], [0.0, 14822684672.0], [0.0, 943145.8125], [0.0, 943145.8125], [1.5864699627404593e-18, 43.75611877441406], [3.9823920726776123, 2.262986898422241], [4.01420783996582, 2.280348539352417], [7.315676212310791, 0.3524574041366577], [28.841176986694336, 0.07569117844104767], [88.1964111328125, 0.025407789275050163], [250.5492706298828, 0.021797792986035347], [249.225830078125, 0.021297847852110863], [246.88853454589844, 0.021221473813056946], [250.6807861328125, 0.01917651668190956], [249.38258361816406, 0.019137302413582802], [246.51535034179688, 0.018574204295873642], [254.65975952148438, 0.018596936017274857], [253.89544677734375, 0.018575765192508698], [253.69090270996094, 0.01838385872542858], [253.17250061035156, 0.018375735729932785], [251.97552490234375, 0.018167156726121902], [249.59669494628906, 0.018143557012081146], [248.87318420410156, 0.018051501363515854], [247.44879150390625, 0.01800915040075779], [242.22555541992188, 0.017376156523823738], [239.79586791992188, 0.01720733568072319], [235.71507263183594, 0.0161493718624115], [235.2255859375, 0.01610453426837921], [237.58334350585938, 0.015800846740603447], [237.3013916015625, 0.014397924765944481], [238.78623962402344, 0.014020312577486038], [245.48312377929688, 0.012971238233149052], [246.17654418945312, 0.012686505913734436], [250.6464080810547, 0.0118012186139822], [256.6958923339844, 0.011407263576984406], [273.1318359375, 0.009731017984449863], [298.587158203125, 0.009531768038868904], [313.79766845703125, 0.008861087262630463], [369.6714172363281, 0.008539351634681225], [389.4443664550781, 0.00848912913352251], [418.1078796386719, 0.007533595431596041], [429.03985595703125, 0.007489675655961037], [495.3896789550781, 0.006645875051617622], [521.6813354492188, 0.006585708353668451], [609.54296875, 0.00609998544678092], [634.2989501953125, 0.006091010756790638], [744.1851806640625, 0.005726768635213375], [773.7316284179688, 0.00572709646075964], [1187.8419189453125, 0.004446650855243206], [157.7867431640625, 0.047335170209407806]], "row_grad": {"81772": 5.71957152676053e+17}, "sumsq_inf": true, "max_row": 5.71957152676053e+17}, "ctrl": {"loss": 5.441684722900391, "traj": [[0.48841115832328796, 5.732130527496338], [0.631208598613739, 5.0182647705078125], [0.8839446306228638, 3.628075122833252], [1.3081122636795044, 2.4363577365875244], [1.8832722902297974, 1.7165395021438599], [2.716287136077881, 1.215903401374817], [3.1067023277282715, 0.9806655049324036], [4.639224052429199, 0.758145272731781], [4.526220798492432, 0.6857054829597473], [4.557686805725098, 0.6070355772972107], [5.627615451812744, 0.504816472530365], [6.371049880981445, 0.4101381301879883], [8.125899314880371, 0.3488534986972809], [9.47713851928711, 0.2523995637893677], [10.977684020996094, 0.2154686003923416], [12.875909805297852, 0.17839418351650238], [15.593626022338867, 0.1622997522354126], [18.390348434448242, 0.14162342250347137], [22.34139060974121, 0.1211460754275322], [20.272289276123047, 0.1123044416308403], [23.436140060424805, 0.09970243275165558], [23.72861671447754, 0.09416166692972183], [25.27124786376953, 0.08265005052089691], [27.94790267944336, 0.07490112632513046], [31.075916290283203, 0.06311316788196564], [35.389408111572266, 0.058367982506752014], [42.15317916870117, 0.05172649025917053], [47.8422737121582, 0.046641577035188675], [58.36156463623047, 0.03958709537982941], [67.40170288085938, 0.03521627187728882], [76.49309539794922, 0.034288421273231506], [87.46691131591797, 0.02715751901268959], [99.39739990234375, 0.023907741531729698], [122.89060974121094, 0.020589355379343033], [148.14794921875, 0.0172357726842165], [167.43638610839844, 0.01680220477283001], [199.7917022705078, 0.01487496867775917], [219.77952575683594, 0.01420687697827816], [255.99330139160156, 0.012810108251869678], [301.3182678222656, 0.01256510242819786], [310.4749755859375, 0.011912071146070957], [326.6904296875, 0.011393356136977673], [393.4447326660156, 0.011251380667090416], [463.2327575683594, 0.010454927571117878], [476.38629150390625, 0.010425766929984093], [562.6237182617188, 0.009713717736303806], [583.378173828125, 0.009702359326183796], [672.9517211914062, 0.009926091879606247], [690.347412109375, 0.010015099309384823], [777.5164184570312, 0.009123447351157665], [788.2508544921875, 0.009923579171299934], [1150.5439453125, 0.007797562051564455], [154.71444702148438, 0.05255701020359993]], "row_grad": {"1278": 0.427734375}, "sumsq_inf": true, "max_row": 0.427734375}, "gate_norm_dead": {"backbone.layers.0.mixer": 0.0, "backbone.layers.2.mixer": 0.0, "backbone.layers.4.mixer": 0.0, "backbone.layers.6.mixer": 2.7109500407930083e-20, "backbone.layers.9.mixer": 89.7703857421875, "backbone.layers.11.mixer": 196.4812774658203, "backbone.layers.13.mixer": 172.29458618164062, "backbone.layers.15.mixer": 140.70191955566406, "backbone.layers.17.mixer": 93.16778564453125, "backbone.layers.20.mixer": 80.70433807373047, "backbone.layers.22.mixer": 76.30430603027344, "backbone.layers.24.mixer": 74.02214050292969, "backbone.layers.26.mixer": 66.69375610351562, "backbone.layers.28.mixer": 90.56465911865234, "backbone.layers.31.mixer": 82.274169921875, "backbone.layers.33.mixer": 94.39321899414062, "backbone.layers.35.mixer": 104.37968444824219, "backbone.layers.37.mixer": 119.30512237548828, "backbone.layers.39.mixer": 156.15008544921875, "backbone.layers.42.mixer": 93.50418853759766, "backbone.layers.44.mixer": 135.1038055419922, "backbone.layers.46.mixer": 140.85023498535156, "backbone.layers.48.mixer": 150.64010620117188, "backbone.layers.50.mixer": 202.65859985351562}, "gate_norm_ctrl": {"backbone.layers.0.mixer": 76.44662475585938, "backbone.layers.2.mixer": 159.17715454101562, "backbone.layers.4.mixer": 144.94229125976562, "backbone.layers.6.mixer": 167.73312377929688, "backbone.layers.9.mixer": 158.73416137695312, "backbone.layers.11.mixer": 142.79779052734375, "backbone.layers.13.mixer": 113.86094665527344, "backbone.layers.15.mixer": 109.93894958496094, "backbone.layers.17.mixer": 97.22364044189453, "backbone.layers.20.mixer": 87.14813995361328, "backbone.layers.22.mixer": 87.15482330322266, "backbone.layers.24.mixer": 86.17269897460938, "backbone.layers.26.mixer": 79.58330535888672, "backbone.layers.28.mixer": 101.38032531738281, "backbone.layers.31.mixer": 78.66341400146484, "backbone.layers.33.mixer": 96.21807861328125, "backbone.layers.35.mixer": 109.36378479003906, "backbone.layers.37.mixer": 133.1833953857422, "backbone.layers.39.mixer": 157.21214294433594, "backbone.layers.42.mixer": 110.45480346679688, "backbone.layers.44.mixer": 167.1549835205078, "backbone.layers.46.mixer": 168.3523406982422, "backbone.layers.48.mixer": 184.76528930664062, "backbone.layers.50.mixer": 236.0078887939453}, "gate_open": {"loss": 6.4401092529296875, "traj": [[0.0, 6.445159435272217], [0.41690587997436523, 3.770566701889038], [0.7897276878356934, 2.8782389163970947], [1.1476223468780518, 1.9099743366241455], [1.665263056755066, 1.294684886932373], [2.4233033657073975, 0.9847777485847473], [2.949110746383667, 0.7855828404426575], [4.367875099182129, 0.6242462992668152], [4.263411521911621, 0.6163203120231628], [4.354095458984375, 0.49192601442337036], [5.202444553375244, 0.407735139131546], [6.162264347076416, 0.3121863007545471], [7.626054763793945, 0.2585448920726776], [9.592070579528809, 0.20393021404743195], [11.03012466430664, 0.18247903883457184], [13.530229568481445, 0.15858401358127594], [15.963654518127441, 0.14549368619918823], [20.806943893432617, 0.1266317069530487], [24.110042572021484, 0.11271318793296814], [22.371768951416016, 0.10630115866661072], [25.529739379882812, 0.09531108289957047], [25.62944984436035, 0.09487736225128174], [27.970989227294922, 0.08687448501586914], [29.88739585876465, 0.081440269947052], [33.86838912963867, 0.07220438122749329], [37.220149993896484, 0.06805172562599182], [45.03618621826172, 0.054849233478307724], [49.29915237426758, 0.04972457140684128], [63.543724060058594, 0.039463192224502563], [71.62939453125, 0.0365404337644577], [76.80328369140625, 0.03450717031955719], [91.4933853149414, 0.029934655874967575], [101.8406753540039, 0.026241248473525047], [128.30735778808594, 0.02337578311562538], [151.17396545410156, 0.018771566450595856], [170.8736114501953, 0.018330693244934082], [202.5835418701172, 0.016212070360779762], [224.116455078125, 0.01455837581306696], [260.6810302734375, 0.013124742545187473], [305.73785400390625, 0.012841790914535522], [314.3280944824219, 0.012099618092179298], [336.2952575683594, 0.01154119148850441], [403.63232421875, 0.011397149413824081], [473.1445617675781, 0.010562527924776077], [486.7304992675781, 0.010523893870413303], [573.8941650390625, 0.009803785011172295], [594.5865478515625, 0.009779172018170357], [684.9383544921875, 0.009827953763306141], [702.3267211914062, 0.009912770241498947], [788.928955078125, 0.009032223373651505], [799.5103759765625, 0.009775426238775253], [1160.4256591796875, 0.00768194580450654], [155.12425231933594, 0.05251449719071388]], "row_grad": {"81772": 1.2578125}, "sumsq_inf": true, "max_row": 1.2578125}}
{"model": "nvidia/Nemotron-H-4B-Base-8K", "kind": "traj", "pos_kind": "mid", "tid": 81819, "tok": " మార్కెటింగు", "l2": 6.515251006830069e-36, "pos": 4, "n_tok": 12, "dead": {"loss": 6.028563022613525, "traj": [[0.0, 3.547118244571644e+18], [0.0, 1581781157412864.0], [0.0, 1581781157412864.0], [0.0, 14822684672.0], [0.0, 14822684672.0], [0.0, 943145.8125], [0.0, 943145.8125], [4.47732909842676e-19, 43.75611877441406], [3.9823920726776123, 2.262986898422241], [4.01420783996582, 2.280348539352417], [7.315676212310791, 0.3524574041366577], [28.841176986694336, 0.07569117844104767], [88.1964111328125, 0.025407789275050163], [250.5492706298828, 0.021797792986035347], [249.225830078125, 0.021297847852110863], [246.88853454589844, 0.021221473813056946], [250.6807861328125, 0.01917651668190956], [249.38258361816406, 0.019137302413582802], [246.51535034179688, 0.018574204295873642], [254.65975952148438, 0.018596936017274857], [253.89544677734375, 0.018575765192508698], [253.69090270996094, 0.01838385872542858], [253.17250061035156, 0.018375735729932785], [251.97552490234375, 0.018167156726121902], [249.59669494628906, 0.018143557012081146], [248.87318420410156, 0.018051501363515854], [247.44879150390625, 0.01800915040075779], [242.22555541992188, 0.017376156523823738], [239.79586791992188, 0.01720733568072319], [235.71507263183594, 0.0161493718624115], [235.2255859375, 0.01610453426837921], [237.58334350585938, 0.015800846740603447], [237.3013916015625, 0.014397924765944481], [238.78623962402344, 0.014020312577486038], [245.48312377929688, 0.012971238233149052], [246.17654418945312, 0.012686505913734436], [250.6464080810547, 0.0118012186139822], [256.6958923339844, 0.011407263576984406], [273.1318359375, 0.009731017984449863], [298.587158203125, 0.009531768038868904], [313.79766845703125, 0.008861087262630463], [369.6714172363281, 0.008539351634681225], [389.4443664550781, 0.00848912913352251], [418.1078796386719, 0.007533595431596041], [429.03985595703125, 0.007489675655961037], [495.3896789550781, 0.006645875051617622], [521.6813354492188, 0.006585708353668451], [609.54296875, 0.00609998544678092], [634.2989501953125, 0.006091010756790638], [744.1851806640625, 0.005726768635213375], [773.7316284179688, 0.00572709646075964], [1187.8419189453125, 0.004446650855243206], [157.7867431640625, 0.047335170209407806]], "row_grad": {"81819": 5.71957152676053e+17}, "sumsq_inf": true, "max_row": 5.71957152676053e+17}, "ctrl": {"loss": 5.441684722900391, "traj": [[0.48841115832328796, 5.732130527496338], [0.631208598613739, 5.0182647705078125], [0.8839446306228638, 3.628075122833252], [1.3081122636795044, 2.4363577365875244], [1.8832722902297974, 1.7165395021438599], [2.716287136077881, 1.215903401374817], [3.1067023277282715, 0.9806655049324036], [4.639224052429199, 0.758145272731781], [4.526220798492432, 0.6857054829597473], [4.557686805725098, 0.6070355772972107], [5.627615451812744, 0.504816472530365], [6.371049880981445, 0.4101381301879883], [8.125899314880371, 0.3488534986972809], [9.47713851928711, 0.2523995637893677], [10.977684020996094, 0.2154686003923416], [12.875909805297852, 0.17839418351650238], [15.593626022338867, 0.1622997522354126], [18.390348434448242, 0.14162342250347137], [22.34139060974121, 0.1211460754275322], [20.272289276123047, 0.1123044416308403], [23.436140060424805, 0.09970243275165558], [23.72861671447754, 0.09416166692972183], [25.27124786376953, 0.08265005052089691], [27.94790267944336, 0.07490112632513046], [31.075916290283203, 0.06311316788196564], [35.389408111572266, 0.058367982506752014], [42.15317916870117, 0.05172649025917053], [47.8422737121582, 0.046641577035188675], [58.36156463623047, 0.03958709537982941], [67.40170288085938, 0.03521627187728882], [76.49309539794922, 0.034288421273231506], [87.46691131591797, 0.02715751901268959], [99.39739990234375, 0.023907741531729698], [122.89060974121094, 0.020589355379343033], [148.14794921875, 0.0172357726842165], [167.43638610839844, 0.01680220477283001], [199.7917022705078, 0.01487496867775917], [219.77952575683594, 0.01420687697827816], [255.99330139160156, 0.012810108251869678], [301.3182678222656, 0.01256510242819786], [310.4749755859375, 0.011912071146070957], [326.6904296875, 0.011393356136977673], [393.4447326660156, 0.011251380667090416], [463.2327575683594, 0.010454927571117878], [476.38629150390625, 0.010425766929984093], [562.6237182617188, 0.009713717736303806], [583.378173828125, 0.009702359326183796], [672.9517211914062, 0.009926091879606247], [690.347412109375, 0.010015099309384823], [777.5164184570312, 0.009123447351157665], [788.2508544921875, 0.009923579171299934], [1150.5439453125, 0.007797562051564455], [154.71444702148438, 0.05255701020359993]], "row_grad": {"1278": 0.427734375}, "sumsq_inf": true, "max_row": 0.427734375}, "gate_norm_dead": {"backbone.layers.0.mixer": 0.0, "backbone.layers.2.mixer": 0.0, "backbone.layers.4.mixer": 0.0, "backbone.layers.6.mixer": 8.853023290470955e-21, "backbone.layers.9.mixer": 89.7703857421875, "backbone.layers.11.mixer": 196.4812774658203, "backbone.layers.13.mixer": 172.29458618164062, "backbone.layers.15.mixer": 140.70191955566406, "backbone.layers.17.mixer": 93.16778564453125, "backbone.layers.20.mixer": 80.70433807373047, "backbone.layers.22.mixer": 76.30430603027344, "backbone.layers.24.mixer": 74.02214050292969, "backbone.layers.26.mixer": 66.69375610351562, "backbone.layers.28.mixer": 90.56465911865234, "backbone.layers.31.mixer": 82.274169921875, "backbone.layers.33.mixer": 94.39321899414062, "backbone.layers.35.mixer": 104.37968444824219, "backbone.layers.37.mixer": 119.30512237548828, "backbone.layers.39.mixer": 156.15008544921875, "backbone.layers.42.mixer": 93.50418853759766, "backbone.layers.44.mixer": 135.1038055419922, "backbone.layers.46.mixer": 140.85023498535156, "backbone.layers.48.mixer": 150.64010620117188, "backbone.layers.50.mixer": 202.65859985351562}, "gate_norm_ctrl": {"backbone.layers.0.mixer": 76.44662475585938, "backbone.layers.2.mixer": 159.17715454101562, "backbone.layers.4.mixer": 144.94229125976562, "backbone.layers.6.mixer": 167.73312377929688, "backbone.layers.9.mixer": 158.73416137695312, "backbone.layers.11.mixer": 142.79779052734375, "backbone.layers.13.mixer": 113.86094665527344, "backbone.layers.15.mixer": 109.93894958496094, "backbone.layers.17.mixer": 97.22364044189453, "backbone.layers.20.mixer": 87.14813995361328, "backbone.layers.22.mixer": 87.15482330322266, "backbone.layers.24.mixer": 86.17269897460938, "backbone.layers.26.mixer": 79.58330535888672, "backbone.layers.28.mixer": 101.38032531738281, "backbone.layers.31.mixer": 78.66341400146484, "backbone.layers.33.mixer": 96.21807861328125, "backbone.layers.35.mixer": 109.36378479003906, "backbone.layers.37.mixer": 133.1833953857422, "backbone.layers.39.mixer": 157.21214294433594, "backbone.layers.42.mixer": 110.45480346679688, "backbone.layers.44.mixer": 167.1549835205078, "backbone.layers.46.mixer": 168.3523406982422, "backbone.layers.48.mixer": 184.76528930664062, "backbone.layers.50.mixer": 236.0078887939453}, "gate_open": {"loss": 6.4401092529296875, "traj": [[0.0, 6.445159435272217], [0.41690587997436523, 3.770566701889038], [0.7897276878356934, 2.8782389163970947], [1.1476223468780518, 1.9099743366241455], [1.665263056755066, 1.294684886932373], [2.4233033657073975, 0.9847777485847473], [2.949110746383667, 0.7855828404426575], [4.367875099182129, 0.6242462992668152], [4.263411521911621, 0.6163203120231628], [4.354095458984375, 0.49192601442337036], [5.202444553375244, 0.407735139131546], [6.162264347076416, 0.3121863007545471], [7.626054763793945, 0.2585448920726776], [9.592070579528809, 0.20393021404743195], [11.03012466430664, 0.18247903883457184], [13.530229568481445, 0.15858401358127594], [15.963654518127441, 0.14549368619918823], [20.806943893432617, 0.1266317069530487], [24.110042572021484, 0.11271318793296814], [22.371768951416016, 0.10630115866661072], [25.529739379882812, 0.09531108289957047], [25.62944984436035, 0.09487736225128174], [27.970989227294922, 0.08687448501586914], [29.88739585876465, 0.081440269947052], [33.86838912963867, 0.07220438122749329], [37.220149993896484, 0.06805172562599182], [45.03618621826172, 0.054849233478307724], [49.29915237426758, 0.04972457140684128], [63.543724060058594, 0.039463192224502563], [71.62939453125, 0.0365404337644577], [76.80328369140625, 0.03450717031955719], [91.4933853149414, 0.029934655874967575], [101.8406753540039, 0.026241248473525047], [128.30735778808594, 0.02337578311562538], [151.17396545410156, 0.018771566450595856], [170.8736114501953, 0.018330693244934082], [202.5835418701172, 0.016212070360779762], [224.116455078125, 0.01455837581306696], [260.6810302734375, 0.013124742545187473], [305.73785400390625, 0.012841790914535522], [314.3280944824219, 0.012099618092179298], [336.2952575683594, 0.01154119148850441], [403.63232421875, 0.011397149413824081], [473.1445617675781, 0.010562527924776077], [486.7304992675781, 0.010523893870413303], [573.8941650390625, 0.009803785011172295], [594.5865478515625, 0.009779172018170357], [684.9383544921875, 0.009827953763306141], [702.3267211914062, 0.009912770241498947], [788.928955078125, 0.009032223373651505], [799.5103759765625, 0.009775426238775253], [1160.4256591796875, 0.00768194580450654], [155.12425231933594, 0.05251449719071388]], "row_grad": {"81819": 1.2578125}, "sumsq_inf": true, "max_row": 1.2578125}}
{"model": "nvidia/Nemotron-H-4B-Base-8K", "kind": "traj", "pos_kind": "mid", "tid": 82312, "tok": " కెఫె", "l2": 3.6527603599090095e-14, "pos": 4, "n_tok": 12, "dead": {"loss": 6.187730312347412, "traj": [[3.6527601283324954e-14, 31549758111744.0], [1.7591250678350434e-10, 15244345344.0], [1.7591250678350434e-10, 15244345344.0], [3.8711787055945024e-05, 152858.515625], [3.870747241307981e-05, 152939.171875], [2.1980042457580566, 6.246879577636719], [2.986349105834961, 4.341817855834961], [3.3456883430480957, 3.3958306312561035], [3.5972390174865723, 2.5853068828582764], [3.7068769931793213, 2.2736599445343018], [3.7866086959838867, 1.9457169771194458], [4.129295825958252, 1.6357649564743042], [4.539910316467285, 1.3541909456253052], [5.759440898895264, 1.0136337280273438], [6.6531453132629395, 0.8835070133209229], [7.515969753265381, 0.8059158325195312], [9.287683486938477, 0.6801454424858093], [11.334135055541992, 0.5274918079376221], [14.914639472961426, 0.45861440896987915], [14.640152931213379, 0.23525062203407288], [21.864336013793945, 0.1690489649772644], [20.17266845703125, 0.16221736371517181], [21.465972900390625, 0.14628902077674866], [22.955303192138672, 0.1311168670654297], [25.51580238342285, 0.12062674015760422], [28.69342041015625, 0.11180607974529266], [34.615806579589844, 0.08251658827066422], [39.909271240234375, 0.06427126377820969], [45.78204345703125, 0.05646791681647301], [53.58961868286133, 0.047905050218105316], [56.746665954589844, 0.045785367488861084], [65.5661849975586, 0.03739837557077408], [76.18380737304688, 0.02979646623134613], [87.16658782958984, 0.027127321809530258], [106.93814086914062, 0.023719199001789093], [118.02021026611328, 0.022234749048948288], [142.21148681640625, 0.017536327242851257], [147.84071350097656, 0.016650792211294174], [175.77369689941406, 0.014463027939200401], [207.80332946777344, 0.013922912068665028], [210.92306518554688, 0.012392223812639713], [199.1394805908203, 0.012246130034327507], [234.87730407714844, 0.012111428193747997], [271.8085632324219, 0.010788492858409882], [275.8717346191406, 0.010661209002137184], [340.7529296875, 0.00896088220179081], [351.8091735839844, 0.008856672793626785], [463.8351745605469, 0.007956581190228462], [477.130859375, 0.007878410629928112], [576.7886352539062, 0.007295183837413788], [596.8516845703125, 0.007088357582688332], [934.7115478515625, 0.005973120220005512], [128.1186065673828, 0.04879326373338699]], "row_grad": {"82312": 3384434229248.0}, "sumsq_inf": true, "max_row": 3384434229248.0}, "ctrl": {"loss": 5.441684722900391, "traj": [[0.48841115832328796, 5.732130527496338], [0.631208598613739, 5.0182647705078125], [0.8839446306228638, 3.628075122833252], [1.3081122636795044, 2.4363577365875244], [1.8832722902297974, 1.7165395021438599], [2.716287136077881, 1.215903401374817], [3.1067023277282715, 0.9806655049324036], [4.639224052429199, 0.758145272731781], [4.526220798492432, 0.6857054829597473], [4.557686805725098, 0.6070355772972107], [5.627615451812744, 0.504816472530365], [6.371049880981445, 0.4101381301879883], [8.125899314880371, 0.3488534986972809], [9.47713851928711, 0.2523995637893677], [10.977684020996094, 0.2154686003923416], [12.875909805297852, 0.17839418351650238], [15.593626022338867, 0.1622997522354126], [18.390348434448242, 0.14162342250347137], [22.34139060974121, 0.1211460754275322], [20.272289276123047, 0.1123044416308403], [23.436140060424805, 0.09970243275165558], [23.72861671447754, 0.09416166692972183], [25.27124786376953, 0.08265005052089691], [27.94790267944336, 0.07490112632513046], [31.075916290283203, 0.06311316788196564], [35.389408111572266, 0.058367982506752014], [42.15317916870117, 0.05172649025917053], [47.8422737121582, 0.046641577035188675], [58.36156463623047, 0.03958709537982941], [67.40170288085938, 0.03521627187728882], [76.49309539794922, 0.034288421273231506], [87.46691131591797, 0.02715751901268959], [99.39739990234375, 0.023907741531729698], [122.89060974121094, 0.020589355379343033], [148.14794921875, 0.0172357726842165], [167.43638610839844, 0.01680220477283001], [199.7917022705078, 0.01487496867775917], [219.77952575683594, 0.01420687697827816], [255.99330139160156, 0.012810108251869678], [301.3182678222656, 0.01256510242819786], [310.4749755859375, 0.011912071146070957], [326.6904296875, 0.011393356136977673], [393.4447326660156, 0.011251380667090416], [463.2327575683594, 0.010454927571117878], [476.38629150390625, 0.010425766929984093], [562.6237182617188, 0.009713717736303806], [583.378173828125, 0.009702359326183796], [672.9517211914062, 0.009926091879606247], [690.347412109375, 0.010015099309384823], [777.5164184570312, 0.009123447351157665], [788.2508544921875, 0.009923579171299934], [1150.5439453125, 0.007797562051564455], [154.71444702148438, 0.05255701020359993]], "row_grad": {"1278": 0.427734375}, "sumsq_inf": true, "max_row": 0.427734375}, "gate_norm_dead": {"backbone.layers.0.mixer": 1.1845776096142124e-11, "backbone.layers.2.mixer": 1.6880473197034007e-07, "backbone.layers.4.mixer": 0.03437387943267822, "backbone.layers.6.mixer": 231.47097778320312, "backbone.layers.9.mixer": 175.45578002929688, "backbone.layers.11.mixer": 146.8256072998047, "backbone.layers.13.mixer": 134.89700317382812, "backbone.layers.15.mixer": 109.1999740600586, "backbone.layers.17.mixer": 99.46243286132812, "backbone.layers.20.mixer": 98.6670150756836, "backbone.layers.22.mixer": 90.31926727294922, "backbone.layers.24.mixer": 84.05165100097656, "backbone.layers.26.mixer": 80.62651062011719, "backbone.layers.28.mixer": 104.21514892578125, "backbone.layers.31.mixer": 80.41845703125, "backbone.layers.33.mixer": 78.11426544189453, "backbone.layers.35.mixer": 106.06300354003906, "backbone.layers.37.mixer": 132.6390838623047, "backbone.layers.39.mixer": 152.41517639160156, "backbone.layers.42.mixer": 109.91969299316406, "backbone.layers.44.mixer": 163.90847778320312, "backbone.layers.46.mixer": 164.78013610839844, "backbone.layers.48.mixer": 175.94754028320312, "backbone.layers.50.mixer": 217.50228881835938}, "gate_norm_ctrl": {"backbone.layers.0.mixer": 76.44662475585938, "backbone.layers.2.mixer": 159.17715454101562, "backbone.layers.4.mixer": 144.94229125976562, "backbone.layers.6.mixer": 167.73312377929688, "backbone.layers.9.mixer": 158.73416137695312, "backbone.layers.11.mixer": 142.79779052734375, "backbone.layers.13.mixer": 113.86094665527344, "backbone.layers.15.mixer": 109.93894958496094, "backbone.layers.17.mixer": 97.22364044189453, "backbone.layers.20.mixer": 87.14813995361328, "backbone.layers.22.mixer": 87.15482330322266, "backbone.layers.24.mixer": 86.17269897460938, "backbone.layers.26.mixer": 79.58330535888672, "backbone.layers.28.mixer": 101.38032531738281, "backbone.layers.31.mixer": 78.66341400146484, "backbone.layers.33.mixer": 96.21807861328125, "backbone.layers.35.mixer": 109.36378479003906, "backbone.layers.37.mixer": 133.1833953857422, "backbone.layers.39.mixer": 157.21214294433594, "backbone.layers.42.mixer": 110.45480346679688, "backbone.layers.44.mixer": 167.1549835205078, "backbone.layers.46.mixer": 168.3523406982422, "backbone.layers.48.mixer": 184.76528930664062, "backbone.layers.50.mixer": 236.0078887939453}, "gate_open": {"loss": 6.4401092529296875, "traj": [[3.6527601283324954e-14, 6.445159435272217], [0.41690587997436523, 3.770566701889038], [0.7897276878356934, 2.8782389163970947], [1.1476223468780518, 1.9099743366241455], [1.665263056755066, 1.294684886932373], [2.4233033657073975, 0.9847777485847473], [2.949110746383667, 0.7855828404426575], [4.367875099182129, 0.6242462992668152], [4.263411521911621, 0.6163203120231628], [4.354095458984375, 0.49192601442337036], [5.202444553375244, 0.407735139131546], [6.162264347076416, 0.3121863007545471], [7.626054763793945, 0.2585448920726776], [9.592070579528809, 0.20393021404743195], [11.03012466430664, 0.18247903883457184], [13.530229568481445, 0.15858401358127594], [15.963654518127441, 0.14549368619918823], [20.806943893432617, 0.1266317069530487], [24.110042572021484, 0.11271318793296814], [22.371768951416016, 0.10630115866661072], [25.529739379882812, 0.09531108289957047], [25.62944984436035, 0.09487736225128174], [27.970989227294922, 0.08687448501586914], [29.88739585876465, 0.081440269947052], [33.86838912963867, 0.07220438122749329], [37.220149993896484, 0.06805172562599182], [45.03618621826172, 0.054849233478307724], [49.29915237426758, 0.04972457140684128], [63.543724060058594, 0.039463192224502563], [71.62939453125, 0.0365404337644577], [76.80328369140625, 0.03450717031955719], [91.4933853149414, 0.029934655874967575], [101.8406753540039, 0.026241248473525047], [128.30735778808594, 0.02337578311562538], [151.17396545410156, 0.018771566450595856], [170.8736114501953, 0.018330693244934082], [202.5835418701172, 0.016212070360779762], [224.116455078125, 0.01455837581306696], [260.6810302734375, 0.013124742545187473], [305.73785400390625, 0.012841790914535522], [314.3280944824219, 0.012099618092179298], [336.2952575683594, 0.01154119148850441], [403.63232421875, 0.011397149413824081], [473.1445617675781, 0.010562527924776077], [486.7304992675781, 0.010523893870413303], [573.8941650390625, 0.009803785011172295], [594.5865478515625, 0.009779172018170357], [684.9383544921875, 0.009827953763306141], [702.3267211914062, 0.009912770241498947], [788.928955078125, 0.009032223373651505], [799.5103759765625, 0.009775426238775253], [1160.4256591796875, 0.00768194580450654], [155.12425231933594, 0.05251449719071388]], "row_grad": {"82312": 1.2578125}, "sumsq_inf": true, "max_row": 1.2578125}}
{"model": "nvidia/Nemotron-H-4B-Base-8K", "kind": "traj", "pos_kind": "start", "tid": 55014, "tok": "-piramidea", "l2": 6.515251006830069e-36, "pos": 1, "n_tok": 9, "dead": {"loss": 5.2602858543396, "traj": [[0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [1.7219767881734874e-17, 2.010039746725675e+18], [4.6358725316881147e-17, 8.141269423357952e+16], [4.6358725316881147e-17, 8.141269423357952e+16], [9.796602548281519e-13, 13767966457856.0], [9.796602548281519e-13, 13767966457856.0], [1.1150635970125222e-08, 3314707456.0], [1.1150635970125222e-08, 3314707712.0], [4.967254881194094e-06, 1571230.375], [4.967692348145647e-06, 1570718.25], [0.009933060966432095, 306.96551513671875], [2.0819597244262695, 5.6415181159973145], [44.982177734375, 0.3740721642971039], [53.75094223022461, 0.3569309711456299], [146.1785125732422, 0.25044485926628113], [138.16845703125, 0.24674813449382782], [135.11805725097656, 0.24084636569023132], [137.70648193359375, 0.22575761377811432], [136.19248962402344, 0.21924008429050446], [152.20486450195312, 0.2054314762353897], [149.35476684570312, 0.19651608169078827], [151.23426818847656, 0.18561695516109467], [146.24722290039062, 0.17524243891239166], [262.3822021484375, 0.14539170265197754], [245.9018096923828, 0.14294078946113586], [227.5347900390625, 0.14219000935554504], [231.23727416992188, 0.13332277536392212], [224.13514709472656, 0.13095326721668243], [259.2113342285156, 0.10833022743463516], [248.7599334716797, 0.10566124320030212], [286.95416259765625, 0.08103854209184647], [282.4632568359375, 0.07903603464365005], [302.3625183105469, 0.0634017363190651], [265.96917724609375, 0.05845165625214577], [349.8702697753906, 0.04371381178498268], [338.90625, 0.034366436302661896], [331.2102355957031, 0.033040136098861694], [359.3117370605469, 0.027624906972050667], [370.73199462890625, 0.0255954060703516], [418.3282470703125, 0.019537344574928284], [446.0763244628906, 0.01930723711848259], [485.44342041015625, 0.016658028587698936], [511.1585693359375, 0.016702651977539062], [605.9530029296875, 0.014733661897480488], [631.7660522460938, 0.015272737480700016], [1051.4647216796875, 0.010624452494084835], [193.24566650390625, 0.06462357193231583]], "row_grad": {"55014": 1.882207611218875e+35}, "sumsq_inf": true, "max_row": 1.882207611218875e+35}, "ctrl": {"loss": 3.45670223236084, "traj": [[0.48841115832328796, 6.283425807952881], [0.6199548840522766, 5.85504674911499], [0.8709016442298889, 3.9842875003814697], [1.3022812604904175, 3.233412981033325], [1.3889371156692505, 2.9010870456695557], [1.8139166831970215, 2.8137199878692627], [1.8077971935272217, 2.7700772285461426], [870.5778198242188, 0.6127522587776184], [870.578369140625, 0.612649142742157], [870.5970458984375, 0.6125332713127136], [857.582275390625, 0.3222043514251709], [857.79931640625, 0.32217809557914734], [851.3551635742188, 0.2987882196903229], [851.5184326171875, 0.2987997829914093], [851.1459350585938, 0.29796069860458374], [852.4417724609375, 0.2977589964866638], [850.84765625, 0.29470542073249817], [850.8348999023438, 0.29463645815849304], [850.1871948242188, 0.2946729362010956], [852.2938232421875, 0.294796884059906], [852.4387817382812, 0.294757604598999], [852.8027954101562, 0.2940371036529541], [852.8072509765625, 0.29400625824928284], [853.054443359375, 0.2931894063949585], [853.0147094726562, 0.2932151257991791], [853.2567138671875, 0.29287031292915344], [853.1763305664062, 0.2927938997745514], [857.9517211914062, 0.28963762521743774], [857.7738647460938, 0.28925228118896484], [854.1553344726562, 0.2863353490829468], [855.1884155273438, 0.2865604758262634], [82.06745147705078, 0.26025494933128357], [77.6214599609375, 0.1690617799758911], [79.51647186279297, 0.13305692374706268], [89.27874755859375, 0.11405011266469955], [89.24689483642578, 0.10722712427377701], [97.90319061279297, 0.08522645384073257], [107.09379577636719, 0.07290349900722504], [179.9796905517578, 0.05422468110918999], [2467.46142578125, 0.047225482761859894], [3150.78662109375, 0.04731796681880951], [3139.512451171875, 0.047319166362285614], [312.6307373046875, 0.046916671097278595], [333.5649108886719, 0.03770444169640541], [351.0035705566406, 0.034156717360019684], [389.29864501953125, 0.0222599096596241], [402.9959411621094, 0.021587451919913292], [437.7291259765625, 0.01956965960562229], [454.9139709472656, 0.019388187676668167], [534.5118408203125, 0.016834085807204247], [569.4356079101562, 0.017043104395270348], [920.7197875976562, 0.012016503140330315], [186.1140594482422, 0.06991314142942429]], "row_grad": {"1278": 0.46875}, "sumsq_inf": true, "max_row": 0.46875}, "gate_norm_dead": {"backbone.layers.0.mixer": 0.0, "backbone.layers.2.mixer": 0.0, "backbone.layers.4.mixer": 0.0, "backbone.layers.6.mixer": 8.915141323299419e-20, "backbone.layers.9.mixer": 3.3217372808532625e-14, "backbone.layers.11.mixer": 8.295856224194154e-10, "backbone.layers.13.mixer": 4.8122196858457755e-06, "backbone.layers.15.mixer": 0.002635533921420574, "backbone.layers.17.mixer": 182.40213012695312, "backbone.layers.20.mixer": 134.02297973632812, "backbone.layers.22.mixer": 112.35625457763672, "backbone.layers.24.mixer": 90.17256927490234, "backbone.layers.26.mixer": 75.9104995727539, "backbone.layers.28.mixer": 89.07795715332031, "backbone.layers.31.mixer": 42.5897216796875, "backbone.layers.33.mixer": 56.167457580566406, "backbone.layers.35.mixer": 64.03675842285156, "backbone.layers.37.mixer": 94.6443099975586, "backbone.layers.39.mixer": 206.48553466796875, "backbone.layers.42.mixer": 127.2587890625, "backbone.layers.44.mixer": 195.9413604736328, "backbone.layers.46.mixer": 200.761474609375, "backbone.layers.48.mixer": 215.58154296875, "backbone.layers.50.mixer": 249.88897705078125}, "gate_norm_ctrl": {"backbone.layers.0.mixer": 76.44662475585938, "backbone.layers.2.mixer": 172.555419921875, "backbone.layers.4.mixer": 127.5848388671875, "backbone.layers.6.mixer": 152.7626495361328, "backbone.layers.9.mixer": 70.15023803710938, "backbone.layers.11.mixer": 90.76776123046875, "backbone.layers.13.mixer": 91.61534118652344, "backbone.layers.15.mixer": 100.87060546875, "backbone.layers.17.mixer": 85.18457794189453, "backbone.layers.20.mixer": 69.58911895751953, "backbone.layers.22.mixer": 72.99819946289062, "backbone.layers.24.mixer": 66.57587432861328, "backbone.layers.26.mixer": 59.26961898803711, "backbone.layers.28.mixer": 72.80328369140625, "backbone.layers.31.mixer": 65.74344635009766, "backbone.layers.33.mixer": 74.7677001953125, "backbone.layers.35.mixer": 86.49626922607422, "backbone.layers.37.mixer": 114.8337631225586, "backbone.layers.39.mixer": 79.76210021972656, "backbone.layers.42.mixer": 80.2934341430664, "backbone.layers.44.mixer": 140.1635284423828, "backbone.layers.46.mixer": 160.6795196533203, "backbone.layers.48.mixer": 184.65635681152344, "backbone.layers.50.mixer": 221.24859619140625}, "gate_open": {"loss": 5.432800769805908, "traj": [[0.0, 20.840044021606445], [0.42263710498809814, 11.623287200927734], [0.7102565169334412, 7.595887660980225], [0.9575902819633484, 6.474515914916992], [1.0664567947387695, 5.515769004821777], [1.4220515489578247, 4.4605841636657715], [1.4235607385635376, 4.380067825317383], [870.6092529296875, 0.598592221736908], [870.6097412109375, 0.5984893441200256], [870.6280517578125, 0.5983644723892212], [857.5903930664062, 0.3142666220664978], [857.8071899414062, 0.31424546241760254], [851.37109375, 0.2915245294570923], [851.5367431640625, 0.29153305292129517], [851.163818359375, 0.2907174229621887], [852.4585571289062, 0.2905096411705017], [850.8734130859375, 0.2869417071342468], [850.8589477539062, 0.28688889741897583], [850.2208251953125, 0.28668874502182007], [852.3601684570312, 0.2867134213447571], [852.5104370117188, 0.28669899702072144], [852.80419921875, 0.2860192358493805], [852.8086547851562, 0.2860184609889984], [853.0572509765625, 0.28523847460746765], [853.0170288085938, 0.28526145219802856], [853.2601318359375, 0.2848919630050659], [853.17822265625, 0.28481099009513855], [857.955810546875, 0.2817666530609131], [857.7763061523438, 0.28144749999046326], [854.2786865234375, 0.277834951877594], [855.2778930664062, 0.27793022990226746], [82.09642028808594, 0.2549092173576355], [77.9584732055664, 0.1655733436346054], [79.58818817138672, 0.13390523195266724], [89.30648040771484, 0.11434203386306763], [89.11654663085938, 0.10797160863876343], [97.55712127685547, 0.08640085160732269], [106.2994613647461, 0.07452549785375595], [178.3029327392578, 0.05539799854159355], [2490.601318359375, 0.04788802191615105], [3161.549560546875, 0.04800615832209587], [3150.3193359375, 0.04794792830944061], [306.3718566894531, 0.04749139025807381], [336.26385498046875, 0.03816206380724907], [350.60546875, 0.03448256105184555], [386.872802734375, 0.022802632302045822], [397.91339111328125, 0.022044358775019646], [430.3193664550781, 0.019847029820084572], [445.3396911621094, 0.019651683047413826], [520.470458984375, 0.016941431909799576], [557.4091186523438, 0.017158180475234985], [911.958740234375, 0.012005032040178776], [186.83419799804688, 0.0699123963713646]], "row_grad": {"55014": 2.234375}, "sumsq_inf": true, "max_row": 2.234375}}
{"model": "nvidia/Nemotron-H-4B-Base-8K", "kind": "traj", "pos_kind": "start", "tid": 77579, "tok": "*^{?})\n", "l2": 6.515251006830069e-36, "pos": 1, "n_tok": 9, "dead": {"loss": 5.200286865234375, "traj": [[0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [1.6385509911860843e-17, 1.8201661832366653e+18], [5.850086651515519e-17, 7.397272854514893e+16], [5.850086651515519e-17, 7.397272854514893e+16], [5.003347996329621e-13, 12362223452160.0], [5.003347996329621e-13, 12362223452160.0], [4.612083159827307e-09, 3007118336.0], [4.612083159827307e-09, 3007118336.0], [2.049083605015767e-06, 1405267.25], [2.049443764917669e-06, 1404923.5], [0.009938103146851063, 261.8066101074219], [2.116617202758789, 4.960501670837402], [44.10791015625, 0.3018273711204529], [53.21171569824219, 0.28588446974754333], [155.313232421875, 0.19652357697486877], [146.46127319335938, 0.19392910599708557], [143.5256805419922, 0.19048206508159637], [145.69895935058594, 0.1814521700143814], [144.02474975585938, 0.1768912971019745], [158.95242309570312, 0.1665336787700653], [156.4545135498047, 0.1603846400976181], [158.36822509765625, 0.15126115083694458], [153.5250701904297, 0.14375373721122742], [261.1315612792969, 0.1216064989566803], [246.04444885253906, 0.11951473355293274], [229.102783203125, 0.11889798194169998], [234.06092834472656, 0.11189035326242447], [226.57443237304688, 0.10999315232038498], [266.1138000488281, 0.0930531919002533], [255.0499267578125, 0.0915132537484169], [292.4806213378906, 0.07069225609302521], [287.8059387207031, 0.06946492940187454], [305.9755554199219, 0.05684547871351242], [270.263427734375, 0.05243775621056557], [353.05499267578125, 0.040409836918115616], [338.29791259765625, 0.031964536756277084], [330.4237976074219, 0.03064650669693947], [359.2958068847656, 0.025799855589866638], [372.1868591308594, 0.02341558411717415], [420.17724609375, 0.017696108669042587], [449.7169494628906, 0.01751883327960968], [486.47747802734375, 0.015020954422652721], [512.90185546875, 0.015084698796272278], [608.3350830078125, 0.013469992205500603], [636.2669067382812, 0.0139111103489995], [1060.2767333984375, 0.009977374225854874], [196.8156280517578, 0.06317119300365448]], "row_grad": {"77579": 1.5447083154141112e+35}, "sumsq_inf": true, "max_row": 1.5447083154141112e+35}, "ctrl": {"loss": 3.45670223236084, "traj": [[0.48841115832328796, 6.283425807952881], [0.6199548840522766, 5.85504674911499], [0.8709016442298889, 3.9842875003814697], [1.3022812604904175, 3.233412981033325], [1.3889371156692505, 2.9010870456695557], [1.8139166831970215, 2.8137199878692627], [1.8077971935272217, 2.7700772285461426], [870.5778198242188, 0.6127522587776184], [870.578369140625, 0.612649142742157], [870.5970458984375, 0.6125332713127136], [857.582275390625, 0.3222043514251709], [857.79931640625, 0.32217809557914734], [851.3551635742188, 0.2987882196903229], [851.5184326171875, 0.2987997829914093], [851.1459350585938, 0.29796069860458374], [852.4417724609375, 0.2977589964866638], [850.84765625, 0.29470542073249817], [850.8348999023438, 0.29463645815849304], [850.1871948242188, 0.2946729362010956], [852.2938232421875, 0.294796884059906], [852.4387817382812, 0.294757604598999], [852.8027954101562, 0.2940371036529541], [852.8072509765625, 0.29400625824928284], [853.054443359375, 0.2931894063949585], [853.0147094726562, 0.2932151257991791], [853.2567138671875, 0.29287031292915344], [853.1763305664062, 0.2927938997745514], [857.9517211914062, 0.28963762521743774], [857.7738647460938, 0.28925228118896484], [854.1553344726562, 0.2863353490829468], [855.1884155273438, 0.2865604758262634], [82.06745147705078, 0.26025494933128357], [77.6214599609375, 0.1690617799758911], [79.51647186279297, 0.13305692374706268], [89.27874755859375, 0.11405011266469955], [89.24689483642578, 0.10722712427377701], [97.90319061279297, 0.08522645384073257], [107.09379577636719, 0.07290349900722504], [179.9796905517578, 0.05422468110918999], [2467.46142578125, 0.047225482761859894], [3150.78662109375, 0.04731796681880951], [3139.512451171875, 0.047319166362285614], [312.6307373046875, 0.046916671097278595], [333.5649108886719, 0.03770444169640541], [351.0035705566406, 0.034156717360019684], [389.29864501953125, 0.0222599096596241], [402.9959411621094, 0.021587451919913292], [437.7291259765625, 0.01956965960562229], [454.9139709472656, 0.019388187676668167], [534.5118408203125, 0.016834085807204247], [569.4356079101562, 0.017043104395270348], [920.7197875976562, 0.012016503140330315], [186.1140594482422, 0.06991314142942429]], "row_grad": {"1278": 0.46875}, "sumsq_inf": true, "max_row": 0.46875}, "gate_norm_dead": {"backbone.layers.0.mixer": 0.0, "backbone.layers.2.mixer": 0.0, "backbone.layers.4.mixer": 0.0, "backbone.layers.6.mixer": 4.6633095439198275e-20, "backbone.layers.9.mixer": 3.2201309354456045e-14, "backbone.layers.11.mixer": 3.656190905587664e-10, "backbone.layers.13.mixer": 2.0074496660527075e-06, "backbone.layers.15.mixer": 0.0010724914027377963, "backbone.layers.17.mixer": 183.0304718017578, "backbone.layers.20.mixer": 136.63003540039062, "backbone.layers.22.mixer": 115.50077056884766, "backbone.layers.24.mixer": 94.18489074707031, "backbone.layers.26.mixer": 78.32048034667969, "backbone.layers.28.mixer": 90.77128601074219, "backbone.layers.31.mixer": 46.10669708251953, "backbone.layers.33.mixer": 60.00450134277344, "backbone.layers.35.mixer": 66.23894500732422, "backbone.layers.37.mixer": 96.1910629272461, "backbone.layers.39.mixer": 209.3426971435547, "backbone.layers.42.mixer": 128.8444061279297, "backbone.layers.44.mixer": 196.25453186035156, "backbone.layers.46.mixer": 197.3874053955078, "backbone.layers.48.mixer": 214.50698852539062, "backbone.layers.50.mixer": 247.2135772705078}, "gate_norm_ctrl": {"backbone.layers.0.mixer": 76.44662475585938, "backbone.layers.2.mixer": 172.555419921875, "backbone.layers.4.mixer": 127.5848388671875, "backbone.layers.6.mixer": 152.7626495361328, "backbone.layers.9.mixer": 70.15023803710938, "backbone.layers.11.mixer": 90.76776123046875, "backbone.layers.13.mixer": 91.61534118652344, "backbone.layers.15.mixer": 100.87060546875, "backbone.layers.17.mixer": 85.18457794189453, "backbone.layers.20.mixer": 69.58911895751953, "backbone.layers.22.mixer": 72.99819946289062, "backbone.layers.24.mixer": 66.57587432861328, "backbone.layers.26.mixer": 59.26961898803711, "backbone.layers.28.mixer": 72.80328369140625, "backbone.layers.31.mixer": 65.74344635009766, "backbone.layers.33.mixer": 74.7677001953125, "backbone.layers.35.mixer": 86.49626922607422, "backbone.layers.37.mixer": 114.8337631225586, "backbone.layers.39.mixer": 79.76210021972656, "backbone.layers.42.mixer": 80.2934341430664, "backbone.layers.44.mixer": 140.1635284423828, "backbone.layers.46.mixer": 160.6795196533203, "backbone.layers.48.mixer": 184.65635681152344, "backbone.layers.50.mixer": 221.24859619140625}, "gate_open": {"loss": 5.432800769805908, "traj": [[0.0, 20.840044021606445], [0.42263710498809814, 11.623287200927734], [0.7102565169334412, 7.595887660980225], [0.9575902819633484, 6.474515914916992], [1.0664567947387695, 5.515769004821777], [1.4220515489578247, 4.4605841636657715], [1.4235607385635376, 4.380067825317383], [870.6092529296875, 0.598592221736908], [870.6097412109375, 0.5984893441200256], [870.6280517578125, 0.5983644723892212], [857.5903930664062, 0.3142666220664978], [857.8071899414062, 0.31424546241760254], [851.37109375, 0.2915245294570923], [851.5367431640625, 0.29153305292129517], [851.163818359375, 0.2907174229621887], [852.4585571289062, 0.2905096411705017], [850.8734130859375, 0.2869417071342468], [850.8589477539062, 0.28688889741897583], [850.2208251953125, 0.28668874502182007], [852.3601684570312, 0.2867134213447571], [852.5104370117188, 0.28669899702072144], [852.80419921875, 0.2860192358493805], [852.8086547851562, 0.2860184609889984], [853.0572509765625, 0.28523847460746765], [853.0170288085938, 0.28526145219802856], [853.2601318359375, 0.2848919630050659], [853.17822265625, 0.28481099009513855], [857.955810546875, 0.2817666530609131], [857.7763061523438, 0.28144749999046326], [854.2786865234375, 0.277834951877594], [855.2778930664062, 0.27793022990226746], [82.09642028808594, 0.2549092173576355], [77.9584732055664, 0.1655733436346054], [79.58818817138672, 0.13390523195266724], [89.30648040771484, 0.11434203386306763], [89.11654663085938, 0.10797160863876343], [97.55712127685547, 0.08640085160732269], [106.2994613647461, 0.07452549785375595], [178.3029327392578, 0.05539799854159355], [2490.601318359375, 0.04788802191615105], [3161.549560546875, 0.04800615832209587], [3150.3193359375, 0.04794792830944061], [306.3718566894531, 0.04749139025807381], [336.26385498046875, 0.03816206380724907], [350.60546875, 0.03448256105184555], [386.872802734375, 0.022802632302045822], [397.91339111328125, 0.022044358775019646], [430.3193664550781, 0.019847029820084572], [445.3396911621094, 0.019651683047413826], [520.470458984375, 0.016941431909799576], [557.4091186523438, 0.017158180475234985], [911.958740234375, 0.012005032040178776], [186.83419799804688, 0.0699123963713646]], "row_grad": {"77579": 2.234375}, "sumsq_inf": true, "max_row": 2.234375}}
{"model": "nvidia/Nemotron-H-4B-Base-8K", "kind": "sweep", "pos_kind": "mid", "tid": 79865, "tok": " సొసై", "pos": 4, "sweep": [{"r": 1e-35, "actual_norm": 1.0016883873817036e-35, "grad": 5.71957152676053e+17, "sumsq_inf": true}, {"r": 1e-30, "actual_norm": 9.98044139315436e-31, "grad": 5.71957152676053e+17, "sumsq_inf": true}, {"r": 1e-25, "actual_norm": 1.000354421220693e-25, "grad": 2.35988620474214e+18, "sumsq_inf": true}, {"r": 1e-20, "actual_norm": 9.994348367096281e-21, "grad": 5.908722711110091e+18, "sumsq_inf": true}, {"r": 1e-15, "actual_norm": 9.975071032438302e-16, "grad": 384829069721600.0, "sumsq_inf": true}, {"r": 1e-10, "actual_norm": 1.0002793331461608e-10, "grad": 7717519360.0, "sumsq_inf": true}, {"r": 1e-07, "actual_norm": 1.0000907890364561e-07, "grad": 1564672.0, "sumsq_inf": true}, {"r": 1e-05, "actual_norm": 1.0013808862683405e-05, "grad": 16192.0, "sumsq_inf": true}, {"r": 0.001, "actual_norm": 0.0009976640113968374, "grad": 302.0, "sumsq_inf": true}, {"r": 0.01, "actual_norm": 0.009989866242240235, "grad": 35.5, "sumsq_inf": true}, {"r": 0.1, "actual_norm": 0.09979288439421027, "grad": 2.265625, "sumsq_inf": true}, {"r": 0.8830868601799011, "actual_norm": 0.8862946731387775, "grad": 0.51171875, "sumsq_inf": true}]}
{"model": "nvidia/Nemotron-H-4B-Base-8K", "kind": "sweep", "pos_kind": "start", "tid": 55014, "tok": "-piramidea", "pos": 1, "sweep": [{"r": 1e-35, "actual_norm": 9.973985657236469e-36, "grad": 9.709595125460128e+35, "sumsq_inf": true}, {"r": 1e-30, "actual_norm": 9.973845077670298e-31, "grad": 2.1074691228794314e+31, "sumsq_inf": true}, {"r": 1e-25, "actual_norm": 9.97333084279859e-26, "grad": 6.479842393134412e+26, "sumsq_inf": true}, {"r": 1e-20, "actual_norm": 9.973570174332734e-21, "grad": 3.712407244834047e+20, "sumsq_inf": true}, {"r": 1e-15, "actual_norm": 9.97328555204839e-16, "grad": 6262818231812096.0, "sumsq_inf": true}, {"r": 1e-10, "actual_norm": 9.974332922072628e-11, "grad": 34896609280.0, "sumsq_inf": true}, {"r": 1e-07, "actual_norm": 9.973113887688235e-08, "grad": 5996544.0, "sumsq_inf": true}, {"r": 1e-05, "actual_norm": 9.973391568556543e-06, "grad": 1351680.0, "sumsq_inf": true}, {"r": 0.001, "actual_norm": 0.0009973480963477296, "grad": 24960.0, "sumsq_inf": true}, {"r": 0.01, "actual_norm": 0.009972758996846054, "grad": 688.0, "sumsq_inf": true}, {"r": 0.1, "actual_norm": 0.09974037876454045, "grad": 107.0, "sumsq_inf": true}, {"r": 0.8830868601799011, "actual_norm": 0.8806941788917799, "grad": 8.0625, "sumsq_inf": true}]}
{"model": "nvidia/Nemotron-H-4B-Base-8K", "kind": "fix_mean", "rows": [{"pos_kind": "mid", "tid": 79865, "grad": 4.0, "sumsq_inf": true}, {"pos_kind": "mid", "tid": 81772, "grad": 4.0, "sumsq_inf": true}, {"pos_kind": "mid", "tid": 81819, "grad": 4.0, "sumsq_inf": true}, {"pos_kind": "mid", "tid": 82312, "grad": 4.0, "sumsq_inf": true}, {"pos_kind": "start", "tid": 55014, "grad": 4.6875, "sumsq_inf": true}, {"pos_kind": "start", "tid": 77579, "grad": 4.6875, "sumsq_inf": true}]}
{"model": "nvidia/Nemotron-H-4B-Base-8K", "kind": "bos", "bos_id": 1, "bos_norm": 0.0, "res": {"special=True": {"first_id": 1, "max_row": 4.880759047022738e+36, "sumsq_inf": true}, "special=False": {"first_id": 31990, "max_row": 0.298828125, "sumsq_inf": false}}}
{"model": "nvidia/Nemotron-H-4B-Base-8K", "kind": "done", "secs": 44.2}
{"model": "nvidia/NVIDIA-Nemotron-Nano-9B-v2", "kind": "meta", "layer_kinds": "MFMFMFMMFMFMFMAFMFMFMAFMFMFMFMAFMFMFMFMAFMFMMFMFMFMFMFMF", "cfg": {"tie_word_embeddings": false, "hidden_size": 4480, "hybrid_override_pattern": "M-M-M-MM-M-M-M*-M-M-M*-M-M-M-M*-M-M-M-M*-M-MM-M-M-M-M-M-", "layer_norm_epsilon": 1e-05, "rms_norm_eps": 1e-05}, "healthy_median_norm": 0.879859447479248, "bos": "<s>", "adds_bos": true}
{"model": "nvidia/NVIDIA-Nemotron-Nano-9B-v2", "kind": "traj", "pos_kind": "mid", "tid": 25304, "tok": " పైబడిన", "l2": 7.867913077997048e-36, "pos": 4, "n_tok": 12, "dead": {"loss": 5.693756103515625, "traj": [[0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [1.5265514201244381e-21, Infinity], [1.5265514201244381e-21, Infinity], [3.5919522683238196e-16, 5.981082121089843e+16], [2.092696328725996e-11, 643458203648.0], [2.092696328725996e-11, 643458203648.0], [1.471965902055672e-06, 13587683.0], [1.4843840290268417e-06, 15368505.0], [0.07530476897954941, 279.9630126953125], [69.71710968017578, 0.3354035019874573], [108.19715118408203, 0.1220020055770874], [103.3880615234375, 0.12071777135133743], [158.24288940429688, 0.10279791057109833], [156.1327362060547, 0.09559512883424759], [159.831298828125, 0.09424528479576111], [165.94126892089844, 0.08619837462902069], [163.90582275390625, 0.0839279443025589], [167.29681396484375, 0.05648043751716614], [168.51988220214844, 0.05645109340548515], [173.02198791503906, 0.053919147700071335], [175.84703063964844, 0.04929381608963013], [183.23178100585938, 0.042740996927022934], [189.6266632080078, 0.03692710027098656], [199.50315856933594, 0.034647904336452484], [211.55572509765625, 0.029270291328430176], [228.75558471679688, 0.027341628447175026], [265.6846923828125, 0.021922480314970016], [271.5689392089844, 0.02197607047855854], [312.2176208496094, 0.018149293959140778], [335.7138977050781, 0.015584144741296768], [374.04583740234375, 0.014330677688121796], [403.8800048828125, 0.013597648590803146], [426.7296447753906, 0.013246073387563229], [484.0928955078125, 0.011436882428824902], [559.46484375, 0.010519337840378284], [644.0693969726562, 0.00913732685148716], [624.3818969726562, 0.009099436923861504], [682.3912353515625, 0.008951473981142044], [742.0355224609375, 0.00828909408301115], [763.7289428710938, 0.00815958995372057], [846.05224609375, 0.0077753011137247086], [928.2518920898438, 0.00722050154581666], [975.8858032226562, 0.007095365785062313], [1081.6964111328125, 0.0067088184878230095], [1086.2681884765625, 0.0065650190226733685], [1179.3648681640625, 0.0060340589843690395], [1190.6065673828125, 0.005928441416472197], [1326.40478515625, 0.005821337923407555], [1409.4703369140625, 0.005667951889336109], [1607.8712158203125, 0.005443768110126257], [1667.732177734375, 0.005355312954634428], [2448.82421875, 0.004425752907991409], [212.2811737060547, 0.06245116516947746]], "row_grad": {"25304": 2.0873033371310007e+36}, "sumsq_inf": true, "max_row": 2.0873033371310007e+36}, "ctrl": {"loss": 4.876492023468018, "traj": [[0.7010791301727295, 1.6308633089065552], [1.0609071254730225, 1.337013602256775], [1.4263300895690918, 1.099912405014038], [2.253814458847046, 0.7200047373771667], [2.899976968765259, 0.5185152292251587], [4.198224067687988, 0.3685080111026764], [5.245792865753174, 0.3050399422645569], [7.645601272583008, 0.2329471856355667], [9.325143814086914, 0.1954074501991272], [10.83166790008545, 0.14512856304645538], [13.823569297790527, 0.1234203577041626], [15.984118461608887, 0.09816116094589233], [19.63690948486328, 0.09132657200098038], [22.585514068603516, 0.07616228610277176], [31.764545440673828, 0.060695111751556396], [29.192848205566406, 0.05985143780708313], [34.89912033081055, 0.050642941147089005], [40.6151237487793, 0.04487249627709389], [45.62257385253906, 0.04015163704752922], [52.666664123535156, 0.03591860458254814], [61.762943267822266, 0.031015118584036827], [78.2967758178711, 0.026975493878126144], [75.46941375732422, 0.026776563376188278], [85.52808380126953, 0.024112215265631676], [95.61731719970703, 0.022076264023780823], [107.16293334960938, 0.019609132781624794], [119.51274871826172, 0.017940854653716087], [132.7631378173828, 0.016502827405929565], [153.12306213378906, 0.014306948520243168], [173.15968322753906, 0.01273514423519373], [228.23629760742188, 0.0106813944876194], [218.585205078125, 0.010596678592264652], [263.9300537109375, 0.010038305073976517], [315.0123291015625, 0.008993048220872879], [345.6407470703125, 0.008514709770679474], [406.0006103515625, 0.00756010040640831], [439.6628112792969, 0.00729260453954339], [531.517333984375, 0.006684083491563797], [592.9624633789062, 0.006313566584140062], [695.5350341796875, 0.005798917263746262], [671.285400390625, 0.005771143827587366], [741.4156494140625, 0.005726037081331015], [910.9127807617188, 0.005178149789571762], [920.760986328125, 0.005140624009072781], [1036.820556640625, 0.004833136219531298], [1163.11083984375, 0.004715073853731155], [1208.211181640625, 0.0046957130543887615], [1362.210205078125, 0.004520325921475887], [1348.280517578125, 0.00452534481883049], [1483.35107421875, 0.004496941342949867], [1484.5032958984375, 0.00452180951833725], [1637.8431396484375, 0.004522453993558884], [1645.9122314453125, 0.004530510865151882], [1860.2950439453125, 0.004462338984012604], [1843.1068115234375, 0.004471789114177227], [2826.284912109375, 0.0039815171621739864], [287.8961486816406, 0.06648357957601547]], "row_grad": {"1278": 0.126953125}, "sumsq_inf": false, "max_row": 0.126953125}, "gate_norm_dead": {"backbone.layers.0.mixer": 0.0, "backbone.layers.2.mixer": 0.0, "backbone.layers.4.mixer": 0.0, "backbone.layers.6.mixer": 1.7708144000782614e-18, "backbone.layers.7.mixer": 2.172976832108195e-13, "backbone.layers.9.mixer": 1.8574167981455503e-08, "backbone.layers.11.mixer": 0.0009946939535439014, "backbone.layers.13.mixer": 265.6424865722656, "backbone.layers.16.mixer": 87.58096313476562, "backbone.layers.18.mixer": 71.13150787353516, "backbone.layers.20.mixer": 79.33106231689453, "backbone.layers.23.mixer": 65.9195785522461, "backbone.layers.25.mixer": 72.94278717041016, "backbone.layers.27.mixer": 87.54936218261719, "backbone.layers.29.mixer": 112.49900817871094, "backbone.layers.32.mixer": 82.63094329833984, "backbone.layers.34.mixer": 70.16509246826172, "backbone.layers.36.mixer": 129.41941833496094, "backbone.layers.38.mixer": 175.9511260986328, "backbone.layers.41.mixer": 112.43921661376953, "backbone.layers.43.mixer": 121.58744812011719, "backbone.layers.44.mixer": 89.865966796875, "backbone.layers.46.mixer": 173.9685516357422, "backbone.layers.48.mixer": 149.6586456298828, "backbone.layers.50.mixer": 170.6140899658203, "backbone.layers.52.mixer": 206.8740692138672, "backbone.layers.54.mixer": 211.744140625}, "gate_norm_ctrl": {"backbone.layers.0.mixer": 83.64398956298828, "backbone.layers.2.mixer": 161.1315155029297, "backbone.layers.4.mixer": 195.4271697998047, "backbone.layers.6.mixer": 208.28492736816406, "backbone.layers.7.mixer": 151.84983825683594, "backbone.layers.9.mixer": 166.4327392578125, "backbone.layers.11.mixer": 155.58570861816406, "backbone.layers.13.mixer": 129.81410217285156, "backbone.layers.16.mixer": 70.4211196899414, "backbone.layers.18.mixer": 75.2730484008789, "backbone.layers.20.mixer": 93.99927520751953, "backbone.layers.23.mixer": 61.66716384887695, "backbone.layers.25.mixer": 65.65159606933594, "backbone.layers.27.mixer": 72.27941131591797, "backbone.layers.29.mixer": 107.6602783203125, "backbone.layers.32.mixer": 71.16088104248047, "backbone.layers.34.mixer": 65.4364013671875, "backbone.layers.36.mixer": 125.56517791748047, "backbone.layers.38.mixer": 178.32362365722656, "backbone.layers.41.mixer": 122.40972137451172, "backbone.layers.43.mixer": 125.17455291748047, "backbone.layers.44.mixer": 100.70265197753906, "backbone.layers.46.mixer": 183.0643768310547, "backbone.layers.48.mixer": 164.2468719482422, "backbone.layers.50.mixer": 189.50656127929688, "backbone.layers.52.mixer": 235.7108154296875, "backbone.layers.54.mixer": 258.2395935058594}, "gate_open": {"loss": 5.747169017791748, "traj": [[0.0, 10.293047904968262], [0.8068740963935852, 3.997523546218872], [1.029307246208191, 2.973051071166992], [1.8669638633728027, 1.9065086841583252], [2.438717842102051, 1.2189216613769531], [3.6892547607421875, 0.862148642539978], [5.203664302825928, 0.6313185691833496], [7.506608009338379, 0.393230140209198], [9.212159156799316, 0.2676105499267578], [10.828335762023926, 0.2165164053440094], [13.821040153503418, 0.18310332298278809], [16.10210418701172, 0.14753392338752747], [19.627674102783203, 0.13319838047027588], [22.629257202148438, 0.10694126039743423], [31.708087921142578, 0.08611354976892471], [29.326778411865234, 0.08522143214941025], [35.12263870239258, 0.06968992948532104], [40.68014907836914, 0.06173999235033989], [45.80162811279297, 0.054675351828336716], [52.714229583740234, 0.04788566380739212], [61.61634826660156, 0.04088583216071129], [78.16609191894531, 0.03448446840047836], [75.61099243164062, 0.03410502150654793], [85.50672149658203, 0.030246224254369736], [95.45257568359375, 0.027418429031968117], [106.92608642578125, 0.024005914106965065], [119.25934600830078, 0.021304070949554443], [132.72576904296875, 0.019260793924331665], [153.0779571533203, 0.015508031472563744], [173.38534545898438, 0.013759610243141651], [227.93663024902344, 0.011189787648618221], [218.57369995117188, 0.011095331981778145], [263.5462341308594, 0.010477975942194462], [314.3581237792969, 0.009330117143690586], [344.2509765625, 0.008785860612988472], [404.24981689453125, 0.007612066343426704], [437.85992431640625, 0.007332529406994581], [530.6375732421875, 0.006667478010058403], [592.201416015625, 0.006300673820078373], [694.8707275390625, 0.0057631502859294415], [670.9795532226562, 0.005735315382480621], [740.6848754882812, 0.005692013539373875], [908.79541015625, 0.005131666548550129], [918.7161254882812, 0.005093578714877367], [1034.5167236328125, 0.004807004239410162], [1160.531982421875, 0.004686291795223951], [1205.691650390625, 0.004668067675083876], [1362.5751953125, 0.004491833969950676], [1348.6435546875, 0.00449719000607729], [1483.7340087890625, 0.00447511812672019], [1484.9381103515625, 0.004500067327171564], [1637.706787109375, 0.0044911447912454605], [1645.7777099609375, 0.004499393980950117], [1860.3104248046875, 0.004434007219970226], [1843.1141357421875, 0.0044443015940487385], [2825.38623046875, 0.0039710490964353085], [287.9676208496094, 0.06633156538009644]], "row_grad": {"25304": 1.5859375}, "sumsq_inf": false, "max_row": 1.5859375}}
{"model": "nvidia/NVIDIA-Nemotron-Nano-9B-v2", "kind": "traj", "pos_kind": "mid", "tid": 42819, "tok": "ురుగున", "l2": 7.867913077997048e-36, "pos": 4, "n_tok": 12, "dead": {"loss": 5.528521537780762, "traj": [[0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [1.5881867761018131e-22, Infinity], [1.5881867761018131e-22, Infinity], [8.22864251767828e-17, 385271048699904.0], [4.848088510506221e-12, 6757071872.0], [4.848088510506221e-12, 6757071872.0], [3.471653542419517e-07, 498020.46875], [3.4760651601573045e-07, 498039.09375], [0.019771255552768707, 39.86776351928711], [5.988224983215332, 0.4265040159225464], [113.027587890625, 0.023221557959914207], [108.68344116210938, 0.012450010515749454], [2543.257568359375, 0.004395641852170229], [2494.527099609375, 0.004370446316897869], [2475.0791015625, 0.004371324088424444], [2447.7685546875, 0.004351868759840727], [2446.244384765625, 0.004351625684648752], [2443.1767578125, 0.0043410672806203365], [2433.609130859375, 0.004337678197771311], [2414.311767578125, 0.0043380288407206535], [2407.705078125, 0.004338216967880726], [2408.645751953125, 0.004338076803833246], [2398.325927734375, 0.004316242877393961], [2400.6689453125, 0.004316004924476147], [2394.988525390625, 0.004307003226131201], [2393.133056640625, 0.0043068514205515385], [2396.45556640625, 0.004280378110706806], [2391.859619140625, 0.004275895655155182], [2358.456298828125, 0.0042777108028531075], [2339.3359375, 0.004261526744812727], [2339.18359375, 0.004261871799826622], [2327.964599609375, 0.004250647965818644], [2327.177734375, 0.004250845871865749], [2318.451904296875, 0.004208749160170555], [2319.014404296875, 0.004207479301840067], [2340.283203125, 0.004142599646002054], [2326.47412109375, 0.004139212891459465], [2331.68798828125, 0.004138395190238953], [2360.880126953125, 0.004061653278768063], [2361.478759765625, 0.00406099995598197], [2412.2568359375, 0.004011560697108507], [2428.236083984375, 0.003980493638664484], [2439.68115234375, 0.003980470821261406], [2563.458984375, 0.0039321305230259895], [2563.391357421875, 0.003932008519768715], [2653.967529296875, 0.003764914348721504], [2654.190673828125, 0.003765006083995104], [2799.630126953125, 0.0036648097448050976], [2819.117431640625, 0.0036623103078454733], [3089.0888671875, 0.003510022070258856], [3093.132568359375, 0.0035033111926168203], [3998.660400390625, 0.003087299410253763], [225.76516723632812, 0.06296269595623016]], "row_grad": {"42819": 1.3061871784751676e+34}, "sumsq_inf": true, "max_row": 1.3061871784751676e+34}, "ctrl": {"loss": 4.876492023468018, "traj": [[0.7010791301727295, 1.6308633089065552], [1.0609071254730225, 1.337013602256775], [1.4263300895690918, 1.099912405014038], [2.253814458847046, 0.7200047373771667], [2.899976968765259, 0.5185152292251587], [4.198224067687988, 0.3685080111026764], [5.245792865753174, 0.3050399422645569], [7.645601272583008, 0.2329471856355667], [9.325143814086914, 0.1954074501991272], [10.83166790008545, 0.14512856304645538], [13.823569297790527, 0.1234203577041626], [15.984118461608887, 0.09816116094589233], [19.63690948486328, 0.09132657200098038], [22.585514068603516, 0.07616228610277176], [31.764545440673828, 0.060695111751556396], [29.192848205566406, 0.05985143780708313], [34.89912033081055, 0.050642941147089005], [40.6151237487793, 0.04487249627709389], [45.62257385253906, 0.04015163704752922], [52.666664123535156, 0.03591860458254814], [61.762943267822266, 0.031015118584036827], [78.2967758178711, 0.026975493878126144], [75.46941375732422, 0.026776563376188278], [85.52808380126953, 0.024112215265631676], [95.61731719970703, 0.022076264023780823], [107.16293334960938, 0.019609132781624794], [119.51274871826172, 0.017940854653716087], [132.7631378173828, 0.016502827405929565], [153.12306213378906, 0.014306948520243168], [173.15968322753906, 0.01273514423519373], [228.23629760742188, 0.0106813944876194], [218.585205078125, 0.010596678592264652], [263.9300537109375, 0.010038305073976517], [315.0123291015625, 0.008993048220872879], [345.6407470703125, 0.008514709770679474], [406.0006103515625, 0.00756010040640831], [439.6628112792969, 0.00729260453954339], [531.517333984375, 0.006684083491563797], [592.9624633789062, 0.006313566584140062], [695.5350341796875, 0.005798917263746262], [671.285400390625, 0.005771143827587366], [741.4156494140625, 0.005726037081331015], [910.9127807617188, 0.005178149789571762], [920.760986328125, 0.005140624009072781], [1036.820556640625, 0.004833136219531298], [1163.11083984375, 0.004715073853731155], [1208.211181640625, 0.0046957130543887615], [1362.210205078125, 0.004520325921475887], [1348.280517578125, 0.00452534481883049], [1483.35107421875, 0.004496941342949867], [1484.5032958984375, 0.00452180951833725], [1637.8431396484375, 0.004522453993558884], [1645.9122314453125, 0.004530510865151882], [1860.2950439453125, 0.004462338984012604], [1843.1068115234375, 0.004471789114177227], [2826.284912109375, 0.0039815171621739864], [287.8961486816406, 0.06648357957601547]], "row_grad": {"1278": 0.126953125}, "sumsq_inf": false, "max_row": 0.126953125}, "gate_norm_dead": {"backbone.layers.0.mixer": 0.0, "backbone.layers.2.mixer": 0.0, "backbone.layers.4.mixer": 0.0, "backbone.layers.6.mixer": 4.0623093206541783e-19, "backbone.layers.7.mixer": 5.023536586170295e-14, "backbone.layers.9.mixer": 4.359334671022452e-09, "backbone.layers.11.mixer": 0.0002463588898535818, "backbone.layers.13.mixer": 265.94305419921875, "backbone.layers.16.mixer": 124.28263854980469, "backbone.layers.18.mixer": 113.37342071533203, "backbone.layers.20.mixer": 137.29550170898438, "backbone.layers.23.mixer": 92.71426391601562, "backbone.layers.25.mixer": 92.97721862792969, "backbone.layers.27.mixer": 99.15238189697266, "backbone.layers.29.mixer": 149.27207946777344, "backbone.layers.32.mixer": 110.68022918701172, "backbone.layers.34.mixer": 87.03386688232422, "backbone.layers.36.mixer": 165.104736328125, "backbone.layers.38.mixer": 199.5931854248047, "backbone.layers.41.mixer": 148.5343780517578, "backbone.layers.43.mixer": 134.01051330566406, "backbone.layers.44.mixer": 97.67837524414062, "backbone.layers.46.mixer": 176.5603485107422, "backbone.layers.48.mixer": 152.19091796875, "backbone.layers.50.mixer": 171.4989013671875, "backbone.layers.52.mixer": 195.7910614013672, "backbone.layers.54.mixer": 232.8260498046875}, "gate_norm_ctrl": {"backbone.layers.0.mixer": 83.64398956298828, "backbone.layers.2.mixer": 161.1315155029297, "backbone.layers.4.mixer": 195.4271697998047, "backbone.layers.6.mixer": 208.28492736816406, "backbone.layers.7.mixer": 151.84983825683594, "backbone.layers.9.mixer": 166.4327392578125, "backbone.layers.11.mixer": 155.58570861816406, "backbone.layers.13.mixer": 129.81410217285156, "backbone.layers.16.mixer": 70.4211196899414, "backbone.layers.18.mixer": 75.2730484008789, "backbone.layers.20.mixer": 93.99927520751953, "backbone.layers.23.mixer": 61.66716384887695, "backbone.layers.25.mixer": 65.65159606933594, "backbone.layers.27.mixer": 72.27941131591797, "backbone.layers.29.mixer": 107.6602783203125, "backbone.layers.32.mixer": 71.16088104248047, "backbone.layers.34.mixer": 65.4364013671875, "backbone.layers.36.mixer": 125.56517791748047, "backbone.layers.38.mixer": 178.32362365722656, "backbone.layers.41.mixer": 122.40972137451172, "backbone.layers.43.mixer": 125.17455291748047, "backbone.layers.44.mixer": 100.70265197753906, "backbone.layers.46.mixer": 183.0643768310547, "backbone.layers.48.mixer": 164.2468719482422, "backbone.layers.50.mixer": 189.50656127929688, "backbone.layers.52.mixer": 235.7108154296875, "backbone.layers.54.mixer": 258.2395935058594}, "gate_open": {"loss": 5.747169017791748, "traj": [[0.0, 10.293047904968262], [0.8068740963935852, 3.997523546218872], [1.029307246208191, 2.973051071166992], [1.8669638633728027, 1.9065086841583252], [2.438717842102051, 1.2189216613769531], [3.6892547607421875, 0.862148642539978], [5.203664302825928, 0.6313185691833496], [7.506608009338379, 0.393230140209198], [9.212159156799316, 0.2676105499267578], [10.828335762023926, 0.2165164053440094], [13.821040153503418, 0.18310332298278809], [16.10210418701172, 0.14753392338752747], [19.627674102783203, 0.13319838047027588], [22.629257202148438, 0.10694126039743423], [31.708087921142578, 0.08611354976892471], [29.326778411865234, 0.08522143214941025], [35.12263870239258, 0.06968992948532104], [40.68014907836914, 0.06173999235033989], [45.80162811279297, 0.054675351828336716], [52.714229583740234, 0.04788566380739212], [61.61634826660156, 0.04088583216071129], [78.16609191894531, 0.03448446840047836], [75.61099243164062, 0.03410502150654793], [85.50672149658203, 0.030246224254369736], [95.45257568359375, 0.027418429031968117], [106.92608642578125, 0.024005914106965065], [119.25934600830078, 0.021304070949554443], [132.72576904296875, 0.019260793924331665], [153.0779571533203, 0.015508031472563744], [173.38534545898438, 0.013759610243141651], [227.93663024902344, 0.011189787648618221], [218.57369995117188, 0.011095331981778145], [263.5462341308594, 0.010477975942194462], [314.3581237792969, 0.009330117143690586], [344.2509765625, 0.008785860612988472], [404.24981689453125, 0.007612066343426704], [437.85992431640625, 0.007332529406994581], [530.6375732421875, 0.006667478010058403], [592.201416015625, 0.006300673820078373], [694.8707275390625, 0.0057631502859294415], [670.9795532226562, 0.005735315382480621], [740.6848754882812, 0.005692013539373875], [908.79541015625, 0.005131666548550129], [918.7161254882812, 0.005093578714877367], [1034.5167236328125, 0.004807004239410162], [1160.531982421875, 0.004686291795223951], [1205.691650390625, 0.004668067675083876], [1362.5751953125, 0.004491833969950676], [1348.6435546875, 0.00449719000607729], [1483.7340087890625, 0.00447511812672019], [1484.9381103515625, 0.004500067327171564], [1637.706787109375, 0.0044911447912454605], [1645.7777099609375, 0.004499393980950117], [1860.3104248046875, 0.004434007219970226], [1843.1141357421875, 0.0044443015940487385], [2825.38623046875, 0.0039710490964353085], [287.9676208496094, 0.06633156538009644]], "row_grad": {"42819": 1.5859375}, "sumsq_inf": false, "max_row": 1.5859375}}
{"model": "nvidia/NVIDIA-Nemotron-Nano-9B-v2", "kind": "traj", "pos_kind": "mid", "tid": 56286, "tok": " పోస్టాఫీసు", "l2": 7.867913077997048e-36, "pos": 4, "n_tok": 12, "dead": {"loss": 5.632688999176025, "traj": [[0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [3.270919326866157e-21, Infinity], [3.270919326866157e-21, Infinity], [7.105438051391961e-16, 3292134308315136.0], [4.1506235948229886e-11, 40586993664.0], [4.1506235948229886e-11, 40586993664.0], [2.921966597568826e-06, 1106531.0], [2.989859922308824e-06, 1325454.125], [0.12849600613117218, 34.41952133178711], [134.38442993164062, 0.13928183913230896], [137.79116821289062, 0.09629987180233002], [133.85809326171875, 0.09634294360876083], [131.28378295898438, 0.09575916826725006], [134.2693328857422, 0.0868864357471466], [137.94642639160156, 0.08324726670980453], [139.894287109375, 0.0748312920331955], [140.1985321044922, 0.07228817790746689], [141.04428100585938, 0.057483285665512085], [142.23313903808594, 0.057384442538022995], [149.37071228027344, 0.052891865372657776], [152.8297576904297, 0.045976556837558746], [161.79800415039062, 0.04152372479438782], [166.88327026367188, 0.035019826143980026], [174.93670654296875, 0.03304020315408707], [186.80923461914062, 0.02963661029934883], [200.02468872070312, 0.028073197230696678], [235.287841796875, 0.023404201492667198], [243.23817443847656, 0.023139920085668564], [269.4998474121094, 0.019892504438757896], [298.0015563964844, 0.01692364737391472], [330.3082275390625, 0.0157451331615448], [358.7265930175781, 0.01479134801775217], [377.78582763671875, 0.014217554591596127], [426.97210693359375, 0.012488089501857758], [480.5614929199219, 0.011714155785739422], [571.6277465820312, 0.010282514616847038], [553.5880737304688, 0.010007912293076515], [603.3717651367188, 0.009827758185565472], [656.5648803710938, 0.008889653719961643], [673.1610717773438, 0.00876886397600174], [747.5675048828125, 0.008392511866986752], [827.2603759765625, 0.007958800531923771], [870.6373901367188, 0.007832139730453491], [959.7009887695312, 0.007345127407461405], [966.8864135742188, 0.007258560974150896], [1057.5836181640625, 0.006623805034905672], [1067.5413818359375, 0.0065651386976242065], [1223.1688232421875, 0.006375302094966173], [1272.653076171875, 0.0063130841590464115], [1459.2857666015625, 0.005961809307336807], [1492.6688232421875, 0.0059097157791256905], [2164.630126953125, 0.005207522306591272], [193.7333221435547, 0.061744578182697296]], "row_grad": {"56286": 1.0384593717069655e+35}, "sumsq_inf": true, "max_row": 1.0384593717069655e+35}, "ctrl": {"loss": 4.876492023468018, "traj": [[0.7010791301727295, 1.6308633089065552], [1.0609071254730225, 1.337013602256775], [1.4263300895690918, 1.099912405014038], [2.253814458847046, 0.7200047373771667], [2.899976968765259, 0.5185152292251587], [4.198224067687988, 0.3685080111026764], [5.245792865753174, 0.3050399422645569], [7.645601272583008, 0.2329471856355667], [9.325143814086914, 0.1954074501991272], [10.83166790008545, 0.14512856304645538], [13.823569297790527, 0.1234203577041626], [15.984118461608887, 0.09816116094589233], [19.63690948486328, 0.09132657200098038], [22.585514068603516, 0.07616228610277176], [31.764545440673828, 0.060695111751556396], [29.192848205566406, 0.05985143780708313], [34.89912033081055, 0.050642941147089005], [40.6151237487793, 0.04487249627709389], [45.62257385253906, 0.04015163704752922], [52.666664123535156, 0.03591860458254814], [61.762943267822266, 0.031015118584036827], [78.2967758178711, 0.026975493878126144], [75.46941375732422, 0.026776563376188278], [85.52808380126953, 0.024112215265631676], [95.61731719970703, 0.022076264023780823], [107.16293334960938, 0.019609132781624794], [119.51274871826172, 0.017940854653716087], [132.7631378173828, 0.016502827405929565], [153.12306213378906, 0.014306948520243168], [173.15968322753906, 0.01273514423519373], [228.23629760742188, 0.0106813944876194], [218.585205078125, 0.010596678592264652], [263.9300537109375, 0.010038305073976517], [315.0123291015625, 0.008993048220872879], [345.6407470703125, 0.008514709770679474], [406.0006103515625, 0.00756010040640831], [439.6628112792969, 0.00729260453954339], [531.517333984375, 0.006684083491563797], [592.9624633789062, 0.006313566584140062], [695.5350341796875, 0.005798917263746262], [671.285400390625, 0.005771143827587366], [741.4156494140625, 0.005726037081331015], [910.9127807617188, 0.005178149789571762], [920.760986328125, 0.005140624009072781], [1036.820556640625, 0.004833136219531298], [1163.11083984375, 0.004715073853731155], [1208.211181640625, 0.0046957130543887615], [1362.210205078125, 0.004520325921475887], [1348.280517578125, 0.00452534481883049], [1483.35107421875, 0.004496941342949867], [1484.5032958984375, 0.00452180951833725], [1637.8431396484375, 0.004522453993558884], [1645.9122314453125, 0.004530510865151882], [1860.2950439453125, 0.004462338984012604], [1843.1068115234375, 0.004471789114177227], [2826.284912109375, 0.0039815171621739864], [287.8961486816406, 0.06648357957601547]], "row_grad": {"1278": 0.126953125}, "sumsq_inf": false, "max_row": 0.126953125}, "gate_norm_dead": {"backbone.layers.0.mixer": 0.0, "backbone.layers.2.mixer": 0.0, "backbone.layers.4.mixer": 0.0, "backbone.layers.6.mixer": 3.508625534486576e-18, "backbone.layers.7.mixer": 4.3084313243804684e-13, "backbone.layers.9.mixer": 3.68511088311152e-08, "backbone.layers.11.mixer": 0.0018779641250148416, "backbone.layers.13.mixer": 264.1781921386719, "backbone.layers.16.mixer": 71.81446838378906, "backbone.layers.18.mixer": 63.943824768066406, "backbone.layers.20.mixer": 78.49856567382812, "backbone.layers.23.mixer": 65.73017883300781, "backbone.layers.25.mixer": 71.61772155761719, "backbone.layers.27.mixer": 81.8770523071289, "backbone.layers.29.mixer": 109.5135269165039, "backbone.layers.32.mixer": 78.91477966308594, "backbone.layers.34.mixer": 67.91069793701172, "backbone.layers.36.mixer": 125.85499572753906, "backbone.layers.38.mixer": 169.9531707763672, "backbone.layers.41.mixer": 109.64088439941406, "backbone.layers.43.mixer": 120.20870208740234, "backbone.layers.44.mixer": 92.30602264404297, "backbone.layers.46.mixer": 169.60585021972656, "backbone.layers.48.mixer": 147.42913818359375, "backbone.layers.50.mixer": 169.18148803710938, "backbone.layers.52.mixer": 197.829833984375, "backbone.layers.54.mixer": 191.3572998046875}, "gate_norm_ctrl": {"backbone.layers.0.mixer": 83.64398956298828, "backbone.layers.2.mixer": 161.1315155029297, "backbone.layers.4.mixer": 195.4271697998047, "backbone.layers.6.mixer": 208.28492736816406, "backbone.layers.7.mixer": 151.84983825683594, "backbone.layers.9.mixer": 166.4327392578125, "backbone.layers.11.mixer": 155.58570861816406, "backbone.layers.13.mixer": 129.81410217285156, "backbone.layers.16.mixer": 70.4211196899414, "backbone.layers.18.mixer": 75.2730484008789, "backbone.layers.20.mixer": 93.99927520751953, "backbone.layers.23.mixer": 61.66716384887695, "backbone.layers.25.mixer": 65.65159606933594, "backbone.layers.27.mixer": 72.27941131591797, "backbone.layers.29.mixer": 107.6602783203125, "backbone.layers.32.mixer": 71.16088104248047, "backbone.layers.34.mixer": 65.4364013671875, "backbone.layers.36.mixer": 125.56517791748047, "backbone.layers.38.mixer": 178.32362365722656, "backbone.layers.41.mixer": 122.40972137451172, "backbone.layers.43.mixer": 125.17455291748047, "backbone.layers.44.mixer": 100.70265197753906, "backbone.layers.46.mixer": 183.0643768310547, "backbone.layers.48.mixer": 164.2468719482422, "backbone.layers.50.mixer": 189.50656127929688, "backbone.layers.52.mixer": 235.7108154296875, "backbone.layers.54.mixer": 258.2395935058594}, "gate_open": {"loss": 5.747169017791748, "traj": [[0.0, 10.293047904968262], [0.8068740963935852, 3.997523546218872], [1.029307246208191, 2.973051071166992], [1.8669638633728027, 1.9065086841583252], [2.438717842102051, 1.2189216613769531], [3.6892547607421875, 0.862148642539978], [5.203664302825928, 0.6313185691833496], [7.506608009338379, 0.393230140209198], [9.212159156799316, 0.2676105499267578], [10.828335762023926, 0.2165164053440094], [13.821040153503418, 0.18310332298278809], [16.10210418701172, 0.14753392338752747], [19.627674102783203, 0.13319838047027588], [22.629257202148438, 0.10694126039743423], [31.708087921142578, 0.08611354976892471], [29.326778411865234, 0.08522143214941025], [35.12263870239258, 0.06968992948532104], [40.68014907836914, 0.06173999235033989], [45.80162811279297, 0.054675351828336716], [52.714229583740234, 0.04788566380739212], [61.61634826660156, 0.04088583216071129], [78.16609191894531, 0.03448446840047836], [75.61099243164062, 0.03410502150654793], [85.50672149658203, 0.030246224254369736], [95.45257568359375, 0.027418429031968117], [106.92608642578125, 0.024005914106965065], [119.25934600830078, 0.021304070949554443], [132.72576904296875, 0.019260793924331665], [153.0779571533203, 0.015508031472563744], [173.38534545898438, 0.013759610243141651], [227.93663024902344, 0.011189787648618221], [218.57369995117188, 0.011095331981778145], [263.5462341308594, 0.010477975942194462], [314.3581237792969, 0.009330117143690586], [344.2509765625, 0.008785860612988472], [404.24981689453125, 0.007612066343426704], [437.85992431640625, 0.007332529406994581], [530.6375732421875, 0.006667478010058403], [592.201416015625, 0.006300673820078373], [694.8707275390625, 0.0057631502859294415], [670.9795532226562, 0.005735315382480621], [740.6848754882812, 0.005692013539373875], [908.79541015625, 0.005131666548550129], [918.7161254882812, 0.005093578714877367], [1034.5167236328125, 0.004807004239410162], [1160.531982421875, 0.004686291795223951], [1205.691650390625, 0.004668067675083876], [1362.5751953125, 0.004491833969950676], [1348.6435546875, 0.00449719000607729], [1483.7340087890625, 0.00447511812672019], [1484.9381103515625, 0.004500067327171564], [1637.706787109375, 0.0044911447912454605], [1645.7777099609375, 0.004499393980950117], [1860.3104248046875, 0.004434007219970226], [1843.1141357421875, 0.0044443015940487385], [2825.38623046875, 0.0039710490964353085], [287.9676208496094, 0.06633156538009644]], "row_grad": {"56286": 1.5859375}, "sumsq_inf": false, "max_row": 1.5859375}}
{"model": "nvidia/NVIDIA-Nemotron-Nano-9B-v2", "kind": "traj", "pos_kind": "mid", "tid": 67044, "tok": " పొడుగునా", "l2": 7.867913077997048e-36, "pos": 4, "n_tok": 12, "dead": {"loss": 5.532214641571045, "traj": [[0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [1.1230175883983287e-22, Infinity], [1.1230175883983287e-22, Infinity], [6.255607645480455e-17, 302293287174144.0], [3.721513115034769e-12, 10174799872.0], [3.721513115034769e-12, 10174799872.0], [2.6560070409686887e-07, 802538.75], [2.6582569034871995e-07, 802215.625], [0.01532196719199419, 59.01106643676758], [3.624645948410034, 0.7290134429931641], [114.17481994628906, 0.02445748820900917], [109.86943054199219, 0.011967540718615055], [2675.487060546875, 0.00415840232744813], [2627.09716796875, 0.0041318912990391254], [2607.676025390625, 0.0041327872313559055], [2580.91357421875, 0.004112554714083672], [2579.811767578125, 0.004112508147954941], [2576.047607421875, 0.004102526232600212], [2566.463134765625, 0.004099234938621521], [2547.45654296875, 0.0040995534509420395], [2541.09521484375, 0.004100439604371786], [2542.01123046875, 0.004100083373486996], [2531.185791015625, 0.0040809763595461845], [2533.425048828125, 0.004080875311046839], [2527.59716796875, 0.00407270435243845], [2525.7373046875, 0.004072440322488546], [2529.14599609375, 0.0040488215163350105], [2525.022216796875, 0.004045202396810055], [2490.324462890625, 0.004046880640089512], [2470.707763671875, 0.004031892400234938], [2470.592041015625, 0.004032263066619635], [2458.949462890625, 0.004021689295768738], [2458.205810546875, 0.004021715838462114], [2449.162841796875, 0.003984264098107815], [2449.614990234375, 0.003983343951404095], [2469.474365234375, 0.003923969808965921], [2455.34130859375, 0.003921309486031532], [2460.255859375, 0.003920777700841427], [2487.359619140625, 0.0038529271259903908], [2487.812255859375, 0.0038524281699210405], [2536.004150390625, 0.0038094250485301018], [2549.5322265625, 0.003780956845730543], [2560.594482421875, 0.003781061852350831], [2681.906005859375, 0.00373805221170187], [2681.851318359375, 0.0037381008733063936], [2769.10400390625, 0.0035889181308448315], [2769.24853515625, 0.0035891570150852203], [2906.1162109375, 0.0034984650555998087], [2925.008544921875, 0.003496110439300537], [3199.3173828125, 0.003361184848472476], [3203.415283203125, 0.003355068154633045], [4118.11865234375, 0.0029927596915513277], [221.67396545410156, 0.06318391859531403]], "row_grad": {"67044": 7.707315649387635e+33}, "sumsq_inf": true, "max_row": 7.707315649387635e+33}, "ctrl": {"loss": 4.876492023468018, "traj": [[0.7010791301727295, 1.6308633089065552], [1.0609071254730225, 1.337013602256775], [1.4263300895690918, 1.099912405014038], [2.253814458847046, 0.7200047373771667], [2.899976968765259, 0.5185152292251587], [4.198224067687988, 0.3685080111026764], [5.245792865753174, 0.3050399422645569], [7.645601272583008, 0.2329471856355667], [9.325143814086914, 0.1954074501991272], [10.83166790008545, 0.14512856304645538], [13.823569297790527, 0.1234203577041626], [15.984118461608887, 0.09816116094589233], [19.63690948486328, 0.09132657200098038], [22.585514068603516, 0.07616228610277176], [31.764545440673828, 0.060695111751556396], [29.192848205566406, 0.05985143780708313], [34.89912033081055, 0.050642941147089005], [40.6151237487793, 0.04487249627709389], [45.62257385253906, 0.04015163704752922], [52.666664123535156, 0.03591860458254814], [61.762943267822266, 0.031015118584036827], [78.2967758178711, 0.026975493878126144], [75.46941375732422, 0.026776563376188278], [85.52808380126953, 0.024112215265631676], [95.61731719970703, 0.022076264023780823], [107.16293334960938, 0.019609132781624794], [119.51274871826172, 0.017940854653716087], [132.7631378173828, 0.016502827405929565], [153.12306213378906, 0.014306948520243168], [173.15968322753906, 0.01273514423519373], [228.23629760742188, 0.0106813944876194], [218.585205078125, 0.010596678592264652], [263.9300537109375, 0.010038305073976517], [315.0123291015625, 0.008993048220872879], [345.6407470703125, 0.008514709770679474], [406.0006103515625, 0.00756010040640831], [439.6628112792969, 0.00729260453954339], [531.517333984375, 0.006684083491563797], [592.9624633789062, 0.006313566584140062], [695.5350341796875, 0.005798917263746262], [671.285400390625, 0.005771143827587366], [741.4156494140625, 0.005726037081331015], [910.9127807617188, 0.005178149789571762], [920.760986328125, 0.005140624009072781], [1036.820556640625, 0.004833136219531298], [1163.11083984375, 0.004715073853731155], [1208.211181640625, 0.0046957130543887615], [1362.210205078125, 0.004520325921475887], [1348.280517578125, 0.00452534481883049], [1483.35107421875, 0.004496941342949867], [1484.5032958984375, 0.00452180951833725], [1637.8431396484375, 0.004522453993558884], [1645.9122314453125, 0.004530510865151882], [1860.2950439453125, 0.004462338984012604], [1843.1068115234375, 0.004471789114177227], [2826.284912109375, 0.0039815171621739864], [287.8961486816406, 0.06648357957601547]], "row_grad": {"1278": 0.126953125}, "sumsq_inf": false, "max_row": 0.126953125}, "gate_norm_dead": {"backbone.layers.0.mixer": 0.0, "backbone.layers.2.mixer": 0.0, "backbone.layers.4.mixer": 0.0, "backbone.layers.6.mixer": 3.110646039224104e-19, "backbone.layers.7.mixer": 3.841311695270376e-14, "backbone.layers.9.mixer": 3.3283862332922354e-09, "backbone.layers.11.mixer": 0.0001895623718155548, "backbone.layers.13.mixer": 265.5457763671875, "backbone.layers.16.mixer": 124.29231262207031, "backbone.layers.18.mixer": 113.49008178710938, "backbone.layers.20.mixer": 137.5251922607422, "backbone.layers.23.mixer": 92.85103607177734, "backbone.layers.25.mixer": 93.16183471679688, "backbone.layers.27.mixer": 99.26773071289062, "backbone.layers.29.mixer": 149.5360870361328, "backbone.layers.32.mixer": 110.92366027832031, "backbone.layers.34.mixer": 87.14736938476562, "backbone.layers.36.mixer": 165.20474243164062, "backbone.layers.38.mixer": 199.8965301513672, "backbone.layers.41.mixer": 148.71688842773438, "backbone.layers.43.mixer": 134.2500457763672, "backbone.layers.44.mixer": 98.0058822631836, "backbone.layers.46.mixer": 177.06947326660156, "backbone.layers.48.mixer": 152.59112548828125, "backbone.layers.50.mixer": 171.7730712890625, "backbone.layers.52.mixer": 196.74240112304688, "backbone.layers.54.mixer": 233.07427978515625}, "gate_norm_ctrl": {"backbone.layers.0.mixer": 83.64398956298828, "backbone.layers.2.mixer": 161.1315155029297, "backbone.layers.4.mixer": 195.4271697998047, "backbone.layers.6.mixer": 208.28492736816406, "backbone.layers.7.mixer": 151.84983825683594, "backbone.layers.9.mixer": 166.4327392578125, "backbone.layers.11.mixer": 155.58570861816406, "backbone.layers.13.mixer": 129.81410217285156, "backbone.layers.16.mixer": 70.4211196899414, "backbone.layers.18.mixer": 75.2730484008789, "backbone.layers.20.mixer": 93.99927520751953, "backbone.layers.23.mixer": 61.66716384887695, "backbone.layers.25.mixer": 65.65159606933594, "backbone.layers.27.mixer": 72.27941131591797, "backbone.layers.29.mixer": 107.6602783203125, "backbone.layers.32.mixer": 71.16088104248047, "backbone.layers.34.mixer": 65.4364013671875, "backbone.layers.36.mixer": 125.56517791748047, "backbone.layers.38.mixer": 178.32362365722656, "backbone.layers.41.mixer": 122.40972137451172, "backbone.layers.43.mixer": 125.17455291748047, "backbone.layers.44.mixer": 100.70265197753906, "backbone.layers.46.mixer": 183.0643768310547, "backbone.layers.48.mixer": 164.2468719482422, "backbone.layers.50.mixer": 189.50656127929688, "backbone.layers.52.mixer": 235.7108154296875, "backbone.layers.54.mixer": 258.2395935058594}, "gate_open": {"loss": 5.747169017791748, "traj": [[0.0, 10.293047904968262], [0.8068740963935852, 3.997523546218872], [1.029307246208191, 2.973051071166992], [1.8669638633728027, 1.9065086841583252], [2.438717842102051, 1.2189216613769531], [3.6892547607421875, 0.862148642539978], [5.203664302825928, 0.6313185691833496], [7.506608009338379, 0.393230140209198], [9.212159156799316, 0.2676105499267578], [10.828335762023926, 0.2165164053440094], [13.821040153503418, 0.18310332298278809], [16.10210418701172, 0.14753392338752747], [19.627674102783203, 0.13319838047027588], [22.629257202148438, 0.10694126039743423], [31.708087921142578, 0.08611354976892471], [29.326778411865234, 0.08522143214941025], [35.12263870239258, 0.06968992948532104], [40.68014907836914, 0.06173999235033989], [45.80162811279297, 0.054675351828336716], [52.714229583740234, 0.04788566380739212], [61.61634826660156, 0.04088583216071129], [78.16609191894531, 0.03448446840047836], [75.61099243164062, 0.03410502150654793], [85.50672149658203, 0.030246224254369736], [95.45257568359375, 0.027418429031968117], [106.92608642578125, 0.024005914106965065], [119.25934600830078, 0.021304070949554443], [132.72576904296875, 0.019260793924331665], [153.0779571533203, 0.015508031472563744], [173.38534545898438, 0.013759610243141651], [227.93663024902344, 0.011189787648618221], [218.57369995117188, 0.011095331981778145], [263.5462341308594, 0.010477975942194462], [314.3581237792969, 0.009330117143690586], [344.2509765625, 0.008785860612988472], [404.24981689453125, 0.007612066343426704], [437.85992431640625, 0.007332529406994581], [530.6375732421875, 0.006667478010058403], [592.201416015625, 0.006300673820078373], [694.8707275390625, 0.0057631502859294415], [670.9795532226562, 0.005735315382480621], [740.6848754882812, 0.005692013539373875], [908.79541015625, 0.005131666548550129], [918.7161254882812, 0.005093578714877367], [1034.5167236328125, 0.004807004239410162], [1160.531982421875, 0.004686291795223951], [1205.691650390625, 0.004668067675083876], [1362.5751953125, 0.004491833969950676], [1348.6435546875, 0.00449719000607729], [1483.7340087890625, 0.00447511812672019], [1484.9381103515625, 0.004500067327171564], [1637.706787109375, 0.0044911447912454605], [1645.7777099609375, 0.004499393980950117], [1860.3104248046875, 0.004434007219970226], [1843.1141357421875, 0.0044443015940487385], [2825.38623046875, 0.0039710490964353085], [287.9676208496094, 0.06633156538009644]], "row_grad": {"67044": 1.5859375}, "sumsq_inf": false, "max_row": 1.5859375}}
{"model": "nvidia/NVIDIA-Nemotron-Nano-9B-v2", "kind": "traj", "pos_kind": "start", "tid": 25304, "tok": " పైబడిన", "l2": 7.867913077997048e-36, "pos": 1, "n_tok": 9, "dead": {"loss": 5.064713001251221, "traj": [[0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [1.7764357967365496e-21, Infinity], [1.7764357967365496e-21, Infinity], [4.2228255838123747e-16, 2.4073585899339776e+16], [1.9755305030733084e-11, 265095692288.0], [1.9755305030733084e-11, 265095692288.0], [9.859701322056935e-07, 5117153.5], [9.922347317115054e-07, 5600933.0], [0.05964966490864754, 103.77400207519531], [48.75382995605469, 0.15403594076633453], [100.81034088134766, 0.05967206880450249], [97.20230102539062, 0.05955027416348457], [520.5023193359375, 0.04197385534644127], [481.52569580078125, 0.04089488089084625], [474.6800842285156, 0.04078615829348564], [458.73748779296875, 0.040339283645153046], [459.2742919921875, 0.040255576372146606], [456.3044738769531, 0.03840360790491104], [451.3367614746094, 0.038396187126636505], [448.4830017089844, 0.03832175210118294], [442.3212890625, 0.03674423322081566], [442.3306579589844, 0.03662929683923721], [440.15863037109375, 0.03383759781718254], [442.4762268066406, 0.033589743077754974], [447.6462097167969, 0.02950134314596653], [453.0316162109375, 0.0287130419164896], [473.15087890625, 0.024400051683187485], [466.0439758300781, 0.024400925263762474], [479.2640380859375, 0.023258615285158157], [498.0594482421875, 0.01834934949874878], [516.3632202148438, 0.01656131073832512], [526.0631713867188, 0.015000298619270325], [531.1958618164062, 0.014538954943418503], [553.8269653320312, 0.013002662919461727], [595.6241455078125, 0.012481744401156902], [699.9717407226562, 0.010944471694529057], [708.1046752929688, 0.010916333645582199], [754.8418579101562, 0.010873272083699703], [862.5326538085938, 0.00961130578070879], [873.1527709960938, 0.009559551253914833], [958.8465576171875, 0.008964547887444496], [1049.1644287109375, 0.008357591927051544], [1114.3050537109375, 0.008227940648794174], [1264.1971435546875, 0.007242667023092508], [1278.1529541015625, 0.00703468220308423], [1395.8544921875, 0.006447498686611652], [1412.2874755859375, 0.006490654777735472], [1606.2158203125, 0.006293038837611675], [1644.6353759765625, 0.006225879769772291], [1824.7325439453125, 0.005580967292189598], [1875.7744140625, 0.005331894848495722], [2649.922119140625, 0.005322953686118126], [204.19931030273438, 0.08467476069927216]], "row_grad": {"25304": 6.801908884680624e+35}, "sumsq_inf": true, "max_row": 6.801908884680624e+35}, "ctrl": {"loss": 4.546694278717041, "traj": [[0.7010791301727295, 16.864011764526367], [1.0474135875701904, 12.180135726928711], [1.3222676515579224, 6.823421001434326], [1.8639553785324097, 3.3713390827178955], [2.432427406311035, 2.5861804485321045], [3.4322941303253174, 1.6975206136703491], [4.316026210784912, 1.2212766408920288], [7.803002834320068, 0.8707233667373657], [8.75274658203125, 0.724782407283783], [9.561064720153809, 0.6305178999900818], [11.396080017089844, 0.5468940734863281], [12.977866172790527, 0.44909432530403137], [15.839203834533691, 0.3679610788822174], [18.315187454223633, 0.3028009831905365], [25.28778648376465, 0.21663600206375122], [23.330886840820312, 0.19847090542316437], [27.45859146118164, 0.16278347373008728], [30.30608367919922, 0.1319359987974167], [34.044193267822266, 0.11996743828058243], [41.189735412597656, 0.10083838552236557], [46.17354202270508, 0.09106858819723129], [60.85270690917969, 0.07487527281045914], [56.24249267578125, 0.0730990618467331], [62.26591491699219, 0.06659774482250214], [71.15321350097656, 0.05933459848165512], [77.65837097167969, 0.05188935995101929], [87.53150939941406, 0.04811533913016319], [95.4190673828125, 0.0441599003970623], [111.40027618408203, 0.03956872597336769], [123.30818176269531, 0.03534248471260071], [162.67391967773438, 0.028521554544568062], [151.9535675048828, 0.02795032411813736], [173.71669006347656, 0.02622470073401928], [213.98129272460938, 0.02250131219625473], [235.10165405273438, 0.021243402734398842], [277.4051208496094, 0.01905830018222332], [308.9001770019531, 0.018297193571925163], [425.7874450683594, 0.015638677403330803], [615.1311645507812, 0.014604015275835991], [1864.5594482421875, 0.013194244354963303], [1301.5595703125, 0.013133002445101738], [1134.85888671875, 0.01297816727310419], [778.9671020507812, 0.011863671243190765], [781.7384643554688, 0.01183786429464817], [852.9969482421875, 0.011090793646872044], [973.6143188476562, 0.010549903847277164], [1122.854736328125, 0.010458258911967278], [1508.2628173828125, 0.009959442541003227], [919.9575805664062, 0.00995138194411993], [1008.7489624023438, 0.008640888147056103], [1010.5457153320312, 0.008636950515210629], [1207.5341796875, 0.008412615396082401], [1215.78759765625, 0.008437708020210266], [1435.673828125, 0.008115536533296108], [1432.650390625, 0.008137743920087814], [2335.86181640625, 0.006699347402900457], [256.7135314941406, 0.09355802834033966]], "row_grad": {"1278": 1.1015625}, "sumsq_inf": false, "max_row": 1.1015625}, "gate_norm_dead": {"backbone.layers.0.mixer": 0.0, "backbone.layers.2.mixer": 0.0, "backbone.layers.4.mixer": 0.0, "backbone.layers.6.mixer": 2.0922243192773252e-18, "backbone.layers.7.mixer": 2.370133169588007e-13, "backbone.layers.9.mixer": 1.490431600359443e-08, "backbone.layers.11.mixer": 0.0007002883940003812, "backbone.layers.13.mixer": 266.8199462890625, "backbone.layers.16.mixer": 119.01789093017578, "backbone.layers.18.mixer": 103.86083221435547, "backbone.layers.20.mixer": 120.63774871826172, "backbone.layers.23.mixer": 81.67952728271484, "backbone.layers.25.mixer": 81.76199340820312, "backbone.layers.27.mixer": 93.0870132446289, "backbone.layers.29.mixer": 126.56303405761719, "backbone.layers.32.mixer": 93.81420135498047, "backbone.layers.34.mixer": 75.1378173828125, "backbone.layers.36.mixer": 137.82691955566406, "backbone.layers.38.mixer": 175.9628143310547, "backbone.layers.41.mixer": 114.55428314208984, "backbone.layers.43.mixer": 126.81576538085938, "backbone.layers.44.mixer": 92.74886322021484, "backbone.layers.46.mixer": 153.33416748046875, "backbone.layers.48.mixer": 138.60899353027344, "backbone.layers.50.mixer": 161.6295928955078, "backbone.layers.52.mixer": 176.63565063476562, "backbone.layers.54.mixer": 206.7413330078125}, "gate_norm_ctrl": {"backbone.layers.0.mixer": 83.64398956298828, "backbone.layers.2.mixer": 177.02174377441406, "backbone.layers.4.mixer": 201.27981567382812, "backbone.layers.6.mixer": 247.7300262451172, "backbone.layers.7.mixer": 160.8763885498047, "backbone.layers.9.mixer": 166.06912231445312, "backbone.layers.11.mixer": 147.62838745117188, "backbone.layers.13.mixer": 133.5054931640625, "backbone.layers.16.mixer": 71.40065002441406, "backbone.layers.18.mixer": 71.35972595214844, "backbone.layers.20.mixer": 91.52424621582031, "backbone.layers.23.mixer": 62.00551223754883, "backbone.layers.25.mixer": 64.73162841796875, "backbone.layers.27.mixer": 72.41349792480469, "backbone.layers.29.mixer": 95.91969299316406, "backbone.layers.32.mixer": 70.44867706298828, "backbone.layers.34.mixer": 64.12042236328125, "backbone.layers.36.mixer": 126.68421173095703, "backbone.layers.38.mixer": 142.36251831054688, "backbone.layers.41.mixer": 59.17884826660156, "backbone.layers.43.mixer": 96.18901062011719, "backbone.layers.44.mixer": 83.0186767578125, "backbone.layers.46.mixer": 140.83883666992188, "backbone.layers.48.mixer": 150.38584899902344, "backbone.layers.50.mixer": 187.33241271972656, "backbone.layers.52.mixer": 219.87001037597656, "backbone.layers.54.mixer": 230.2927703857422}, "gate_open": {"loss": 5.437222480773926, "traj": [[0.0, 25.64920997619629], [0.7797985076904297, 8.518980026245117], [0.8315703868865967, 6.261817932128906], [1.6006126403808594, 3.8773202896118164], [6.244010925292969, 1.0367867946624756], [6.484261989593506, 0.9470611810684204], [8.205708503723145, 0.8442552089691162], [10.546367645263672, 0.7044609785079956], [11.360368728637695, 0.5994746685028076], [12.38941478729248, 0.4823475480079651], [13.421551704406738, 0.4335857331752777], [14.585082054138184, 0.36524540185928345], [17.039846420288086, 0.31146660447120667], [20.630903244018555, 0.24713653326034546], [26.65486717224121, 0.2035965472459793], [25.448158264160156, 0.19093148410320282], [31.12702751159668, 0.14818575978279114], [33.031982421875, 0.1346488744020462], [37.11410903930664, 0.1171995997428894], [42.59347152709961, 0.1037050187587738], [49.460750579833984, 0.09331531822681427], [63.2333869934082, 0.07930702716112137], [59.29249954223633, 0.07652492821216583], [66.29305267333984, 0.06923747062683105], [74.20576477050781, 0.06333473324775696], [79.79197692871094, 0.057452231645584106], [89.43508911132812, 0.05409703776240349], [96.53793334960938, 0.04977572709321976], [112.69813537597656, 0.04457058012485504], [123.14248657226562, 0.04042677581310272], [161.5635528564453, 0.031526774168014526], [150.6571044921875, 0.030816512182354927], [170.93505859375, 0.029199812561273575], [210.25526428222656, 0.02466433122754097], [230.085205078125, 0.02332119457423687], [270.7425842285156, 0.020567279309034348], [299.6851501464844, 0.0198513250797987], [416.0258483886719, 0.016466915607452393], [613.0787353515625, 0.01539351511746645], [1904.097900390625, 0.01370017696171999], [1331.483154296875, 0.013680948875844479], [1155.7403564453125, 0.013545442372560501], [773.1232299804688, 0.01234295405447483], [775.1300659179688, 0.012312037870287895], [846.1510620117188, 0.011497586965560913], [969.537109375, 0.010896691121160984], [1123.743408203125, 0.010834350250661373], [1510.5892333984375, 0.010318515822291374], [891.0406494140625, 0.010303996503353119], [994.89697265625, 0.008844035677611828], [996.4066772460938, 0.008857161737978458], [1196.61279296875, 0.008653394877910614], [1204.449462890625, 0.008679955266416073], [1424.89794921875, 0.008339675143361092], [1421.904296875, 0.008371206931769848], [2314.079833984375, 0.006851261481642723], [258.9661865234375, 0.09338826686143875]], "row_grad": {"25304": 1.4609375}, "sumsq_inf": false, "max_row": 1.4609375}}
{"model": "nvidia/NVIDIA-Nemotron-Nano-9B-v2", "kind": "traj", "pos_kind": "start", "tid": 42819, "tok": "ురుగున", "l2": 7.867913077997048e-36, "pos": 1, "n_tok": 9, "dead": {"loss": 5.2094526290893555, "traj": [[0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [0.0, Infinity], [3.8540580812413063e-22, Infinity], [3.8540580812413063e-22, Infinity], [1.5810061866403628e-16, 366731453267968.0], [7.412020650021667e-12, 7448553984.0], [7.412020650021667e-12, 7448553984.0], [3.781798909585632e-07, 474345.6875], [3.788388482917071e-07, 476565.1875], [0.024390745908021927, 27.4355411529541], [9.108294486999512, 0.13787244260311127], [107.96903228759766, 0.01726561225950718], [105.5722885131836, 0.016908960416913033], [2619.14208984375, 0.005658713635057211], [2567.560302734375, 0.00565171567723155], [2547.71435546875, 0.00565144931897521], [2521.002197265625, 0.005656426772475243], [2519.853271484375, 0.005655942019075155], [2516.18310546875, 0.005652525462210178], [2506.7373046875, 0.0056400904431939125], [2488.564453125, 0.005640012677758932], [2483.393798828125, 0.005636959802359343], [2484.249755859375, 0.005636902060359716], [2472.141357421875, 0.005631409585475922], [2474.260986328125, 0.0056313020177185535], [2468.576904296875, 0.005624638870358467], [2466.708740234375, 0.005624483339488506], [2468.782470703125, 0.005616874434053898], [2465.163818359375, 0.005597911775112152], [2432.857666015625, 0.005598937626928091], [2412.66015625, 0.005610568914562464], [2412.509033203125, 0.005610794294625521], [2399.399658203125, 0.005593742709606886], [2398.839599609375, 0.005593715701252222], [2390.08203125, 0.005548402667045593], [2390.6083984375, 0.005547231528908014], [2408.702880859375, 0.005494318436831236], [2379.344970703125, 0.005478781182318926], [2377.68017578125, 0.0054776426404714584], [2387.72216796875, 0.0053792246617376804], [2388.228515625, 0.005378656554967165], [2415.393798828125, 0.00533630046993494], [2424.643310546875, 0.00529260840266943], [2434.33349609375, 0.005292934365570545], [2531.003173828125, 0.005235234275460243], [2531.02294921875, 0.005235441494733095], [2602.95947265625, 0.005050205625593662], [2602.82763671875, 0.005051060114055872], [2726.315673828125, 0.004924547392874956], [2743.681884765625, 0.004920933395624161], [3007.11328125, 0.004752165172249079], [3008.9892578125, 0.004746784921735525], [3968.166748046875, 0.0044974591583013535], [220.83982849121094, 0.08818162232637405]], "row_grad": {"42819": 1.0384593717069655e+34}, "sumsq_inf": true, "max_row": 1.0384593717069655e+34}, "ctrl": {"loss": 4.546694278717041, "traj": [[0.7010791301727295, 16.864011764526367], [1.0474135875701904, 12.180135726928711], [1.3222676515579224, 6.823421001434326], [1.8639553785324097, 3.3713390827178955], [2.432427406311035, 2.5861804485321045], [3.4322941303253174, 1.6975206136703491], [4.316026210784912, 1.2212766408920288], [7.803002834320068, 0.8707233667373657], [8.75274658203125, 0.724782407283783], [9.561064720153809, 0.6305178999900818], [11.396080017089844, 0.5468940734863281], [12.977866172790527, 0.44909432530403137], [15.839203834533691, 0.3679610788822174], [18.315187454223633, 0.3028009831905365], [25.28778648376465, 0.21663600206375122], [23.330886840820312, 0.19847090542316437], [27.45859146118164, 0.16278347373008728], [30.30608367919922, 0.1319359987974167], [34.044193267822266, 0.11996743828058243], [41.189735412597656, 0.10083838552236557], [46.17354202270508, 0.09106858819723129], [60.85270690917969, 0.07487527281045914], [56.24249267578125, 0.0730990618467331], [62.26591491699219, 0.06659774482250214], [71.15321350097656, 0.05933459848165512], [77.65837097167969, 0.05188935995101929], [87.53150939941406, 0.04811533913016319], [95.4190673828125, 0.0441599003970623], [111.40027618408203, 0.03956872597336769], [123.30818176269531, 0.03534248471260071], [162.67391967773438, 0.028521554544568062], [151.9535675048828, 0.02795032411813736], [173.71669006347656, 0.02622470073401928], [213.98129272460938, 0.02250131219625473], [235.10165405273438, 0.021243402734398842], [277.4051208496094, 0.01905830018222332], [308.9001770019531, 0.018297193571925163], [425.7874450683594, 0.015638677403330803], [615.1311645507812, 0.014604015275835991], [1864.5594482421875, 0.013194244354963303], [1301.5595703125, 0.013133002445101738], [1134.85888671875, 0.01297816727310419], [778.9671020507812, 0.011863671243190765], [781.7384643554688, 0.01183786429464817], [852.9969482421875, 0.011090793646872044], [973.6143188476562, 0.010549903847277164], [1122.854736328125, 0.010458258911967278], [1508.2628173828125, 0.009959442541003227], [919.9575805664062, 0.00995138194411993], [1008.7489624023438, 0.008640888147056103], [1010.5457153320312, 0.008636950515210629], [1207.5341796875, 0.008412615396082401], [1215.78759765625, 0.008437708020210266], [1435.673828125, 0.008115536533296108], [1432.650390625, 0.008137743920087814], [2335.86181640625, 0.006699347402900457], [256.7135314941406, 0.09355802834033966]], "row_grad": {"1278": 1.1015625}, "sumsq_inf": false, "max_row": 1.1015625}, "gate_norm_dead": {"backbone.layers.0.mixer": 0.0, "backbone.layers.2.mixer": 0.0, "backbone.layers.4.mixer": 0.0, "backbone.layers.6.mixer": 7.880044598631154e-19, "backbone.layers.7.mixer": 8.950147887360968e-14, "backbone.layers.9.mixer": 5.649142487129666e-09, "backbone.layers.11.mixer": 0.00027935736579820514, "backbone.layers.13.mixer": 266.8905334472656, "backbone.layers.16.mixer": 124.51780700683594, "backbone.layers.18.mixer": 113.79592895507812, "backbone.layers.20.mixer": 137.34762573242188, "backbone.layers.23.mixer": 92.57911682128906, "backbone.layers.25.mixer": 92.77937316894531, "backbone.layers.27.mixer": 98.80436706542969, "backbone.layers.29.mixer": 148.4619903564453, "backbone.layers.32.mixer": 110.06927490234375, "backbone.layers.34.mixer": 86.5362548828125, "backbone.layers.36.mixer": 163.9307403564453, "backbone.layers.38.mixer": 198.4189453125, "backbone.layers.41.mixer": 149.56271362304688, "backbone.layers.43.mixer": 136.1166534423828, "backbone.layers.44.mixer": 99.53230285644531, "backbone.layers.46.mixer": 179.3482208251953, "backbone.layers.48.mixer": 158.13821411132812, "backbone.layers.50.mixer": 179.0830535888672, "backbone.layers.52.mixer": 202.05462646484375, "backbone.layers.54.mixer": 233.67637634277344}, "gate_norm_ctrl": {"backbone.layers.0.mixer": 83.64398956298828, "backbone.layers.2.mixer": 177.02174377441406, "backbone.layers.4.mixer": 201.27981567382812, "backbone.layers.6.mixer": 247.7300262451172, "backbone.layers.7.mixer": 160.8763885498047, "backbone.layers.9.mixer": 166.06912231445312, "backbone.layers.11.mixer": 147.62838745117188, "backbone.layers.13.mixer": 133.5054931640625, "backbone.layers.16.mixer": 71.40065002441406, "backbone.layers.18.mixer": 71.35972595214844, "backbone.layers.20.mixer": 91.52424621582031, "backbone.layers.23.mixer": 62.00551223754883, "backbone.layers.25.mixer": 64.73162841796875, "backbone.layers.27.mixer": 72.41349792480469, "backbone.layers.29.mixer": 95.91969299316406, "backbone.layers.32.mixer": 70.44867706298828, "backbone.layers.34.mixer": 64.12042236328125, "backbone.layers.36.mixer": 126.68421173095703, "backbone.layers.38.mixer": 142.36251831054688, "backbone.layers.41.mixer": 59.17884826660156, "backbone.layers.43.mixer": 96.18901062011719, "backbone.layers.44.mixer": 83.0186767578125, "backbone.layers.46.mixer": 140.83883666992188, "backbone.layers.48.mixer": 150.38584899902344, "backbone.layers.50.mixer": 187.33241271972656, "backbone.layers.52.mixer": 219.87001037597656, "backbone.layers.54.mixer": 230.2927703857422}, "gate_open": {"loss": 5.437222480773926, "traj": [[0.0, 25.64920997619629], [0.7797985076904297, 8.518980026245117], [0.8315703868865967, 6.261817932128906], [1.6006126403808594, 3.8773202896118164], [6.244010925292969, 1.0367867946624756], [6.484261989593506, 0.9470611810684204], [8.205708503723145, 0.8442552089691162], [10.546367645263672, 0.7044609785079956], [11.360368728637695, 0.5994746685028076], [12.38941478729248, 0.4823475480079651], [13.421551704406738, 0.4335857331752777], [14.585082054138184, 0.36524540185928345], [17.039846420288086, 0.31146660447120667], [20.630903244018555, 0.24713653326034546], [26.65486717224121, 0.2035965472459793], [25.448158264160156, 0.19093148410320282], [31.12702751159668, 0.14818575978279114], [33.031982421875, 0.1346488744020462], [37.11410903930664, 0.1171995997428894], [42.59347152709961, 0.1037050187587738], [49.460750579833984, 0.09331531822681427], [63.2333869934082, 0.07930702716112137], [59.29249954223633, 0.07652492821216583], [66.29305267333984, 0.06923747062683105], [74.20576477050781, 0.06333473324775696], [79.79197692871094, 0.057452231645584106], [89.43508911132812, 0.05409703776240349], [96.53793334960938, 0.04977572709321976], [112.69813537597656, 0.04457058012485504], [123.14248657226562, 0.04042677581310272], [161.5635528564453, 0.031526774168014526], [150.6571044921875, 0.030816512182354927], [170.93505859375, 0.029199812561273575], [210.25526428222656, 0.02466433122754097], [230.085205078125, 0.02332119457423687], [270.7425842285156, 0.020567279309034348], [299.6851501464844, 0.0198513250797987], [416.0258483886719, 0.016466915607452393], [613.0787353515625, 0.01539351511746645], [1904.097900390625, 0.01370017696171999], [1331.483154296875, 0.013680948875844479], [1155.7403564453125, 0.013545442372560501], [773.1232299804688, 0.01234295405447483], [775.1300659179688, 0.012312037870287895], [846.1510620117188, 0.011497586965560913], [969.537109375, 0.010896691121160984], [1123.743408203125, 0.010834350250661373], [1510.5892333984375, 0.010318515822291374], [891.0406494140625, 0.010303996503353119], [994.89697265625, 0.008844035677611828], [996.4066772460938, 0.008857161737978458], [1196.61279296875, 0.008653394877910614], [1204.449462890625, 0.008679955266416073], [1424.89794921875, 0.008339675143361092], [1421.904296875, 0.008371206931769848], [2314.079833984375, 0.006851261481642723], [258.9661865234375, 0.09338826686143875]], "row_grad": {"42819": 1.4609375}, "sumsq_inf": false, "max_row": 1.4609375}}
{"model": "nvidia/NVIDIA-Nemotron-Nano-9B-v2", "kind": "sweep", "pos_kind": "mid", "tid": 25304, "tok": " పైబడిన", "pos": 4, "sweep": [{"r": 1e-35, "actual_norm": 1.0017947877034699e-35, "grad": 7.829010107009545e+33, "sumsq_inf": true}, {"r": 1e-30, "actual_norm": 1.0017590241125265e-30, "grad": 1.1636636369282575e+29, "sumsq_inf": true}, {"r": 1e-25, "actual_norm": 1.0018742869558575e-25, "grad": 1.4072652118951543e+24, "sumsq_inf": true}, {"r": 1e-20, "actual_norm": 1.0016875704969498e-20, "grad": 4.8710933569639285e+19, "sumsq_inf": true}, {"r": 1e-15, "actual_norm": 1.0016787188778883e-15, "grad": 2621235720617984.0, "sumsq_inf": false}, {"r": 1e-10, "actual_norm": 1.0017141502217036e-10, "grad": 17314086912.0, "sumsq_inf": false}, {"r": 1e-07, "actual_norm": 1.0017675126562534e-07, "grad": 10944512.0, "sumsq_inf": false}, {"r": 1e-05, "actual_norm": 1.0018161430622494e-05, "grad": 25600.0, "sumsq_inf": false}, {"r": 0.001, "actual_norm": 0.0010017750621477645, "grad": 18048.0, "sumsq_inf": false}, {"r": 0.01, "actual_norm": 0.010016735489519526, "grad": 304.0, "sumsq_inf": false}, {"r": 0.1, "actual_norm": 0.10018010318461862, "grad": 20.625, "sumsq_inf": false}, {"r": 0.879859447479248, "actual_norm": 0.8814365195168784, "grad": 3.109375, "sumsq_inf": false}]}
{"model": "nvidia/NVIDIA-Nemotron-Nano-9B-v2", "kind": "sweep", "pos_kind": "start", "tid": 25304, "tok": " పైబడిన", "pos": 1, "sweep": [{"r": 1e-35, "actual_norm": 1.0059636193650266e-35, "grad": 6.152871777363771e+35, "sumsq_inf": true}, {"r": 1e-30, "actual_norm": 1.0059703485741473e-30, "grad": 1.441952557759611e+31, "sumsq_inf": true}, {"r": 1e-25, "actual_norm": 1.0059605444633379e-25, "grad": 1.4990680163221402e+27, "sumsq_inf": true}, {"r": 1e-20, "actual_norm": 1.0060388154101665e-20, "grad": 2.6056026004114742e+20, "sumsq_inf": true}, {"r": 1e-15, "actual_norm": 1.0059185553984904e-15, "grad": 6.136154492292301e+16, "sumsq_inf": false}, {"r": 1e-10, "actual_norm": 1.0059874385922785e-10, "grad": 9126805504.0, "sumsq_inf": false}, {"r": 1e-07, "actual_norm": 1.0059241146527054e-07, "grad": 20185088.0, "sumsq_inf": false}, {"r": 1e-05, "actual_norm": 1.0059447382374776e-05, "grad": 110080.0, "sumsq_inf": false}, {"r": 0.001, "actual_norm": 0.0010059250495430597, "grad": 1672.0, "sumsq_inf": false}, {"r": 0.01, "actual_norm": 0.010059546401116748, "grad": 197.0, "sumsq_inf": false}, {"r": 0.1, "actual_norm": 0.10059565093706883, "grad": 18.625, "sumsq_inf": false}, {"r": 0.879859447479248, "actual_norm": 0.8850590578526193, "grad": 7.28125, "sumsq_inf": false}]}
{"model": "nvidia/NVIDIA-Nemotron-Nano-9B-v2", "kind": "fix_mean", "rows": [{"pos_kind": "mid", "tid": 25304, "grad": 2.3125, "sumsq_inf": false}, {"pos_kind": "mid", "tid": 42819, "grad": 2.3125, "sumsq_inf": false}, {"pos_kind": "mid", "tid": 56286, "grad": 2.3125, "sumsq_inf": false}, {"pos_kind": "mid", "tid": 67044, "grad": 2.3125, "sumsq_inf": false}, {"pos_kind": "start", "tid": 25304, "grad": 5.875, "sumsq_inf": false}, {"pos_kind": "start", "tid": 42819, "grad": 5.875, "sumsq_inf": false}]}
{"model": "nvidia/NVIDIA-Nemotron-Nano-9B-v2", "kind": "bos", "bos_id": 1, "bos_norm": 0.94304358959198, "res": {"special=True": {"first_id": 1, "max_row": 6.25, "sumsq_inf": false}, "special=False": {"first_id": 31990, "max_row": 0.23046875, "sumsq_inf": false}}}
{"model": "nvidia/NVIDIA-Nemotron-Nano-9B-v2", "kind": "done", "secs": 68.0}
{"model": "stabilityai/stablelm-2-1_6b", "kind": "meta", "layer_kinds": "AAAAAAAAAAAAAAAAAAAAAAAA", "cfg": {"hidden_size": 2048, "layer_norm_eps": 1e-05, "tie_word_embeddings": false}, "healthy_median_norm": 1.1897544860839844, "bos": "<|endoftext|>", "adds_bos": false}
{"model": "stabilityai/stablelm-2-1_6b", "kind": "traj", "pos_kind": "mid", "tid": 4574, "tok": "\t\r\n", "l2": 3.46904346435013e-10, "pos": 3, "n_tok": 11, "dead": {"loss": 5.170899391174316, "traj": [[3.469043663439919e-10, 42.168827056884766], [3.1887338161468506, 2.8683505058288574], [6.835427761077881, 1.5689092874526978], [9.47164535522461, 1.111253261566162], [12.708366394042969, 0.7599462270736694], [14.535289764404297, 0.5224869847297668], [19.77830696105957, 0.28108108043670654], [24.243385314941406, 0.22789758443832397], [27.582983016967773, 0.20209558308124542], [29.560787200927734, 0.1799299269914627], [30.322444915771484, 0.1704557090997696], [35.29193115234375, 0.15804748237133026], [37.38874816894531, 0.14318177103996277], [43.061370849609375, 0.1253417581319809], [49.49447250366211, 0.10974884033203125], [60.56755447387695, 0.09304840117692947], [77.36862182617188, 0.0778220072388649], [99.41185760498047, 0.06497716903686523], [130.97628784179688, 0.05392344668507576], [148.4004364013672, 0.046807389706373215], [174.88589477539062, 0.04413469508290291], [185.45269775390625, 0.04159550741314888], [224.9133758544922, 0.03871847689151764], [242.46847534179688, 0.036567572504282], [241.70082092285156, 0.048970989882946014]], "row_grad": {"4574": 13.0}, "sumsq_inf": false, "max_row": 13.0}, "ctrl": {"loss": 3.799722194671631, "traj": [[0.7355769276618958, 1.5351487398147583], [5.060323715209961, 0.45480599999427795], [6.740057945251465, 0.274028480052948], [8.176981925964355, 0.21246157586574554], [12.213373184204102, 0.16930659115314484], [14.28432559967041, 0.148321270942688], [21.025930404663086, 0.10957182198762894], [22.413185119628906, 0.09070473909378052], [25.56416130065918, 0.0870237946510315], [28.8259334564209, 0.07987532019615173], [29.257368087768555, 0.0763128325343132], [33.21430206298828, 0.07520186901092529], [35.71525573730469, 0.07610000669956207], [40.64608383178711, 0.07642757892608643], [46.830257415771484, 0.06944844871759415], [58.46307373046875, 0.06949330121278763], [80.15534973144531, 0.06231577321887016], [96.86746215820312, 0.05620212107896805], [139.65780639648438, 0.04855210334062576], [183.1105194091797, 0.04364560544490814], [221.58590698242188, 0.042201071977615356], [256.1040344238281, 0.04062565788626671], [276.6299133300781, 0.03946276754140854], [293.4410095214844, 0.0302271768450737], [245.4042205810547, 0.046728961169719696]], "row_grad": {"279": 0.30078125}, "sumsq_inf": false, "max_row": 0.30078125}, "gate_norm_dead": {}, "gate_norm_ctrl": {}}
{"model": "stabilityai/stablelm-2-1_6b", "kind": "traj", "pos_kind": "mid", "tid": 6336, "tok": "\t\t\r\n", "l2": 3.394055918629611e-10, "pos": 3, "n_tok": 11, "dead": {"loss": 5.170899391174316, "traj": [[3.394055869687662e-10, 42.168827056884766], [3.1887338161468506, 2.8683505058288574], [6.835427761077881, 1.5689092874526978], [9.47164535522461, 1.111253261566162], [12.708366394042969, 0.7599462270736694], [14.535289764404297, 0.5224869847297668], [19.77830696105957, 0.28108108043670654], [24.243385314941406, 0.22789758443832397], [27.582983016967773, 0.20209558308124542], [29.560787200927734, 0.1799299269914627], [30.322444915771484, 0.1704557090997696], [35.29193115234375, 0.15804748237133026], [37.38874816894531, 0.14318177103996277], [43.061370849609375, 0.1253417581319809], [49.49447250366211, 0.10974884033203125], [60.56755447387695, 0.09304840117692947], [77.36862182617188, 0.0778220072388649], [99.41185760498047, 0.06497716903686523], [130.97628784179688, 0.05392344668507576], [148.4004364013672, 0.046807389706373215], [174.88589477539062, 0.04413469508290291], [185.45269775390625, 0.04159550741314888], [224.9133758544922, 0.03871847689151764], [242.46847534179688, 0.036567572504282], [241.70082092285156, 0.048970989882946014]], "row_grad": {"6336": 13.0}, "sumsq_inf": false, "max_row": 13.0}, "ctrl": {"loss": 3.799722194671631, "traj": [[0.7355769276618958, 1.5351487398147583], [5.060323715209961, 0.45480599999427795], [6.740057945251465, 0.274028480052948], [8.176981925964355, 0.21246157586574554], [12.213373184204102, 0.16930659115314484], [14.28432559967041, 0.148321270942688], [21.025930404663086, 0.10957182198762894], [22.413185119628906, 0.09070473909378052], [25.56416130065918, 0.0870237946510315], [28.8259334564209, 0.07987532019615173], [29.257368087768555, 0.0763128325343132], [33.21430206298828, 0.07520186901092529], [35.71525573730469, 0.07610000669956207], [40.64608383178711, 0.07642757892608643], [46.830257415771484, 0.06944844871759415], [58.46307373046875, 0.06949330121278763], [80.15534973144531, 0.06231577321887016], [96.86746215820312, 0.05620212107896805], [139.65780639648438, 0.04855210334062576], [183.1105194091797, 0.04364560544490814], [221.58590698242188, 0.042201071977615356], [256.1040344238281, 0.04062565788626671], [276.6299133300781, 0.03946276754140854], [293.4410095214844, 0.0302271768450737], [245.4042205810547, 0.046728961169719696]], "row_grad": {"279": 0.30078125}, "sumsq_inf": false, "max_row": 0.30078125}, "gate_norm_dead": {}, "gate_norm_ctrl": {}}
{"model": "stabilityai/stablelm-2-1_6b", "kind": "traj", "pos_kind": "mid", "tid": 12064, "tok": "\t\t\t\r\n", "l2": 3.397771404506764e-10, "pos": 3, "n_tok": 11, "dead": {"loss": 5.170899391174316, "traj": [[3.39777123103957e-10, 42.168827056884766], [3.1887338161468506, 2.8683505058288574], [6.835427761077881, 1.5689092874526978], [9.47164535522461, 1.111253261566162], [12.708366394042969, 0.7599462270736694], [14.535289764404297, 0.5224869847297668], [19.77830696105957, 0.28108108043670654], [24.243385314941406, 0.22789758443832397], [27.582983016967773, 0.20209558308124542], [29.560787200927734, 0.1799299269914627], [30.322444915771484, 0.1704557090997696], [35.29193115234375, 0.15804748237133026], [37.38874816894531, 0.14318177103996277], [43.061370849609375, 0.1253417581319809], [49.49447250366211, 0.10974884033203125], [60.56755447387695, 0.09304840117692947], [77.36862182617188, 0.0778220072388649], [99.41185760498047, 0.06497716903686523], [130.97628784179688, 0.05392344668507576], [148.4004364013672, 0.046807389706373215], [174.88589477539062, 0.04413469508290291], [185.45269775390625, 0.04159550741314888], [224.9133758544922, 0.03871847689151764], [242.46847534179688, 0.036567572504282], [241.70082092285156, 0.048970989882946014]], "row_grad": {"12064": 13.0}, "sumsq_inf": false, "max_row": 13.0}, "ctrl": {"loss": 3.799722194671631, "traj": [[0.7355769276618958, 1.5351487398147583], [5.060323715209961, 0.45480599999427795], [6.740057945251465, 0.274028480052948], [8.176981925964355, 0.21246157586574554], [12.213373184204102, 0.16930659115314484], [14.28432559967041, 0.148321270942688], [21.025930404663086, 0.10957182198762894], [22.413185119628906, 0.09070473909378052], [25.56416130065918, 0.0870237946510315], [28.8259334564209, 0.07987532019615173], [29.257368087768555, 0.0763128325343132], [33.21430206298828, 0.07520186901092529], [35.71525573730469, 0.07610000669956207], [40.64608383178711, 0.07642757892608643], [46.830257415771484, 0.06944844871759415], [58.46307373046875, 0.06949330121278763], [80.15534973144531, 0.06231577321887016], [96.86746215820312, 0.05620212107896805], [139.65780639648438, 0.04855210334062576], [183.1105194091797, 0.04364560544490814], [221.58590698242188, 0.042201071977615356], [256.1040344238281, 0.04062565788626671], [276.6299133300781, 0.03946276754140854], [293.4410095214844, 0.0302271768450737], [245.4042205810547, 0.046728961169719696]], "row_grad": {"279": 0.30078125}, "sumsq_inf": false, "max_row": 0.30078125}, "gate_norm_dead": {}, "gate_norm_ctrl": {}}
{"model": "stabilityai/stablelm-2-1_6b", "kind": "traj", "pos_kind": "mid", "tid": 20254, "tok": "\t\t\t\t\r\n", "l2": 3.408619350128305e-10, "pos": 3, "n_tok": 11, "dead": {"loss": 5.170899391174316, "traj": [[3.4086192202131826e-10, 42.168827056884766], [3.1887338161468506, 2.8683505058288574], [6.835427761077881, 1.5689092874526978], [9.47164535522461, 1.111253261566162], [12.708366394042969, 0.7599462270736694], [14.535289764404297, 0.5224869847297668], [19.77830696105957, 0.28108108043670654], [24.243385314941406, 0.22789758443832397], [27.582983016967773, 0.20209558308124542], [29.560787200927734, 0.1799299269914627], [30.322444915771484, 0.1704557090997696], [35.29193115234375, 0.15804748237133026], [37.38874816894531, 0.14318177103996277], [43.061370849609375, 0.1253417581319809], [49.49447250366211, 0.10974884033203125], [60.56755447387695, 0.09304840117692947], [77.36862182617188, 0.0778220072388649], [99.41185760498047, 0.06497716903686523], [130.97628784179688, 0.05392344668507576], [148.4004364013672, 0.046807389706373215], [174.88589477539062, 0.04413469508290291], [185.45269775390625, 0.04159550741314888], [224.9133758544922, 0.03871847689151764], [242.46847534179688, 0.036567572504282], [241.70082092285156, 0.048970989882946014]], "row_grad": {"20254": 13.0}, "sumsq_inf": false, "max_row": 13.0}, "ctrl": {"loss": 3.799722194671631, "traj": [[0.7355769276618958, 1.5351487398147583], [5.060323715209961, 0.45480599999427795], [6.740057945251465, 0.274028480052948], [8.176981925964355, 0.21246157586574554], [12.213373184204102, 0.16930659115314484], [14.28432559967041, 0.148321270942688], [21.025930404663086, 0.10957182198762894], [22.413185119628906, 0.09070473909378052], [25.56416130065918, 0.0870237946510315], [28.8259334564209, 0.07987532019615173], [29.257368087768555, 0.0763128325343132], [33.21430206298828, 0.07520186901092529], [35.71525573730469, 0.07610000669956207], [40.64608383178711, 0.07642757892608643], [46.830257415771484, 0.06944844871759415], [58.46307373046875, 0.06949330121278763], [80.15534973144531, 0.06231577321887016], [96.86746215820312, 0.05620212107896805], [139.65780639648438, 0.04855210334062576], [183.1105194091797, 0.04364560544490814], [221.58590698242188, 0.042201071977615356], [256.1040344238281, 0.04062565788626671], [276.6299133300781, 0.03946276754140854], [293.4410095214844, 0.0302271768450737], [245.4042205810547, 0.046728961169719696]], "row_grad": {"279": 0.30078125}, "sumsq_inf": false, "max_row": 0.30078125}, "gate_norm_dead": {}, "gate_norm_ctrl": {}}
{"model": "stabilityai/stablelm-2-1_6b", "kind": "traj", "pos_kind": "start", "tid": 4574, "tok": "\t\r\n", "l2": 3.46904346435013e-10, "pos": 0, "n_tok": 8, "dead": {"loss": 2.9943618774414062, "traj": [[3.469043663439919e-10, 281.2890930175781], [26.29554557800293, 4.148231029510498], [167.8083038330078, 2.0041370391845703], [190.1070556640625, 2.2589879035949707], [192.33326721191406, 2.247793436050415], [184.9364013671875, 1.3606423139572144], [2285.283447265625, 0.4394017159938812], [2290.924560546875, 0.4403076171875], [2294.75830078125, 0.44108375906944275], [2298.455078125, 0.4411289095878601], [2302.094970703125, 0.44202721118927], [2309.49560546875, 0.4418197274208069], [2313.2734375, 0.4425329566001892], [2316.94970703125, 0.44196194410324097], [2320.669189453125, 0.4413420557975769], [2324.398681640625, 0.44073042273521423], [2315.215576171875, 0.4075155556201935], [472.912841796875, 0.4030018746852875], [99.24372863769531, 0.3458766043186188], [161.95364379882812, 0.17129209637641907], [139.125244140625, 0.1561269760131836], [147.38356018066406, 0.1375907063484192], [210.34007263183594, 0.1136544942855835], [217.5020294189453, 0.0912068635225296], [236.07179260253906, 0.06901000440120697]], "row_grad": {"4574": 109.0}, "sumsq_inf": false, "max_row": 109.0}, "ctrl": {"loss": 3.827786922454834, "traj": [[0.7355769276618958, 5.613053798675537], [15.881850242614746, 0.857981264591217], [126.80030822753906, 0.6484500169754028], [156.26937866210938, 0.6287678480148315], [161.8641815185547, 0.6086294054985046], [162.9990234375, 0.5859701633453369], [2018.62646484375, 0.2139892429113388], [2026.068115234375, 0.2145588994026184], [2029.9178466796875, 0.21476100385189056], [2033.6429443359375, 0.21478961408138275], [2039.16455078125, 0.21522773802280426], [2046.6356201171875, 0.21518130600452423], [2050.45458984375, 0.2152835875749588], [2052.298583984375, 0.21529413759708405], [2054.1787109375, 0.2147759646177292], [2057.96435546875, 0.21397604048252106], [2055.98876953125, 0.2104460448026657], [402.29681396484375, 0.20825520157814026], [133.9127655029297, 0.11223462969064713], [225.56141662597656, 0.07820522785186768], [244.26499938964844, 0.07645982503890991], [281.0806579589844, 0.06996474415063858], [311.3584899902344, 0.06506875157356262], [295.2928466796875, 0.04742039740085602], [244.35980224609375, 0.06734238564968109]], "row_grad": {"279": 1.2890625}, "sumsq_inf": false, "max_row": 1.2890625}, "gate_norm_dead": {}, "gate_norm_ctrl": {}}
{"model": "stabilityai/stablelm-2-1_6b", "kind": "traj", "pos_kind": "start", "tid": 6336, "tok": "\t\t\r\n", "l2": 3.394055918629611e-10, "pos": 0, "n_tok": 8, "dead": {"loss": 2.9943618774414062, "traj": [[3.394055869687662e-10, 281.2890930175781], [26.29554557800293, 4.148231029510498], [167.8083038330078, 2.0041370391845703], [190.1070556640625, 2.2589879035949707], [192.33326721191406, 2.247793436050415], [184.9364013671875, 1.3606423139572144], [2285.283447265625, 0.4394017159938812], [2290.924560546875, 0.4403076171875], [2294.75830078125, 0.44108375906944275], [2298.455078125, 0.4411289095878601], [2302.094970703125, 0.44202721118927], [2309.49560546875, 0.4418197274208069], [2313.2734375, 0.4425329566001892], [2316.94970703125, 0.44196194410324097], [2320.669189453125, 0.4413420557975769], [2324.398681640625, 0.44073042273521423], [2315.215576171875, 0.4075155556201935], [472.912841796875, 0.4030018746852875], [99.24372863769531, 0.3458766043186188], [161.95364379882812, 0.17129209637641907], [139.125244140625, 0.1561269760131836], [147.38356018066406, 0.1375907063484192], [210.34007263183594, 0.1136544942855835], [217.5020294189453, 0.0912068635225296], [236.07179260253906, 0.06901000440120697]], "row_grad": {"6336": 109.0}, "sumsq_inf": false, "max_row": 109.0}, "ctrl": {"loss": 3.827786922454834, "traj": [[0.7355769276618958, 5.613053798675537], [15.881850242614746, 0.857981264591217], [126.80030822753906, 0.6484500169754028], [156.26937866210938, 0.6287678480148315], [161.8641815185547, 0.6086294054985046], [162.9990234375, 0.5859701633453369], [2018.62646484375, 0.2139892429113388], [2026.068115234375, 0.2145588994026184], [2029.9178466796875, 0.21476100385189056], [2033.6429443359375, 0.21478961408138275], [2039.16455078125, 0.21522773802280426], [2046.6356201171875, 0.21518130600452423], [2050.45458984375, 0.2152835875749588], [2052.298583984375, 0.21529413759708405], [2054.1787109375, 0.2147759646177292], [2057.96435546875, 0.21397604048252106], [2055.98876953125, 0.2104460448026657], [402.29681396484375, 0.20825520157814026], [133.9127655029297, 0.11223462969064713], [225.56141662597656, 0.07820522785186768], [244.26499938964844, 0.07645982503890991], [281.0806579589844, 0.06996474415063858], [311.3584899902344, 0.06506875157356262], [295.2928466796875, 0.04742039740085602], [244.35980224609375, 0.06734238564968109]], "row_grad": {"279": 1.2890625}, "sumsq_inf": false, "max_row": 1.2890625}, "gate_norm_dead": {}, "gate_norm_ctrl": {}}
{"model": "stabilityai/stablelm-2-1_6b", "kind": "sweep", "pos_kind": "mid", "tid": 4574, "tok": "\t\r\n", "pos": 3, "sweep": [{"r": 1e-35, "actual_norm": 9.99825662058272e-36, "grad": 13.0, "sumsq_inf": false}, {"r": 1e-30, "actual_norm": 1.0000509547674736e-30, "grad": 13.0, "sumsq_inf": false}, {"r": 1e-25, "actual_norm": 9.998704955412284e-26, "grad": 13.0, "sumsq_inf": false}, {"r": 1e-20, "actual_norm": 1.0004755041284511e-20, "grad": 13.0, "sumsq_inf": false}, {"r": 1e-15, "actual_norm": 9.999839626321914e-16, "grad": 13.0, "sumsq_inf": false}, {"r": 1e-10, "actual_norm": 9.999916110828692e-11, "grad": 13.0, "sumsq_inf": false}, {"r": 1e-07, "actual_norm": 1.0000214061662859e-07, "grad": 13.0, "sumsq_inf": false}, {"r": 1e-05, "actual_norm": 1.0001335371772826e-05, "grad": 12.9375, "sumsq_inf": false}, {"r": 0.001, "actual_norm": 0.0009998934815269019, "grad": 12.125, "sumsq_inf": false}, {"r": 0.01, "actual_norm": 0.009998845944510618, "grad": 13.875, "sumsq_inf": false}, {"r": 0.1, "actual_norm": 0.10000883103871332, "grad": 7.25, "sumsq_inf": false}, {"r": 1.1897544860839844, "actual_norm": 1.1898262521838923, "grad": 2.40625, "sumsq_inf": false}]}
{"model": "stabilityai/stablelm-2-1_6b", "kind": "sweep", "pos_kind": "start", "tid": 4574, "tok": "\t\r\n", "pos": 0, "sweep": [{"r": 1e-35, "actual_norm": 9.99825662058272e-36, "grad": 109.0, "sumsq_inf": false}, {"r": 1e-30, "actual_norm": 1.0000509547674736e-30, "grad": 109.0, "sumsq_inf": false}, {"r": 1e-25, "actual_norm": 9.998704955412284e-26, "grad": 109.0, "sumsq_inf": false}, {"r": 1e-20, "actual_norm": 1.0004755041284511e-20, "grad": 109.0, "sumsq_inf": false}, {"r": 1e-15, "actual_norm": 9.999839626321914e-16, "grad": 109.0, "sumsq_inf": false}, {"r": 1e-10, "actual_norm": 9.999916110828692e-11, "grad": 109.0, "sumsq_inf": false}, {"r": 1e-07, "actual_norm": 1.0000214061662859e-07, "grad": 109.0, "sumsq_inf": false}, {"r": 1e-05, "actual_norm": 1.0001335371772826e-05, "grad": 108.5, "sumsq_inf": false}, {"r": 0.001, "actual_norm": 0.0009998934815269019, "grad": 20.25, "sumsq_inf": false}, {"r": 0.01, "actual_norm": 0.009998845944510618, "grad": 13.875, "sumsq_inf": false}, {"r": 0.1, "actual_norm": 0.10000883103871332, "grad": 15.5, "sumsq_inf": false}, {"r": 1.1897544860839844, "actual_norm": 1.1898262521838923, "grad": 0.91796875, "sumsq_inf": false}]}
{"model": "stabilityai/stablelm-2-1_6b", "kind": "fix_mean", "rows": [{"pos_kind": "mid", "tid": 4574, "grad": 12.1875, "sumsq_inf": false}, {"pos_kind": "mid", "tid": 6336, "grad": 12.1875, "sumsq_inf": false}, {"pos_kind": "mid", "tid": 12064, "grad": 12.1875, "sumsq_inf": false}, {"pos_kind": "mid", "tid": 20254, "grad": 12.1875, "sumsq_inf": false}, {"pos_kind": "start", "tid": 4574, "grad": 6.90625, "sumsq_inf": false}, {"pos_kind": "start", "tid": 6336, "grad": 6.90625, "sumsq_inf": false}]}
{"model": "stabilityai/stablelm-2-1_6b", "kind": "bos", "bos_id": 100257, "bos_norm": 1.4338696002960205, "res": {"special=True": {"first_id": 22405, "max_row": 0.51953125, "sumsq_inf": false}, "special=False": {"first_id": 22405, "max_row": 0.51953125, "sumsq_inf": false}}}
{"model": "stabilityai/stablelm-2-1_6b", "kind": "done", "secs": 11.6}
{"model": "tiiuae/Falcon3-1B-Base", "kind": "meta", "layer_kinds": "AAAAAAAAAAAAAAAAAA", "cfg": {"hidden_size": 2048, "rms_norm_eps": 1e-06, "tie_word_embeddings": false}, "healthy_median_norm": 2.297664165496826, "bos": null, "adds_bos": false}
{"model": "tiiuae/Falcon3-1B-Base", "kind": "traj", "pos_kind": "mid", "tid": 5375, "tok": "<</**>>", "l2": 1.064082755189178e-10, "pos": 3, "n_tok": 11, "dead": {"loss": 4.4249467849731445, "traj": [[1.0640827802221864e-10, 155.60548400878906], [29.791744232177734, 0.35745468735694885], [47.38711166381836, 0.1746150553226471], [82.97637176513672, 0.07368414103984833], [102.74697875976562, 0.054353017359972], [112.41192626953125, 0.04353534057736397], [120.93968200683594, 0.038297172635793686], [126.29842376708984, 0.037773508578538895], [134.46978759765625, 0.03702952712774277], [146.40866088867188, 0.03368576616048813], [142.72755432128906, 0.03462246060371399], [145.1114959716797, 0.03348631411790848], [152.9179229736328, 0.03104638122022152], [163.64605712890625, 0.030878668650984764], [198.8732452392578, 0.025672199204564095], [237.2151641845703, 0.020056739449501038], [331.1212158203125, 0.014616603031754494], [356.7481689453125, 0.011188004165887833], [40.036895751953125, 0.2187556028366089]], "row_grad": {"5375": 70.0}, "sumsq_inf": false, "max_row": 70.0}, "ctrl": {"loss": 4.040779113769531, "traj": [[1.3216135501861572, 0.9932672381401062], [33.115596771240234, 0.11537902802228928], [56.55758285522461, 0.05477898567914963], [73.8218002319336, 0.03836437687277794], [94.2423095703125, 0.03466290608048439], [102.1328125, 0.029649198055267334], [99.23868560791016, 0.028564274311065674], [105.42462921142578, 0.027749378234148026], [110.00861358642578, 0.022886117920279503], [122.77294921875, 0.02077019028365612], [134.70924377441406, 0.019525377079844475], [140.91212463378906, 0.019174691289663315], [151.3609619140625, 0.01885867863893509], [179.7567901611328, 0.018547557294368744], [223.17372131347656, 0.01757275126874447], [299.2281494140625, 0.015381233766674995], [418.4474182128906, 0.013233705423772335], [466.8599548339844, 0.012072932906448841], [40.20927047729492, 0.2217758446931839]], "row_grad": {"2278": 0.2431640625}, "sumsq_inf": false, "max_row": 0.2431640625}, "gate_norm_dead": {}, "gate_norm_ctrl": {}}
{"model": "tiiuae/Falcon3-1B-Base", "kind": "traj", "pos_kind": "mid", "tid": 6050, "tok": "<<},>>", "l2": 3.0435588054089146e-15, "pos": 3, "n_tok": 11, "dead": {"loss": 4.4249467849731445, "traj": [[3.043558786074152e-15, 155.60548400878906], [29.791744232177734, 0.35745468735694885], [47.38711166381836, 0.1746150553226471], [82.97637176513672, 0.07368414103984833], [102.74697875976562, 0.054353017359972], [112.41192626953125, 0.04353534057736397], [120.93968200683594, 0.038297172635793686], [126.29842376708984, 0.037773508578538895], [134.46978759765625, 0.03702952712774277], [146.40866088867188, 0.03368576616048813], [142.72755432128906, 0.03462246060371399], [145.1114959716797, 0.03348631411790848], [152.9179229736328, 0.03104638122022152], [163.64605712890625, 0.030878668650984764], [198.8732452392578, 0.025672199204564095], [237.2151641845703, 0.020056739449501038], [331.1212158203125, 0.014616603031754494], [356.7481689453125, 0.011188004165887833], [40.036895751953125, 0.2187556028366089]], "row_grad": {"6050": 70.0}, "sumsq_inf": false, "max_row": 70.0}, "ctrl": {"loss": 4.040779113769531, "traj": [[1.3216135501861572, 0.9932672381401062], [33.115596771240234, 0.11537902802228928], [56.55758285522461, 0.05477898567914963], [73.8218002319336, 0.03836437687277794], [94.2423095703125, 0.03466290608048439], [102.1328125, 0.029649198055267334], [99.23868560791016, 0.028564274311065674], [105.42462921142578, 0.027749378234148026], [110.00861358642578, 0.022886117920279503], [122.77294921875, 0.02077019028365612], [134.70924377441406, 0.019525377079844475], [140.91212463378906, 0.019174691289663315], [151.3609619140625, 0.01885867863893509], [179.7567901611328, 0.018547557294368744], [223.17372131347656, 0.01757275126874447], [299.2281494140625, 0.015381233766674995], [418.4474182128906, 0.013233705423772335], [466.8599548339844, 0.012072932906448841], [40.20927047729492, 0.2217758446931839]], "row_grad": {"2278": 0.2431640625}, "sumsq_inf": false, "max_row": 0.2431640625}, "gate_norm_dead": {}, "gate_norm_ctrl": {}}
{"model": "tiiuae/Falcon3-1B-Base", "kind": "traj", "pos_kind": "mid", "tid": 7142, "tok": "<<```>>", "l2": 3.0256715313652286e-15, "pos": 3, "n_tok": 11, "dead": {"loss": 4.4249467849731445, "traj": [[3.0256715678105093e-15, 155.60548400878906], [29.791744232177734, 0.35745468735694885], [47.38711166381836, 0.1746150553226471], [82.97637176513672, 0.07368414103984833], [102.74697875976562, 0.054353017359972], [112.41192626953125, 0.04353534057736397], [120.93968200683594, 0.038297172635793686], [126.29842376708984, 0.037773508578538895], [134.46978759765625, 0.03702952712774277], [146.40866088867188, 0.03368576616048813], [142.72755432128906, 0.03462246060371399], [145.1114959716797, 0.03348631411790848], [152.9179229736328, 0.03104638122022152], [163.64605712890625, 0.030878668650984764], [198.8732452392578, 0.025672199204564095], [237.2151641845703, 0.020056739449501038], [331.1212158203125, 0.014616603031754494], [356.7481689453125, 0.011188004165887833], [40.036895751953125, 0.2187556028366089]], "row_grad": {"7142": 70.0}, "sumsq_inf": false, "max_row": 70.0}, "ctrl": {"loss": 4.040779113769531, "traj": [[1.3216135501861572, 0.9932672381401062], [33.115596771240234, 0.11537902802228928], [56.55758285522461, 0.05477898567914963], [73.8218002319336, 0.03836437687277794], [94.2423095703125, 0.03466290608048439], [102.1328125, 0.029649198055267334], [99.23868560791016, 0.028564274311065674], [105.42462921142578, 0.027749378234148026], [110.00861358642578, 0.022886117920279503], [122.77294921875, 0.02077019028365612], [134.70924377441406, 0.019525377079844475], [140.91212463378906, 0.019174691289663315], [151.3609619140625, 0.01885867863893509], [179.7567901611328, 0.018547557294368744], [223.17372131347656, 0.01757275126874447], [299.2281494140625, 0.015381233766674995], [418.4474182128906, 0.013233705423772335], [466.8599548339844, 0.012072932906448841], [40.20927047729492, 0.2217758446931839]], "row_grad": {"2278": 0.2431640625}, "sumsq_inf": false, "max_row": 0.2431640625}, "gate_norm_dead": {}, "gate_norm_ctrl": {}}
{"model": "tiiuae/Falcon3-1B-Base", "kind": "traj", "pos_kind": "mid", "tid": 7457, "tok": "<<};>>", "l2": 3.0543230500380532e-15, "pos": 3, "n_tok": 11, "dead": {"loss": 4.4249467849731445, "traj": [[3.0543228807678596e-15, 155.60548400878906], [29.791744232177734, 0.35745468735694885], [47.38711166381836, 0.1746150553226471], [82.97637176513672, 0.07368414103984833], [102.74697875976562, 0.054353017359972], [112.41192626953125, 0.04353534057736397], [120.93968200683594, 0.038297172635793686], [126.29842376708984, 0.037773508578538895], [134.46978759765625, 0.03702952712774277], [146.40866088867188, 0.03368576616048813], [142.72755432128906, 0.03462246060371399], [145.1114959716797, 0.03348631411790848], [152.9179229736328, 0.03104638122022152], [163.64605712890625, 0.030878668650984764], [198.8732452392578, 0.025672199204564095], [237.2151641845703, 0.020056739449501038], [331.1212158203125, 0.014616603031754494], [356.7481689453125, 0.011188004165887833], [40.036895751953125, 0.2187556028366089]], "row_grad": {"7457": 70.0}, "sumsq_inf": false, "max_row": 70.0}, "ctrl": {"loss": 4.040779113769531, "traj": [[1.3216135501861572, 0.9932672381401062], [33.115596771240234, 0.11537902802228928], [56.55758285522461, 0.05477898567914963], [73.8218002319336, 0.03836437687277794], [94.2423095703125, 0.03466290608048439], [102.1328125, 0.029649198055267334], [99.23868560791016, 0.028564274311065674], [105.42462921142578, 0.027749378234148026], [110.00861358642578, 0.022886117920279503], [122.77294921875, 0.02077019028365612], [134.70924377441406, 0.019525377079844475], [140.91212463378906, 0.019174691289663315], [151.3609619140625, 0.01885867863893509], [179.7567901611328, 0.018547557294368744], [223.17372131347656, 0.01757275126874447], [299.2281494140625, 0.015381233766674995], [418.4474182128906, 0.013233705423772335], [466.8599548339844, 0.012072932906448841], [40.20927047729492, 0.2217758446931839]], "row_grad": {"2278": 0.2431640625}, "sumsq_inf": false, "max_row": 0.2431640625}, "gate_norm_dead": {}, "gate_norm_ctrl": {}}
{"model": "tiiuae/Falcon3-1B-Base", "kind": "traj", "pos_kind": "start", "tid": 5375, "tok": "<</**>>", "l2": 1.064082755189178e-10, "pos": 0, "n_tok": 8, "dead": {"loss": 3.8484115600585938, "traj": [[1.0640827802221864e-10, 298068606976.0], [5.353622878345732e-09, 4992765440.0], [3.898474915331462e-06, 6998408.5], [0.6428627371788025, 18.77412986755371], [245.08387756347656, 0.038278061896562576], [691.2860717773438, 0.028182711452245712], [760.2462768554688, 0.02561032399535179], [796.5430908203125, 0.024263223633170128], [802.148193359375, 0.02386493608355522], [822.0828857421875, 0.023200925439596176], [834.3024291992188, 0.02263820357620716], [843.127685546875, 0.022186195477843285], [846.072265625, 0.0217816773802042], [845.2702026367188, 0.02148287743330002], [854.0614624023438, 0.020611032843589783], [875.9476928710938, 0.019501829519867897], [900.2199096679688, 0.019216390326619148], [976.1810302734375, 0.016462232917547226], [39.92451095581055, 0.36270788311958313]], "row_grad": {"5375": 65229815808.0}, "sumsq_inf": false, "max_row": 65229815808.0}, "ctrl": {"loss": 3.4018330574035645, "traj": [[1.3216135501861572, 5.8461012840271], [74.75566101074219, 0.13275767862796783], [2462.7666015625, 0.052136506885290146], [2462.99755859375, 0.05215493217110634], [2908.764892578125, 0.05301743373274803], [3047.940673828125, 0.05337534099817276], [3069.989501953125, 0.053711649030447006], [3115.65625, 0.053916528820991516], [3159.30517578125, 0.054336316883563995], [3181.28271484375, 0.054507941007614136], [3203.92578125, 0.05463240668177605], [3203.764892578125, 0.05473802238702774], [3203.480712890625, 0.054864346981048584], [3202.97705078125, 0.054985303431749344], [3203.468017578125, 0.05526343360543251], [3204.99951171875, 0.05505673587322235], [3195.1103515625, 0.05497035011649132], [977.5283813476562, 0.04760172218084335], [40.72297286987305, 0.3140695095062256]], "row_grad": {"2278": 1.2109375}, "sumsq_inf": false, "max_row": 1.2109375}, "gate_norm_dead": {}, "gate_norm_ctrl": {}}
{"model": "tiiuae/Falcon3-1B-Base", "kind": "traj", "pos_kind": "start", "tid": 6050, "tok": "<<},>>", "l2": 3.0435588054089146e-15, "pos": 0, "n_tok": 8, "dead": {"loss": 3.912296772003174, "traj": [[3.043558786074152e-15, 1.0911057325326336e+16], [1.563212043533338e-13, 217636445093888.0], [1.139378938419533e-10, 309135638528.0], [1.2661337223107694e-07, 238538736.0], [0.0033120422158390284, 5543.50732421875], [119.7032470703125, 0.191622793674469], [156.36160278320312, 0.13391979038715363], [197.5079345703125, 0.11534126847982407], [178.18016052246094, 0.12407783418893814], [178.57835388183594, 0.12553520500659943], [179.35299682617188, 0.12075119465589523], [183.57208251953125, 0.12130896747112274], [190.4095916748047, 0.1177748590707779], [205.39744567871094, 0.09999530762434006], [211.1727752685547, 0.07414240390062332], [241.22178649902344, 0.05837823078036308], [302.2829284667969, 0.040105000138282776], [396.18255615234375, 0.027791189029812813], [40.32477569580078, 0.32839053869247437]], "row_grad": {"6050": 3149001301950464.0}, "sumsq_inf": false, "max_row": 3149001301950464.0}, "ctrl": {"loss": 3.4018330574035645, "traj": [[1.3216135501861572, 5.8461012840271], [74.75566101074219, 0.13275767862796783], [2462.7666015625, 0.052136506885290146], [2462.99755859375, 0.05215493217110634], [2908.764892578125, 0.05301743373274803], [3047.940673828125, 0.05337534099817276], [3069.989501953125, 0.053711649030447006], [3115.65625, 0.053916528820991516], [3159.30517578125, 0.054336316883563995], [3181.28271484375, 0.054507941007614136], [3203.92578125, 0.05463240668177605], [3203.764892578125, 0.05473802238702774], [3203.480712890625, 0.054864346981048584], [3202.97705078125, 0.054985303431749344], [3203.468017578125, 0.05526343360543251], [3204.99951171875, 0.05505673587322235], [3195.1103515625, 0.05497035011649132], [977.5283813476562, 0.04760172218084335], [40.72297286987305, 0.3140695095062256]], "row_grad": {"2278": 1.2109375}, "sumsq_inf": false, "max_row": 1.2109375}, "gate_norm_dead": {}, "gate_norm_ctrl": {}}
{"model": "tiiuae/Falcon3-1B-Base", "kind": "sweep", "pos_kind": "mid", "tid": 5375, "tok": "<</**>>", "pos": 3, "sweep": [{"r": 1e-35, "actual_norm": 1.0001900837853054e-35, "grad": 70.0, "sumsq_inf": false}, {"r": 1e-30, "actual_norm": 1.000018538471071e-30, "grad": 70.0, "sumsq_inf": false}, {"r": 1e-25, "actual_norm": 9.999628503251418e-26, "grad": 70.0, "sumsq_inf": false}, {"r": 1e-20, "actual_norm": 1.0000373524498154e-20, "grad": 70.0, "sumsq_inf": false}, {"r": 1e-15, "actual_norm": 1.000032885665721e-15, "grad": 70.0, "sumsq_inf": false}, {"r": 1e-10, "actual_norm": 9.998990708909297e-11, "grad": 70.0, "sumsq_inf": false}, {"r": 1e-07, "actual_norm": 9.997997870850212e-08, "grad": 73.5, "sumsq_inf": false}, {"r": 1e-05, "actual_norm": 1.0000548014634208e-05, "grad": 72.0, "sumsq_inf": false}, {"r": 0.001, "actual_norm": 0.001000121994793839, "grad": 69.0, "sumsq_inf": false}, {"r": 0.01, "actual_norm": 0.010000061675706978, "grad": 65.5, "sumsq_inf": false}, {"r": 0.1, "actual_norm": 0.09999834334959087, "grad": 25.625, "sumsq_inf": false}, {"r": 2.297664165496826, "actual_norm": 2.2974028500575905, "grad": 0.69921875, "sumsq_inf": false}]}
{"model": "tiiuae/Falcon3-1B-Base", "kind": "sweep", "pos_kind": "start", "tid": 5375, "tok": "<</**>>", "pos": 0, "sweep": [{"r": 1e-35, "actual_norm": 1.0001900837853054e-35, "grad": 6.0230643559004e+35, "sumsq_inf": true}, {"r": 1e-30, "actual_norm": 1.000018538471071e-30, "grad": 6.377867082398279e+30, "sumsq_inf": true}, {"r": 1e-25, "actual_norm": 9.999628503251418e-26, "grad": 1.366086176164531e+26, "sumsq_inf": true}, {"r": 1e-20, "actual_norm": 1.0000373524498154e-20, "grad": 8.900554015564859e+20, "sumsq_inf": true}, {"r": 1e-15, "actual_norm": 1.000032885665721e-15, "grad": 1.0414574138294272e+16, "sumsq_inf": false}, {"r": 1e-10, "actual_norm": 9.998990708909297e-11, "grad": 67645734912.0, "sumsq_inf": false}, {"r": 1e-07, "actual_norm": 9.997997870850212e-08, "grad": 40370176.0, "sumsq_inf": false}, {"r": 1e-05, "actual_norm": 1.0000548014634208e-05, "grad": 98816.0, "sumsq_inf": false}, {"r": 0.001, "actual_norm": 0.001000121994793839, "grad": 1768.0, "sumsq_inf": false}, {"r": 0.01, "actual_norm": 0.010000061675706978, "grad": 308.0, "sumsq_inf": false}, {"r": 0.1, "actual_norm": 0.09999834334959087, "grad": 33.75, "sumsq_inf": false}, {"r": 2.297664165496826, "actual_norm": 2.2974028500575905, "grad": 0.8125, "sumsq_inf": false}]}
{"model": "tiiuae/Falcon3-1B-Base", "kind": "fix_mean", "rows": [{"pos_kind": "mid", "tid": 5375, "grad": 11.1875, "sumsq_inf": false}, {"pos_kind": "mid", "tid": 6050, "grad": 11.1875, "sumsq_inf": false}, {"pos_kind": "mid", "tid": 7142, "grad": 11.1875, "sumsq_inf": false}, {"pos_kind": "mid", "tid": 7457, "grad": 11.1875, "sumsq_inf": false}, {"pos_kind": "start", "tid": 5375, "grad": 21.625, "sumsq_inf": false}, {"pos_kind": "start", "tid": 6050, "grad": 21.625, "sumsq_inf": false}]}
{"model": "tiiuae/Falcon3-1B-Base", "kind": "done", "secs": 11.4}
{"model": "tiiuae/Falcon3-7B-Base", "kind": "meta", "layer_kinds": "AAAAAAAAAAAAAAAAAAAAAAAAAAAA", "cfg": {"hidden_size": 3072, "rms_norm_eps": 1e-06, "tie_word_embeddings": false}, "healthy_median_norm": 2.5460591316223145, "bos": null, "adds_bos": false}
{"model": "tiiuae/Falcon3-7B-Base", "kind": "traj", "pos_kind": "mid", "tid": 6050, "tok": "<<},>>", "l2": 2.581910854210762e-21, "pos": 3, "n_tok": 11, "dead": {"loss": 5.518637180328369, "traj": [[2.5460570786768175e-21, 624.5880126953125], [36.10987091064453, 0.4204901158809662], [65.89031982421875, 0.21073026955127716], [96.26709747314453, 0.1104193776845932], [128.4110107421875, 0.0786389634013176], [139.28533935546875, 0.07216279208660126], [146.0486297607422, 0.06636001914739609], [144.26783752441406, 0.06190770864486694], [150.93997192382812, 0.05511721596121788], [176.427490234375, 0.04532637447118759], [169.2765655517578, 0.04093931242823601], [184.3147430419922, 0.03921367600560188], [183.76025390625, 0.03806116059422493], [176.55369567871094, 0.041761692613363266], [175.44580078125, 0.042661722749471664], [179.0701446533203, 0.040973369032144547], [180.4919891357422, 0.037876762449741364], [186.30255126953125, 0.038033291697502136], [186.23658752441406, 0.0356595516204834], [212.83360290527344, 0.03339977562427521], [246.66000366210938, 0.03068271279335022], [297.8017272949219, 0.02680705487728119], [376.4901123046875, 0.022356931120157242], [466.85992431640625, 0.019249804317951202], [513.3046875, 0.016025880351662636], [638.0147705078125, 0.014232594519853592], [685.6228637695312, 0.013161544688045979], [731.5994873046875, 0.01153886504471302], [70.825927734375, 0.10126996040344238]], "row_grad": {"6050": 262.0}, "sumsq_inf": false, "max_row": 262.0}, "ctrl": {"loss": 4.222586631774902, "traj": [[1.2798542976379395, 2.9515762329101562], [43.87438201904297, 0.1877966821193695], [84.48995971679688, 0.07643062621355057], [113.58590698242188, 0.04618376865983009], [159.30186462402344, 0.02980899251997471], [160.21022033691406, 0.027035612612962723], [159.07582092285156, 0.027784127742052078], [165.91049194335938, 0.028035346418619156], [159.9462432861328, 0.026214784011244774], [186.99586486816406, 0.023303519934415817], [173.1045379638672, 0.022098049521446228], [188.49014282226562, 0.021228689700365067], [198.54905700683594, 0.018994448706507683], [200.9499969482422, 0.019545776769518852], [198.60809326171875, 0.018895091488957405], [202.0596160888672, 0.01857161335647106], [206.94190979003906, 0.01784796267747879], [225.33407592773438, 0.016932589933276176], [226.84703063964844, 0.01629692129790783], [265.1048583984375, 0.015404334291815758], [298.7990417480469, 0.013980249874293804], [340.82354736328125, 0.012395301833748817], [444.5928039550781, 0.011200275272130966], [596.7621459960938, 0.010286363773047924], [741.0584106445312, 0.009783456102013588], [850.22119140625, 0.00948713906109333], [899.5235595703125, 0.009770878590643406], [975.8640747070312, 0.009915852919220924], [50.46271514892578, 0.10399354249238968]], "row_grad": {"2278": 0.92578125}, "sumsq_inf": false, "max_row": 0.92578125}, "gate_norm_dead": {}, "gate_norm_ctrl": {}}
{"model": "tiiuae/Falcon3-7B-Base", "kind": "traj", "pos_kind": "mid", "tid": 7457, "tok": "<<};>>", "l2": 2.6228085226601784e-21, "pos": 3, "n_tok": 11, "dead": {"loss": 5.531136989593506, "traj": [[2.5837541791171095e-21, 624.5880126953125], [36.10987091064453, 0.4204901158809662], [65.89031982421875, 0.21073026955127716], [96.26709747314453, 0.1104193776845932], [128.4110107421875, 0.0786389634013176], [139.28533935546875, 0.07216279208660126], [146.0486297607422, 0.06636001914739609], [144.26783752441406, 0.06190770864486694], [150.93997192382812, 0.05511721596121788], [176.427490234375, 0.04532637447118759], [169.2765655517578, 0.04093931242823601], [184.3147430419922, 0.03921367600560188], [183.76025390625, 0.03806116059422493], [176.55369567871094, 0.041761692613363266], [175.44580078125, 0.042661722749471664], [179.0701446533203, 0.040973369032144547], [180.4919891357422, 0.037876762449741364], [186.30255126953125, 0.038033291697502136], [186.23658752441406, 0.0356595516204834], [212.83360290527344, 0.03339977562427521], [246.66000366210938, 0.03068271279335022], [297.8017272949219, 0.02680705487728119], [376.4901123046875, 0.022356931120157242], [466.85992431640625, 0.019249804317951202], [513.3046875, 0.016025880351662636], [638.0147705078125, 0.014232594519853592], [685.6228637695312, 0.013161544688045979], [731.5994873046875, 0.01153886504471302], [70.825927734375, 0.10126996040344238]], "row_grad": {"7457": 262.0}, "sumsq_inf": false, "max_row": 262.0}, "ctrl": {"loss": 4.222586631774902, "traj": [[1.2798542976379395, 2.9515762329101562], [43.87438201904297, 0.1877966821193695], [84.48995971679688, 0.07643062621355057], [113.58590698242188, 0.04618376865983009], [159.30186462402344, 0.02980899251997471], [160.21022033691406, 0.027035612612962723], [159.07582092285156, 0.027784127742052078], [165.91049194335938, 0.028035346418619156], [159.9462432861328, 0.026214784011244774], [186.99586486816406, 0.023303519934415817], [173.1045379638672, 0.022098049521446228], [188.49014282226562, 0.021228689700365067], [198.54905700683594, 0.018994448706507683], [200.9499969482422, 0.019545776769518852], [198.60809326171875, 0.018895091488957405], [202.0596160888672, 0.01857161335647106], [206.94190979003906, 0.01784796267747879], [225.33407592773438, 0.016932589933276176], [226.84703063964844, 0.01629692129790783], [265.1048583984375, 0.015404334291815758], [298.7990417480469, 0.013980249874293804], [340.82354736328125, 0.012395301833748817], [444.5928039550781, 0.011200275272130966], [596.7621459960938, 0.010286363773047924], [741.0584106445312, 0.009783456102013588], [850.22119140625, 0.00948713906109333], [899.5235595703125, 0.009770878590643406], [975.8640747070312, 0.009915852919220924], [50.46271514892578, 0.10399354249238968]], "row_grad": {"2278": 0.92578125}, "sumsq_inf": false, "max_row": 0.92578125}, "gate_norm_dead": {}, "gate_norm_ctrl": {}}
{"model": "tiiuae/Falcon3-7B-Base", "kind": "traj", "pos_kind": "mid", "tid": 9883, "tok": "<<})>>", "l2": 2.6109357226198e-21, "pos": 3, "n_tok": 11, "dead": {"loss": 5.518637180328369, "traj": [[2.5734289617444017e-21, 624.5880126953125], [36.10987091064453, 0.4204901158809662], [65.89031982421875, 0.21073026955127716], [96.26709747314453, 0.1104193776845932], [128.4110107421875, 0.0786389634013176], [139.28533935546875, 0.07216279208660126], [146.0486297607422, 0.06636001914739609], [144.26783752441406, 0.06190770864486694], [150.93997192382812, 0.05511721596121788], [176.427490234375, 0.04532637447118759], [169.2765655517578, 0.04093931242823601], [184.3147430419922, 0.03921367600560188], [183.76025390625, 0.03806116059422493], [176.55369567871094, 0.041761692613363266], [175.44580078125, 0.042661722749471664], [179.0701446533203, 0.040973369032144547], [180.4919891357422, 0.037876762449741364], [186.30255126953125, 0.038033291697502136], [186.23658752441406, 0.0356595516204834], [212.83360290527344, 0.03339977562427521], [246.66000366210938, 0.03068271279335022], [297.8017272949219, 0.02680705487728119], [376.4901123046875, 0.022356931120157242], [466.85992431640625, 0.019249804317951202], [513.3046875, 0.016025880351662636], [638.0147705078125, 0.014232594519853592], [685.6228637695312, 0.013161544688045979], [731.5994873046875, 0.01153886504471302], [70.825927734375, 0.10126996040344238]], "row_grad": {"9883": 262.0}, "sumsq_inf": false, "max_row": 262.0}, "ctrl": {"loss": 4.222586631774902, "traj": [[1.2798542976379395, 2.9515762329101562], [43.87438201904297, 0.1877966821193695], [84.48995971679688, 0.07643062621355057], [113.58590698242188, 0.04618376865983009], [159.30186462402344, 0.02980899251997471], [160.21022033691406, 0.027035612612962723], [159.07582092285156, 0.027784127742052078], [165.91049194335938, 0.028035346418619156], [159.9462432861328, 0.026214784011244774], [186.99586486816406, 0.023303519934415817], [173.1045379638672, 0.022098049521446228], [188.49014282226562, 0.021228689700365067], [198.54905700683594, 0.018994448706507683], [200.9499969482422, 0.019545776769518852], [198.60809326171875, 0.018895091488957405], [202.0596160888672, 0.01857161335647106], [206.94190979003906, 0.01784796267747879], [225.33407592773438, 0.016932589933276176], [226.84703063964844, 0.01629692129790783], [265.1048583984375, 0.015404334291815758], [298.7990417480469, 0.013980249874293804], [340.82354736328125, 0.012395301833748817], [444.5928039550781, 0.011200275272130966], [596.7621459960938, 0.010286363773047924], [741.0584106445312, 0.009783456102013588], [850.22119140625, 0.00948713906109333], [899.5235595703125, 0.009770878590643406], [975.8640747070312, 0.009915852919220924], [50.46271514892578, 0.10399354249238968]], "row_grad": {"2278": 0.92578125}, "sumsq_inf": false, "max_row": 0.92578125}, "gate_norm_dead": {}, "gate_norm_ctrl": {}}
{"model": "tiiuae/Falcon3-7B-Base", "kind": "traj", "pos_kind": "mid", "tid": 10433, "tok": "<</*>>", "l2": 2.5068696674585312e-21, "pos": 3, "n_tok": 11, "dead": {"loss": 5.518637180328369, "traj": [[2.469220360434059e-21, 624.5880126953125], [36.10987091064453, 0.4204901158809662], [65.89031982421875, 0.21073026955127716], [96.26709747314453, 0.1104193776845932], [128.4110107421875, 0.0786389634013176], [139.28533935546875, 0.07216279208660126], [146.0486297607422, 0.06636001914739609], [144.26783752441406, 0.06190770864486694], [150.93997192382812, 0.05511721596121788], [176.427490234375, 0.04532637447118759], [169.2765655517578, 0.04093931242823601], [184.3147430419922, 0.03921367600560188], [183.76025390625, 0.03806116059422493], [176.55369567871094, 0.041761692613363266], [175.44580078125, 0.042661722749471664], [179.0701446533203, 0.040973369032144547], [180.4919891357422, 0.037876762449741364], [186.30255126953125, 0.038033291697502136], [186.23658752441406, 0.0356595516204834], [212.83360290527344, 0.03339977562427521], [246.66000366210938, 0.03068271279335022], [297.8017272949219, 0.02680705487728119], [376.4901123046875, 0.022356931120157242], [466.85992431640625, 0.019249804317951202], [513.3046875, 0.016025880351662636], [638.0147705078125, 0.014232594519853592], [685.6228637695312, 0.013161544688045979], [731.5994873046875, 0.01153886504471302], [70.825927734375, 0.10126996040344238]], "row_grad": {"10433": 262.0}, "sumsq_inf": false, "max_row": 262.0}, "ctrl": {"loss": 4.222586631774902, "traj": [[1.2798542976379395, 2.9515762329101562], [43.87438201904297, 0.1877966821193695], [84.48995971679688, 0.07643062621355057], [113.58590698242188, 0.04618376865983009], [159.30186462402344, 0.02980899251997471], [160.21022033691406, 0.027035612612962723], [159.07582092285156, 0.027784127742052078], [165.91049194335938, 0.028035346418619156], [159.9462432861328, 0.026214784011244774], [186.99586486816406, 0.023303519934415817], [173.1045379638672, 0.022098049521446228], [188.49014282226562, 0.021228689700365067], [198.54905700683594, 0.018994448706507683], [200.9499969482422, 0.019545776769518852], [198.60809326171875, 0.018895091488957405], [202.0596160888672, 0.01857161335647106], [206.94190979003906, 0.01784796267747879], [225.33407592773438, 0.016932589933276176], [226.84703063964844, 0.01629692129790783], [265.1048583984375, 0.015404334291815758], [298.7990417480469, 0.013980249874293804], [340.82354736328125, 0.012395301833748817], [444.5928039550781, 0.011200275272130966], [596.7621459960938, 0.010286363773047924], [741.0584106445312, 0.009783456102013588], [850.22119140625, 0.00948713906109333], [899.5235595703125, 0.009770878590643406], [975.8640747070312, 0.009915852919220924], [50.46271514892578, 0.10399354249238968]], "row_grad": {"2278": 0.92578125}, "sumsq_inf": false, "max_row": 0.92578125}, "gate_norm_dead": {}, "gate_norm_ctrl": {}}
{"model": "tiiuae/Falcon3-7B-Base", "kind": "traj", "pos_kind": "start", "tid": 6050, "tok": "<<},>>", "l2": 2.581910854210762e-21, "pos": 0, "n_tok": 8, "dead": {"loss": 4.038026809692383, "traj": [[2.5460570786768175e-21, Infinity], [1.1815171281190125e-19, Infinity], [9.856394996839729e-17, 5.05913440565461e+17], [1.1350551168453141e-13, 294093993279488.0], [1.633965046599073e-10, 175095644160.0], [2.8852352329522546e-07, 115754552.0], [0.02220863103866577, 1194.9083251953125], [200.76951599121094, 0.29796120524406433], [255.35140991210938, 0.22248859703540802], [234.36990356445312, 0.24336405098438263], [194.638916015625, 0.2574493885040283], [188.145263671875, 0.25956666469573975], [161.71163940429688, 0.2699612081050873], [144.15504455566406, 0.2625153362751007], [144.77853393554688, 0.21275974810123444], [174.15440368652344, 0.18357889354228973], [180.93186950683594, 0.17311905324459076], [187.13726806640625, 0.1738748401403427], [187.594482421875, 0.14620621502399445], [228.19271850585938, 0.13067282736301422], [257.2747802734375, 0.10006987303495407], [299.1311950683594, 0.08484402298927307], [317.28948974609375, 0.08498553931713104], [367.3594665527344, 0.053804654628038406], [420.114013671875, 0.04223943501710892], [485.22393798828125, 0.033339887857437134], [617.7608032226562, 0.023930948227643967], [756.0941772460938, 0.017678940668702126], [94.99880981445312, 0.160098135471344]], "row_grad": {"6050": 1.0846685515341216e+22}, "sumsq_inf": true, "max_row": 1.0846685515341216e+22}, "ctrl": {"loss": 4.337173938751221, "traj": [[1.2798542976379395, 7.556198596954346], [122.75344848632812, 0.0700298398733139], [3670.83203125, 0.03630375117063522], [3695.2724609375, 0.03617561236023903], [4675.23046875, 0.037081506103277206], [4756.57373046875, 0.037323564291000366], [4779.1728515625, 0.03758213669061661], [4803.6650390625, 0.03780313953757286], [4864.3076171875, 0.038151636719703674], [4888.3642578125, 0.038509953767061234], [4900.82080078125, 0.03875571861863136], [4924.1494140625, 0.03900546208024025], [4923.6298828125, 0.039262283593416214], [4923.0126953125, 0.03955709934234619], [4922.70556640625, 0.03986901417374611], [4921.9345703125, 0.04018552228808403], [4921.47802734375, 0.04047480970621109], [4920.98583984375, 0.04077303782105446], [4920.86376953125, 0.04099074751138687], [4920.3134765625, 0.041217513382434845], [4918.94970703125, 0.04146391525864601], [4917.40478515625, 0.04137301445007324], [4913.61279296875, 0.041446931660175323], [4908.609375, 0.04176183417439461], [4903.46435546875, 0.041655633598566055], [4861.77001953125, 0.04101942852139473], [4794.47412109375, 0.038688093423843384], [1859.0213623046875, 0.03521592915058136], [59.34827423095703, 0.14931438863277435]], "row_grad": {"2278": 2.984375}, "sumsq_inf": false, "max_row": 2.984375}, "gate_norm_dead": {}, "gate_norm_ctrl": {}}
{"model": "tiiuae/Falcon3-7B-Base", "kind": "traj", "pos_kind": "start", "tid": 7457, "tok": "<<};>>", "l2": 2.6228085226601784e-21, "pos": 0, "n_tok": 8, "dead": {"loss": 4.345041751861572, "traj": [[2.5837541791171095e-21, Infinity], [1.3083498946645046e-19, Infinity], [9.5208720115425e-17, 1.0212086015338742e+18], [1.072216385231313e-13, 705426500878336.0], [1.6378388922877463e-10, 431569960960.0], [2.9687211622331233e-07, 250991408.0], [0.02691766992211342, 2039.5389404296875], [202.3706512451172, 0.45289671421051025], [252.08151245117188, 0.3422679901123047], [229.39381408691406, 0.3827057480812073], [200.55868530273438, 0.40281498432159424], [196.15992736816406, 0.4348282814025879], [175.2333221435547, 0.44995957612991333], [158.38336181640625, 0.5010202527046204], [158.75537109375, 0.5111080408096313], [176.4583740234375, 0.4781087040901184], [176.73196411132812, 0.40970364212989807], [188.17466735839844, 0.22650960087776184], [214.75035095214844, 0.10913632065057755], [303.3870544433594, 0.08943037688732147], [377.8236083984375, 0.07524338364601135], [419.5616149902344, 0.06653523445129395], [424.2861022949219, 0.064787857234478], [446.7933349609375, 0.04557008296251297], [508.7108459472656, 0.03642112389206886], [567.8477172851562, 0.03139744699001312], [701.7853393554688, 0.025092894211411476], [805.2214965820312, 0.0199959147721529], [92.72063446044922, 0.19684208929538727]], "row_grad": {"7457": 1.5126330140441832e+22}, "sumsq_inf": true, "max_row": 1.5126330140441832e+22}, "ctrl": {"loss": 4.337173938751221, "traj": [[1.2798542976379395, 7.556198596954346], [122.75344848632812, 0.0700298398733139], [3670.83203125, 0.03630375117063522], [3695.2724609375, 0.03617561236023903], [4675.23046875, 0.037081506103277206], [4756.57373046875, 0.037323564291000366], [4779.1728515625, 0.03758213669061661], [4803.6650390625, 0.03780313953757286], [4864.3076171875, 0.038151636719703674], [4888.3642578125, 0.038509953767061234], [4900.82080078125, 0.03875571861863136], [4924.1494140625, 0.03900546208024025], [4923.6298828125, 0.039262283593416214], [4923.0126953125, 0.03955709934234619], [4922.70556640625, 0.03986901417374611], [4921.9345703125, 0.04018552228808403], [4921.47802734375, 0.04047480970621109], [4920.98583984375, 0.04077303782105446], [4920.86376953125, 0.04099074751138687], [4920.3134765625, 0.041217513382434845], [4918.94970703125, 0.04146391525864601], [4917.40478515625, 0.04137301445007324], [4913.61279296875, 0.041446931660175323], [4908.609375, 0.04176183417439461], [4903.46435546875, 0.041655633598566055], [4861.77001953125, 0.04101942852139473], [4794.47412109375, 0.038688093423843384], [1859.0213623046875, 0.03521592915058136], [59.34827423095703, 0.14931438863277435]], "row_grad": {"2278": 2.984375}, "sumsq_inf": false, "max_row": 2.984375}, "gate_norm_dead": {}, "gate_norm_ctrl": {}}
{"model": "tiiuae/Falcon3-7B-Base", "kind": "sweep", "pos_kind": "mid", "tid": 6050, "tok": "<<},>>", "pos": 3, "sweep": [{"r": 1e-35, "actual_norm": 1.0142105917545625e-35, "grad": 262.0, "sumsq_inf": false}, {"r": 1e-30, "actual_norm": 1.014240900102876e-30, "grad": 262.0, "sumsq_inf": false}, {"r": 1e-25, "actual_norm": 1.0140407900373335e-25, "grad": 262.0, "sumsq_inf": false}, {"r": 1e-20, "actual_norm": 1.013980401477932e-20, "grad": 262.0, "sumsq_inf": false}, {"r": 1e-15, "actual_norm": 1.0142850903279942e-15, "grad": 262.0, "sumsq_inf": false}, {"r": 1e-10, "actual_norm": 1.0138547151185929e-10, "grad": 262.0, "sumsq_inf": false}, {"r": 1e-07, "actual_norm": 1.014158144343053e-07, "grad": 266.0, "sumsq_inf": false}, {"r": 1e-05, "actual_norm": 1.0142854036224048e-05, "grad": 246.0, "sumsq_inf": false}, {"r": 0.001, "actual_norm": 0.0010141282279210843, "grad": 266.0, "sumsq_inf": false}, {"r": 0.01, "actual_norm": 0.010140269561137253, "grad": 342.0, "sumsq_inf": false}, {"r": 0.1, "actual_norm": 0.1014211295078359, "grad": 47.0, "sumsq_inf": false}, {"r": 2.5460591316223145, "actual_norm": 2.5820774167178624, "grad": 0.90625, "sumsq_inf": false}]}
{"model": "tiiuae/Falcon3-7B-Base", "kind": "sweep", "pos_kind": "start", "tid": 6050, "tok": "<<},>>", "pos": 0, "sweep": [{"r": 1e-35, "actual_norm": 1.0142105917545625e-35, "grad": 1.686458019652112e+37, "sumsq_inf": true}, {"r": 1e-30, "actual_norm": 1.014240900102876e-30, "grad": 1.8697846353366384e+31, "sumsq_inf": true}, {"r": 1e-25, "actual_norm": 1.0140407900373335e-25, "grad": 2.7442616105252082e+26, "sumsq_inf": true}, {"r": 1e-20, "actual_norm": 1.013980401477932e-20, "grad": 6.788401819125115e+21, "sumsq_inf": true}, {"r": 1e-15, "actual_norm": 1.0142850903279942e-15, "grad": 5101733952880640.0, "sumsq_inf": false}, {"r": 1e-10, "actual_norm": 1.0138547151185929e-10, "grad": 55834574848.0, "sumsq_inf": false}, {"r": 1e-07, "actual_norm": 1.014158144343053e-07, "grad": 152043520.0, "sumsq_inf": false}, {"r": 1e-05, "actual_norm": 1.0142854036224048e-05, "grad": 207872.0, "sumsq_inf": false}, {"r": 0.001, "actual_norm": 0.0010141282279210843, "grad": 2768.0, "sumsq_inf": false}, {"r": 0.01, "actual_norm": 0.010140269561137253, "grad": 306.0, "sumsq_inf": false}, {"r": 0.1, "actual_norm": 0.1014211295078359, "grad": 32.25, "sumsq_inf": false}, {"r": 2.5460591316223145, "actual_norm": 2.5820774167178624, "grad": 36.75, "sumsq_inf": false}]}
{"model": "tiiuae/Falcon3-7B-Base", "kind": "fix_mean", "rows": [{"pos_kind": "mid", "tid": 6050, "grad": 25.0, "sumsq_inf": false}, {"pos_kind": "mid", "tid": 7457, "grad": 25.0, "sumsq_inf": false}, {"pos_kind": "mid", "tid": 9883, "grad": 25.0, "sumsq_inf": false}, {"pos_kind": "mid", "tid": 10433, "grad": 25.0, "sumsq_inf": false}, {"pos_kind": "start", "tid": 6050, "grad": 50.0, "sumsq_inf": false}, {"pos_kind": "start", "tid": 7457, "grad": 50.0, "sumsq_inf": false}]}
{"model": "tiiuae/Falcon3-7B-Base", "kind": "done", "secs": 38.8}
{"model": "openbmb/MiniCPM5-1B", "kind": "meta", "layer_kinds": "AAAAAAAAAAAAAAAAAAAAAAAA", "cfg": {"hidden_size": 1536, "rms_norm_eps": 1e-06, "tie_word_embeddings": false}, "healthy_median_norm": 1.0677441358566284, "bos": "<s>", "adds_bos": true}
{"model": "openbmb/MiniCPM5-1B", "kind": "traj", "pos_kind": "mid", "tid": 37360, "tok": " apothieka", "l2": 2.3191887136657047e-12, "pos": 4, "n_tok": 12, "dead": {"loss": 6.9340057373046875, "traj": [[2.319188677907258e-12, 209.2606964111328], [4.992061138153076, 3.9602646827697754], [7.005917549133301, 2.324375629425049], [9.114099502563477, 1.598251223564148], [11.985424041748047, 1.0869709253311157], [12.834009170532227, 0.785427987575531], [16.879669189453125, 0.5632402896881104], [18.308246612548828, 0.49277734756469727], [22.465347290039062, 0.3651125431060791], [26.57503890991211, 0.3138924241065979], [30.22161102294922, 0.2816425561904907], [33.234130859375, 0.23957782983779907], [36.366695404052734, 0.19664548337459564], [47.8822021484375, 0.1755436509847641], [51.442989349365234, 0.1689070165157318], [60.15264892578125, 0.152665913105011], [73.33136749267578, 0.13552232086658478], [81.23217010498047, 0.125102698802948], [100.56954193115234, 0.11117187887430191], [110.3855209350586, 0.10315272212028503], [119.6051254272461, 0.09659046679735184], [130.0865020751953, 0.08807488530874252], [165.77133178710938, 0.09078455716371536], [184.52020263671875, 0.08451507240533829], [139.70242309570312, 0.08859359472990036]], "row_grad": {"37360": 31.125}, "sumsq_inf": false, "max_row": 31.125}, "ctrl": {"loss": 6.10849142074585, "traj": [[0.7662026286125183, 3.7871057987213135], [5.037310600280762, 1.3301286697387695], [5.800252914428711, 1.1115294694900513], [10.032994270324707, 0.7597122192382812], [12.160072326660156, 0.5777865052223206], [14.246883392333984, 0.464626282453537], [16.85277557373047, 0.3630164861679077], [18.216896057128906, 0.28390973806381226], [23.55735969543457, 0.1943361610174179], [25.378278732299805, 0.16906629502773285], [31.103952407836914, 0.13891872763633728], [35.11320495605469, 0.122264564037323], [40.175010681152344, 0.09890555590391159], [49.41997146606445, 0.08607182651758194], [56.630958557128906, 0.07980164140462875], [66.95580291748047, 0.06991524249315262], [83.7726058959961, 0.062222596257925034], [103.61717987060547, 0.05508408322930336], [125.6337661743164, 0.05102391541004181], [159.83056640625, 0.047918133437633514], [185.5533905029297, 0.046371910721063614], [211.82159423828125, 0.04326394572854042], [237.815673828125, 0.04412342607975006], [262.53741455078125, 0.04378180578351021], [131.58143615722656, 0.09101032465696335]], "row_grad": {"285": 0.61328125}, "sumsq_inf": false, "max_row": 0.61328125}, "gate_norm_dead": {}, "gate_norm_ctrl": {}}
{"model": "openbmb/MiniCPM5-1B", "kind": "traj", "pos_kind": "start", "tid": 7536, "tok": "MODELBEST", "l2": 2.0508808389073535e-07, "pos": 1, "n_tok": 9, "dead": {"loss": 5.914081573486328, "traj": [[2.0508808518115984e-07, 113.30741882324219], [14.148651123046875, 0.6268125772476196], [21.185487747192383, 0.46028393507003784], [16.896530151367188, 0.34432247281074524], [188.16262817382812, 0.02325475960969925], [3901.893310546875, 0.010522950440645218], [3901.888427734375, 0.01039094291627407], [3917.138427734375, 0.010372650809586048], [3932.435546875, 0.010348950512707233], [3947.90478515625, 0.010322297923266888], [3947.693603515625, 0.010223986580967903], [3947.84375, 0.010133769363164902], [3963.4716796875, 0.010091406293213367], [3963.58447265625, 0.010021280497312546], [3963.539794921875, 0.010010984726250172], [3979.337890625, 0.009975683875381947], [3994.919677734375, 0.009939934127032757], [4010.57763671875, 0.009841117076575756], [4010.621337890625, 0.00978363212198019], [4010.598876953125, 0.009745384566485882], [4010.53271484375, 0.009739215485751629], [3979.1005859375, 0.009688307531177998], [3947.881103515625, 0.009652082808315754], [3083.075439453125, 0.009596873074769974], [66.48615264892578, 0.13756422698497772]], "row_grad": {"7536": 34.5}, "sumsq_inf": false, "max_row": 34.5}, "ctrl": {"loss": 4.818707466125488, "traj": [[0.7662026286125183, 11.842611312866211], [6.052086353302002, 2.9084746837615967], [6.1594929695129395, 2.4539613723754883], [9.216910362243652, 1.6522883176803589], [12.059696197509766, 1.2600501775741577], [14.060239791870117, 0.9758996963500977], [16.428178787231445, 0.8008911609649658], [19.369054794311523, 0.558424711227417], [26.900470733642578, 0.3781220018863678], [28.694122314453125, 0.3167506456375122], [32.335662841796875, 0.2833904027938843], [39.09916305541992, 0.21271802484989166], [43.173423767089844, 0.18145626783370972], [53.1519775390625, 0.14540909230709076], [56.74360275268555, 0.1341797262430191], [67.27301025390625, 0.11047057062387466], [84.32500457763672, 0.09137118607759476], [102.77918243408203, 0.08238182961940765], [120.0753402709961, 0.07217550277709961], [150.49342346191406, 0.06633666902780533], [175.69947814941406, 0.06372484564781189], [199.5517578125, 0.05949762091040611], [219.38743591308594, 0.0569516122341156], [242.57205200195312, 0.05756630003452301], [128.04476928710938, 0.1223471537232399]], "row_grad": {"285": 1.859375}, "sumsq_inf": false, "max_row": 1.859375}, "gate_norm_dead": {}, "gate_norm_ctrl": {}}
{"model": "openbmb/MiniCPM5-1B", "kind": "traj", "pos_kind": "start", "tid": 15056, "tok": "dLCBbLT", "l2": 2.413493558505943e-12, "pos": 1, "n_tok": 9, "dead": {"loss": 5.914081573486328, "traj": [[2.4134936670722196e-12, 113.38842010498047], [14.148651123046875, 0.6268125772476196], [21.185487747192383, 0.46028393507003784], [16.896530151367188, 0.34432247281074524], [188.16262817382812, 0.02325475960969925], [3901.893310546875, 0.010522950440645218], [3901.888427734375, 0.01039094291627407], [3917.138427734375, 0.010372650809586048], [3932.435546875, 0.010348950512707233], [3947.90478515625, 0.010322297923266888], [3947.693603515625, 0.010223986580967903], [3947.84375, 0.010133769363164902], [3963.4716796875, 0.010091406293213367], [3963.58447265625, 0.010021280497312546], [3963.539794921875, 0.010010984726250172], [3979.337890625, 0.009975683875381947], [3994.919677734375, 0.009939934127032757], [4010.57763671875, 0.009841117076575756], [4010.621337890625, 0.00978363212198019], [4010.598876953125, 0.009745384566485882], [4010.53271484375, 0.009739215485751629], [3979.1005859375, 0.009688307531177998], [3947.881103515625, 0.009652082808315754], [3083.075439453125, 0.009596873074769974], [66.48615264892578, 0.13756422698497772]], "row_grad": {"15056": 34.5}, "sumsq_inf": false, "max_row": 34.5}, "ctrl": {"loss": 4.818707466125488, "traj": [[0.7662026286125183, 11.842611312866211], [6.052086353302002, 2.9084746837615967], [6.1594929695129395, 2.4539613723754883], [9.216910362243652, 1.6522883176803589], [12.059696197509766, 1.2600501775741577], [14.060239791870117, 0.9758996963500977], [16.428178787231445, 0.8008911609649658], [19.369054794311523, 0.558424711227417], [26.900470733642578, 0.3781220018863678], [28.694122314453125, 0.3167506456375122], [32.335662841796875, 0.2833904027938843], [39.09916305541992, 0.21271802484989166], [43.173423767089844, 0.18145626783370972], [53.1519775390625, 0.14540909230709076], [56.74360275268555, 0.1341797262430191], [67.27301025390625, 0.11047057062387466], [84.32500457763672, 0.09137118607759476], [102.77918243408203, 0.08238182961940765], [120.0753402709961, 0.07217550277709961], [150.49342346191406, 0.06633666902780533], [175.69947814941406, 0.06372484564781189], [199.5517578125, 0.05949762091040611], [219.38743591308594, 0.0569516122341156], [242.57205200195312, 0.05756630003452301], [128.04476928710938, 0.1223471537232399]], "row_grad": {"285": 1.859375}, "sumsq_inf": false, "max_row": 1.859375}, "gate_norm_dead": {}, "gate_norm_ctrl": {}}
{"model": "openbmb/MiniCPM5-1B", "kind": "sweep", "pos_kind": "mid", "tid": 37360, "tok": " apothieka", "pos": 4, "sweep": [{"r": 1e-35, "actual_norm": 1.0000272734790512e-35, "grad": 31.125, "sumsq_inf": false}, {"r": 1e-30, "actual_norm": 1.0000840832947548e-30, "grad": 31.125, "sumsq_inf": false}, {"r": 1e-25, "actual_norm": 1.0002945755163846e-25, "grad": 31.125, "sumsq_inf": false}, {"r": 1e-20, "actual_norm": 1.00000116837014e-20, "grad": 31.125, "sumsq_inf": false}, {"r": 1e-15, "actual_norm": 1.0000702412320618e-15, "grad": 31.125, "sumsq_inf": false}, {"r": 1e-10, "actual_norm": 1.0001765729990863e-10, "grad": 31.125, "sumsq_inf": false}, {"r": 1e-07, "actual_norm": 9.999307708367681e-08, "grad": 33.5, "sumsq_inf": false}, {"r": 1e-05, "actual_norm": 1.0002900261308587e-05, "grad": 30.375, "sumsq_inf": false}, {"r": 0.001, "actual_norm": 0.0009999429515371772, "grad": 30.0, "sumsq_inf": false}, {"r": 0.01, "actual_norm": 0.010017338765255053, "grad": 29.875, "sumsq_inf": false}, {"r": 0.1, "actual_norm": 0.0999778916762402, "grad": 46.5, "sumsq_inf": false}, {"r": 1.0677441358566284, "actual_norm": 1.0676488474092833, "grad": 7.59375, "sumsq_inf": false}]}
{"model": "openbmb/MiniCPM5-1B", "kind": "sweep", "pos_kind": "start", "tid": 7536, "tok": "MODELBEST", "pos": 1, "sweep": [{"r": 1e-35, "actual_norm": 9.997481029824689e-36, "grad": 34.5, "sumsq_inf": false}, {"r": 1e-30, "actual_norm": 1.0007426509604537e-30, "grad": 34.5, "sumsq_inf": false}, {"r": 1e-25, "actual_norm": 9.992075396100264e-26, "grad": 34.5, "sumsq_inf": false}, {"r": 1e-20, "actual_norm": 1.000180797988038e-20, "grad": 34.5, "sumsq_inf": false}, {"r": 1e-15, "actual_norm": 9.993685166253907e-16, "grad": 34.5, "sumsq_inf": false}, {"r": 1e-10, "actual_norm": 1.0014066596227312e-10, "grad": 34.5, "sumsq_inf": false}, {"r": 1e-07, "actual_norm": 1.000467492448318e-07, "grad": 34.5, "sumsq_inf": false}, {"r": 1e-05, "actual_norm": 1.0004548999385074e-05, "grad": 34.25, "sumsq_inf": false}, {"r": 0.001, "actual_norm": 0.0010005255668334607, "grad": 28.125, "sumsq_inf": false}, {"r": 0.01, "actual_norm": 0.009991990232843827, "grad": 25.25, "sumsq_inf": false}, {"r": 0.1, "actual_norm": 0.1000599178643558, "grad": 79.0, "sumsq_inf": false}, {"r": 1.0677441358566284, "actual_norm": 1.06751289051606, "grad": 4.03125, "sumsq_inf": false}]}
{"model": "openbmb/MiniCPM5-1B", "kind": "fix_mean", "rows": [{"pos_kind": "mid", "tid": 37360, "grad": 45.75, "sumsq_inf": false}, {"pos_kind": "start", "tid": 7536, "grad": 56.25, "sumsq_inf": false}, {"pos_kind": "start", "tid": 15056, "grad": 56.25, "sumsq_inf": false}]}
{"model": "openbmb/MiniCPM5-1B", "kind": "bos", "bos_id": 0, "bos_norm": 0.9907832145690918, "res": {"special=True": {"first_id": 0, "max_row": 3.140625, "sumsq_inf": false}, "special=False": {"first_id": 36171, "max_row": 0.71875, "sumsq_inf": false}}}
{"model": "openbmb/MiniCPM5-1B", "kind": "done", "secs": 9.2}
{"model": "unsloth/Meta-Llama-3.1-8B", "kind": "meta", "layer_kinds": "AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA", "cfg": {"hidden_size": 4096, "rms_norm_eps": 1e-05, "tie_word_embeddings": false}, "healthy_median_norm": 0.6878018379211426, "bos": "<|begin_of_text|>", "adds_bos": true}
{"model": "unsloth/Meta-Llama-3.1-8B", "kind": "traj", "pos_kind": "mid", "tid": 79883, "tok": "\tTokenNameIdentifier", "l2": 2.1217369184086117e-21, "pos": 4, "n_tok": 12, "dead": {"loss": 5.845313549041748, "traj": [[2.049998521305579e-21, 185.04881286621094], [1.329696536064148, 30.18723487854004], [1.2116585969924927, 23.739627838134766], [1.863552451133728, 14.911053657531738], [2.4370083808898926, 7.840635776519775], [3.6663460731506348, 4.168422222137451], [4.586368083953857, 2.928377389907837], [5.281816005706787, 2.2146284580230713], [6.025101184844971, 1.652963638305664], [6.570459842681885, 1.4903168678283691], [7.078136920928955, 1.2662677764892578], [7.159154415130615, 1.1861189603805542], [7.330502033233643, 1.0839289426803589], [7.890855312347412, 0.9549616575241089], [8.22095012664795, 0.907306432723999], [8.776223182678223, 0.8451794385910034], [9.689071655273438, 0.7429139614105225], [11.008634567260742, 0.6895021796226501], [12.81987476348877, 0.6278448700904846], [14.294596672058105, 0.6099664568901062], [16.324586868286133, 0.5675859451293945], [17.716346740722656, 0.5277955532073975], [19.615983963012695, 0.4977537989616394], [21.019657135009766, 0.4747696816921234], [22.694807052612305, 0.45144420862197876], [24.25234031677246, 0.4178824722766876], [26.640586853027344, 0.38765817880630493], [29.113374710083008, 0.3418816030025482], [32.0797233581543, 0.3153573274612427], [35.06155776977539, 0.2800772786140442], [40.2781867980957, 0.2301005870103836], [44.284385681152344, 0.19143058359622955], [142.12472534179688, 0.09746268391609192]], "row_grad": {"79883": 55.75}, "sumsq_inf": false, "max_row": 55.75}, "ctrl": {"loss": 4.914560794830322, "traj": [[0.4110424816608429, 7.063234329223633], [0.8796864748001099, 4.681449890136719], [1.6007028818130493, 3.254387378692627], [2.120001792907715, 1.9755173921585083], [3.0888900756835938, 1.258378505706787], [4.064034461975098, 0.9270742535591125], [4.736330032348633, 0.7676630616188049], [5.559365272521973, 0.6650044918060303], [6.166017532348633, 0.5945068597793579], [6.458865165710449, 0.5454074144363403], [7.461900234222412, 0.5012436509132385], [7.279561996459961, 0.4786067008972168], [7.624744892120361, 0.40618982911109924], [8.659463882446289, 0.3731575012207031], [9.326557159423828, 0.3581770658493042], [10.43608283996582, 0.302562415599823], [12.322493553161621, 0.2633837163448334], [14.915491104125977, 0.24758625030517578], [15.543293952941895, 0.2324059009552002], [16.87635612487793, 0.22764337062835693], [18.49642562866211, 0.22658535838127136], [20.535011291503906, 0.19734317064285278], [23.921541213989258, 0.18786749243736267], [26.756309509277344, 0.17652122676372528], [29.87452507019043, 0.16974429786205292], [32.36919403076172, 0.16948528587818146], [35.21406936645508, 0.16128361225128174], [38.53864669799805, 0.1561582237482071], [41.09666442871094, 0.14969603717327118], [44.67185592651367, 0.16761738061904907], [49.707061767578125, 0.1732282191514969], [52.09500503540039, 0.15466514229774475], [130.77235412597656, 0.08219583332538605]], "row_grad": {"279": 0.7890625}, "sumsq_inf": false, "max_row": 0.7890625}, "gate_norm_dead": {}, "gate_norm_ctrl": {}}
{"model": "unsloth/Meta-Llama-3.1-8B", "kind": "traj", "pos_kind": "mid", "tid": 80369, "tok": " ForCanBeConverted", "l2": 2.11157508846798e-21, "pos": 4, "n_tok": 12, "dead": {"loss": 5.845313549041748, "traj": [[2.046577919446345e-21, 185.04881286621094], [1.329696536064148, 30.18723487854004], [1.2116585969924927, 23.739627838134766], [1.863552451133728, 14.911053657531738], [2.4370083808898926, 7.840635776519775], [3.6663460731506348, 4.168422222137451], [4.586368083953857, 2.928377389907837], [5.281816005706787, 2.2146284580230713], [6.025101184844971, 1.652963638305664], [6.570459842681885, 1.4903168678283691], [7.078136920928955, 1.2662677764892578], [7.159154415130615, 1.1861189603805542], [7.330502033233643, 1.0839289426803589], [7.890855312347412, 0.9549616575241089], [8.22095012664795, 0.907306432723999], [8.776223182678223, 0.8451794385910034], [9.689071655273438, 0.7429139614105225], [11.008634567260742, 0.6895021796226501], [12.81987476348877, 0.6278448700904846], [14.294596672058105, 0.6099664568901062], [16.324586868286133, 0.5675859451293945], [17.716346740722656, 0.5277955532073975], [19.615983963012695, 0.4977537989616394], [21.019657135009766, 0.4747696816921234], [22.694807052612305, 0.45144420862197876], [24.25234031677246, 0.4178824722766876], [26.640586853027344, 0.38765817880630493], [29.113374710083008, 0.3418816030025482], [32.0797233581543, 0.3153573274612427], [35.06155776977539, 0.2800772786140442], [40.2781867980957, 0.2301005870103836], [44.284385681152344, 0.19143058359622955], [142.12472534179688, 0.09746268391609192]], "row_grad": {"80369": 55.75}, "sumsq_inf": false, "max_row": 55.75}, "ctrl": {"loss": 4.914560794830322, "traj": [[0.4110424816608429, 7.063234329223633], [0.8796864748001099, 4.681449890136719], [1.6007028818130493, 3.254387378692627], [2.120001792907715, 1.9755173921585083], [3.0888900756835938, 1.258378505706787], [4.064034461975098, 0.9270742535591125], [4.736330032348633, 0.7676630616188049], [5.559365272521973, 0.6650044918060303], [6.166017532348633, 0.5945068597793579], [6.458865165710449, 0.5454074144363403], [7.461900234222412, 0.5012436509132385], [7.279561996459961, 0.4786067008972168], [7.624744892120361, 0.40618982911109924], [8.659463882446289, 0.3731575012207031], [9.326557159423828, 0.3581770658493042], [10.43608283996582, 0.302562415599823], [12.322493553161621, 0.2633837163448334], [14.915491104125977, 0.24758625030517578], [15.543293952941895, 0.2324059009552002], [16.87635612487793, 0.22764337062835693], [18.49642562866211, 0.22658535838127136], [20.535011291503906, 0.19734317064285278], [23.921541213989258, 0.18786749243736267], [26.756309509277344, 0.17652122676372528], [29.87452507019043, 0.16974429786205292], [32.36919403076172, 0.16948528587818146], [35.21406936645508, 0.16128361225128174], [38.53864669799805, 0.1561582237482071], [41.09666442871094, 0.14969603717327118], [44.67185592651367, 0.16761738061904907], [49.707061767578125, 0.1732282191514969], [52.09500503540039, 0.15466514229774475], [130.77235412597656, 0.08219583332538605]], "row_grad": {"279": 0.7890625}, "sumsq_inf": false, "max_row": 0.7890625}, "gate_norm_dead": {}, "gate_norm_ctrl": {}}
{"model": "unsloth/Meta-Llama-3.1-8B", "kind": "traj", "pos_kind": "mid", "tid": 80370, "tok": " ForCanBeConvertedToF", "l2": 2.1623717207880256e-21, "pos": 4, "n_tok": 12, "dead": {"loss": 5.845313549041748, "traj": [[2.0983039707637935e-21, 185.04881286621094], [1.329696536064148, 30.18723487854004], [1.2116585969924927, 23.739627838134766], [1.863552451133728, 14.911053657531738], [2.4370083808898926, 7.840635776519775], [3.6663460731506348, 4.168422222137451], [4.586368083953857, 2.928377389907837], [5.281816005706787, 2.2146284580230713], [6.025101184844971, 1.652963638305664], [6.570459842681885, 1.4903168678283691], [7.078136920928955, 1.2662677764892578], [7.159154415130615, 1.1861189603805542], [7.330502033233643, 1.0839289426803589], [7.890855312347412, 0.9549616575241089], [8.22095012664795, 0.907306432723999], [8.776223182678223, 0.8451794385910034], [9.689071655273438, 0.7429139614105225], [11.008634567260742, 0.6895021796226501], [12.81987476348877, 0.6278448700904846], [14.294596672058105, 0.6099664568901062], [16.324586868286133, 0.5675859451293945], [17.716346740722656, 0.5277955532073975], [19.615983963012695, 0.4977537989616394], [21.019657135009766, 0.4747696816921234], [22.694807052612305, 0.45144420862197876], [24.25234031677246, 0.4178824722766876], [26.640586853027344, 0.38765817880630493], [29.113374710083008, 0.3418816030025482], [32.0797233581543, 0.3153573274612427], [35.06155776977539, 0.2800772786140442], [40.2781867980957, 0.2301005870103836], [44.284385681152344, 0.19143058359622955], [142.12472534179688, 0.09746268391609192]], "row_grad": {"80370": 55.75}, "sumsq_inf": false, "max_row": 55.75}, "ctrl": {"loss": 4.914560794830322, "traj": [[0.4110424816608429, 7.063234329223633], [0.8796864748001099, 4.681449890136719], [1.6007028818130493, 3.254387378692627], [2.120001792907715, 1.9755173921585083], [3.0888900756835938, 1.258378505706787], [4.064034461975098, 0.9270742535591125], [4.736330032348633, 0.7676630616188049], [5.559365272521973, 0.6650044918060303], [6.166017532348633, 0.5945068597793579], [6.458865165710449, 0.5454074144363403], [7.461900234222412, 0.5012436509132385], [7.279561996459961, 0.4786067008972168], [7.624744892120361, 0.40618982911109924], [8.659463882446289, 0.3731575012207031], [9.326557159423828, 0.3581770658493042], [10.43608283996582, 0.302562415599823], [12.322493553161621, 0.2633837163448334], [14.915491104125977, 0.24758625030517578], [15.543293952941895, 0.2324059009552002], [16.87635612487793, 0.22764337062835693], [18.49642562866211, 0.22658535838127136], [20.535011291503906, 0.19734317064285278], [23.921541213989258, 0.18786749243736267], [26.756309509277344, 0.17652122676372528], [29.87452507019043, 0.16974429786205292], [32.36919403076172, 0.16948528587818146], [35.21406936645508, 0.16128361225128174], [38.53864669799805, 0.1561582237482071], [41.09666442871094, 0.14969603717327118], [44.67185592651367, 0.16761738061904907], [49.707061767578125, 0.1732282191514969], [52.09500503540039, 0.15466514229774475], [130.77235412597656, 0.08219583332538605]], "row_grad": {"279": 0.7890625}, "sumsq_inf": false, "max_row": 0.7890625}, "gate_norm_dead": {}, "gate_norm_ctrl": {}}
{"model": "unsloth/Meta-Llama-3.1-8B", "kind": "traj", "pos_kind": "mid", "tid": 125952, "tok": "ыџN", "l2": 2.1773332708798614e-21, "pos": 4, "n_tok": 12, "dead": {"loss": 5.845313549041748, "traj": [[2.1023071937331877e-21, 185.04881286621094], [1.329696536064148, 30.18723487854004], [1.2116585969924927, 23.739627838134766], [1.863552451133728, 14.911053657531738], [2.4370083808898926, 7.840635776519775], [3.6663460731506348, 4.168422222137451], [4.586368083953857, 2.928377389907837], [5.281816005706787, 2.2146284580230713], [6.025101184844971, 1.652963638305664], [6.570459842681885, 1.4903168678283691], [7.078136920928955, 1.2662677764892578], [7.159154415130615, 1.1861189603805542], [7.330502033233643, 1.0839289426803589], [7.890855312347412, 0.9549616575241089], [8.22095012664795, 0.907306432723999], [8.776223182678223, 0.8451794385910034], [9.689071655273438, 0.7429139614105225], [11.008634567260742, 0.6895021796226501], [12.81987476348877, 0.6278448700904846], [14.294596672058105, 0.6099664568901062], [16.324586868286133, 0.5675859451293945], [17.716346740722656, 0.5277955532073975], [19.615983963012695, 0.4977537989616394], [21.019657135009766, 0.4747696816921234], [22.694807052612305, 0.45144420862197876], [24.25234031677246, 0.4178824722766876], [26.640586853027344, 0.38765817880630493], [29.113374710083008, 0.3418816030025482], [32.0797233581543, 0.3153573274612427], [35.06155776977539, 0.2800772786140442], [40.2781867980957, 0.2301005870103836], [44.284385681152344, 0.19143058359622955], [142.12472534179688, 0.09746268391609192]], "row_grad": {"125952": 55.75}, "sumsq_inf": false, "max_row": 55.75}, "ctrl": {"loss": 4.914560794830322, "traj": [[0.4110424816608429, 7.063234329223633], [0.8796864748001099, 4.681449890136719], [1.6007028818130493, 3.254387378692627], [2.120001792907715, 1.9755173921585083], [3.0888900756835938, 1.258378505706787], [4.064034461975098, 0.9270742535591125], [4.736330032348633, 0.7676630616188049], [5.559365272521973, 0.6650044918060303], [6.166017532348633, 0.5945068597793579], [6.458865165710449, 0.5454074144363403], [7.461900234222412, 0.5012436509132385], [7.279561996459961, 0.4786067008972168], [7.624744892120361, 0.40618982911109924], [8.659463882446289, 0.3731575012207031], [9.326557159423828, 0.3581770658493042], [10.43608283996582, 0.302562415599823], [12.322493553161621, 0.2633837163448334], [14.915491104125977, 0.24758625030517578], [15.543293952941895, 0.2324059009552002], [16.87635612487793, 0.22764337062835693], [18.49642562866211, 0.22658535838127136], [20.535011291503906, 0.19734317064285278], [23.921541213989258, 0.18786749243736267], [26.756309509277344, 0.17652122676372528], [29.87452507019043, 0.16974429786205292], [32.36919403076172, 0.16948528587818146], [35.21406936645508, 0.16128361225128174], [38.53864669799805, 0.1561582237482071], [41.09666442871094, 0.14969603717327118], [44.67185592651367, 0.16761738061904907], [49.707061767578125, 0.1732282191514969], [52.09500503540039, 0.15466514229774475], [130.77235412597656, 0.08219583332538605]], "row_grad": {"279": 0.7890625}, "sumsq_inf": false, "max_row": 0.7890625}, "gate_norm_dead": {}, "gate_norm_ctrl": {}}
{"model": "unsloth/Meta-Llama-3.1-8B", "kind": "traj", "pos_kind": "start", "tid": 64424, "tok": "\">\r\r\n", "l2": 2.1704299041687977e-21, "pos": 1, "n_tok": 9, "dead": {"loss": 5.500442981719971, "traj": [[2.096633857564132e-21, 383.43341064453125], [1.6469465494155884, 13.68195915222168], [2.15407657623291, 10.491909980773926], [2.9520041942596436, 7.18778133392334], [3.373807430267334, 5.409587383270264], [4.102105617523193, 3.8853378295898438], [4.8607354164123535, 2.798320770263672], [5.23538875579834, 2.2708466053009033], [5.923314094543457, 1.8393700122833252], [6.391293525695801, 1.5703165531158447], [6.675631046295166, 1.3742419481277466], [6.96039342880249, 1.2491720914840698], [7.402063846588135, 1.0878099203109741], [7.536231994628906, 1.005866527557373], [7.787245273590088, 0.9634039998054504], [8.317354202270508, 0.8280479311943054], [9.175490379333496, 0.7111019492149353], [11.007187843322754, 0.604296863079071], [12.219935417175293, 0.5365301966667175], [13.834935188293457, 0.48717543482780457], [16.079790115356445, 0.4443172514438629], [17.289905548095703, 0.4115152955055237], [19.49029541015625, 0.35234642028808594], [21.156620025634766, 0.33466100692749023], [22.854677200317383, 0.3021601438522339], [24.24756622314453, 0.2893849313259125], [26.132070541381836, 0.26946717500686646], [28.433061599731445, 0.24643099308013916], [30.56365966796875, 0.230421245098114], [33.02931594848633, 0.19442546367645264], [37.751441955566406, 0.17198297381401062], [43.14820098876953, 0.14278468489646912], [133.12635803222656, 0.11038480699062347]], "row_grad": {"64424": 81.0}, "sumsq_inf": false, "max_row": 81.0}, "ctrl": {"loss": 6.2313127517700195, "traj": [[0.4110424816608429, 17.5528507232666], [1.041127324104309, 7.802790641784668], [1.7330031394958496, 5.359646320343018], [2.7518038749694824, 3.8199517726898193], [3.3335118293762207, 2.9394166469573975], [4.690895080566406, 2.1945106983184814], [6.022772789001465, 1.7053413391113281], [6.323776721954346, 1.4569920301437378], [6.693631172180176, 1.232779860496521], [6.969683647155762, 1.0821800231933594], [7.439845085144043, 0.9644834399223328], [7.738841533660889, 0.884458065032959], [7.944248676300049, 0.7979669570922852], [8.000594139099121, 0.7777359485626221], [8.310802459716797, 0.7263147830963135], [8.55956745147705, 0.6229715943336487], [10.093140602111816, 0.5363266468048096], [11.86175537109375, 0.4426666796207428], [12.79399585723877, 0.38581469655036926], [14.838433265686035, 0.3553515374660492], [16.646692276000977, 0.3472394049167633], [18.69399070739746, 0.29273149371147156], [22.254600524902344, 0.2722063362598419], [24.92689323425293, 0.25324511528015137], [27.682518005371094, 0.24393507838249207], [29.96117401123047, 0.24321842193603516], [32.23741149902344, 0.2328515648841858], [35.48332214355469, 0.2249353975057602], [37.75627899169922, 0.21960735321044922], [41.3250732421875, 0.22494922578334808], [45.88819885253906, 0.2270805984735489], [48.99799728393555, 0.2040460854768753], [131.70919799804688, 0.11480062454938889]], "row_grad": {"279": 2.625}, "sumsq_inf": false, "max_row": 2.625}, "gate_norm_dead": {}, "gate_norm_ctrl": {}}
{"model": "unsloth/Meta-Llama-3.1-8B", "kind": "traj", "pos_kind": "start", "tid": 68896, "tok": ";\r\r\r\n", "l2": 2.128995065944377e-21, "pos": 1, "n_tok": 9, "dead": {"loss": 5.500442981719971, "traj": [[2.0568227613591415e-21, 383.43341064453125], [1.6469465494155884, 13.68195915222168], [2.15407657623291, 10.491909980773926], [2.9520041942596436, 7.18778133392334], [3.373807430267334, 5.409587383270264], [4.102105617523193, 3.8853378295898438], [4.8607354164123535, 2.798320770263672], [5.23538875579834, 2.2708466053009033], [5.923314094543457, 1.8393700122833252], [6.391293525695801, 1.5703165531158447], [6.675631046295166, 1.3742419481277466], [6.96039342880249, 1.2491720914840698], [7.402063846588135, 1.0878099203109741], [7.536231994628906, 1.005866527557373], [7.787245273590088, 0.9634039998054504], [8.317354202270508, 0.8280479311943054], [9.175490379333496, 0.7111019492149353], [11.007187843322754, 0.604296863079071], [12.219935417175293, 0.5365301966667175], [13.834935188293457, 0.48717543482780457], [16.079790115356445, 0.4443172514438629], [17.289905548095703, 0.4115152955055237], [19.49029541015625, 0.35234642028808594], [21.156620025634766, 0.33466100692749023], [22.854677200317383, 0.3021601438522339], [24.24756622314453, 0.2893849313259125], [26.132070541381836, 0.26946717500686646], [28.433061599731445, 0.24643099308013916], [30.56365966796875, 0.230421245098114], [33.02931594848633, 0.19442546367645264], [37.751441955566406, 0.17198297381401062], [43.14820098876953, 0.14278468489646912], [133.12635803222656, 0.11038480699062347]], "row_grad": {"68896": 81.0}, "sumsq_inf": false, "max_row": 81.0}, "ctrl": {"loss": 6.2313127517700195, "traj": [[0.4110424816608429, 17.5528507232666], [1.041127324104309, 7.802790641784668], [1.7330031394958496, 5.359646320343018], [2.7518038749694824, 3.8199517726898193], [3.3335118293762207, 2.9394166469573975], [4.690895080566406, 2.1945106983184814], [6.022772789001465, 1.7053413391113281], [6.323776721954346, 1.4569920301437378], [6.693631172180176, 1.232779860496521], [6.969683647155762, 1.0821800231933594], [7.439845085144043, 0.9644834399223328], [7.738841533660889, 0.884458065032959], [7.944248676300049, 0.7979669570922852], [8.000594139099121, 0.7777359485626221], [8.310802459716797, 0.7263147830963135], [8.55956745147705, 0.6229715943336487], [10.093140602111816, 0.5363266468048096], [11.86175537109375, 0.4426666796207428], [12.79399585723877, 0.38581469655036926], [14.838433265686035, 0.3553515374660492], [16.646692276000977, 0.3472394049167633], [18.69399070739746, 0.29273149371147156], [22.254600524902344, 0.2722063362598419], [24.92689323425293, 0.25324511528015137], [27.682518005371094, 0.24393507838249207], [29.96117401123047, 0.24321842193603516], [32.23741149902344, 0.2328515648841858], [35.48332214355469, 0.2249353975057602], [37.75627899169922, 0.21960735321044922], [41.3250732421875, 0.22494922578334808], [45.88819885253906, 0.2270805984735489], [48.99799728393555, 0.2040460854768753], [131.70919799804688, 0.11480062454938889]], "row_grad": {"279": 2.625}, "sumsq_inf": false, "max_row": 2.625}, "gate_norm_dead": {}, "gate_norm_ctrl": {}}
{"model": "unsloth/Meta-Llama-3.1-8B", "kind": "sweep", "pos_kind": "mid", "tid": 79883, "tok": "\tTokenNameIdentifier", "pos": 4, "sweep": [{"r": 1e-35, "actual_norm": 1.0347686662551587e-35, "grad": 55.75, "sumsq_inf": false}, {"r": 1e-30, "actual_norm": 1.034858708029711e-30, "grad": 55.75, "sumsq_inf": false}, {"r": 1e-25, "actual_norm": 1.0348491999458478e-25, "grad": 55.75, "sumsq_inf": false}, {"r": 1e-20, "actual_norm": 1.0350537427859664e-20, "grad": 55.75, "sumsq_inf": false}, {"r": 1e-15, "actual_norm": 1.0349023921529597e-15, "grad": 55.75, "sumsq_inf": false}, {"r": 1e-10, "actual_norm": 1.0350036588215714e-10, "grad": 55.75, "sumsq_inf": false}, {"r": 1e-07, "actual_norm": 1.0350556494199441e-07, "grad": 66.5, "sumsq_inf": false}, {"r": 1e-05, "actual_norm": 1.0348986111520626e-05, "grad": 71.0, "sumsq_inf": false}, {"r": 0.001, "actual_norm": 0.0010350621751471626, "grad": 96.5, "sumsq_inf": false}, {"r": 0.01, "actual_norm": 0.01035179212549951, "grad": 97.5, "sumsq_inf": false}, {"r": 0.1, "actual_norm": 0.10348115200793151, "grad": 66.0, "sumsq_inf": false}, {"r": 0.6878018379211426, "actual_norm": 0.7119250845886178, "grad": 3.125, "sumsq_inf": false}]}
{"model": "unsloth/Meta-Llama-3.1-8B", "kind": "sweep", "pos_kind": "start", "tid": 64424, "tok": "\">\r\r\n", "pos": 1, "sweep": [{"r": 1e-35, "actual_norm": 1.0353211687109514e-35, "grad": 81.0, "sumsq_inf": false}, {"r": 1e-30, "actual_norm": 1.0350588693277228e-30, "grad": 81.0, "sumsq_inf": false}, {"r": 1e-25, "actual_norm": 1.035135816549298e-25, "grad": 81.0, "sumsq_inf": false}, {"r": 1e-20, "actual_norm": 1.0352461076512562e-20, "grad": 81.0, "sumsq_inf": false}, {"r": 1e-15, "actual_norm": 1.035132640859276e-15, "grad": 81.0, "sumsq_inf": false}, {"r": 1e-10, "actual_norm": 1.0353359051021938e-10, "grad": 81.0, "sumsq_inf": false}, {"r": 1e-07, "actual_norm": 1.035095675464089e-07, "grad": 91.5, "sumsq_inf": false}, {"r": 1e-05, "actual_norm": 1.0353634605368682e-05, "grad": 87.5, "sumsq_inf": false}, {"r": 0.001, "actual_norm": 0.0010352371394640588, "grad": 95.0, "sumsq_inf": false}, {"r": 0.01, "actual_norm": 0.01035127611726285, "grad": 43.75, "sumsq_inf": false}, {"r": 0.1, "actual_norm": 0.10350229746698966, "grad": 5376.0, "sumsq_inf": false}, {"r": 0.6878018379211426, "actual_norm": 0.7120100384937862, "grad": 4.125, "sumsq_inf": false}]}
{"model": "unsloth/Meta-Llama-3.1-8B", "kind": "fix_mean", "rows": [{"pos_kind": "mid", "tid": 79883, "grad": 6.8125, "sumsq_inf": false}, {"pos_kind": "mid", "tid": 80369, "grad": 6.8125, "sumsq_inf": false}, {"pos_kind": "mid", "tid": 80370, "grad": 6.8125, "sumsq_inf": false}, {"pos_kind": "mid", "tid": 125952, "grad": 6.8125, "sumsq_inf": false}, {"pos_kind": "start", "tid": 64424, "grad": 13.75, "sumsq_inf": false}, {"pos_kind": "start", "tid": 68896, "grad": 13.75, "sumsq_inf": false}]}
{"model": "unsloth/Meta-Llama-3.1-8B", "kind": "bos", "bos_id": 128000, "bos_norm": 0.4771427810192108, "res": {"special=True": {"first_id": 128000, "max_row": 1.7734375, "sumsq_inf": false}, "special=False": {"first_id": 22405, "max_row": 2.703125, "sumsq_inf": false}}}
{"model": "unsloth/Meta-Llama-3.1-8B", "kind": "done", "secs": 43.3}


==> anc/embscan/outE31/e31_hybrid_200m_baseline_16000_0.jsonl <==
{"kind": "meta", "n_params_M": 203.07, "steps": 16000, "tokens_per_step": 65536, "total_tokens_B": 1.049, "world_size": 1, "fast_kernels": true, "arch": "hybrid_200m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 100, "tokens_M": 6.6, "train_loss": 7.2687, "eval_loss": 7.2173, "eval_ppl": 1362.76, "grad_norm": 0.3345, "seen_emb_norm": 0.55464, "unseen_emb_norm": 0.5570127367973328, "tok_per_sec_k": 59.2, "secs": 110.8, "arch": "hybrid_200m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 1000, "tokens_M": 65.5, "train_loss": 4.2591, "eval_loss": 4.2544, "eval_ppl": 70.42, "grad_norm": 0.4001, "seen_emb_norm": 0.65948, "unseen_emb_norm": 0.5328212380409241, "tok_per_sec_k": 119.2, "secs": 549.7, "arch": "hybrid_200m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 2000, "tokens_M": 131.1, "train_loss": 3.9429, "eval_loss": 3.8531, "eval_ppl": 47.14, "grad_norm": 0.3206, "seen_emb_norm": 0.78718, "unseen_emb_norm": 0.5020911693572998, "tok_per_sec_k": 126.4, "secs": 1037.1, "arch": "hybrid_200m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 3000, "tokens_M": 196.6, "train_loss": 3.7053, "eval_loss": 3.6856, "eval_ppl": 39.87, "grad_norm": 0.3117, "seen_emb_norm": 0.88166, "unseen_emb_norm": 0.4739062190055847, "tok_per_sec_k": 128.7, "secs": 1527.2, "arch": "hybrid_200m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 4000, "tokens_M": 262.1, "train_loss": 3.6723, "eval_loss": 3.578, "eval_ppl": 35.8, "grad_norm": 0.2949, "seen_emb_norm": 0.94987, "unseen_emb_norm": 0.44848883152008057, "tok_per_sec_k": 130.1, "secs": 2014.7, "arch": "hybrid_200m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 5000, "tokens_M": 327.7, "train_loss": 3.622, "eval_loss": 3.5032, "eval_ppl": 33.22, "grad_norm": 0.2952, "seen_emb_norm": 0.9979, "unseen_emb_norm": 0.425944983959198, "tok_per_sec_k": 129.8, "secs": 2524.6, "arch": "hybrid_200m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 6000, "tokens_M": 393.2, "train_loss": 3.5533, "eval_loss": 3.4419, "eval_ppl": 31.24, "grad_norm": 0.3027, "seen_emb_norm": 1.02961, "unseen_emb_norm": 0.4062826931476593, "tok_per_sec_k": 130.5, "secs": 3012.1, "arch": "hybrid_200m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 7000, "tokens_M": 458.8, "train_loss": 3.4728, "eval_loss": 3.3926, "eval_ppl": 29.74, "grad_norm": 0.2944, "seen_emb_norm": 1.04817, "unseen_emb_norm": 0.3894301652908325, "tok_per_sec_k": 130.6, "secs": 3512.7, "arch": "hybrid_200m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 8000, "tokens_M": 524.3, "train_loss": 3.4111, "eval_loss": 3.3467, "eval_ppl": 28.41, "grad_norm": 0.3083, "seen_emb_norm": 1.05668, "unseen_emb_norm": 0.3752526640892029, "tok_per_sec_k": 131.1, "secs": 4000.3, "arch": "hybrid_200m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 9000, "tokens_M": 589.8, "train_loss": 3.3798, "eval_loss": 3.3076, "eval_ppl": 27.32, "grad_norm": 0.3058, "seen_emb_norm": 1.05742, "unseen_emb_norm": 0.36356624960899353, "tok_per_sec_k": 131.1, "secs": 4500.5, "arch": "hybrid_200m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 10000, "tokens_M": 655.4, "train_loss": 3.2835, "eval_loss": 3.2724, "eval_ppl": 26.38, "grad_norm": 0.3113, "seen_emb_norm": 1.05325, "unseen_emb_norm": 0.35414791107177734, "tok_per_sec_k": 131.4, "secs": 4988.1, "arch": "hybrid_200m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 11000, "tokens_M": 720.9, "train_loss": 3.3301, "eval_loss": 3.2406, "eval_ppl": 25.55, "grad_norm": 0.3207, "seen_emb_norm": 1.04632, "unseen_emb_norm": 0.3467424213886261, "tok_per_sec_k": 131.3, "secs": 5488.7, "arch": "hybrid_200m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 12000, "tokens_M": 786.4, "train_loss": 3.2529, "eval_loss": 3.2127, "eval_ppl": 24.85, "grad_norm": 0.3349, "seen_emb_norm": 1.03836, "unseen_emb_norm": 0.3410668671131134, "tok_per_sec_k": 131.6, "secs": 5976.6, "arch": "hybrid_200m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 13000, "tokens_M": 852.0, "train_loss": 3.2224, "eval_loss": 3.1899, "eval_ppl": 24.29, "grad_norm": 0.3263, "seen_emb_norm": 1.03112, "unseen_emb_norm": 0.3368130922317505, "tok_per_sec_k": 131.5, "secs": 6477.0, "arch": "hybrid_200m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 14000, "tokens_M": 917.5, "train_loss": 3.1948, "eval_loss": 3.1728, "eval_ppl": 23.87, "grad_norm": 0.3317, "seen_emb_norm": 1.02447, "unseen_emb_norm": 0.3336503803730011, "tok_per_sec_k": 131.7, "secs": 6964.7, "arch": "hybrid_200m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 15000, "tokens_M": 983.0, "train_loss": 3.2557, "eval_loss": 3.1598, "eval_ppl": 23.57, "grad_norm": 0.3479, "seen_emb_norm": 1.01882, "unseen_emb_norm": 0.33122918009757996, "tok_per_sec_k": 131.7, "secs": 7465.1, "arch": "hybrid_200m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 16000, "tokens_M": 1048.6, "train_loss": 3.1375, "eval_loss": 3.152, "eval_ppl": 23.38, "grad_norm": 0.3387, "seen_emb_norm": 1.01395, "unseen_emb_norm": 0.32918691635131836, "tok_per_sec_k": 131.8, "secs": 7953.0, "arch": "hybrid_200m", "variant": "baseline", "seed": 0}
{"kind": "blowup", "token": 530, "mid": {"slope_fp32": -0.0499, "sweep_fp32": [[1e-30, 125604.3125], [1e-20, 125604.3125], [1e-10, 116254.7734375], [1e-05, 3028.03759765625], [1.0140886306762695, 0.001878505339846015]], "sweep_bf16_and_norm_finite": [[1e-30, 126703.765625, true], [1e-20, 126703.765625, true], [1e-10, 116737.9140625, true], [1e-05, 2732.046875, true], [1.0140886306762695, 0.0018760947277769446, true]]}, "start": {"slope_fp32": -1.0299, "sweep_fp32": [[1e-30, 1.972913669317148e+29], [1e-20, 5.755766899791102e+18], [1e-10, 492066752.0], [1e-05, 2973.637451171875], [1.0140886306762695, 0.004586199298501015]], "sweep_bf16_and_norm_finite": [[1e-30, 1.9603599191537467e+29, false], [1e-20, 5.683978686101979e+18, false], [1e-10, 533669984.0, true], [1e-05, 2748.25146484375, true], [1.0140886306762695, 0.004578644875437021, true]]}, "arch": "hybrid_200m", "variant": "baseline", "seed": 0}


==> anc/embscan/outE31/e31_hybrid_200m_sigmoid_16000_0.jsonl <==
{"kind": "meta", "n_params_M": 203.07, "steps": 16000, "tokens_per_step": 65536, "total_tokens_B": 1.049, "world_size": 1, "fast_kernels": true, "arch": "hybrid_200m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 100, "tokens_M": 6.6, "train_loss": 7.0479, "eval_loss": 6.9944, "eval_ppl": 1090.55, "grad_norm": 0.4428, "seen_emb_norm": 0.55505, "unseen_emb_norm": 0.5570127367973328, "tok_per_sec_k": 58.9, "secs": 111.2, "arch": "hybrid_200m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 1000, "tokens_M": 65.5, "train_loss": 4.201, "eval_loss": 4.2009, "eval_ppl": 66.75, "grad_norm": 0.4194, "seen_emb_norm": 0.66126, "unseen_emb_norm": 0.5328212380409241, "tok_per_sec_k": 119.3, "secs": 549.4, "arch": "hybrid_200m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 2000, "tokens_M": 131.1, "train_loss": 3.9118, "eval_loss": 3.8293, "eval_ppl": 46.03, "grad_norm": 0.3294, "seen_emb_norm": 0.78936, "unseen_emb_norm": 0.5020911693572998, "tok_per_sec_k": 126.5, "secs": 1036.1, "arch": "hybrid_200m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 3000, "tokens_M": 196.6, "train_loss": 3.6924, "eval_loss": 3.6717, "eval_ppl": 39.32, "grad_norm": 0.3137, "seen_emb_norm": 0.88348, "unseen_emb_norm": 0.4739062190055847, "tok_per_sec_k": 128.9, "secs": 1525.0, "arch": "hybrid_200m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 4000, "tokens_M": 262.1, "train_loss": 3.6632, "eval_loss": 3.573, "eval_ppl": 35.62, "grad_norm": 0.2997, "seen_emb_norm": 0.95144, "unseen_emb_norm": 0.44848883152008057, "tok_per_sec_k": 130.3, "secs": 2011.7, "arch": "hybrid_200m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 5000, "tokens_M": 327.7, "train_loss": 3.6173, "eval_loss": 3.5001, "eval_ppl": 33.12, "grad_norm": 0.2899, "seen_emb_norm": 0.99862, "unseen_emb_norm": 0.425944983959198, "tok_per_sec_k": 130.5, "secs": 2510.9, "arch": "hybrid_200m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 6000, "tokens_M": 393.2, "train_loss": 3.5524, "eval_loss": 3.442, "eval_ppl": 31.25, "grad_norm": 0.3122, "seen_emb_norm": 1.03023, "unseen_emb_norm": 0.4062826931476593, "tok_per_sec_k": 131.2, "secs": 2997.6, "arch": "hybrid_200m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 7000, "tokens_M": 458.8, "train_loss": 3.4721, "eval_loss": 3.3929, "eval_ppl": 29.75, "grad_norm": 0.3122, "seen_emb_norm": 1.04862, "unseen_emb_norm": 0.3894301652908325, "tok_per_sec_k": 131.2, "secs": 3497.7, "arch": "hybrid_200m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 8000, "tokens_M": 524.3, "train_loss": 3.4152, "eval_loss": 3.3495, "eval_ppl": 28.49, "grad_norm": 0.3273, "seen_emb_norm": 1.05704, "unseen_emb_norm": 0.3752526640892029, "tok_per_sec_k": 131.6, "secs": 3984.6, "arch": "hybrid_200m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 9000, "tokens_M": 589.8, "train_loss": 3.3817, "eval_loss": 3.3115, "eval_ppl": 27.43, "grad_norm": 0.319, "seen_emb_norm": 1.05797, "unseen_emb_norm": 0.36356624960899353, "tok_per_sec_k": 131.5, "secs": 4484.0, "arch": "hybrid_200m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 10000, "tokens_M": 655.4, "train_loss": 3.2929, "eval_loss": 3.2767, "eval_ppl": 26.49, "grad_norm": 0.3175, "seen_emb_norm": 1.05404, "unseen_emb_norm": 0.35414791107177734, "tok_per_sec_k": 131.8, "secs": 4970.7, "arch": "hybrid_200m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 11000, "tokens_M": 720.9, "train_loss": 3.3353, "eval_loss": 3.2464, "eval_ppl": 25.7, "grad_norm": 0.3212, "seen_emb_norm": 1.0474, "unseen_emb_norm": 0.3467424213886261, "tok_per_sec_k": 131.8, "secs": 5470.9, "arch": "hybrid_200m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 12000, "tokens_M": 786.4, "train_loss": 3.2643, "eval_loss": 3.2192, "eval_ppl": 25.01, "grad_norm": 0.341, "seen_emb_norm": 1.03947, "unseen_emb_norm": 0.3410668671131134, "tok_per_sec_k": 132.0, "secs": 5957.9, "arch": "hybrid_200m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 13000, "tokens_M": 852.0, "train_loss": 3.231, "eval_loss": 3.1966, "eval_ppl": 24.45, "grad_norm": 0.3336, "seen_emb_norm": 1.03198, "unseen_emb_norm": 0.3368130922317505, "tok_per_sec_k": 131.9, "secs": 6457.6, "arch": "hybrid_200m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 14000, "tokens_M": 917.5, "train_loss": 3.2057, "eval_loss": 3.1802, "eval_ppl": 24.05, "grad_norm": 0.3379, "seen_emb_norm": 1.02542, "unseen_emb_norm": 0.3336503803730011, "tok_per_sec_k": 132.1, "secs": 6944.6, "arch": "hybrid_200m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 15000, "tokens_M": 983.0, "train_loss": 3.2645, "eval_loss": 3.167, "eval_ppl": 23.74, "grad_norm": 0.3544, "seen_emb_norm": 1.02004, "unseen_emb_norm": 0.33122918009757996, "tok_per_sec_k": 132.1, "secs": 7443.8, "arch": "hybrid_200m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 16000, "tokens_M": 1048.6, "train_loss": 3.145, "eval_loss": 3.1596, "eval_ppl": 23.56, "grad_norm": 0.3471, "seen_emb_norm": 1.015, "unseen_emb_norm": 0.32918691635131836, "tok_per_sec_k": 132.2, "secs": 7930.7, "arch": "hybrid_200m", "variant": "sigmoid", "seed": 0}
{"kind": "blowup", "token": 530, "mid": {"slope_fp32": -0.0, "sweep_fp32": [[1e-30, 0.17232748866081238], [1e-20, 0.17232748866081238], [1e-10, 0.17232511937618256], [1e-05, 0.17230015993118286], [0.9973114728927612, 0.0031643963884562254]], "sweep_bf16_and_norm_finite": [[1e-30, 0.17196714878082275, true], [1e-20, 0.17196714878082275, true], [1e-10, 0.17196714878082275, true], [1e-05, 0.1721545159816742, true], [0.9973114728927612, 0.0031556929461658, true]]}, "start": {"slope_fp32": -0.0, "sweep_fp32": [[1e-30, 0.4395987391471863], [1e-20, 0.4395987391471863], [1e-10, 0.4396257698535919], [1e-05, 0.4395137131214142], [0.9973114728927612, 0.0043184878304600716]], "sweep_bf16_and_norm_finite": [[1e-30, 0.4389900863170624, true], [1e-20, 0.4389900863170624, true], [1e-10, 0.4389900863170624, true], [1e-05, 0.45080339908599854, true], [0.9973114728927612, 0.004280516877770424, true]]}, "arch": "hybrid_200m", "variant": "sigmoid", "seed": 0}


==> anc/embscan/outE31/e31_hybrid_200m_silu_floor_16000_0.jsonl <==
{"kind": "meta", "n_params_M": 203.07, "steps": 16000, "tokens_per_step": 65536, "total_tokens_B": 1.049, "world_size": 1, "fast_kernels": true, "arch": "hybrid_200m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 100, "tokens_M": 6.6, "train_loss": 7.1666, "eval_loss": 7.1111, "eval_ppl": 1225.45, "grad_norm": 0.4184, "seen_emb_norm": 0.55481, "unseen_emb_norm": 0.5570127367973328, "tok_per_sec_k": 58.8, "secs": 111.5, "arch": "hybrid_200m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 1000, "tokens_M": 65.5, "train_loss": 4.2533, "eval_loss": 4.2464, "eval_ppl": 69.85, "grad_norm": 0.3993, "seen_emb_norm": 0.65991, "unseen_emb_norm": 0.5328212380409241, "tok_per_sec_k": 118.4, "secs": 553.4, "arch": "hybrid_200m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 2000, "tokens_M": 131.1, "train_loss": 3.9429, "eval_loss": 3.8525, "eval_ppl": 47.11, "grad_norm": 0.3222, "seen_emb_norm": 0.78827, "unseen_emb_norm": 0.5020911693572998, "tok_per_sec_k": 125.5, "secs": 1044.2, "arch": "hybrid_200m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 3000, "tokens_M": 196.6, "train_loss": 3.7081, "eval_loss": 3.6874, "eval_ppl": 39.94, "grad_norm": 0.3092, "seen_emb_norm": 0.88254, "unseen_emb_norm": 0.4739062190055847, "tok_per_sec_k": 127.8, "secs": 1537.8, "arch": "hybrid_200m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 4000, "tokens_M": 262.1, "train_loss": 3.6706, "eval_loss": 3.5808, "eval_ppl": 35.9, "grad_norm": 0.2894, "seen_emb_norm": 0.95079, "unseen_emb_norm": 0.44848883152008057, "tok_per_sec_k": 129.2, "secs": 2028.6, "arch": "hybrid_200m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 5000, "tokens_M": 327.7, "train_loss": 3.6221, "eval_loss": 3.5069, "eval_ppl": 33.35, "grad_norm": 0.3115, "seen_emb_norm": 0.99876, "unseen_emb_norm": 0.425944983959198, "tok_per_sec_k": 129.0, "secs": 2540.7, "arch": "hybrid_200m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 6000, "tokens_M": 393.2, "train_loss": 3.5616, "eval_loss": 3.4448, "eval_ppl": 31.34, "grad_norm": 0.3056, "seen_emb_norm": 1.03057, "unseen_emb_norm": 0.4062826931476593, "tok_per_sec_k": 129.7, "secs": 3031.5, "arch": "hybrid_200m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 7000, "tokens_M": 458.8, "train_loss": 3.4735, "eval_loss": 3.3957, "eval_ppl": 29.83, "grad_norm": 0.2981, "seen_emb_norm": 1.04912, "unseen_emb_norm": 0.3894301652908325, "tok_per_sec_k": 129.8, "secs": 3535.1, "arch": "hybrid_200m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 8000, "tokens_M": 524.3, "train_loss": 3.415, "eval_loss": 3.3494, "eval_ppl": 28.49, "grad_norm": 0.3078, "seen_emb_norm": 1.05736, "unseen_emb_norm": 0.3752526640892029, "tok_per_sec_k": 130.2, "secs": 4025.9, "arch": "hybrid_200m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 9000, "tokens_M": 589.8, "train_loss": 3.3812, "eval_loss": 3.3109, "eval_ppl": 27.41, "grad_norm": 0.3052, "seen_emb_norm": 1.05795, "unseen_emb_norm": 0.36356624960899353, "tok_per_sec_k": 130.2, "secs": 4529.2, "arch": "hybrid_200m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 10000, "tokens_M": 655.4, "train_loss": 3.2902, "eval_loss": 3.2761, "eval_ppl": 26.47, "grad_norm": 0.3088, "seen_emb_norm": 1.05391, "unseen_emb_norm": 0.35414791107177734, "tok_per_sec_k": 130.5, "secs": 5020.1, "arch": "hybrid_200m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 11000, "tokens_M": 720.9, "train_loss": 3.3284, "eval_loss": 3.2428, "eval_ppl": 25.61, "grad_norm": 0.3193, "seen_emb_norm": 1.04722, "unseen_emb_norm": 0.3467424213886261, "tok_per_sec_k": 130.5, "secs": 5523.6, "arch": "hybrid_200m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 12000, "tokens_M": 786.4, "train_loss": 3.2542, "eval_loss": 3.2155, "eval_ppl": 24.92, "grad_norm": 0.3354, "seen_emb_norm": 1.03936, "unseen_emb_norm": 0.3410668671131134, "tok_per_sec_k": 130.8, "secs": 6014.6, "arch": "hybrid_200m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 13000, "tokens_M": 852.0, "train_loss": 3.2281, "eval_loss": 3.1935, "eval_ppl": 24.37, "grad_norm": 0.3238, "seen_emb_norm": 1.03203, "unseen_emb_norm": 0.3368130922317505, "tok_per_sec_k": 130.7, "secs": 6518.3, "arch": "hybrid_200m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 14000, "tokens_M": 917.5, "train_loss": 3.1996, "eval_loss": 3.1756, "eval_ppl": 23.94, "grad_norm": 0.3283, "seen_emb_norm": 1.02553, "unseen_emb_norm": 0.3336503803730011, "tok_per_sec_k": 130.9, "secs": 7009.1, "arch": "hybrid_200m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 15000, "tokens_M": 983.0, "train_loss": 3.2618, "eval_loss": 3.1625, "eval_ppl": 23.63, "grad_norm": 0.3435, "seen_emb_norm": 1.01963, "unseen_emb_norm": 0.33122918009757996, "tok_per_sec_k": 130.9, "secs": 7512.4, "arch": "hybrid_200m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 16000, "tokens_M": 1048.6, "train_loss": 3.1351, "eval_loss": 3.1549, "eval_ppl": 23.45, "grad_norm": 0.3364, "seen_emb_norm": 1.01488, "unseen_emb_norm": 0.32918691635131836, "tok_per_sec_k": 131.0, "secs": 8003.1, "arch": "hybrid_200m", "variant": "silu_floor", "seed": 0}
{"kind": "blowup", "token": 530, "mid": {"slope_fp32": 0.0, "sweep_fp32": [[1e-30, 0.190143421292305], [1e-20, 0.190143421292305], [1e-10, 0.19013972580432892], [1e-05, 0.19014887511730194], [1.0149965286254883, 0.002655510324984789]], "sweep_bf16_and_norm_finite": [[1e-30, 0.189808189868927, true], [1e-20, 0.189808189868927, true], [1e-10, 0.189808189868927, true], [1e-05, 0.18997596204280853, true], [1.0149965286254883, 0.0026798141188919544, true]]}, "start": {"slope_fp32": 0.0, "sweep_fp32": [[1e-30, 0.22628848254680634], [1e-20, 0.22628848254680634], [1e-10, 0.2262999713420868], [1e-05, 0.22633469104766846], [1.0149965286254883, 0.0036801397800445557]], "sweep_bf16_and_norm_finite": [[1e-30, 0.2225911021232605, true], [1e-20, 0.2225911021232605, true], [1e-10, 0.2225911021232605, true], [1e-05, 0.22199954092502594, true], [1.0149965286254883, 0.003670463804155588, true]]}, "arch": "hybrid_200m", "variant": "silu_floor", "seed": 0}


==> anc/embscan/outE31/e31_mamba2_165m_baseline_16000_0.jsonl <==
{"kind": "meta", "n_params_M": 165.26, "steps": 16000, "tokens_per_step": 65536, "total_tokens_B": 1.049, "world_size": 1, "fast_kernels": true, "arch": "mamba2_165m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 100, "tokens_M": 6.6, "train_loss": 7.881, "eval_loss": 7.8275, "eval_ppl": 2508.7, "grad_norm": 0.5955, "seen_emb_norm": 2.76359, "unseen_emb_norm": 2.7697336673736572, "tok_per_sec_k": 55.5, "secs": 118.0, "arch": "mamba2_165m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 1000, "tokens_M": 65.5, "train_loss": 5.029, "eval_loss": 5.0019, "eval_ppl": 148.7, "grad_norm": 0.8286, "seen_emb_norm": 2.67729, "unseen_emb_norm": 2.649441957473755, "tok_per_sec_k": 106.5, "secs": 615.6, "arch": "mamba2_165m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 2000, "tokens_M": 131.1, "train_loss": 4.5124, "eval_loss": 4.4422, "eval_ppl": 84.96, "grad_norm": 0.6245, "seen_emb_norm": 2.56773, "unseen_emb_norm": 2.4966371059417725, "tok_per_sec_k": 112.2, "secs": 1168.1, "arch": "mamba2_165m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 3000, "tokens_M": 196.6, "train_loss": 4.2274, "eval_loss": 4.1703, "eval_ppl": 64.74, "grad_norm": 0.4298, "seen_emb_norm": 2.46921, "unseen_emb_norm": 2.3564882278442383, "tok_per_sec_k": 114.1, "secs": 1722.6, "arch": "mamba2_165m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 4000, "tokens_M": 262.1, "train_loss": 4.078, "eval_loss": 3.9873, "eval_ppl": 53.91, "grad_norm": 0.3215, "seen_emb_norm": 2.37986, "unseen_emb_norm": 2.230100631713867, "tok_per_sec_k": 115.2, "secs": 2275.2, "arch": "mamba2_165m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 5000, "tokens_M": 327.7, "train_loss": 3.978, "eval_loss": 3.8633, "eval_ppl": 47.62, "grad_norm": 0.2911, "seen_emb_norm": 2.30083, "unseen_emb_norm": 2.118001699447632, "tok_per_sec_k": 115.4, "secs": 2838.3, "arch": "mamba2_165m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 6000, "tokens_M": 393.2, "train_loss": 3.8811, "eval_loss": 3.7721, "eval_ppl": 43.47, "grad_norm": 0.3102, "seen_emb_norm": 2.22874, "unseen_emb_norm": 2.0202314853668213, "tok_per_sec_k": 116.0, "secs": 3391.1, "arch": "mamba2_165m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 7000, "tokens_M": 458.8, "train_loss": 3.7977, "eval_loss": 3.6977, "eval_ppl": 40.35, "grad_norm": 0.2906, "seen_emb_norm": 2.1643, "unseen_emb_norm": 1.9364327192306519, "tok_per_sec_k": 116.0, "secs": 3954.3, "arch": "mamba2_165m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 8000, "tokens_M": 524.3, "train_loss": 3.7217, "eval_loss": 3.6378, "eval_ppl": 38.01, "grad_norm": 0.3002, "seen_emb_norm": 2.10789, "unseen_emb_norm": 1.8659354448318481, "tok_per_sec_k": 116.3, "secs": 4507.0, "arch": "mamba2_165m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 9000, "tokens_M": 589.8, "train_loss": 3.6748, "eval_loss": 3.5889, "eval_ppl": 36.19, "grad_norm": 0.2833, "seen_emb_norm": 2.05929, "unseen_emb_norm": 1.807824969291687, "tok_per_sec_k": 116.3, "secs": 5070.3, "arch": "mamba2_165m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 10000, "tokens_M": 655.4, "train_loss": 3.5604, "eval_loss": 3.5478, "eval_ppl": 34.74, "grad_norm": 0.2725, "seen_emb_norm": 2.01807, "unseen_emb_norm": 1.7609922885894775, "tok_per_sec_k": 116.5, "secs": 5623.1, "arch": "mamba2_165m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 11000, "tokens_M": 720.9, "train_loss": 3.6158, "eval_loss": 3.5137, "eval_ppl": 33.57, "grad_norm": 0.2739, "seen_emb_norm": 1.98383, "unseen_emb_norm": 1.7241688966751099, "tok_per_sec_k": 116.5, "secs": 6186.3, "arch": "mamba2_165m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 12000, "tokens_M": 786.4, "train_loss": 3.54, "eval_loss": 3.4856, "eval_ppl": 32.64, "grad_norm": 0.2928, "seen_emb_norm": 1.95659, "unseen_emb_norm": 1.6959470510482788, "tok_per_sec_k": 116.7, "secs": 6739.1, "arch": "mamba2_165m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 13000, "tokens_M": 852.0, "train_loss": 3.5079, "eval_loss": 3.4628, "eval_ppl": 31.91, "grad_norm": 0.281, "seen_emb_norm": 1.93513, "unseen_emb_norm": 1.6747952699661255, "tok_per_sec_k": 116.7, "secs": 7302.2, "arch": "mamba2_165m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 14000, "tokens_M": 917.5, "train_loss": 3.4743, "eval_loss": 3.4455, "eval_ppl": 31.36, "grad_norm": 0.281, "seen_emb_norm": 1.91857, "unseen_emb_norm": 1.6590689420700073, "tok_per_sec_k": 116.8, "secs": 7855.0, "arch": "mamba2_165m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 15000, "tokens_M": 983.0, "train_loss": 3.5357, "eval_loss": 3.433, "eval_ppl": 30.97, "grad_norm": 0.3, "seen_emb_norm": 1.90561, "unseen_emb_norm": 1.6470295190811157, "tok_per_sec_k": 116.8, "secs": 8417.8, "arch": "mamba2_165m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 16000, "tokens_M": 1048.6, "train_loss": 3.4147, "eval_loss": 3.4245, "eval_ppl": 30.71, "grad_norm": 0.2832, "seen_emb_norm": 1.89439, "unseen_emb_norm": 1.636874794960022, "tok_per_sec_k": 116.9, "secs": 8970.1, "arch": "mamba2_165m", "variant": "baseline", "seed": 0}
{"kind": "blowup", "token": 530, "mid": {"slope_fp32": -1.0309, "sweep_fp32": [[1e-30, 5.635434625622546e+28], [1e-20, 3.5730414302197187e+18], [1e-10, 187551792.0], [1e-05, 866.5083618164062], [1.9215283393859863, 0.0010123529937118292]], "sweep_bf16_and_norm_finite": [[1e-30, 4.932580737907994e+28, false], [1e-20, 3.645552847682011e+18, false], [1e-10, 192014672.0, true], [1e-05, 861.0120849609375, true], [1.9215283393859863, 0.0010160946985706687, true]]}, "start": {"slope_fp32": -0.9727, "sweep_fp32": [[1e-30, 3.2454655499660003e+27], [1e-20, 9.701274559709184e+16], [1e-10, 94530544.0], [1e-05, 943.8506469726562], [1.9215283393859863, 0.0017571633215993643]], "sweep_bf16_and_norm_finite": [[1e-30, 3.292634907580144e+27, false], [1e-20, 9.763548149527347e+16, true], [1e-10, 97463216.0, true], [1e-05, 958.6004638671875, true], [1.9215283393859863, 0.0017552595818415284, true]]}, "arch": "mamba2_165m", "variant": "baseline", "seed": 0}


==> anc/embscan/outE31/e31_mamba2_165m_baseline_16000_1.jsonl <==
{"kind": "meta", "n_params_M": 165.26, "steps": 16000, "tokens_per_step": 65536, "total_tokens_B": 1.049, "world_size": 1, "fast_kernels": true, "arch": "mamba2_165m", "variant": "baseline", "seed": 1}
{"kind": "train", "step": 100, "tokens_M": 6.6, "train_loss": 7.8096, "eval_loss": 7.8088, "eval_ppl": 2462.13, "grad_norm": 0.6923, "seen_emb_norm": 2.76948, "unseen_emb_norm": 2.748666524887085, "tok_per_sec_k": 55.5, "secs": 118.0, "arch": "mamba2_165m", "variant": "baseline", "seed": 1}
{"kind": "train", "step": 1000, "tokens_M": 65.5, "train_loss": 5.1549, "eval_loss": 5.0081, "eval_ppl": 149.63, "grad_norm": 0.919, "seen_emb_norm": 2.68184, "unseen_emb_norm": 2.6292896270751953, "tok_per_sec_k": 106.1, "secs": 617.7, "arch": "mamba2_165m", "variant": "baseline", "seed": 1}
{"kind": "train", "step": 2000, "tokens_M": 131.1, "train_loss": 4.5584, "eval_loss": 4.4425, "eval_ppl": 84.99, "grad_norm": 0.4986, "seen_emb_norm": 2.57322, "unseen_emb_norm": 2.477647304534912, "tok_per_sec_k": 111.8, "secs": 1172.6, "arch": "mamba2_165m", "variant": "baseline", "seed": 1}
{"kind": "train", "step": 3000, "tokens_M": 196.6, "train_loss": 4.2533, "eval_loss": 4.1734, "eval_ppl": 64.93, "grad_norm": 0.4127, "seen_emb_norm": 2.47268, "unseen_emb_norm": 2.338564395904541, "tok_per_sec_k": 113.7, "secs": 1729.3, "arch": "mamba2_165m", "variant": "baseline", "seed": 1}
{"kind": "train", "step": 4000, "tokens_M": 262.1, "train_loss": 3.9946, "eval_loss": 3.992, "eval_ppl": 54.16, "grad_norm": 0.3311, "seen_emb_norm": 2.38292, "unseen_emb_norm": 2.2131381034851074, "tok_per_sec_k": 114.8, "secs": 2284.1, "arch": "mamba2_165m", "variant": "baseline", "seed": 1}
{"kind": "train", "step": 5000, "tokens_M": 327.7, "train_loss": 3.9631, "eval_loss": 3.8629, "eval_ppl": 47.6, "grad_norm": 0.329, "seen_emb_norm": 2.30267, "unseen_emb_norm": 2.1018919944763184, "tok_per_sec_k": 115.0, "secs": 2850.6, "arch": "mamba2_165m", "variant": "baseline", "seed": 1}
{"kind": "train", "step": 6000, "tokens_M": 393.2, "train_loss": 3.7868, "eval_loss": 3.767, "eval_ppl": 43.25, "grad_norm": 0.3164, "seen_emb_norm": 2.23023, "unseen_emb_norm": 2.0048651695251465, "tok_per_sec_k": 115.5, "secs": 3405.5, "arch": "mamba2_165m", "variant": "baseline", "seed": 1}
{"kind": "train", "step": 7000, "tokens_M": 458.8, "train_loss": 3.7999, "eval_loss": 3.6944, "eval_ppl": 40.22, "grad_norm": 0.2891, "seen_emb_norm": 2.16643, "unseen_emb_norm": 1.921703815460205, "tok_per_sec_k": 115.6, "secs": 3969.8, "arch": "mamba2_165m", "variant": "baseline", "seed": 1}
{"kind": "train", "step": 8000, "tokens_M": 524.3, "train_loss": 3.6508, "eval_loss": 3.634, "eval_ppl": 37.86, "grad_norm": 0.3037, "seen_emb_norm": 2.10986, "unseen_emb_norm": 1.8517427444458008, "tok_per_sec_k": 115.9, "secs": 4523.6, "arch": "mamba2_165m", "variant": "baseline", "seed": 1}
{"kind": "train", "step": 9000, "tokens_M": 589.8, "train_loss": 3.6489, "eval_loss": 3.5864, "eval_ppl": 36.1, "grad_norm": 0.2764, "seen_emb_norm": 2.06196, "unseen_emb_norm": 1.794074296951294, "tok_per_sec_k": 115.9, "secs": 5087.6, "arch": "mamba2_165m", "variant": "baseline", "seed": 1}
{"kind": "train", "step": 10000, "tokens_M": 655.4, "train_loss": 3.6907, "eval_loss": 3.5427, "eval_ppl": 34.56, "grad_norm": 0.2678, "seen_emb_norm": 2.02003, "unseen_emb_norm": 1.7475979328155518, "tok_per_sec_k": 116.2, "secs": 5641.4, "arch": "mamba2_165m", "variant": "baseline", "seed": 1}
{"kind": "train", "step": 11000, "tokens_M": 720.9, "train_loss": 3.6022, "eval_loss": 3.5091, "eval_ppl": 33.42, "grad_norm": 0.2831, "seen_emb_norm": 1.98598, "unseen_emb_norm": 1.7110544443130493, "tok_per_sec_k": 116.2, "secs": 6205.8, "arch": "mamba2_165m", "variant": "baseline", "seed": 1}
{"kind": "train", "step": 12000, "tokens_M": 786.4, "train_loss": 3.4535, "eval_loss": 3.4795, "eval_ppl": 32.44, "grad_norm": 0.2621, "seen_emb_norm": 1.95778, "unseen_emb_norm": 1.6830475330352783, "tok_per_sec_k": 116.3, "secs": 6759.8, "arch": "mamba2_165m", "variant": "baseline", "seed": 1}
{"kind": "train", "step": 13000, "tokens_M": 852.0, "train_loss": 3.5172, "eval_loss": 3.4578, "eval_ppl": 31.75, "grad_norm": 0.2697, "seen_emb_norm": 1.9366, "unseen_emb_norm": 1.662056565284729, "tok_per_sec_k": 116.3, "secs": 7324.3, "arch": "mamba2_165m", "variant": "baseline", "seed": 1}
{"kind": "train", "step": 14000, "tokens_M": 917.5, "train_loss": 3.4645, "eval_loss": 3.4403, "eval_ppl": 31.2, "grad_norm": 0.2859, "seen_emb_norm": 1.91977, "unseen_emb_norm": 1.6464498043060303, "tok_per_sec_k": 116.5, "secs": 7878.3, "arch": "mamba2_165m", "variant": "baseline", "seed": 1}
{"kind": "train", "step": 15000, "tokens_M": 983.0, "train_loss": 3.4641, "eval_loss": 3.4278, "eval_ppl": 30.81, "grad_norm": 0.2892, "seen_emb_norm": 1.90718, "unseen_emb_norm": 1.6345019340515137, "tok_per_sec_k": 116.4, "secs": 8442.6, "arch": "mamba2_165m", "variant": "baseline", "seed": 1}
{"kind": "train", "step": 16000, "tokens_M": 1048.6, "train_loss": 3.4248, "eval_loss": 3.4196, "eval_ppl": 30.56, "grad_norm": 0.2989, "seen_emb_norm": 1.89579, "unseen_emb_norm": 1.6244242191314697, "tok_per_sec_k": 116.6, "secs": 8996.3, "arch": "mamba2_165m", "variant": "baseline", "seed": 1}
{"kind": "blowup", "token": 530, "mid": {"slope_fp32": -0.9491, "sweep_fp32": [[1e-30, 5.601155351015672e+26], [1e-20, 6.292158012404531e+17], [1e-10, 59234368.0], [1e-05, 1581.44482421875], [1.9362056255340576, 0.0013406448997557163]], "sweep_bf16_and_norm_finite": [[1e-30, 5.7086068973752674e+26, false], [1e-20, 6.307700296457912e+17, true], [1e-10, 58901752.0, true], [1e-05, 1585.8895263671875, true], [1.9362056255340576, 0.0013409653911367059, true]]}, "start": {"slope_fp32": -1.0238, "sweep_fp32": [[1e-30, 6.894193217547657e+28], [1e-20, 6.610617811494502e+17], [1e-10, 69078656.0], [1e-05, 1873.86181640625], [1.9362056255340576, 0.0018265460385009646]], "sweep_bf16_and_norm_finite": [[1e-30, 6.833419666569663e+28, false], [1e-20, 6.606110501015388e+17, true], [1e-10, 68611200.0, true], [1e-05, 1881.4222412109375, true], [1.9362056255340576, 0.0018235233146697283, true]]}, "arch": "mamba2_165m", "variant": "baseline", "seed": 1}


==> anc/embscan/outE31/e31_mamba2_165m_sigmoid_16000_0.jsonl <==
{"kind": "meta", "n_params_M": 165.26, "steps": 16000, "tokens_per_step": 65536, "total_tokens_B": 1.049, "world_size": 1, "fast_kernels": true, "arch": "mamba2_165m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 100, "tokens_M": 6.6, "train_loss": 7.8218, "eval_loss": 7.7677, "eval_ppl": 2363.15, "grad_norm": 1.3544, "seen_emb_norm": 2.76353, "unseen_emb_norm": 2.7697336673736572, "tok_per_sec_k": 55.6, "secs": 118.0, "arch": "mamba2_165m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 1000, "tokens_M": 65.5, "train_loss": 5.1371, "eval_loss": 5.1146, "eval_ppl": 166.43, "grad_norm": 0.7944, "seen_emb_norm": 2.67761, "unseen_emb_norm": 2.649441957473755, "tok_per_sec_k": 106.3, "secs": 616.7, "arch": "mamba2_165m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 2000, "tokens_M": 131.1, "train_loss": 4.585, "eval_loss": 4.5127, "eval_ppl": 91.17, "grad_norm": 0.6192, "seen_emb_norm": 2.56794, "unseen_emb_norm": 2.4966371059417725, "tok_per_sec_k": 112.0, "secs": 1170.5, "arch": "mamba2_165m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 3000, "tokens_M": 196.6, "train_loss": 4.2886, "eval_loss": 4.2195, "eval_ppl": 68.0, "grad_norm": 0.5184, "seen_emb_norm": 2.46937, "unseen_emb_norm": 2.3564882278442383, "tok_per_sec_k": 113.9, "secs": 1726.8, "arch": "mamba2_165m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 4000, "tokens_M": 262.1, "train_loss": 4.1225, "eval_loss": 4.0287, "eval_ppl": 56.19, "grad_norm": 0.3626, "seen_emb_norm": 2.3802, "unseen_emb_norm": 2.230100631713867, "tok_per_sec_k": 114.9, "secs": 2281.2, "arch": "mamba2_165m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 5000, "tokens_M": 327.7, "train_loss": 4.0088, "eval_loss": 3.8945, "eval_ppl": 49.13, "grad_norm": 0.312, "seen_emb_norm": 2.30013, "unseen_emb_norm": 2.118001699447632, "tok_per_sec_k": 114.6, "secs": 2858.8, "arch": "mamba2_165m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 6000, "tokens_M": 393.2, "train_loss": 3.9064, "eval_loss": 3.7969, "eval_ppl": 44.56, "grad_norm": 0.3068, "seen_emb_norm": 2.22887, "unseen_emb_norm": 2.0202314853668213, "tok_per_sec_k": 115.2, "secs": 3413.0, "arch": "mamba2_165m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 7000, "tokens_M": 458.8, "train_loss": 3.8265, "eval_loss": 3.7204, "eval_ppl": 41.28, "grad_norm": 0.2891, "seen_emb_norm": 2.16523, "unseen_emb_norm": 1.9364327192306519, "tok_per_sec_k": 115.3, "secs": 3980.4, "arch": "mamba2_165m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 8000, "tokens_M": 524.3, "train_loss": 3.753, "eval_loss": 3.6585, "eval_ppl": 38.8, "grad_norm": 0.2979, "seen_emb_norm": 2.10956, "unseen_emb_norm": 1.8659354448318481, "tok_per_sec_k": 115.6, "secs": 4534.5, "arch": "mamba2_165m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 9000, "tokens_M": 589.8, "train_loss": 3.6966, "eval_loss": 3.6076, "eval_ppl": 36.88, "grad_norm": 0.2852, "seen_emb_norm": 2.0616, "unseen_emb_norm": 1.807824969291687, "tok_per_sec_k": 115.7, "secs": 5099.0, "arch": "mamba2_165m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 10000, "tokens_M": 655.4, "train_loss": 3.5746, "eval_loss": 3.567, "eval_ppl": 35.41, "grad_norm": 0.2752, "seen_emb_norm": 2.01963, "unseen_emb_norm": 1.7609922885894775, "tok_per_sec_k": 115.9, "secs": 5653.3, "arch": "mamba2_165m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 11000, "tokens_M": 720.9, "train_loss": 3.6398, "eval_loss": 3.5308, "eval_ppl": 34.15, "grad_norm": 0.278, "seen_emb_norm": 1.98555, "unseen_emb_norm": 1.7241688966751099, "tok_per_sec_k": 115.9, "secs": 6218.0, "arch": "mamba2_165m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 12000, "tokens_M": 786.4, "train_loss": 3.5562, "eval_loss": 3.5019, "eval_ppl": 33.18, "grad_norm": 0.2892, "seen_emb_norm": 1.95768, "unseen_emb_norm": 1.6959470510482788, "tok_per_sec_k": 116.1, "secs": 6772.4, "arch": "mamba2_165m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 13000, "tokens_M": 852.0, "train_loss": 3.5265, "eval_loss": 3.4785, "eval_ppl": 32.41, "grad_norm": 0.2861, "seen_emb_norm": 1.93614, "unseen_emb_norm": 1.6747952699661255, "tok_per_sec_k": 116.1, "secs": 7337.1, "arch": "mamba2_165m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 14000, "tokens_M": 917.5, "train_loss": 3.5003, "eval_loss": 3.4616, "eval_ppl": 31.87, "grad_norm": 0.2951, "seen_emb_norm": 1.91972, "unseen_emb_norm": 1.6590689420700073, "tok_per_sec_k": 116.3, "secs": 7891.3, "arch": "mamba2_165m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 15000, "tokens_M": 983.0, "train_loss": 3.555, "eval_loss": 3.4483, "eval_ppl": 31.45, "grad_norm": 0.2981, "seen_emb_norm": 1.90666, "unseen_emb_norm": 1.6470295190811157, "tok_per_sec_k": 116.3, "secs": 8456.1, "arch": "mamba2_165m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 16000, "tokens_M": 1048.6, "train_loss": 3.4304, "eval_loss": 3.44, "eval_ppl": 31.19, "grad_norm": 0.295, "seen_emb_norm": 1.89544, "unseen_emb_norm": 1.636874794960022, "tok_per_sec_k": 116.4, "secs": 9009.9, "arch": "mamba2_165m", "variant": "sigmoid", "seed": 0}
{"kind": "blowup", "token": 530, "mid": {"slope_fp32": -0.0, "sweep_fp32": [[1e-30, 0.20146533846855164], [1e-20, 0.20146533846855164], [1e-10, 0.20145557820796967], [1e-05, 0.2014479637145996], [1.9007774591445923, 0.0015122640179470181]], "sweep_bf16_and_norm_finite": [[1e-30, 0.19942384958267212, true], [1e-20, 0.19942384958267212, true], [1e-10, 0.19942384958267212, true], [1e-05, 0.2014167457818985, true], [1.9007774591445923, 0.0015099013689905405, true]]}, "start": {"slope_fp32": 0.0, "sweep_fp32": [[1e-30, 0.7288785576820374], [1e-20, 0.7288785576820374], [1e-10, 0.7288442850112915], [1e-05, 0.7290806174278259], [1.9007774591445923, 0.0022693306673318148]], "sweep_bf16_and_norm_finite": [[1e-30, 0.7264399528503418, true], [1e-20, 0.7264399528503418, true], [1e-10, 0.7264399528503418, true], [1e-05, 0.7300722599029541, true], [1.9007774591445923, 0.0022708848118782043, true]]}, "arch": "mamba2_165m", "variant": "sigmoid", "seed": 0}


==> anc/embscan/outE31/e31_mamba2_165m_silu_floor_16000_0.jsonl <==
{"kind": "meta", "n_params_M": 165.26, "steps": 16000, "tokens_per_step": 65536, "total_tokens_B": 1.049, "world_size": 1, "fast_kernels": true, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 100, "tokens_M": 6.6, "train_loss": 7.8631, "eval_loss": 7.8095, "eval_ppl": 2463.79, "grad_norm": 0.5957, "seen_emb_norm": 2.76343, "unseen_emb_norm": 2.7697336673736572, "tok_per_sec_k": 55.2, "secs": 118.8, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 1000, "tokens_M": 65.5, "train_loss": 5.0451, "eval_loss": 5.0176, "eval_ppl": 151.05, "grad_norm": 0.9158, "seen_emb_norm": 2.67761, "unseen_emb_norm": 2.649441957473755, "tok_per_sec_k": 105.2, "secs": 623.2, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 2000, "tokens_M": 131.1, "train_loss": 4.5221, "eval_loss": 4.4531, "eval_ppl": 85.89, "grad_norm": 0.6667, "seen_emb_norm": 2.56961, "unseen_emb_norm": 2.4966371059417725, "tok_per_sec_k": 110.8, "secs": 1183.4, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 3000, "tokens_M": 196.6, "train_loss": 4.2337, "eval_loss": 4.1781, "eval_ppl": 65.24, "grad_norm": 0.4438, "seen_emb_norm": 2.46999, "unseen_emb_norm": 2.3564882278442383, "tok_per_sec_k": 112.6, "secs": 1745.3, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 4000, "tokens_M": 262.1, "train_loss": 4.0892, "eval_loss": 3.9988, "eval_ppl": 54.53, "grad_norm": 0.3572, "seen_emb_norm": 2.38068, "unseen_emb_norm": 2.230100631713867, "tok_per_sec_k": 113.7, "secs": 2305.4, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 5000, "tokens_M": 327.7, "train_loss": 3.9818, "eval_loss": 3.8746, "eval_ppl": 48.16, "grad_norm": 0.3132, "seen_emb_norm": 2.30136, "unseen_emb_norm": 2.118001699447632, "tok_per_sec_k": 113.9, "secs": 2876.0, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 6000, "tokens_M": 393.2, "train_loss": 3.8907, "eval_loss": 3.7809, "eval_ppl": 43.86, "grad_norm": 0.3273, "seen_emb_norm": 2.22929, "unseen_emb_norm": 2.0202314853668213, "tok_per_sec_k": 114.4, "secs": 3436.1, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 7000, "tokens_M": 458.8, "train_loss": 3.8084, "eval_loss": 3.7054, "eval_ppl": 40.67, "grad_norm": 0.3067, "seen_emb_norm": 2.16468, "unseen_emb_norm": 1.9364327192306519, "tok_per_sec_k": 114.5, "secs": 4006.4, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 8000, "tokens_M": 524.3, "train_loss": 3.7277, "eval_loss": 3.6423, "eval_ppl": 38.18, "grad_norm": 0.3033, "seen_emb_norm": 2.10848, "unseen_emb_norm": 1.8659354448318481, "tok_per_sec_k": 114.8, "secs": 4566.5, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 9000, "tokens_M": 589.8, "train_loss": 3.6793, "eval_loss": 3.5933, "eval_ppl": 36.35, "grad_norm": 0.289, "seen_emb_norm": 2.05999, "unseen_emb_norm": 1.807824969291687, "tok_per_sec_k": 114.8, "secs": 5137.2, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 10000, "tokens_M": 655.4, "train_loss": 3.5653, "eval_loss": 3.5527, "eval_ppl": 34.91, "grad_norm": 0.303, "seen_emb_norm": 2.01877, "unseen_emb_norm": 1.7609922885894775, "tok_per_sec_k": 115.0, "secs": 5697.2, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 11000, "tokens_M": 720.9, "train_loss": 3.6182, "eval_loss": 3.518, "eval_ppl": 33.72, "grad_norm": 0.2981, "seen_emb_norm": 1.98458, "unseen_emb_norm": 1.7241688966751099, "tok_per_sec_k": 115.0, "secs": 6267.7, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 12000, "tokens_M": 786.4, "train_loss": 3.5472, "eval_loss": 3.4893, "eval_ppl": 32.76, "grad_norm": 0.2919, "seen_emb_norm": 1.95654, "unseen_emb_norm": 1.6959470510482788, "tok_per_sec_k": 115.2, "secs": 6827.8, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 13000, "tokens_M": 852.0, "train_loss": 3.5167, "eval_loss": 3.4669, "eval_ppl": 32.04, "grad_norm": 0.2795, "seen_emb_norm": 1.93506, "unseen_emb_norm": 1.6747952699661255, "tok_per_sec_k": 115.2, "secs": 7398.5, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 14000, "tokens_M": 917.5, "train_loss": 3.4806, "eval_loss": 3.4497, "eval_ppl": 31.49, "grad_norm": 0.2971, "seen_emb_norm": 1.91853, "unseen_emb_norm": 1.6590689420700073, "tok_per_sec_k": 115.3, "secs": 7958.8, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 15000, "tokens_M": 983.0, "train_loss": 3.5422, "eval_loss": 3.437, "eval_ppl": 31.09, "grad_norm": 0.3046, "seen_emb_norm": 1.90571, "unseen_emb_norm": 1.6470295190811157, "tok_per_sec_k": 115.3, "secs": 8529.1, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 16000, "tokens_M": 1048.6, "train_loss": 3.4176, "eval_loss": 3.4287, "eval_ppl": 30.84, "grad_norm": 0.2864, "seen_emb_norm": 1.89455, "unseen_emb_norm": 1.636874794960022, "tok_per_sec_k": 115.4, "secs": 9089.2, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 0}
{"kind": "blowup", "token": 530, "mid": {"slope_fp32": 0.0, "sweep_fp32": [[1e-30, 0.6025468111038208], [1e-20, 0.6025468111038208], [1e-10, 0.6026310324668884], [1e-05, 0.6029431223869324], [1.9179027080535889, 0.0021169541869312525]], "sweep_bf16_and_norm_finite": [[1e-30, 0.6009117960929871, true], [1e-20, 0.6009117960929871, true], [1e-10, 0.6009117960929871, true], [1e-05, 0.5989205241203308, true], [1.9179027080535889, 0.0021207956597208977, true]]}, "start": {"slope_fp32": 0.0, "sweep_fp32": [[1e-30, 0.5638204216957092], [1e-20, 0.5638204216957092], [1e-10, 0.5639646649360657], [1e-05, 0.5639474391937256], [1.9179027080535889, 0.0016540237702429295]], "sweep_bf16_and_norm_finite": [[1e-30, 0.5597966313362122, true], [1e-20, 0.5597966313362122, true], [1e-10, 0.5597966313362122, true], [1e-05, 0.5610745549201965, true], [1.9179027080535889, 0.0016509875422343612, true]]}, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 0}


==> anc/embscan/outE31/e31_mamba2_165m_silu_floor_16000_1.jsonl <==
{"kind": "meta", "n_params_M": 165.26, "steps": 16000, "tokens_per_step": 65536, "total_tokens_B": 1.049, "world_size": 1, "fast_kernels": true, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 1}
{"kind": "train", "step": 100, "tokens_M": 6.6, "train_loss": 7.787, "eval_loss": 7.7854, "eval_ppl": 2405.12, "grad_norm": 0.7121, "seen_emb_norm": 2.76952, "unseen_emb_norm": 2.748666524887085, "tok_per_sec_k": 55.1, "secs": 119.0, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 1}
{"kind": "train", "step": 1000, "tokens_M": 65.5, "train_loss": 5.1673, "eval_loss": 5.0194, "eval_ppl": 151.33, "grad_norm": 0.7269, "seen_emb_norm": 2.68138, "unseen_emb_norm": 2.6292896270751953, "tok_per_sec_k": 104.8, "secs": 625.4, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 1}
{"kind": "train", "step": 2000, "tokens_M": 131.1, "train_loss": 4.5655, "eval_loss": 4.451, "eval_ppl": 85.72, "grad_norm": 0.5362, "seen_emb_norm": 2.57394, "unseen_emb_norm": 2.477647304534912, "tok_per_sec_k": 110.4, "secs": 1187.7, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 1}
{"kind": "train", "step": 3000, "tokens_M": 196.6, "train_loss": 4.2589, "eval_loss": 4.1804, "eval_ppl": 65.39, "grad_norm": 0.4225, "seen_emb_norm": 2.47274, "unseen_emb_norm": 2.338564395904541, "tok_per_sec_k": 112.2, "secs": 1752.1, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 1}
{"kind": "train", "step": 4000, "tokens_M": 262.1, "train_loss": 3.9971, "eval_loss": 3.9985, "eval_ppl": 54.52, "grad_norm": 0.342, "seen_emb_norm": 2.38336, "unseen_emb_norm": 2.2131381034851074, "tok_per_sec_k": 113.3, "secs": 2314.4, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 1}
{"kind": "train", "step": 5000, "tokens_M": 327.7, "train_loss": 3.9715, "eval_loss": 3.8699, "eval_ppl": 47.94, "grad_norm": 0.355, "seen_emb_norm": 2.30217, "unseen_emb_norm": 2.1018919944763184, "tok_per_sec_k": 113.4, "secs": 2888.8, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 1}
{"kind": "train", "step": 6000, "tokens_M": 393.2, "train_loss": 3.8017, "eval_loss": 3.7747, "eval_ppl": 43.58, "grad_norm": 0.3504, "seen_emb_norm": 2.23044, "unseen_emb_norm": 2.0048651695251465, "tok_per_sec_k": 113.9, "secs": 3451.3, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 1}
{"kind": "train", "step": 7000, "tokens_M": 458.8, "train_loss": 3.8056, "eval_loss": 3.7036, "eval_ppl": 40.59, "grad_norm": 0.3169, "seen_emb_norm": 2.16667, "unseen_emb_norm": 1.921703815460205, "tok_per_sec_k": 114.0, "secs": 4023.9, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 1}
{"kind": "train", "step": 8000, "tokens_M": 524.3, "train_loss": 3.659, "eval_loss": 3.6407, "eval_ppl": 38.12, "grad_norm": 0.3015, "seen_emb_norm": 2.11066, "unseen_emb_norm": 1.8517427444458008, "tok_per_sec_k": 114.3, "secs": 4586.4, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 1}
{"kind": "train", "step": 9000, "tokens_M": 589.8, "train_loss": 3.6589, "eval_loss": 3.5923, "eval_ppl": 36.32, "grad_norm": 0.3014, "seen_emb_norm": 2.06145, "unseen_emb_norm": 1.794074296951294, "tok_per_sec_k": 114.3, "secs": 5159.1, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 1}
{"kind": "train", "step": 10000, "tokens_M": 655.4, "train_loss": 3.6992, "eval_loss": 3.5505, "eval_ppl": 34.83, "grad_norm": 0.2801, "seen_emb_norm": 2.01962, "unseen_emb_norm": 1.7475979328155518, "tok_per_sec_k": 114.5, "secs": 5721.5, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 1}
{"kind": "train", "step": 11000, "tokens_M": 720.9, "train_loss": 3.6074, "eval_loss": 3.5156, "eval_ppl": 33.64, "grad_norm": 0.2886, "seen_emb_norm": 1.98521, "unseen_emb_norm": 1.7110544443130493, "tok_per_sec_k": 114.5, "secs": 6294.8, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 1}
{"kind": "train", "step": 12000, "tokens_M": 786.4, "train_loss": 3.4653, "eval_loss": 3.4878, "eval_ppl": 32.71, "grad_norm": 0.2867, "seen_emb_norm": 1.95823, "unseen_emb_norm": 1.6830475330352783, "tok_per_sec_k": 114.7, "secs": 6857.6, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 1}
{"kind": "train", "step": 13000, "tokens_M": 852.0, "train_loss": 3.5216, "eval_loss": 3.4637, "eval_ppl": 31.93, "grad_norm": 0.2819, "seen_emb_norm": 1.93669, "unseen_emb_norm": 1.662056565284729, "tok_per_sec_k": 114.7, "secs": 7430.8, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 1}
{"kind": "train", "step": 14000, "tokens_M": 917.5, "train_loss": 3.4649, "eval_loss": 3.446, "eval_ppl": 31.37, "grad_norm": 0.2962, "seen_emb_norm": 1.92016, "unseen_emb_norm": 1.6464498043060303, "tok_per_sec_k": 114.8, "secs": 7993.6, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 1}
{"kind": "train", "step": 15000, "tokens_M": 983.0, "train_loss": 3.4688, "eval_loss": 3.4337, "eval_ppl": 30.99, "grad_norm": 0.2957, "seen_emb_norm": 1.90713, "unseen_emb_norm": 1.6345019340515137, "tok_per_sec_k": 114.8, "secs": 8566.1, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 1}
{"kind": "train", "step": 16000, "tokens_M": 1048.6, "train_loss": 3.4335, "eval_loss": 3.425, "eval_ppl": 30.72, "grad_norm": 0.3101, "seen_emb_norm": 1.89615, "unseen_emb_norm": 1.6244242191314697, "tok_per_sec_k": 114.9, "secs": 9128.2, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 1}
{"kind": "blowup", "token": 530, "mid": {"slope_fp32": -0.0, "sweep_fp32": [[1e-30, 0.44096216559410095], [1e-20, 0.44096216559410095], [1e-10, 0.4409228265285492], [1e-05, 0.44090333580970764], [1.940764307975769, 0.000865346344653517]], "sweep_bf16_and_norm_finite": [[1e-30, 0.43995344638824463, true], [1e-20, 0.43995344638824463, true], [1e-10, 0.43995344638824463, true], [1e-05, 0.43995338678359985, true], [1.940764307975769, 0.0008587773772887886, true]]}, "start": {"slope_fp32": 0.0, "sweep_fp32": [[1e-30, 0.9051098823547363], [1e-20, 0.9051098823547363], [1e-10, 0.9051868915557861], [1e-05, 0.9052727818489075], [1.940764307975769, 0.0017276979051530361]], "sweep_bf16_and_norm_finite": [[1e-30, 0.9090467691421509, true], [1e-20, 0.9090467691421509, true], [1e-10, 0.9090467691421509, true], [1e-05, 0.9067559838294983, true], [1.940764307975769, 0.0017285802168771625, true]]}, "arch": "mamba2_165m", "variant": "silu_floor", "seed": 1}


==> anc/embscan/outE31W2/e31_hybrid_355m_baseline_s0.jsonl <==
{"kind": "meta", "n_params_M": 370.48, "steps": 12000, "tokens_per_step": 131072, "total_tokens_B": 1.573, "world_size": 8, "fast_kernels": true, "arch": "hybrid_355m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 100, "tokens_M": 13.1, "train_loss": 8.5021, "eval_loss": 8.346, "eval_ppl": 4213.39, "grad_norm": 1.3042, "seen_emb_norm": 0.63899, "unseen_emb_norm": 0.6388818621635437, "tok_per_sec_k": 155.1, "secs": 84.5, "arch": "hybrid_355m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 1000, "tokens_M": 131.1, "train_loss": 4.4267, "eval_loss": 4.5048, "eval_ppl": 90.45, "grad_norm": 0.5549, "seen_emb_norm": 0.64523, "unseen_emb_norm": 0.63101726770401, "tok_per_sec_k": 447.0, "secs": 293.2, "arch": "hybrid_355m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 2000, "tokens_M": 262.1, "train_loss": 3.9526, "eval_loss": 3.8023, "eval_ppl": 44.81, "grad_norm": 0.3967, "seen_emb_norm": 0.67164, "unseen_emb_norm": 0.615530788898468, "tok_per_sec_k": 499.7, "secs": 524.6, "arch": "hybrid_355m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 3000, "tokens_M": 393.2, "train_loss": 3.6546, "eval_loss": 3.5749, "eval_ppl": 35.69, "grad_norm": 0.38, "seen_emb_norm": 0.69499, "unseen_emb_norm": 0.6009641885757446, "tok_per_sec_k": 517.5, "secs": 759.8, "arch": "hybrid_355m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 4000, "tokens_M": 524.3, "train_loss": 3.5036, "eval_loss": 3.4453, "eval_ppl": 31.35, "grad_norm": 0.3524, "seen_emb_norm": 0.7125, "unseen_emb_norm": 0.5877553820610046, "tok_per_sec_k": 528.9, "secs": 991.3, "arch": "hybrid_355m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 5000, "tokens_M": 655.4, "train_loss": 3.4428, "eval_loss": 3.3583, "eval_ppl": 28.74, "grad_norm": 0.3416, "seen_emb_norm": 0.72462, "unseen_emb_norm": 0.5762360095977783, "tok_per_sec_k": 525.3, "secs": 1247.5, "arch": "hybrid_355m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 6000, "tokens_M": 786.4, "train_loss": 3.2637, "eval_loss": 3.2921, "eval_ppl": 26.9, "grad_norm": 0.3791, "seen_emb_norm": 0.73121, "unseen_emb_norm": 0.5666662454605103, "tok_per_sec_k": 531.7, "secs": 1479.0, "arch": "hybrid_355m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 7000, "tokens_M": 917.5, "train_loss": 3.3548, "eval_loss": 3.2392, "eval_ppl": 25.51, "grad_norm": 0.3583, "seen_emb_norm": 0.73349, "unseen_emb_norm": 0.5590296983718872, "tok_per_sec_k": 529.0, "secs": 1734.3, "arch": "hybrid_355m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 8000, "tokens_M": 1048.6, "train_loss": 3.1664, "eval_loss": 3.1981, "eval_ppl": 24.49, "grad_norm": 0.3474, "seen_emb_norm": 0.73311, "unseen_emb_norm": 0.5532117486000061, "tok_per_sec_k": 533.5, "secs": 1965.3, "arch": "hybrid_355m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 9000, "tokens_M": 1179.6, "train_loss": 3.1908, "eval_loss": 3.1649, "eval_ppl": 23.69, "grad_norm": 0.3617, "seen_emb_norm": 0.73142, "unseen_emb_norm": 0.5489906072616577, "tok_per_sec_k": 531.2, "secs": 2220.9, "arch": "hybrid_355m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 10000, "tokens_M": 1310.7, "train_loss": 3.0693, "eval_loss": 3.139, "eval_ppl": 23.08, "grad_norm": 0.3712, "seen_emb_norm": 0.7295, "unseen_emb_norm": 0.5461008548736572, "tok_per_sec_k": 534.5, "secs": 2452.1, "arch": "hybrid_355m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 11000, "tokens_M": 1441.8, "train_loss": 3.3201, "eval_loss": 3.1228, "eval_ppl": 22.71, "grad_norm": 0.3782, "seen_emb_norm": 0.7277, "unseen_emb_norm": 0.5441644787788391, "tok_per_sec_k": 532.6, "secs": 2707.2, "arch": "hybrid_355m", "variant": "baseline", "seed": 0}
{"kind": "train", "step": 12000, "tokens_M": 1572.9, "train_loss": 3.2191, "eval_loss": 3.1114, "eval_ppl": 22.45, "grad_norm": 0.3764, "seen_emb_norm": 0.72617, "unseen_emb_norm": 0.5427230000495911, "tok_per_sec_k": 535.3, "secs": 2938.3, "arch": "hybrid_355m", "variant": "baseline", "seed": 0}
{"kind": "blowup", "token": 530, "mid": {"slope_fp32": -0.03, "sweep_fp32": [[1e-30, 32688.18359375], [1e-20, 32688.18359375], [1e-10, 32556.001953125], [1e-05, 3411.55029296875], [0.7204816937446594, 0.005279621109366417]], "sweep_bf16_and_norm_finite": [[1e-30, 32235.537109375, true], [1e-20, 32235.537109375, true], [1e-10, 32197.861328125, true], [1e-05, 3467.965576171875, true], [0.7204816937446594, 0.005216370802372694, true]]}, "start": {"slope_fp32": -0.9665, "sweep_fp32": [[1e-30, 1.5500809080166912e+28], [1e-20, 1.2458623978690314e+18], [1e-10, 1920788736.0], [1e-05, 4461.17333984375], [0.7204816937446594, 0.0069757020100951195]], "sweep_bf16_and_norm_finite": [[1e-30, 1.550674745601912e+28, false], [1e-20, 1.2829296836204298e+18, true], [1e-10, 1824115584.0, true], [1e-05, 4455.33056640625, true], [0.7204816937446594, 0.0069267237558960915, true]]}, "arch": "hybrid_355m", "variant": "baseline", "seed": 0}


==> anc/embscan/outE31W2/e31_hybrid_355m_sigmoid_s0.jsonl <==
{"kind": "meta", "n_params_M": 370.48, "steps": 12000, "tokens_per_step": 131072, "total_tokens_B": 1.573, "world_size": 8, "fast_kernels": true, "arch": "hybrid_355m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 100, "tokens_M": 13.1, "train_loss": 8.1753, "eval_loss": 8.0035, "eval_ppl": 2991.47, "grad_norm": 1.0359, "seen_emb_norm": 0.63897, "unseen_emb_norm": 0.6388818621635437, "tok_per_sec_k": 313.5, "secs": 41.8, "arch": "hybrid_355m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 1000, "tokens_M": 131.1, "train_loss": 4.3848, "eval_loss": 4.459, "eval_ppl": 86.4, "grad_norm": 0.7509, "seen_emb_norm": 0.64591, "unseen_emb_norm": 0.63101726770401, "tok_per_sec_k": 524.8, "secs": 249.8, "arch": "hybrid_355m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 2000, "tokens_M": 262.1, "train_loss": 3.9243, "eval_loss": 3.7836, "eval_ppl": 43.97, "grad_norm": 0.6703, "seen_emb_norm": 0.67224, "unseen_emb_norm": 0.615530788898468, "tok_per_sec_k": 545.7, "secs": 480.3, "arch": "hybrid_355m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 3000, "tokens_M": 393.2, "train_loss": 3.6471, "eval_loss": 3.5681, "eval_ppl": 35.45, "grad_norm": 0.5243, "seen_emb_norm": 0.69569, "unseen_emb_norm": 0.6009641885757446, "tok_per_sec_k": 549.6, "secs": 715.5, "arch": "hybrid_355m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 4000, "tokens_M": 524.3, "train_loss": 3.5001, "eval_loss": 3.4441, "eval_ppl": 31.32, "grad_norm": 0.4847, "seen_emb_norm": 0.71324, "unseen_emb_norm": 0.5877553820610046, "tok_per_sec_k": 554.1, "secs": 946.2, "arch": "hybrid_355m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 5000, "tokens_M": 655.4, "train_loss": 3.4465, "eval_loss": 3.3605, "eval_ppl": 28.8, "grad_norm": 0.4289, "seen_emb_norm": 0.72541, "unseen_emb_norm": 0.576224684715271, "tok_per_sec_k": 545.8, "secs": 1200.7, "arch": "hybrid_355m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 6000, "tokens_M": 786.4, "train_loss": 3.2671, "eval_loss": 3.2978, "eval_ppl": 27.05, "grad_norm": 0.4387, "seen_emb_norm": 0.73221, "unseen_emb_norm": 0.5665624737739563, "tok_per_sec_k": 549.4, "secs": 1431.3, "arch": "hybrid_355m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 7000, "tokens_M": 917.5, "train_loss": 3.3699, "eval_loss": 3.2439, "eval_ppl": 25.63, "grad_norm": 0.4147, "seen_emb_norm": 0.73454, "unseen_emb_norm": 0.5588245391845703, "tok_per_sec_k": 544.0, "secs": 1686.5, "arch": "hybrid_355m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 8000, "tokens_M": 1048.6, "train_loss": 3.1652, "eval_loss": 3.204, "eval_ppl": 24.63, "grad_norm": 0.4009, "seen_emb_norm": 0.73423, "unseen_emb_norm": 0.5529362559318542, "tok_per_sec_k": 546.9, "secs": 1917.2, "arch": "hybrid_355m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 9000, "tokens_M": 1179.6, "train_loss": 3.206, "eval_loss": 3.1723, "eval_ppl": 23.86, "grad_norm": 0.4115, "seen_emb_norm": 0.73252, "unseen_emb_norm": 0.5487005710601807, "tok_per_sec_k": 542.8, "secs": 2173.2, "arch": "hybrid_355m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 10000, "tokens_M": 1310.7, "train_loss": 3.0726, "eval_loss": 3.147, "eval_ppl": 23.27, "grad_norm": 0.4448, "seen_emb_norm": 0.73061, "unseen_emb_norm": 0.5458123087882996, "tok_per_sec_k": 545.3, "secs": 2403.9, "arch": "hybrid_355m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 11000, "tokens_M": 1441.8, "train_loss": 3.321, "eval_loss": 3.1309, "eval_ppl": 22.9, "grad_norm": 0.4433, "seen_emb_norm": 0.72889, "unseen_emb_norm": 0.5438770055770874, "tok_per_sec_k": 542.3, "secs": 2658.7, "arch": "hybrid_355m", "variant": "sigmoid", "seed": 0}
{"kind": "train", "step": 12000, "tokens_M": 1572.9, "train_loss": 3.2408, "eval_loss": 3.1206, "eval_ppl": 22.66, "grad_norm": 0.4049, "seen_emb_norm": 0.72731, "unseen_emb_norm": 0.5424363017082214, "tok_per_sec_k": 544.3, "secs": 2889.5, "arch": "hybrid_355m", "variant": "sigmoid", "seed": 0}
{"kind": "blowup", "token": 530, "mid": {"slope_fp32": -0.0, "sweep_fp32": [[1e-30, 0.185105100274086], [1e-20, 0.185105100274086], [1e-10, 0.18509405851364136], [1e-05, 0.18504692614078522], [0.71573805809021, 0.00921904668211937]], "sweep_bf16_and_norm_finite": [[1e-30, 0.18486866354942322, true], [1e-20, 0.18486866354942322, true], [1e-10, 0.18486866354942322, true], [1e-05, 0.1846178025007248, true], [0.71573805809021, 0.00926861073821783, true]]}, "start": {"slope_fp32": 0.0, "sweep_fp32": [[1e-30, 0.17616170644760132], [1e-20, 0.17616170644760132], [1e-10, 0.17616422474384308], [1e-05, 0.17616558074951172], [0.71573805809021, 0.009871595539152622]], "sweep_bf16_and_norm_finite": [[1e-30, 0.17467021942138672, true], [1e-20, 0.17467021942138672, true], [1e-10, 0.17467021942138672, true], [1e-05, 0.17571941018104553, true], [0.71573805809021, 0.009853934869170189, true]]}, "arch": "hybrid_355m", "variant": "sigmoid", "seed": 0}


==> anc/embscan/outE31W2/e31_hybrid_355m_silu_floor_s0.jsonl <==
{"kind": "meta", "n_params_M": 370.48, "steps": 12000, "tokens_per_step": 131072, "total_tokens_B": 1.573, "world_size": 8, "fast_kernels": true, "arch": "hybrid_355m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 100, "tokens_M": 13.1, "train_loss": 8.3467, "eval_loss": 8.1892, "eval_ppl": 3601.86, "grad_norm": 1.1611, "seen_emb_norm": 0.63883, "unseen_emb_norm": 0.6388818621635437, "tok_per_sec_k": 311.8, "secs": 42.0, "arch": "hybrid_355m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 1000, "tokens_M": 131.1, "train_loss": 4.4235, "eval_loss": 4.5014, "eval_ppl": 90.14, "grad_norm": 0.6358, "seen_emb_norm": 0.64539, "unseen_emb_norm": 0.63101726770401, "tok_per_sec_k": 520.7, "secs": 251.7, "arch": "hybrid_355m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 2000, "tokens_M": 262.1, "train_loss": 3.929, "eval_loss": 3.7869, "eval_ppl": 44.12, "grad_norm": 0.5198, "seen_emb_norm": 0.67196, "unseen_emb_norm": 0.615530788898468, "tok_per_sec_k": 541.4, "secs": 484.2, "arch": "hybrid_355m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 3000, "tokens_M": 393.2, "train_loss": 3.6411, "eval_loss": 3.5622, "eval_ppl": 35.24, "grad_norm": 0.4012, "seen_emb_norm": 0.69501, "unseen_emb_norm": 0.6009641885757446, "tok_per_sec_k": 545.4, "secs": 721.0, "arch": "hybrid_355m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 4000, "tokens_M": 524.3, "train_loss": 3.4875, "eval_loss": 3.4337, "eval_ppl": 30.99, "grad_norm": 0.3932, "seen_emb_norm": 0.71295, "unseen_emb_norm": 0.5877553820610046, "tok_per_sec_k": 550.0, "secs": 953.2, "arch": "hybrid_355m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 5000, "tokens_M": 655.4, "train_loss": 3.429, "eval_loss": 3.3477, "eval_ppl": 28.44, "grad_norm": 0.3615, "seen_emb_norm": 0.72505, "unseen_emb_norm": 0.576224684715271, "tok_per_sec_k": 542.0, "secs": 1209.2, "arch": "hybrid_355m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 6000, "tokens_M": 786.4, "train_loss": 3.2623, "eval_loss": 3.2828, "eval_ppl": 26.65, "grad_norm": 0.4135, "seen_emb_norm": 0.73172, "unseen_emb_norm": 0.5665624737739563, "tok_per_sec_k": 545.6, "secs": 1441.4, "arch": "hybrid_355m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 7000, "tokens_M": 917.5, "train_loss": 3.3511, "eval_loss": 3.23, "eval_ppl": 25.28, "grad_norm": 0.3715, "seen_emb_norm": 0.73404, "unseen_emb_norm": 0.5588245391845703, "tok_per_sec_k": 540.5, "secs": 1697.6, "arch": "hybrid_355m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 8000, "tokens_M": 1048.6, "train_loss": 3.1515, "eval_loss": 3.1879, "eval_ppl": 24.24, "grad_norm": 0.3589, "seen_emb_norm": 0.73364, "unseen_emb_norm": 0.5529362559318542, "tok_per_sec_k": 543.4, "secs": 1929.7, "arch": "hybrid_355m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 9000, "tokens_M": 1179.6, "train_loss": 3.1826, "eval_loss": 3.1566, "eval_ppl": 23.49, "grad_norm": 0.3855, "seen_emb_norm": 0.73193, "unseen_emb_norm": 0.5487005710601807, "tok_per_sec_k": 539.7, "secs": 2185.9, "arch": "hybrid_355m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 10000, "tokens_M": 1310.7, "train_loss": 3.0503, "eval_loss": 3.1309, "eval_ppl": 22.89, "grad_norm": 0.3898, "seen_emb_norm": 0.73, "unseen_emb_norm": 0.5458123087882996, "tok_per_sec_k": 542.0, "secs": 2418.1, "arch": "hybrid_355m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 11000, "tokens_M": 1441.8, "train_loss": 3.3112, "eval_loss": 3.1142, "eval_ppl": 22.52, "grad_norm": 0.3947, "seen_emb_norm": 0.72816, "unseen_emb_norm": 0.5438770055770874, "tok_per_sec_k": 539.2, "secs": 2674.2, "arch": "hybrid_355m", "variant": "silu_floor", "seed": 0}
{"kind": "train", "step": 12000, "tokens_M": 1572.9, "train_loss": 3.2206, "eval_loss": 3.1036, "eval_ppl": 22.28, "grad_norm": 0.3845, "seen_emb_norm": 0.72676, "unseen_emb_norm": 0.5424363017082214, "tok_per_sec_k": 541.2, "secs": 2906.3, "arch": "hybrid_355m", "variant": "silu_floor", "seed": 0}
{"kind": "blowup", "token": 530, "mid": {"slope_fp32": 0.0, "sweep_fp32": [[1e-30, 0.16318228840827942], [1e-20, 0.16318228840827942], [1e-10, 0.16317158937454224], [1e-05, 0.1633002907037735], [0.7201307415962219, 0.004481879062950611]], "sweep_bf16_and_norm_finite": [[1e-30, 0.1639295220375061, true], [1e-20, 0.1639295220375061, true], [1e-10, 0.1639295220375061, true], [1e-05, 0.16457276046276093, true], [0.7201307415962219, 0.004477763082832098, true]]}, "start": {"slope_fp32": 0.0, "sweep_fp32": [[1e-30, 0.1274767369031906], [1e-20, 0.1274767369031906], [1e-10, 0.12747150659561157], [1e-05, 0.12750652432441711], [0.7201307415962219, 0.006893392652273178]], "sweep_bf16_and_norm_finite": [[1e-30, 0.1272709220647812, true], [1e-20, 0.1272709220647812, true], [1e-10, 0.1272709220647812, true], [1e-05, 0.12753072381019592, true], [0.7201307415962219, 0.006877827923744917, true]]}, "arch": "hybrid_355m", "variant": "silu_floor", "seed": 0}


==> anc/embscan/outE32FP64/e33_nemo_fp64norm_s0.jsonl <==
{"kind": "meta", "opt": "adamw_fused", "n_dead_rows": 75, "n_train_chunks": 9616, "frac_chunks_with_dead": 0.00655, "steps": 300, "lr_steps": 1000, "tokens_per_step": 16384, "n_flores_tgt": 1012, "n_belebele": 900, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 0, "tgt_nll": 3.93686, "tgt_ppl": 51.257, "en_nll": 2.73329, "flores_tgt_nll": 4.06837, "flores_tgt_ppl": 58.462, "flores_tgt_bpb": 1.04379, "flores_en_nll": 3.61807, "belebele_acc": 0.2978, "belebele_acc_raw": 0.3211, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.33263519611171e-10, "eval_secs": 73.5, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1, "loss": 3.81584, "grad_norm": 54.7291595992469, "raw_fp64_norm": 54.7291595992469, "grad_norm_finite": true, "eff_coef_other": 0.018271794945339623, "max_grad_emb": 4.919137001037598, "max_grad_other": 1.546866536140442, "dead_tokens_in_batch": 0, "secs": 42.9, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 2, "loss": 3.43193, "grad_norm": 84.13368313084752, "raw_fp64_norm": 84.13368313084752, "grad_norm_finite": true, "eff_coef_other": 0.01188584584558031, "max_grad_emb": 13.852747917175293, "max_grad_other": 1.5538735389709473, "dead_tokens_in_batch": 0, "secs": 45.8, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 3, "loss": 3.95838, "grad_norm": 8.906680084310889, "raw_fp64_norm": 8.906680084310889, "grad_norm_finite": true, "eff_coef_other": 0.11227526735649032, "max_grad_emb": 0.07748470455408096, "max_grad_other": 1.7557506561279297, "dead_tokens_in_batch": 0, "secs": 48.4, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 4, "loss": 3.93793, "grad_norm": 8.223082560897108, "raw_fp64_norm": 8.223082560897108, "grad_norm_finite": true, "eff_coef_other": 0.12160888219052754, "max_grad_emb": 0.02777939662337303, "max_grad_other": 1.4389234781265259, "dead_tokens_in_batch": 0, "secs": 51.0, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 5, "loss": 4.61416, "grad_norm": 14.09804036448427, "raw_fp64_norm": 14.09804036448427, "grad_norm_finite": true, "eff_coef_other": 0.07093183898007252, "max_grad_emb": 0.03118075616657734, "max_grad_other": 2.2913918495178223, "dead_tokens_in_batch": 0, "secs": 53.7, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 6, "loss": 3.57221, "grad_norm": 7.083070526408445, "raw_fp64_norm": 7.083070526408445, "grad_norm_finite": true, "eff_coef_other": 0.14118168880147702, "max_grad_emb": 0.04012230783700943, "max_grad_other": 1.2019307613372803, "dead_tokens_in_batch": 0, "secs": 56.3, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 7, "loss": 3.52123, "grad_norm": 6.950019483473557, "raw_fp64_norm": 6.950019483473557, "grad_norm_finite": true, "eff_coef_other": 0.14388446802105093, "max_grad_emb": 0.1370643973350525, "max_grad_other": 1.3122133016586304, "dead_tokens_in_batch": 0, "secs": 58.9, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 8, "loss": 3.33862, "grad_norm": 6.258271839204953, "raw_fp64_norm": 6.258271839204953, "grad_norm_finite": true, "eff_coef_other": 0.15978849527548553, "max_grad_emb": 0.04597778618335724, "max_grad_other": 1.01100754737854, "dead_tokens_in_batch": 0, "secs": 61.6, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 9, "loss": 3.59392, "grad_norm": 5.803338508576282, "raw_fp64_norm": 5.803338508576282, "grad_norm_finite": true, "eff_coef_other": 0.17231457827379937, "max_grad_emb": 0.028683925047516823, "max_grad_other": 1.1324650049209595, "dead_tokens_in_batch": 0, "secs": 64.2, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 10, "loss": 3.48185, "grad_norm": 2.7930090748196847e+31, "raw_fp64_norm": 2.7930090748196847e+31, "grad_norm_finite": true, "eff_coef_other": 3.5803678871489506e-32, "max_grad_emb": 5.423050820974637e+30, "max_grad_other": 0.7831529378890991, "dead_tokens_in_batch": 1, "secs": 67.0, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 11, "loss": 3.58883, "grad_norm": 3.2522392030823596e+31, "raw_fp64_norm": 3.2522392030823596e+31, "grad_norm_finite": true, "eff_coef_other": 3.074804580955284e-32, "max_grad_emb": 6.013267748923613e+30, "max_grad_other": 1.298631191253662, "dead_tokens_in_batch": 1, "secs": 69.6, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 14, "loss": 3.69661, "grad_norm": 2.0216224709567716e+30, "raw_fp64_norm": 2.0216224709567716e+30, "grad_norm_finite": true, "eff_coef_other": 4.94652198601023e-31, "max_grad_emb": 3.64296157546466e+29, "max_grad_other": 0.7730624675750732, "dead_tokens_in_batch": 1, "secs": 77.4, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 16, "loss": 3.35711, "grad_norm": 2.4723580273309525e+31, "raw_fp64_norm": 2.4723580273309525e+31, "grad_norm_finite": true, "eff_coef_other": 4.0447216339437514e-32, "max_grad_emb": 4.639010443144307e+30, "max_grad_other": 1.280190348625183, "dead_tokens_in_batch": 2, "secs": 82.7, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 20, "loss": 3.66712, "grad_norm": 4.5088157140691045, "raw_fp64_norm": 4.5088157140691045, "grad_norm_finite": true, "eff_coef_other": 0.22178768031968252, "max_grad_emb": 0.019332770258188248, "max_grad_other": 0.8688942790031433, "dead_tokens_in_batch": 0, "secs": 93.4, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 26, "loss": 3.48347, "grad_norm": 5.6007604326608795e+31, "raw_fp64_norm": 5.6007604326608795e+31, "grad_norm_finite": true, "eff_coef_other": 1.785471833732598e-32, "max_grad_emb": 1.1066481565310104e+31, "max_grad_other": 0.4865072965621948, "dead_tokens_in_batch": 1, "secs": 109.2, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 27, "loss": 3.26968, "grad_norm": 1.4176832273872579e+31, "raw_fp64_norm": 1.4176832273872579e+31, "grad_norm_finite": true, "eff_coef_other": 7.053761945416863e-32, "max_grad_emb": 2.8034663346891955e+30, "max_grad_other": 0.4718865752220154, "dead_tokens_in_batch": 1, "secs": 111.8, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 30, "loss": 3.27524, "grad_norm": 4.322551540478665, "raw_fp64_norm": 4.322551540478665, "grad_norm_finite": true, "eff_coef_other": 0.23134478774646966, "max_grad_emb": 0.019609207287430763, "max_grad_other": 0.4705749750137329, "dead_tokens_in_batch": 0, "secs": 119.9, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 34, "loss": 3.22702, "grad_norm": 4.5666412442264495, "raw_fp64_norm": 4.5666412442264495, "grad_norm_finite": true, "eff_coef_other": 0.2189792732864695, "max_grad_emb": 0.2325751632452011, "max_grad_other": 0.7470147609710693, "dead_tokens_in_batch": 7, "secs": 130.4, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 35, "loss": 3.19014, "grad_norm": 3.7636016804599366e+19, "raw_fp64_norm": 3.7636016804599366e+19, "grad_norm_finite": true, "eff_coef_other": 2.6570293163377308e-20, "max_grad_emb": 7.212426292547813e+18, "max_grad_other": 0.3677275478839874, "dead_tokens_in_batch": 1, "secs": 133.2, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 39, "loss": 3.20835, "grad_norm": 1.709656727903732e+32, "raw_fp64_norm": 1.709656727903732e+32, "grad_norm_finite": true, "eff_coef_other": 5.84912739311203e-33, "max_grad_emb": 3.5259936653955665e+31, "max_grad_other": 1.258341908454895, "dead_tokens_in_batch": 1, "secs": 143.6, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 40, "loss": 3.20738, "grad_norm": 1.806096002496278e+32, "raw_fp64_norm": 1.806096002496278e+32, "grad_norm_finite": true, "eff_coef_other": 5.536804237525911e-33, "max_grad_emb": 3.474299755563681e+31, "max_grad_other": 0.4898189902305603, "dead_tokens_in_batch": 2, "secs": 146.4, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 41, "loss": 3.17615, "grad_norm": 5.447416686077498, "raw_fp64_norm": 5.447416686077498, "grad_norm_finite": true, "eff_coef_other": 0.18357321902372173, "max_grad_emb": 0.027888186275959015, "max_grad_other": 0.5304526686668396, "dead_tokens_in_batch": 1, "secs": 149.0, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 42, "loss": 2.98022, "grad_norm": 2.1567208936681517e+32, "raw_fp64_norm": 2.1567208936681517e+32, "grad_norm_finite": true, "eff_coef_other": 4.636668578376869e-33, "max_grad_emb": 4.248715149588568e+31, "max_grad_other": 0.30385491251945496, "dead_tokens_in_batch": 1, "secs": 151.5, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 46, "loss": 2.91596, "grad_norm": 1.1312502856017633e+19, "raw_fp64_norm": 1.1312502856017633e+19, "grad_norm_finite": true, "eff_coef_other": 8.839776773784899e-20, "max_grad_emb": 2.1969558988138742e+18, "max_grad_other": 0.6929741501808167, "dead_tokens_in_batch": 2, "secs": 162.2, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 47, "loss": 2.88833, "grad_norm": 4.364140173677206, "raw_fp64_norm": 4.364140173677206, "grad_norm_finite": true, "eff_coef_other": 0.22914015844208002, "max_grad_emb": 0.034246671944856644, "max_grad_other": 0.6295105218887329, "dead_tokens_in_batch": 1, "secs": 164.8, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 49, "loss": 3.31762, "grad_norm": 3.29793755485798, "raw_fp64_norm": 3.29793755485798, "grad_norm_finite": true, "eff_coef_other": 0.30321971842894546, "max_grad_emb": 0.01133640669286251, "max_grad_other": 0.31581902503967285, "dead_tokens_in_batch": 1, "secs": 170.1, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 50, "loss": 3.01571, "grad_norm": 3.369229598724535, "raw_fp64_norm": 3.369229598724535, "grad_norm_finite": true, "eff_coef_other": 0.29680366798834207, "max_grad_emb": 0.017076488584280014, "max_grad_other": 0.3556271493434906, "dead_tokens_in_batch": 0, "secs": 172.8, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 53, "loss": 3.29511, "grad_norm": 4.247356323787254, "raw_fp64_norm": 4.247356323787254, "grad_norm_finite": true, "eff_coef_other": 0.23544051601204274, "max_grad_emb": 0.019346293061971664, "max_grad_other": 0.3846840560436249, "dead_tokens_in_batch": 1, "secs": 180.7, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 58, "loss": 2.89189, "grad_norm": 7.558610582015851, "raw_fp64_norm": 7.558610582015851, "grad_norm_finite": true, "eff_coef_other": 0.132299429485078, "max_grad_emb": 0.6651535034179688, "max_grad_other": 0.4681938886642456, "dead_tokens_in_batch": 1, "secs": 193.9, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 60, "loss": 2.87322, "grad_norm": 3.101933784573258, "raw_fp64_norm": 3.101933784573258, "grad_norm_finite": true, "eff_coef_other": 0.322379440397414, "max_grad_emb": 0.01993403211236, "max_grad_other": 0.27956706285476685, "dead_tokens_in_batch": 1, "secs": 199.2, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 67, "loss": 2.83976, "grad_norm": 4.883617374296112e+31, "raw_fp64_norm": 4.883617374296112e+31, "grad_norm_finite": true, "eff_coef_other": 2.047662466890401e-32, "max_grad_emb": 9.144597183743935e+30, "max_grad_other": 0.2928379774093628, "dead_tokens_in_batch": 1, "secs": 217.5, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 69, "loss": 2.94685, "grad_norm": 3.250184183632601, "raw_fp64_norm": 3.250184183632601, "grad_norm_finite": true, "eff_coef_other": 0.30767477651299246, "max_grad_emb": 0.014472388662397861, "max_grad_other": 0.34214895963668823, "dead_tokens_in_batch": 1, "secs": 222.9, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 70, "loss": 2.96914, "grad_norm": 3.392495448990862, "raw_fp64_norm": 3.392495448990862, "grad_norm_finite": true, "eff_coef_other": 0.2947681788428877, "max_grad_emb": 0.02680780738592148, "max_grad_other": 0.24967357516288757, "dead_tokens_in_batch": 0, "secs": 225.6, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 75, "loss": 2.91581, "grad_norm": 3.158595900754205, "raw_fp64_norm": 3.158595900754205, "grad_norm_finite": true, "eff_coef_other": 0.31659627088256226, "max_grad_emb": 0.03446749970316887, "max_grad_other": 0.44453370571136475, "dead_tokens_in_batch": 1, "secs": 238.8, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 80, "loss": 2.73254, "grad_norm": 2.9498563345142315, "raw_fp64_norm": 2.9498563345142315, "grad_norm_finite": true, "eff_coef_other": 0.33899944526119774, "max_grad_emb": 0.02618555910885334, "max_grad_other": 0.4190216064453125, "dead_tokens_in_batch": 0, "secs": 252.0, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 88, "loss": 2.70683, "grad_norm": 3.44654214919827, "raw_fp64_norm": 3.44654214919827, "grad_norm_finite": true, "eff_coef_other": 0.29014579441218324, "max_grad_emb": 0.07058148086071014, "max_grad_other": 0.317126989364624, "dead_tokens_in_batch": 1, "secs": 273.2, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 89, "loss": 2.89592, "grad_norm": 1.0702093889896293e+32, "raw_fp64_norm": 1.0702093889896293e+32, "grad_norm_finite": true, "eff_coef_other": 9.34396586582077e-33, "max_grad_emb": 2.0057369271256227e+31, "max_grad_other": 0.2531382143497467, "dead_tokens_in_batch": 1, "secs": 275.7, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 90, "loss": 2.83336, "grad_norm": 3.629110297203902, "raw_fp64_norm": 3.629110297203902, "grad_norm_finite": true, "eff_coef_other": 0.2755495541761046, "max_grad_emb": 0.07319663465023041, "max_grad_other": 0.41480132937431335, "dead_tokens_in_batch": 0, "secs": 278.5, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 96, "loss": 2.56495, "grad_norm": 2.876584455359681, "raw_fp64_norm": 2.876584455359681, "grad_norm_finite": true, "eff_coef_other": 0.34763437955121085, "max_grad_emb": 0.03913937136530876, "max_grad_other": 0.6500683426856995, "dead_tokens_in_batch": 2, "secs": 294.3, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 100, "loss": 2.97409, "grad_norm": 3.01823228490125, "raw_fp64_norm": 3.01823228490125, "grad_norm_finite": true, "eff_coef_other": 0.33131965146713893, "max_grad_emb": 0.04313964396715164, "max_grad_other": 0.5419697761535645, "dead_tokens_in_batch": 0, "secs": 304.9, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 100, "tgt_nll": 2.82226, "tgt_ppl": 16.815, "en_nll": 2.70833, "flores_tgt_nll": 3.07293, "flores_tgt_ppl": 21.605, "flores_tgt_bpb": 0.7884, "flores_en_nll": 3.76847, "belebele_acc": 0.3111, "belebele_acc_raw": 0.3144, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.00631145341321826, "eval_secs": 48.0, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 107, "loss": 2.22007, "grad_norm": 3.2697020898101687, "raw_fp64_norm": 3.2697020898101687, "grad_norm_finite": true, "eff_coef_other": 0.3058381671156746, "max_grad_emb": 0.01941733807325363, "max_grad_other": 0.418184757232666, "dead_tokens_in_batch": 1, "secs": 371.4, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 110, "loss": 2.79788, "grad_norm": 3.0355376827498013, "raw_fp64_norm": 3.0355376827498013, "grad_norm_finite": true, "eff_coef_other": 0.3294308208565244, "max_grad_emb": 0.011062619276344776, "max_grad_other": 0.213792622089386, "dead_tokens_in_batch": 0, "secs": 379.2, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 120, "loss": 2.95925, "grad_norm": 2.9779247549745547, "raw_fp64_norm": 2.9779247549745547, "grad_norm_finite": true, "eff_coef_other": 0.33580420812356504, "max_grad_emb": 0.014463837258517742, "max_grad_other": 0.5262835621833801, "dead_tokens_in_batch": 0, "secs": 405.9, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 124, "loss": 2.77614, "grad_norm": 2.420417850419964e+31, "raw_fp64_norm": 2.420417850419964e+31, "grad_norm_finite": true, "eff_coef_other": 4.1315180344852076e-32, "max_grad_emb": 4.792342736086399e+30, "max_grad_other": 0.21228790283203125, "dead_tokens_in_batch": 1, "secs": 416.7, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 126, "loss": 2.67099, "grad_norm": 3.4908462153729665, "raw_fp64_norm": 3.4908462153729665, "grad_norm_finite": true, "eff_coef_other": 0.28646341082938476, "max_grad_emb": 0.013114484027028084, "max_grad_other": 0.2952502965927124, "dead_tokens_in_batch": 1, "secs": 422.1, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 130, "loss": 2.73458, "grad_norm": 3.275990309742866, "raw_fp64_norm": 3.275990309742866, "grad_norm_finite": true, "eff_coef_other": 0.30525111499104995, "max_grad_emb": 0.012551835738122463, "max_grad_other": 0.5133630037307739, "dead_tokens_in_batch": 0, "secs": 432.6, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 131, "loss": 2.73635, "grad_norm": 3.239266794588947, "raw_fp64_norm": 3.239266794588947, "grad_norm_finite": true, "eff_coef_other": 0.3087117408663944, "max_grad_emb": 0.01852799765765667, "max_grad_other": 0.2774961292743683, "dead_tokens_in_batch": 2, "secs": 435.4, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 140, "loss": 2.5824, "grad_norm": 2.5945343432472274, "raw_fp64_norm": 2.5945343432472274, "grad_norm_finite": true, "eff_coef_other": 0.38542546841872494, "max_grad_emb": 0.08711597323417664, "max_grad_other": 0.12752336263656616, "dead_tokens_in_batch": 2, "secs": 459.3, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 146, "loss": 2.70977, "grad_norm": 2.7335164703803176, "raw_fp64_norm": 2.7335164703803176, "grad_norm_finite": true, "eff_coef_other": 0.36582901365575277, "max_grad_emb": 0.01759219914674759, "max_grad_other": 0.10377142578363419, "dead_tokens_in_batch": 1, "secs": 475.4, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 150, "loss": 2.48464, "grad_norm": 2.5139478269643827, "raw_fp64_norm": 2.5139478269643827, "grad_norm_finite": true, "eff_coef_other": 0.3977805710578085, "max_grad_emb": 0.015708787366747856, "max_grad_other": 0.1716098189353943, "dead_tokens_in_batch": 0, "secs": 485.9, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 154, "loss": 2.51976, "grad_norm": 2.6436627485516806, "raw_fp64_norm": 2.6436627485516806, "grad_norm_finite": true, "eff_coef_other": 0.3782629317165791, "max_grad_emb": 0.026219559833407402, "max_grad_other": 0.1956721395254135, "dead_tokens_in_batch": 2, "secs": 496.7, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 157, "loss": 2.46415, "grad_norm": 2.617845641192259, "raw_fp64_norm": 2.617845641192259, "grad_norm_finite": true, "eff_coef_other": 0.38199334684653835, "max_grad_emb": 0.012212768197059631, "max_grad_other": 0.23859405517578125, "dead_tokens_in_batch": 1, "secs": 504.6, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 160, "loss": 2.43371, "grad_norm": 2.540661551181324, "raw_fp64_norm": 2.540661551181324, "grad_norm_finite": true, "eff_coef_other": 0.39359811854393373, "max_grad_emb": 0.02017982304096222, "max_grad_other": 0.3701033592224121, "dead_tokens_in_batch": 0, "secs": 512.6, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 161, "loss": 2.32643, "grad_norm": 1.216218522259069e+32, "raw_fp64_norm": 1.216218522259069e+32, "grad_norm_finite": true, "eff_coef_other": 8.222206632263311e-33, "max_grad_emb": 2.3438607851507285e+31, "max_grad_other": 0.28365546464920044, "dead_tokens_in_batch": 1, "secs": 515.3, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 170, "loss": 2.60653, "grad_norm": 3.017151758223161, "raw_fp64_norm": 3.017151758223161, "grad_norm_finite": true, "eff_coef_other": 0.3314383062887782, "max_grad_emb": 0.025186687707901, "max_grad_other": 0.17097769677639008, "dead_tokens_in_batch": 0, "secs": 539.2, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 176, "loss": 2.48156, "grad_norm": 2.756096833784778, "raw_fp64_norm": 2.756096833784778, "grad_norm_finite": true, "eff_coef_other": 0.3628318224925862, "max_grad_emb": 0.040528811514377594, "max_grad_other": 0.29576826095581055, "dead_tokens_in_batch": 1, "secs": 555.3, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 180, "loss": 2.56204, "grad_norm": 2.49806713941659, "raw_fp64_norm": 2.49806713941659, "grad_norm_finite": true, "eff_coef_other": 0.400309336731521, "max_grad_emb": 0.0421333909034729, "max_grad_other": 0.3478086292743683, "dead_tokens_in_batch": 1, "secs": 565.8, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 185, "loss": 2.84312, "grad_norm": 3.3624244466303024, "raw_fp64_norm": 3.3624244466303024, "grad_norm_finite": true, "eff_coef_other": 0.29740436356801986, "max_grad_emb": 0.02241669036448002, "max_grad_other": 0.5254730582237244, "dead_tokens_in_batch": 3, "secs": 579.1, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 190, "loss": 2.36611, "grad_norm": 2.6122316823135696, "raw_fp64_norm": 2.6122316823135696, "grad_norm_finite": true, "eff_coef_other": 0.3828142901551681, "max_grad_emb": 0.021739186719059944, "max_grad_other": 0.5458114147186279, "dead_tokens_in_batch": 0, "secs": 592.4, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 197, "loss": 2.59322, "grad_norm": 7.150488462835879e+31, "raw_fp64_norm": 7.150488462835879e+31, "grad_norm_finite": true, "eff_coef_other": 1.398505857603189e-32, "max_grad_emb": 1.3339048126315535e+31, "max_grad_other": 0.2594413161277771, "dead_tokens_in_batch": 1, "secs": 611.1, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 200, "loss": 2.39792, "grad_norm": 2.4997550460355953, "raw_fp64_norm": 2.4997550460355953, "grad_norm_finite": true, "eff_coef_other": 0.4000390364435428, "max_grad_emb": 0.014771534129977226, "max_grad_other": 0.20225068926811218, "dead_tokens_in_batch": 0, "secs": 619.0, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 200, "tgt_nll": 2.60139, "tgt_ppl": 13.483, "en_nll": 2.72438, "flores_tgt_nll": 2.84428, "flores_tgt_ppl": 17.189, "flores_tgt_bpb": 0.72973, "flores_en_nll": 3.80214, "belebele_acc": 0.3133, "belebele_acc_raw": 0.3156, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.009057675488293171, "eval_secs": 48.1, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 202, "loss": 2.50131, "grad_norm": 4.738224730922862e+32, "raw_fp64_norm": 4.738224730922862e+32, "grad_norm_finite": true, "eff_coef_other": 2.110495083683442e-33, "max_grad_emb": 5.925130165796535e+31, "max_grad_other": 0.3402250111103058, "dead_tokens_in_batch": 32, "secs": 672.4, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 208, "loss": 2.42893, "grad_norm": 2.3618334521783044, "raw_fp64_norm": 2.3618334521783044, "grad_norm_finite": true, "eff_coef_other": 0.42339970063427035, "max_grad_emb": 0.017866581678390503, "max_grad_other": 0.22874414920806885, "dead_tokens_in_batch": 1, "secs": 688.3, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 210, "loss": 2.41226, "grad_norm": 2.5348011038953797, "raw_fp64_norm": 2.5348011038953797, "grad_norm_finite": true, "eff_coef_other": 0.3945081150371625, "max_grad_emb": 0.05120440199971199, "max_grad_other": 0.24596591293811798, "dead_tokens_in_batch": 0, "secs": 693.5, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 218, "loss": 2.40365, "grad_norm": 2.381627707473573, "raw_fp64_norm": 2.381627707473573, "grad_norm_finite": true, "eff_coef_other": 0.4198807298811904, "max_grad_emb": 0.05259624868631363, "max_grad_other": 0.13586445152759552, "dead_tokens_in_batch": 1, "secs": 714.9, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 220, "loss": 2.21451, "grad_norm": 2.3242125169788204, "raw_fp64_norm": 2.3242125169788204, "grad_norm_finite": true, "eff_coef_other": 0.43025306956302006, "max_grad_emb": 0.007930644787847996, "max_grad_other": 0.1596110463142395, "dead_tokens_in_batch": 0, "secs": 720.1, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 222, "loss": 2.68576, "grad_norm": 2.446577399435981, "raw_fp64_norm": 2.446577399435981, "grad_norm_finite": true, "eff_coef_other": 0.4087340917546455, "max_grad_emb": 0.037765417248010635, "max_grad_other": 0.2188655585050583, "dead_tokens_in_batch": 1, "secs": 725.5, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 230, "loss": 2.61562, "grad_norm": 2.602584083138131, "raw_fp64_norm": 2.602584083138131, "grad_norm_finite": true, "eff_coef_other": 0.38423335570425443, "max_grad_emb": 0.01620238833129406, "max_grad_other": 0.4187271296977997, "dead_tokens_in_batch": 0, "secs": 746.7, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 240, "loss": 2.1794, "grad_norm": 2.49139301755604, "raw_fp64_norm": 2.49139301755604, "grad_norm_finite": true, "eff_coef_other": 0.4013817135922004, "max_grad_emb": 0.03274352103471756, "max_grad_other": 0.32153868675231934, "dead_tokens_in_batch": 0, "secs": 773.3, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 244, "loss": 2.30043, "grad_norm": 2.2901558613353217, "raw_fp64_norm": 2.2901558613353217, "grad_norm_finite": true, "eff_coef_other": 0.4366513127912688, "max_grad_emb": 0.04892561584711075, "max_grad_other": 0.26995420455932617, "dead_tokens_in_batch": 3, "secs": 784.1, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 250, "loss": 2.32988, "grad_norm": 2.211507876969393, "raw_fp64_norm": 2.211507876969393, "grad_norm_finite": true, "eff_coef_other": 0.45217996202230015, "max_grad_emb": 0.012799211777746677, "max_grad_other": 0.28625044226646423, "dead_tokens_in_batch": 0, "secs": 800.0, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 252, "loss": 2.48191, "grad_norm": 2.3156678695713366, "raw_fp64_norm": 2.3156678695713366, "grad_norm_finite": true, "eff_coef_other": 0.43184067166957, "max_grad_emb": 0.008778773248195648, "max_grad_other": 0.3053525388240814, "dead_tokens_in_batch": 1, "secs": 805.3, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 258, "loss": 2.23762, "grad_norm": 2.4343207185145834, "raw_fp64_norm": 2.4343207185145834, "grad_norm_finite": true, "eff_coef_other": 0.41079204625845317, "max_grad_emb": 0.018332887440919876, "max_grad_other": 0.5875731706619263, "dead_tokens_in_batch": 1, "secs": 821.4, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 259, "loss": 2.44435, "grad_norm": 2.415921005415817, "raw_fp64_norm": 2.415921005415817, "grad_norm_finite": true, "eff_coef_other": 0.4139206471725004, "max_grad_emb": 0.006596646271646023, "max_grad_other": 0.5780028104782104, "dead_tokens_in_batch": 1, "secs": 823.9, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 260, "loss": 2.23728, "grad_norm": 2.9192499043674753, "raw_fp64_norm": 2.9192499043674753, "grad_norm_finite": true, "eff_coef_other": 0.34255363199645, "max_grad_emb": 0.02299533411860466, "max_grad_other": 0.6400374174118042, "dead_tokens_in_batch": 1, "secs": 826.5, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 263, "loss": 2.38073, "grad_norm": 2.4852422681950133, "raw_fp64_norm": 2.4852422681950133, "grad_norm_finite": true, "eff_coef_other": 0.4023750965539408, "max_grad_emb": 0.0176685843616724, "max_grad_other": 0.27185967564582825, "dead_tokens_in_batch": 2, "secs": 834.6, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 265, "loss": 2.52878, "grad_norm": 3.451558574833791, "raw_fp64_norm": 3.451558574833791, "grad_norm_finite": true, "eff_coef_other": 0.2897241024872516, "max_grad_emb": 0.048709504306316376, "max_grad_other": 0.9032126069068909, "dead_tokens_in_batch": 5, "secs": 839.8, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 270, "loss": 2.58909, "grad_norm": 3.2826892008102115, "raw_fp64_norm": 3.2826892008102115, "grad_norm_finite": true, "eff_coef_other": 0.3046281978583257, "max_grad_emb": 0.04465849697589874, "max_grad_other": 0.2703807055950165, "dead_tokens_in_batch": 0, "secs": 853.1, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 280, "loss": 2.63905, "grad_norm": 2.6827645661228767, "raw_fp64_norm": 2.6827645661228767, "grad_norm_finite": true, "eff_coef_other": 0.37274967765640304, "max_grad_emb": 0.009688196703791618, "max_grad_other": 0.5242036581039429, "dead_tokens_in_batch": 0, "secs": 879.6, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 282, "loss": 2.58358, "grad_norm": 2.463445041029141, "raw_fp64_norm": 2.463445041029141, "grad_norm_finite": true, "eff_coef_other": 0.4059354186553382, "max_grad_emb": 0.010862375609576702, "max_grad_other": 0.3055794835090637, "dead_tokens_in_batch": 1, "secs": 885.0, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 290, "loss": 2.39141, "grad_norm": 2.5194582973690998, "raw_fp64_norm": 2.5194582973690998, "grad_norm_finite": true, "eff_coef_other": 0.39691055975551265, "max_grad_emb": 0.023365817964076996, "max_grad_other": 0.42589449882507324, "dead_tokens_in_batch": 0, "secs": 906.2, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 294, "loss": 2.60122, "grad_norm": 2.92827299701348, "raw_fp64_norm": 2.92827299701348, "grad_norm_finite": true, "eff_coef_other": 0.34149809786238955, "max_grad_emb": 0.028672650456428528, "max_grad_other": 0.40317782759666443, "dead_tokens_in_batch": 1, "secs": 916.9, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 296, "loss": 2.19066, "grad_norm": 2.269367065397738, "raw_fp64_norm": 2.269367065397738, "grad_norm_finite": true, "eff_coef_other": 0.4406513052014488, "max_grad_emb": 0.02069520577788353, "max_grad_other": 0.24578416347503662, "dead_tokens_in_batch": 2, "secs": 922.2, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 299, "loss": 2.52752, "grad_norm": 2.284308735743493, "raw_fp64_norm": 2.284308735743493, "grad_norm_finite": true, "eff_coef_other": 0.4377690049438597, "max_grad_emb": 0.007499720901250839, "max_grad_other": 0.41177400946617126, "dead_tokens_in_batch": 1, "secs": 930.2, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 300, "loss": 2.36652, "grad_norm": 5.336991807045722e+31, "raw_fp64_norm": 5.336991807045722e+31, "grad_norm_finite": true, "eff_coef_other": 1.873714699505127e-32, "max_grad_emb": 1.0387124492051843e+31, "max_grad_other": 0.34895381331443787, "dead_tokens_in_batch": 1, "secs": 932.8, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 300, "tgt_nll": 2.46704, "tgt_ppl": 11.788, "en_nll": 2.74612, "flores_tgt_nll": 2.78556, "flores_tgt_ppl": 16.209, "flores_tgt_bpb": 0.71467, "flores_en_nll": 3.87972, "belebele_acc": 0.3233, "belebele_acc_raw": 0.3189, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.012078787200152874, "eval_secs": 48.0, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "done", "steps": 300, "n_dead_steps": 53, "n_inf_steps": 0, "peak_mem_gb": 67.93, "secs": 980.7, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}


==> anc/embscan/outE32FP64/e33_nemo_fp64norm_s1.jsonl <==
{"kind": "meta", "opt": "adamw_fused", "n_dead_rows": 75, "n_train_chunks": 9616, "frac_chunks_with_dead": 0.00853, "steps": 300, "lr_steps": 1000, "tokens_per_step": 16384, "n_flores_tgt": 1012, "n_belebele": 900, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 0, "tgt_nll": 3.93686, "tgt_ppl": 51.257, "en_nll": 2.73329, "flores_tgt_nll": 4.06837, "flores_tgt_ppl": 58.462, "flores_tgt_bpb": 1.04379, "flores_en_nll": 3.61807, "belebele_acc": 0.2978, "belebele_acc_raw": 0.3211, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.33263519611171e-10, "eval_secs": 74.2, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1, "loss": 4.03073, "grad_norm": 11.985994751530937, "raw_fp64_norm": 11.985994751530937, "grad_norm_finite": true, "eff_coef_other": 0.08343069868619575, "max_grad_emb": 1.445166826248169, "max_grad_other": 2.3787972927093506, "dead_tokens_in_batch": 0, "secs": 42.7, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 2, "loss": 3.37647, "grad_norm": 1.2546125623421372e+33, "raw_fp64_norm": 1.2546125623421372e+33, "grad_norm_finite": true, "eff_coef_other": 7.970588132269129e-34, "max_grad_emb": 2.5400421239506595e+32, "max_grad_other": 1.4144287109375, "dead_tokens_in_batch": 6, "secs": 45.6, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 3, "loss": 3.60094, "grad_norm": 7.9010575164813925, "raw_fp64_norm": 7.9010575164813925, "grad_norm_finite": true, "eff_coef_other": 0.12656532006616927, "max_grad_emb": 0.020100288093090057, "max_grad_other": 1.5811687707901, "dead_tokens_in_batch": 0, "secs": 48.1, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 4, "loss": 3.91705, "grad_norm": 8.659046865532575, "raw_fp64_norm": 8.659046865532575, "grad_norm_finite": true, "eff_coef_other": 0.11548613837561862, "max_grad_emb": 0.02053513564169407, "max_grad_other": 1.6749292612075806, "dead_tokens_in_batch": 0, "secs": 50.9, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 5, "loss": 3.82177, "grad_norm": 8.83778066296797, "raw_fp64_norm": 8.83778066296797, "grad_norm_finite": true, "eff_coef_other": 0.1131505662999342, "max_grad_emb": 0.03512014448642731, "max_grad_other": 1.5728009939193726, "dead_tokens_in_batch": 0, "secs": 53.5, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 6, "loss": 3.87662, "grad_norm": 9.89607233242278e+30, "raw_fp64_norm": 9.89607233242278e+30, "grad_norm_finite": true, "eff_coef_other": 1.010501910665782e-31, "max_grad_emb": 1.8261631463263566e+30, "max_grad_other": 1.4709690809249878, "dead_tokens_in_batch": 1, "secs": 56.1, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 7, "loss": 3.92069, "grad_norm": 8.035012807783463, "raw_fp64_norm": 8.035012807783463, "grad_norm_finite": true, "eff_coef_other": 0.12445529328540877, "max_grad_emb": 0.03244616836309433, "max_grad_other": 1.6045386791229248, "dead_tokens_in_batch": 0, "secs": 58.7, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 8, "loss": 3.83664, "grad_norm": 6.533361384944059, "raw_fp64_norm": 6.533361384944059, "grad_norm_finite": true, "eff_coef_other": 0.15306054387928497, "max_grad_emb": 0.06407034397125244, "max_grad_other": 1.193630576133728, "dead_tokens_in_batch": 0, "secs": 61.5, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 9, "loss": 3.68017, "grad_norm": 5.825699957603089, "raw_fp64_norm": 5.825699957603089, "grad_norm_finite": true, "eff_coef_other": 0.17165316367550684, "max_grad_emb": 0.057589199393987656, "max_grad_other": 0.8927589058876038, "dead_tokens_in_batch": 0, "secs": 64.1, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 10, "loss": 3.62834, "grad_norm": 3.8669840530058726e+31, "raw_fp64_norm": 3.8669840530058726e+31, "grad_norm_finite": true, "eff_coef_other": 2.58599463119762e-32, "max_grad_emb": 7.747242745717982e+30, "max_grad_other": 0.7498840689659119, "dead_tokens_in_batch": 2, "secs": 66.7, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 12, "loss": 3.28142, "grad_norm": 1.1952070255310984e+32, "raw_fp64_norm": 1.1952070255310984e+32, "grad_norm_finite": true, "eff_coef_other": 8.36675135469224e-33, "max_grad_emb": 2.3315222464505777e+31, "max_grad_other": 0.5624082088470459, "dead_tokens_in_batch": 1, "secs": 72.0, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 20, "loss": 3.2107, "grad_norm": 5.715202365375042, "raw_fp64_norm": 5.715202365375042, "grad_norm_finite": true, "eff_coef_other": 0.17497190144770608, "max_grad_emb": 0.016906142234802246, "max_grad_other": 0.5347599983215332, "dead_tokens_in_batch": 0, "secs": 93.1, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 21, "loss": 2.83835, "grad_norm": 8.718001472660915e+31, "raw_fp64_norm": 8.718001472660915e+31, "grad_norm_finite": true, "eff_coef_other": 1.147051882402102e-32, "max_grad_emb": 1.6673797464173312e+31, "max_grad_other": 0.4887585937976837, "dead_tokens_in_batch": 1, "secs": 95.7, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 23, "loss": 3.26927, "grad_norm": 5.437100963979178e+32, "raw_fp64_norm": 5.437100963979178e+32, "grad_norm_finite": true, "eff_coef_other": 1.839215432314031e-33, "max_grad_emb": 1.0210748017814003e+32, "max_grad_other": 0.5445905327796936, "dead_tokens_in_batch": 1, "secs": 101.0, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 25, "loss": 2.83107, "grad_norm": 5.750379735807476e+31, "raw_fp64_norm": 5.750379735807476e+31, "grad_norm_finite": true, "eff_coef_other": 1.7390155884367496e-32, "max_grad_emb": 1.0918813694295816e+31, "max_grad_other": 0.6305909156799316, "dead_tokens_in_batch": 1, "secs": 106.3, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 29, "loss": 3.3948, "grad_norm": 3.835643001836546e+29, "raw_fp64_norm": 3.835643001836546e+29, "grad_norm_finite": true, "eff_coef_other": 2.607124801555279e-30, "max_grad_emb": 7.3773068925546155e+28, "max_grad_other": 0.2280283123254776, "dead_tokens_in_batch": 1, "secs": 116.9, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 30, "loss": 3.22249, "grad_norm": 4.402906275809719e+31, "raw_fp64_norm": 4.402906275809719e+31, "grad_norm_finite": true, "eff_coef_other": 2.271227088103515e-32, "max_grad_emb": 8.742101048138899e+30, "max_grad_other": 0.27777475118637085, "dead_tokens_in_batch": 1, "secs": 119.5, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 40, "loss": 3.02798, "grad_norm": 3.474301862834236, "raw_fp64_norm": 3.474301862834236, "grad_norm_finite": true, "eff_coef_other": 0.2878275266953062, "max_grad_emb": 0.04342443868517876, "max_grad_other": 0.20578330755233765, "dead_tokens_in_batch": 1, "secs": 145.9, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 41, "loss": 3.13115, "grad_norm": 8.765990584772439e+31, "raw_fp64_norm": 8.765990584772439e+31, "grad_norm_finite": true, "eff_coef_other": 1.1407723865653223e-32, "max_grad_emb": 1.6449746033098313e+31, "max_grad_other": 0.2795955538749695, "dead_tokens_in_batch": 1, "secs": 148.5, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 43, "loss": 3.57586, "grad_norm": 4.750654329838416, "raw_fp64_norm": 4.750654329838416, "grad_norm_finite": true, "eff_coef_other": 0.21049727470631152, "max_grad_emb": 0.056824199855327606, "max_grad_other": 0.7662981748580933, "dead_tokens_in_batch": 1, "secs": 153.8, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 50, "loss": 2.9307, "grad_norm": 3.961539439914403, "raw_fp64_norm": 3.961539439914403, "grad_norm_finite": true, "eff_coef_other": 0.2524270584049893, "max_grad_emb": 0.027221286669373512, "max_grad_other": 0.506765604019165, "dead_tokens_in_batch": 0, "secs": 172.4, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 55, "loss": 2.76861, "grad_norm": 3.368857968597559, "raw_fp64_norm": 3.368857968597559, "grad_norm_finite": true, "eff_coef_other": 0.29683640939599665, "max_grad_emb": 0.03911292180418968, "max_grad_other": 0.8405824899673462, "dead_tokens_in_batch": 1, "secs": 185.6, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 56, "loss": 2.92462, "grad_norm": 9.704951238976305e+31, "raw_fp64_norm": 9.704951238976305e+31, "grad_norm_finite": true, "eff_coef_other": 1.0304018797991217e-32, "max_grad_emb": 1.9028278420864191e+31, "max_grad_other": 0.2708170413970947, "dead_tokens_in_batch": 1, "secs": 188.1, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 60, "loss": 2.90493, "grad_norm": 3.106794534634166, "raw_fp64_norm": 3.106794534634166, "grad_norm_finite": true, "eff_coef_other": 0.3218750602838602, "max_grad_emb": 0.013028411194682121, "max_grad_other": 0.40668046474456787, "dead_tokens_in_batch": 0, "secs": 198.8, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 65, "loss": 2.95837, "grad_norm": 4.811268267869399e+19, "raw_fp64_norm": 4.811268267869399e+19, "grad_norm_finite": true, "eff_coef_other": 2.078454046468782e-20, "max_grad_emb": 9.122182882238923e+18, "max_grad_other": 0.3554515242576599, "dead_tokens_in_batch": 1, "secs": 211.9, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 70, "loss": 2.64292, "grad_norm": 2.997247940678513, "raw_fp64_norm": 2.997247940678513, "grad_norm_finite": true, "eff_coef_other": 0.3336392871569825, "max_grad_emb": 0.024541731923818588, "max_grad_other": 0.5603677034378052, "dead_tokens_in_batch": 1, "secs": 225.1, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 72, "loss": 2.61451, "grad_norm": 3.1476215064262222e+32, "raw_fp64_norm": 3.1476215064262222e+32, "grad_norm_finite": true, "eff_coef_other": 3.177002056817784e-33, "max_grad_emb": 5.428355950148852e+31, "max_grad_other": 0.4833228290081024, "dead_tokens_in_batch": 27, "secs": 230.4, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 73, "loss": 2.54473, "grad_norm": 3.2810304321999832e+31, "raw_fp64_norm": 3.2810304321999832e+31, "grad_norm_finite": true, "eff_coef_other": 3.0478229954407465e-32, "max_grad_emb": 6.232328734215243e+30, "max_grad_other": 0.3038729131221771, "dead_tokens_in_batch": 2, "secs": 233.0, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 77, "loss": 2.84385, "grad_norm": 3.393029928263983, "raw_fp64_norm": 3.393029928263983, "grad_norm_finite": true, "eff_coef_other": 0.29472174617389707, "max_grad_emb": 0.027931280434131622, "max_grad_other": 0.3788813352584839, "dead_tokens_in_batch": 1, "secs": 243.6, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 80, "loss": 2.81287, "grad_norm": 1.0786629231161479e+32, "raw_fp64_norm": 1.0786629231161479e+32, "grad_norm_finite": true, "eff_coef_other": 9.270736747964798e-33, "max_grad_emb": 2.0503655117899344e+31, "max_grad_other": 0.2700348496437073, "dead_tokens_in_batch": 1, "secs": 251.5, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 81, "loss": 2.96361, "grad_norm": 3.305527533126788, "raw_fp64_norm": 3.305527533126788, "grad_norm_finite": true, "eff_coef_other": 0.3025234814881701, "max_grad_emb": 0.02122645452618599, "max_grad_other": 0.17976786196231842, "dead_tokens_in_batch": 1, "secs": 254.1, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 89, "loss": 2.74347, "grad_norm": 3.012323941060375, "raw_fp64_norm": 3.012323941060375, "grad_norm_finite": true, "eff_coef_other": 0.33196949849905233, "max_grad_emb": 0.04285641387104988, "max_grad_other": 0.1590728759765625, "dead_tokens_in_batch": 1, "secs": 275.3, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 90, "loss": 2.79645, "grad_norm": 3.5125331539158213, "raw_fp64_norm": 3.5125331539158213, "grad_norm_finite": true, "eff_coef_other": 0.28469474065759226, "max_grad_emb": 0.02167689986526966, "max_grad_other": 0.42019444704055786, "dead_tokens_in_batch": 0, "secs": 277.9, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 95, "loss": 2.83904, "grad_norm": 3.7122132123576432, "raw_fp64_norm": 3.7122132123576432, "grad_norm_finite": true, "eff_coef_other": 0.2693810062660408, "max_grad_emb": 0.08170394599437714, "max_grad_other": 0.41572096943855286, "dead_tokens_in_batch": 1, "secs": 291.1, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 100, "loss": 2.90585, "grad_norm": 3.2485082703577395, "raw_fp64_norm": 3.2485082703577395, "grad_norm_finite": true, "eff_coef_other": 0.3078335066256024, "max_grad_emb": 0.02148589864373207, "max_grad_other": 0.6628614664077759, "dead_tokens_in_batch": 1, "secs": 304.4, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 100, "tgt_nll": 2.83903, "tgt_ppl": 17.099, "en_nll": 2.69389, "flores_tgt_nll": 3.05115, "flores_tgt_ppl": 21.14, "flores_tgt_bpb": 0.78281, "flores_en_nll": 3.72416, "belebele_acc": 0.3189, "belebele_acc_raw": 0.32, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.006242000963538885, "eval_secs": 48.1, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 104, "loss": 2.53303, "grad_norm": 3.112652111951805, "raw_fp64_norm": 3.112652111951805, "grad_norm_finite": true, "eff_coef_other": 0.3212693364899068, "max_grad_emb": 0.07600699365139008, "max_grad_other": 0.19055667519569397, "dead_tokens_in_batch": 1, "secs": 363.1, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 105, "loss": 2.67783, "grad_norm": 2.7035663506283494, "raw_fp64_norm": 2.7035663506283494, "grad_norm_finite": true, "eff_coef_other": 0.3698816675558628, "max_grad_emb": 0.016871606931090355, "max_grad_other": 0.41061335802078247, "dead_tokens_in_batch": 2, "secs": 365.8, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 107, "loss": 2.56937, "grad_norm": 2.973684752037247, "raw_fp64_norm": 2.973684752037247, "grad_norm_finite": true, "eff_coef_other": 0.3362830115169057, "max_grad_emb": 0.06742404401302338, "max_grad_other": 0.24433556199073792, "dead_tokens_in_batch": 3, "secs": 371.0, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 110, "loss": 2.56369, "grad_norm": 2.649205479139598, "raw_fp64_norm": 2.649205479139598, "grad_norm_finite": true, "eff_coef_other": 0.37747152133071077, "max_grad_emb": 0.009639705531299114, "max_grad_other": 0.19182094931602478, "dead_tokens_in_batch": 0, "secs": 379.1, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 112, "loss": 2.52096, "grad_norm": 258205.57808601944, "raw_fp64_norm": 258205.57808601944, "grad_norm_finite": true, "eff_coef_other": 3.872883023708279e-06, "max_grad_emb": 18758.109375, "max_grad_other": 0.27981629967689514, "dead_tokens_in_batch": 1, "secs": 384.3, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 116, "loss": 2.79235, "grad_norm": 2.7597338972176444, "raw_fp64_norm": 2.7597338972176444, "grad_norm_finite": true, "eff_coef_other": 0.3623536452752026, "max_grad_emb": 0.021107124164700508, "max_grad_other": 0.096221923828125, "dead_tokens_in_batch": 1, "secs": 394.9, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 118, "loss": 2.71382, "grad_norm": 2.539161177288828, "raw_fp64_norm": 2.539161177288828, "grad_norm_finite": true, "eff_coef_other": 0.3938306930310937, "max_grad_emb": 0.010964198969304562, "max_grad_other": 0.12961557507514954, "dead_tokens_in_batch": 1, "secs": 400.2, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 120, "loss": 2.66873, "grad_norm": 2.635816506600109, "raw_fp64_norm": 2.635816506600109, "grad_norm_finite": true, "eff_coef_other": 0.3793889362582924, "max_grad_emb": 0.021950991824269295, "max_grad_other": 0.30419936776161194, "dead_tokens_in_batch": 0, "secs": 405.6, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 125, "loss": 2.54305, "grad_norm": 5.084917237736107e+31, "raw_fp64_norm": 5.084917237736107e+31, "grad_norm_finite": true, "eff_coef_other": 1.9666003461743997e-32, "max_grad_emb": 9.43620036730445e+30, "max_grad_other": 0.28024759888648987, "dead_tokens_in_batch": 1, "secs": 418.8, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 130, "loss": 2.77926, "grad_norm": 2.6440162010224584, "raw_fp64_norm": 2.6440162010224584, "grad_norm_finite": true, "eff_coef_other": 0.3782123654919089, "max_grad_emb": 0.012010352686047554, "max_grad_other": 0.1629810929298401, "dead_tokens_in_batch": 0, "secs": 432.0, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 131, "loss": 2.90208, "grad_norm": 3.2402811761203045, "raw_fp64_norm": 3.2402811761203045, "grad_norm_finite": true, "eff_coef_other": 0.3086150975892268, "max_grad_emb": 0.01704966090619564, "max_grad_other": 0.4543893039226532, "dead_tokens_in_batch": 2, "secs": 434.6, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 139, "loss": 2.89831, "grad_norm": 2.8200035833349903, "raw_fp64_norm": 2.8200035833349903, "grad_norm_finite": true, "eff_coef_other": 0.35460935273281763, "max_grad_emb": 0.033789776265621185, "max_grad_other": 0.32706883549690247, "dead_tokens_in_batch": 1, "secs": 455.7, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 140, "loss": 2.98597, "grad_norm": 2.8719005381162797, "raw_fp64_norm": 2.8719005381162797, "grad_norm_finite": true, "eff_coef_other": 0.3482013525630527, "max_grad_emb": 0.012922977097332478, "max_grad_other": 0.24962040781974792, "dead_tokens_in_batch": 0, "secs": 458.4, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 150, "loss": 2.52728, "grad_norm": 2.452660830025436, "raw_fp64_norm": 2.452660830025436, "grad_norm_finite": true, "eff_coef_other": 0.40772029301309315, "max_grad_emb": 0.01866045594215393, "max_grad_other": 0.6357030868530273, "dead_tokens_in_batch": 0, "secs": 484.8, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 153, "loss": 2.63949, "grad_norm": 2.65637753366112, "raw_fp64_norm": 2.65637753366112, "grad_norm_finite": true, "eff_coef_other": 0.3764523720276276, "max_grad_emb": 0.019482223317027092, "max_grad_other": 0.39865314960479736, "dead_tokens_in_batch": 1, "secs": 492.7, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 160, "loss": 2.44795, "grad_norm": 2.4963534184685283, "raw_fp64_norm": 2.4963534184685283, "grad_norm_finite": true, "eff_coef_other": 0.4005841448641268, "max_grad_emb": 0.012402255088090897, "max_grad_other": 0.3957211971282959, "dead_tokens_in_batch": 0, "secs": 511.1, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 165, "loss": 2.41576, "grad_norm": 2.4941969178186176, "raw_fp64_norm": 2.4941969178186176, "grad_norm_finite": true, "eff_coef_other": 0.4009304926669904, "max_grad_emb": 0.014906814321875572, "max_grad_other": 0.1427396684885025, "dead_tokens_in_batch": 1, "secs": 524.4, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 170, "loss": 2.57276, "grad_norm": 2.479312126532518, "raw_fp64_norm": 2.479312126532518, "grad_norm_finite": true, "eff_coef_other": 0.40333751687047514, "max_grad_emb": 0.014231466688215733, "max_grad_other": 0.1511159986257553, "dead_tokens_in_batch": 0, "secs": 537.5, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 178, "loss": 2.84753, "grad_norm": 2.9762449398114796, "raw_fp64_norm": 2.9762449398114796, "grad_norm_finite": true, "eff_coef_other": 0.33599373849573116, "max_grad_emb": 0.034194931387901306, "max_grad_other": 0.6745970249176025, "dead_tokens_in_batch": 1, "secs": 558.6, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 180, "loss": 2.43648, "grad_norm": 2.7193388677770547, "raw_fp64_norm": 2.7193388677770547, "grad_norm_finite": true, "eff_coef_other": 0.36773630683297326, "max_grad_emb": 0.06274493783712387, "max_grad_other": 0.39221224188804626, "dead_tokens_in_batch": 0, "secs": 564.0, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 185, "loss": 2.76455, "grad_norm": 6.86222689864812e+31, "raw_fp64_norm": 6.86222689864812e+31, "grad_norm_finite": true, "eff_coef_other": 1.4572528929304322e-32, "max_grad_emb": 1.3041306621905926e+31, "max_grad_other": 0.277108371257782, "dead_tokens_in_batch": 2, "secs": 577.2, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 190, "loss": 2.45321, "grad_norm": 2.6019517385179665, "raw_fp64_norm": 2.6019517385179665, "grad_norm_finite": true, "eff_coef_other": 0.3843267347621329, "max_grad_emb": 0.21696774661540985, "max_grad_other": 0.46977686882019043, "dead_tokens_in_batch": 0, "secs": 590.4, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 197, "loss": 2.23903, "grad_norm": 2.487247169308025, "raw_fp64_norm": 2.487247169308025, "grad_norm_finite": true, "eff_coef_other": 0.40205075325403056, "max_grad_emb": 0.010746602900326252, "max_grad_other": 0.1748400777578354, "dead_tokens_in_batch": 2, "secs": 608.9, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 198, "loss": 2.33305, "grad_norm": 2.78162050650995, "raw_fp64_norm": 2.78162050650995, "grad_norm_finite": true, "eff_coef_other": 0.359502541111239, "max_grad_emb": 0.041347187012434006, "max_grad_other": 0.6813329458236694, "dead_tokens_in_batch": 1, "secs": 611.7, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 200, "loss": 2.3696, "grad_norm": 2.3722025540649363, "raw_fp64_norm": 2.3722025540649363, "grad_norm_finite": true, "eff_coef_other": 0.4215489848189588, "max_grad_emb": 0.02188275381922722, "max_grad_other": 0.255354106426239, "dead_tokens_in_batch": 0, "secs": 617.0, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 200, "tgt_nll": 2.60402, "tgt_ppl": 13.518, "en_nll": 2.70758, "flores_tgt_nll": 2.86302, "flores_tgt_ppl": 17.514, "flores_tgt_bpb": 0.73454, "flores_en_nll": 3.79106, "belebele_acc": 0.3056, "belebele_acc_raw": 0.3156, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.00860869511961937, "eval_secs": 48.2, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 203, "loss": 2.52377, "grad_norm": 2.572429479882742, "raw_fp64_norm": 2.572429479882742, "grad_norm_finite": true, "eff_coef_other": 0.38873742471189443, "max_grad_emb": 0.016311967745423317, "max_grad_other": 0.49336278438568115, "dead_tokens_in_batch": 1, "secs": 673.2, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 204, "loss": 2.26786, "grad_norm": 2.4786751867789993, "raw_fp64_norm": 2.4786751867789993, "grad_norm_finite": true, "eff_coef_other": 0.40344116159016485, "max_grad_emb": 0.012907289899885654, "max_grad_other": 0.16343049705028534, "dead_tokens_in_batch": 1, "secs": 675.8, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 208, "loss": 2.54281, "grad_norm": 1.584869326551999e+32, "raw_fp64_norm": 1.584869326551999e+32, "grad_norm_finite": true, "eff_coef_other": 6.309668458128181e-33, "max_grad_emb": 3.1830451053169607e+31, "max_grad_other": 0.44151952862739563, "dead_tokens_in_batch": 22, "secs": 686.5, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 209, "loss": 2.53248, "grad_norm": 2.9069076081388068, "raw_fp64_norm": 2.9069076081388068, "grad_norm_finite": true, "eff_coef_other": 0.3440080631362764, "max_grad_emb": 0.05660288780927658, "max_grad_other": 0.3394108712673187, "dead_tokens_in_batch": 13, "secs": 689.1, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 210, "loss": 2.63991, "grad_norm": 2.6280450822333123, "raw_fp64_norm": 2.6280450822333123, "grad_norm_finite": true, "eff_coef_other": 0.3805108315110671, "max_grad_emb": 0.012860720045864582, "max_grad_other": 0.18897905945777893, "dead_tokens_in_batch": 0, "secs": 691.9, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 211, "loss": 2.23051, "grad_norm": 2.370407331777119, "raw_fp64_norm": 2.370407331777119, "grad_norm_finite": true, "eff_coef_other": 0.4218682437933763, "max_grad_emb": 0.01588592492043972, "max_grad_other": 0.228776752948761, "dead_tokens_in_batch": 1, "secs": 694.5, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 213, "loss": 2.34494, "grad_norm": 2.244664945644662, "raw_fp64_norm": 2.244664945644662, "grad_norm_finite": true, "eff_coef_other": 0.44550058860219516, "max_grad_emb": 0.02131788805127144, "max_grad_other": 0.12597565352916718, "dead_tokens_in_batch": 1, "secs": 699.8, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 220, "loss": 2.58129, "grad_norm": 2.462362195630048, "raw_fp64_norm": 2.462362195630048, "grad_norm_finite": true, "eff_coef_other": 0.40611393224797154, "max_grad_emb": 0.0071083735674619675, "max_grad_other": 0.35768648982048035, "dead_tokens_in_batch": 0, "secs": 718.5, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 223, "loss": 2.3303, "grad_norm": 2.2974242133661344, "raw_fp64_norm": 2.2974242133661344, "grad_norm_finite": true, "eff_coef_other": 0.43526988133590777, "max_grad_emb": 0.010103482753038406, "max_grad_other": 0.3289645314216614, "dead_tokens_in_batch": 1, "secs": 726.4, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 225, "loss": 2.16237, "grad_norm": 2.29909301530536, "raw_fp64_norm": 2.29909301530536, "grad_norm_finite": true, "eff_coef_other": 0.43495393983146113, "max_grad_emb": 0.013032406568527222, "max_grad_other": 0.7072315216064453, "dead_tokens_in_batch": 1, "secs": 731.8, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 230, "loss": 2.80694, "grad_norm": 2.973033319743631, "raw_fp64_norm": 2.973033319743631, "grad_norm_finite": true, "eff_coef_other": 0.3363566957028035, "max_grad_emb": 0.017252760007977486, "max_grad_other": 0.23116716742515564, "dead_tokens_in_batch": 0, "secs": 745.1, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 234, "loss": 2.39152, "grad_norm": 2.546241193768548, "raw_fp64_norm": 2.546241193768548, "grad_norm_finite": true, "eff_coef_other": 0.39273561739229407, "max_grad_emb": 0.017908256500959396, "max_grad_other": 0.29690033197402954, "dead_tokens_in_batch": 1, "secs": 755.6, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 236, "loss": 2.31199, "grad_norm": 2.3549976955509004, "raw_fp64_norm": 2.3549976955509004, "grad_norm_finite": true, "eff_coef_other": 0.4246286853106183, "max_grad_emb": 0.007252435199916363, "max_grad_other": 0.3837859332561493, "dead_tokens_in_batch": 8, "secs": 760.9, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 237, "loss": 2.58178, "grad_norm": 2.3611884195966413, "raw_fp64_norm": 2.3611884195966413, "grad_norm_finite": true, "eff_coef_other": 0.42351536547662005, "max_grad_emb": 0.022624103352427483, "max_grad_other": 0.3140089511871338, "dead_tokens_in_batch": 1, "secs": 763.5, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 240, "loss": 2.39781, "grad_norm": 2.5018969021058646, "raw_fp64_norm": 2.5018969021058646, "grad_norm_finite": true, "eff_coef_other": 0.3996965660182588, "max_grad_emb": 0.01545180194079876, "max_grad_other": 0.33906200528144836, "dead_tokens_in_batch": 0, "secs": 771.6, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 241, "loss": 2.23487, "grad_norm": 2.77506631439277, "raw_fp64_norm": 2.77506631439277, "grad_norm_finite": true, "eff_coef_other": 0.3603516191529993, "max_grad_emb": 0.011668314225971699, "max_grad_other": 1.0722578763961792, "dead_tokens_in_batch": 1, "secs": 774.1, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 243, "loss": 2.53059, "grad_norm": 2.2765150874462887, "raw_fp64_norm": 2.2765150874462887, "grad_norm_finite": true, "eff_coef_other": 0.4392677062615283, "max_grad_emb": 0.017887137830257416, "max_grad_other": 0.15932121872901917, "dead_tokens_in_batch": 1, "secs": 779.5, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 244, "loss": 2.89478, "grad_norm": 2.9984165693696703, "raw_fp64_norm": 2.9984165693696703, "grad_norm_finite": true, "eff_coef_other": 0.33350925175182344, "max_grad_emb": 0.023805484175682068, "max_grad_other": 0.4169677495956421, "dead_tokens_in_batch": 1, "secs": 782.1, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 245, "loss": 2.76439, "grad_norm": 2.8145516956283623, "raw_fp64_norm": 2.8145516956283623, "grad_norm_finite": true, "eff_coef_other": 0.35529624353924033, "max_grad_emb": 0.011989873833954334, "max_grad_other": 0.2024843692779541, "dead_tokens_in_batch": 2, "secs": 784.9, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 249, "loss": 2.12305, "grad_norm": 2.684170133674263, "raw_fp64_norm": 2.684170133674263, "grad_norm_finite": true, "eff_coef_other": 0.3725544871019966, "max_grad_emb": 0.04745209217071533, "max_grad_other": 0.22154834866523743, "dead_tokens_in_batch": 2, "secs": 795.4, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 250, "loss": 2.25212, "grad_norm": 2.4554773288867286, "raw_fp64_norm": 2.4554773288867286, "grad_norm_finite": true, "eff_coef_other": 0.4072526270078639, "max_grad_emb": 0.1188613623380661, "max_grad_other": 0.20943284034729004, "dead_tokens_in_batch": 2, "secs": 798.2, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 251, "loss": 2.40675, "grad_norm": 2.494614053546181, "raw_fp64_norm": 2.494614053546181, "grad_norm_finite": true, "eff_coef_other": 0.40086345128819195, "max_grad_emb": 0.12060773372650146, "max_grad_other": 0.3679017424583435, "dead_tokens_in_batch": 5, "secs": 800.8, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 253, "loss": 2.24116, "grad_norm": 2.6909536445368825, "raw_fp64_norm": 2.6909536445368825, "grad_norm_finite": true, "eff_coef_other": 0.3716153306523312, "max_grad_emb": 0.023026345297694206, "max_grad_other": 0.7136988639831543, "dead_tokens_in_batch": 2, "secs": 806.1, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 260, "loss": 2.12425, "grad_norm": 2.243269576344117, "raw_fp64_norm": 2.243269576344117, "grad_norm_finite": true, "eff_coef_other": 0.4457777008913972, "max_grad_emb": 0.010465157218277454, "max_grad_other": 0.2442464977502823, "dead_tokens_in_batch": 1, "secs": 824.7, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 264, "loss": 2.49228, "grad_norm": 2.6278651128505373, "raw_fp64_norm": 2.6278651128505373, "grad_norm_finite": true, "eff_coef_other": 0.3805368907913141, "max_grad_emb": 0.013316864147782326, "max_grad_other": 0.4758242964744568, "dead_tokens_in_batch": 1, "secs": 835.2, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 267, "loss": 2.37594, "grad_norm": 2.581454749336099, "raw_fp64_norm": 2.581454749336099, "grad_norm_finite": true, "eff_coef_other": 0.38737832335773364, "max_grad_emb": 0.025937680155038834, "max_grad_other": 0.17964273691177368, "dead_tokens_in_batch": 24, "secs": 843.1, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 270, "loss": 2.26139, "grad_norm": 2.3335111408197373, "raw_fp64_norm": 2.3335111408197373, "grad_norm_finite": true, "eff_coef_other": 0.42853858889661095, "max_grad_emb": 0.01932195946574211, "max_grad_other": 0.29126477241516113, "dead_tokens_in_batch": 1, "secs": 851.2, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 278, "loss": 2.44586, "grad_norm": 2.4862498225451604, "raw_fp64_norm": 2.4862498225451604, "grad_norm_finite": true, "eff_coef_other": 0.40221203385115656, "max_grad_emb": 0.08887328207492828, "max_grad_other": 0.3253863453865051, "dead_tokens_in_batch": 1, "secs": 872.3, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 280, "loss": 2.564, "grad_norm": 2.504411221965494, "raw_fp64_norm": 2.504411221965494, "grad_norm_finite": true, "eff_coef_other": 0.39929528822343285, "max_grad_emb": 0.02150125242769718, "max_grad_other": 0.17831003665924072, "dead_tokens_in_batch": 16, "secs": 877.7, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 282, "loss": 2.16586, "grad_norm": 2.191932348335134, "raw_fp64_norm": 2.191932348335134, "grad_norm_finite": true, "eff_coef_other": 0.45621825169070135, "max_grad_emb": 0.01144418679177761, "max_grad_other": 0.23471957445144653, "dead_tokens_in_batch": 1, "secs": 882.9, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 287, "loss": 2.07396, "grad_norm": 2.269978122918773, "raw_fp64_norm": 2.269978122918773, "grad_norm_finite": true, "eff_coef_other": 0.44053268591923656, "max_grad_emb": 0.01352161355316639, "max_grad_other": 0.21893227100372314, "dead_tokens_in_batch": 1, "secs": 896.1, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 290, "loss": 2.35851, "grad_norm": 2.3582756520763386, "raw_fp64_norm": 2.3582756520763386, "grad_norm_finite": true, "eff_coef_other": 0.4240384600846353, "max_grad_emb": 0.012003591284155846, "max_grad_other": 0.34264662861824036, "dead_tokens_in_batch": 1, "secs": 904.1, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 300, "loss": 2.2295, "grad_norm": 2.1878276658947065, "raw_fp64_norm": 2.1878276658947065, "grad_norm_finite": true, "eff_coef_other": 0.4570741829964335, "max_grad_emb": 0.019838353618979454, "max_grad_other": 0.16995489597320557, "dead_tokens_in_batch": 1, "secs": 930.6, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 300, "tgt_nll": 2.48888, "tgt_ppl": 12.048, "en_nll": 2.72276, "flores_tgt_nll": 2.75356, "flores_tgt_ppl": 15.698, "flores_tgt_bpb": 0.70646, "flores_en_nll": 3.79988, "belebele_acc": 0.3167, "belebele_acc_raw": 0.3144, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.0106737669557333, "eval_secs": 47.9, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "done", "steps": 300, "n_dead_steps": 68, "n_inf_steps": 0, "peak_mem_gb": 67.93, "secs": 978.5, "arm": "fp64norm", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}


==> anc/embscan/outE32FP64/e33_nemo_fp64norm_s2.jsonl <==
{"kind": "meta", "opt": "adamw_fused", "n_dead_rows": 75, "n_train_chunks": 9616, "frac_chunks_with_dead": 0.00801, "steps": 300, "lr_steps": 1000, "tokens_per_step": 16384, "n_flores_tgt": 1012, "n_belebele": 900, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 0, "tgt_nll": 3.93686, "tgt_ppl": 51.257, "en_nll": 2.73329, "flores_tgt_nll": 4.06837, "flores_tgt_ppl": 58.462, "flores_tgt_bpb": 1.04379, "flores_en_nll": 3.61807, "belebele_acc": 0.2978, "belebele_acc_raw": 0.3211, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.33263519611171e-10, "eval_secs": 75.5, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1, "loss": 3.70757, "grad_norm": 9.54807451575731, "raw_fp64_norm": 9.54807451575731, "grad_norm_finite": true, "eff_coef_other": 0.10473314736039607, "max_grad_emb": 0.5907928943634033, "max_grad_other": 1.5838205814361572, "dead_tokens_in_batch": 0, "secs": 41.0, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 2, "loss": 4.30431, "grad_norm": 10.653642106522407, "raw_fp64_norm": 10.653642106522407, "grad_norm_finite": true, "eff_coef_other": 0.09386460481182976, "max_grad_emb": 0.02482251077890396, "max_grad_other": 2.244640350341797, "dead_tokens_in_batch": 0, "secs": 44.0, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 3, "loss": 3.55508, "grad_norm": 7.903486416164854, "raw_fp64_norm": 7.903486416164854, "grad_norm_finite": true, "eff_coef_other": 0.1265264240131159, "max_grad_emb": 0.061650581657886505, "max_grad_other": 1.4899555444717407, "dead_tokens_in_batch": 0, "secs": 46.6, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 4, "loss": 3.72265, "grad_norm": 8.64342381812461, "raw_fp64_norm": 8.64342381812461, "grad_norm_finite": true, "eff_coef_other": 0.11569488033297583, "max_grad_emb": 0.12246130406856537, "max_grad_other": 1.546872854232788, "dead_tokens_in_batch": 0, "secs": 49.3, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 5, "loss": 3.77679, "grad_norm": 8.00419868800714, "raw_fp64_norm": 8.00419868800714, "grad_norm_finite": true, "eff_coef_other": 0.12493441430482063, "max_grad_emb": 0.024721931666135788, "max_grad_other": 1.4849605560302734, "dead_tokens_in_batch": 0, "secs": 52.1, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 6, "loss": 3.7584, "grad_norm": 7.585211101943902, "raw_fp64_norm": 7.585211101943902, "grad_norm_finite": true, "eff_coef_other": 0.13183546966916385, "max_grad_emb": 0.07748521119356155, "max_grad_other": 1.5684446096420288, "dead_tokens_in_batch": 0, "secs": 54.8, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 7, "loss": 3.66099, "grad_norm": 3.955557535487191e+32, "raw_fp64_norm": 3.955557535487191e+32, "grad_norm_finite": true, "eff_coef_other": 2.5280886222195573e-33, "max_grad_emb": 7.673496094655014e+31, "max_grad_other": 1.2636017799377441, "dead_tokens_in_batch": 2, "secs": 57.7, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 8, "loss": 3.78572, "grad_norm": 13.834421849491703, "raw_fp64_norm": 13.834421849491703, "grad_norm_finite": true, "eff_coef_other": 0.07228346356615387, "max_grad_emb": 1.0658459663391113, "max_grad_other": 1.1222691535949707, "dead_tokens_in_batch": 1, "secs": 60.3, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 9, "loss": 4.09428, "grad_norm": 7.590975380704052, "raw_fp64_norm": 7.590975380704052, "grad_norm_finite": true, "eff_coef_other": 0.13173535917486962, "max_grad_emb": 0.12696367502212524, "max_grad_other": 0.8121769428253174, "dead_tokens_in_batch": 0, "secs": 63.0, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 10, "loss": 4.04843, "grad_norm": 9.492637205678188e+31, "raw_fp64_norm": 9.492637205678188e+31, "grad_norm_finite": true, "eff_coef_other": 1.0534480338107016e-32, "max_grad_emb": 1.8519450005869131e+31, "max_grad_other": 0.7679075598716736, "dead_tokens_in_batch": 2, "secs": 65.9, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 12, "loss": 3.58135, "grad_norm": 1.8187628945497564e+32, "raw_fp64_norm": 1.8187628945497564e+32, "grad_norm_finite": true, "eff_coef_other": 5.498242805572273e-33, "max_grad_emb": 3.7333933522311934e+31, "max_grad_other": 0.4501892626285553, "dead_tokens_in_batch": 2, "secs": 71.4, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 17, "loss": 3.54989, "grad_norm": 2.85258015374891e+18, "raw_fp64_norm": 2.85258015374891e+18, "grad_norm_finite": true, "eff_coef_other": 3.505598251764399e-19, "max_grad_emb": 1.8509680394161357e+17, "max_grad_other": 1.3687865734100342, "dead_tokens_in_batch": 1, "secs": 85.1, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 20, "loss": 3.48359, "grad_norm": 23.921254630258083, "raw_fp64_norm": 23.921254630258083, "grad_norm_finite": true, "eff_coef_other": 0.041803825662692064, "max_grad_emb": 3.2955682277679443, "max_grad_other": 0.3898220658302307, "dead_tokens_in_batch": 0, "secs": 93.3, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 30, "loss": 3.21148, "grad_norm": 3.4270171834867256, "raw_fp64_norm": 3.4270171834867256, "grad_norm_finite": true, "eff_coef_other": 0.29179886025074353, "max_grad_emb": 0.017999732866883278, "max_grad_other": 0.3162619471549988, "dead_tokens_in_batch": 0, "secs": 120.6, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 40, "loss": 3.22586, "grad_norm": 4.4182059935645184e+29, "raw_fp64_norm": 4.4182059935645184e+29, "grad_norm_finite": true, "eff_coef_other": 2.263362100944552e-30, "max_grad_emb": 8.643784664732625e+28, "max_grad_other": 1.1287615299224854, "dead_tokens_in_batch": 1, "secs": 148.1, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 50, "loss": 3.26758, "grad_norm": 4.930243928433775, "raw_fp64_norm": 4.930243928433775, "grad_norm_finite": true, "eff_coef_other": 0.2028296797655602, "max_grad_emb": 0.013843650929629803, "max_grad_other": 0.8592455983161926, "dead_tokens_in_batch": 0, "secs": 175.4, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 60, "loss": 2.94184, "grad_norm": 3.455707917633151, "raw_fp64_norm": 3.455707917633151, "grad_norm_finite": true, "eff_coef_other": 0.28937622462858065, "max_grad_emb": 0.1123451292514801, "max_grad_other": 0.4631832540035248, "dead_tokens_in_batch": 0, "secs": 202.7, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 61, "loss": 2.89518, "grad_norm": 2.902271057545252, "raw_fp64_norm": 2.902271057545252, "grad_norm_finite": true, "eff_coef_other": 0.34455763628369224, "max_grad_emb": 0.0597989447414875, "max_grad_other": 0.20579403638839722, "dead_tokens_in_batch": 1, "secs": 205.3, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 65, "loss": 2.77252, "grad_norm": 2.9468958877199106e+32, "raw_fp64_norm": 2.9468958877199106e+32, "grad_norm_finite": true, "eff_coef_other": 3.393401185861798e-33, "max_grad_emb": 5.984319657495195e+31, "max_grad_other": 0.21148726344108582, "dead_tokens_in_batch": 2, "secs": 216.3, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 70, "loss": 2.81514, "grad_norm": 3.120279638648674, "raw_fp64_norm": 3.120279638648674, "grad_norm_finite": true, "eff_coef_other": 0.3204839935272868, "max_grad_emb": 0.09562283009290695, "max_grad_other": 0.3903501629829407, "dead_tokens_in_batch": 0, "secs": 229.9, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 71, "loss": 2.71558, "grad_norm": 3.660005166102481e+31, "raw_fp64_norm": 3.660005166102481e+31, "grad_norm_finite": true, "eff_coef_other": 2.732236580597219e-32, "max_grad_emb": 6.821279916831082e+30, "max_grad_other": 0.5921797752380371, "dead_tokens_in_batch": 1, "secs": 232.5, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 72, "loss": 2.78367, "grad_norm": 2.4852470012854916e+32, "raw_fp64_norm": 2.4852470012854916e+32, "grad_norm_finite": true, "eff_coef_other": 4.0237449214615324e-33, "max_grad_emb": 4.926036633551761e+31, "max_grad_other": 0.4899815320968628, "dead_tokens_in_batch": 1, "secs": 235.4, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 73, "loss": 2.92887, "grad_norm": 2.7151831510379192e+19, "raw_fp64_norm": 2.7151831510379192e+19, "grad_norm_finite": true, "eff_coef_other": 3.68299280149015e-20, "max_grad_emb": 3.823025294399242e+18, "max_grad_other": 0.34449517726898193, "dead_tokens_in_batch": 1, "secs": 238.0, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 80, "loss": 2.71437, "grad_norm": 2.9538217969205003, "raw_fp64_norm": 2.9538217969205003, "grad_norm_finite": true, "eff_coef_other": 0.3385443436358292, "max_grad_emb": 0.025506548583507538, "max_grad_other": 0.25240781903266907, "dead_tokens_in_batch": 1, "secs": 257.2, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 83, "loss": 3.309, "grad_norm": 4.151988874868705, "raw_fp64_norm": 4.151988874868705, "grad_norm_finite": true, "eff_coef_other": 0.2408483715369422, "max_grad_emb": 0.06536959111690521, "max_grad_other": 0.4930717349052429, "dead_tokens_in_batch": 1, "secs": 265.3, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 88, "loss": 2.79531, "grad_norm": 5.417469497909127e+31, "raw_fp64_norm": 5.417469497909127e+31, "grad_norm_finite": true, "eff_coef_other": 1.8458802590138258e-32, "max_grad_emb": 9.954768493165236e+30, "max_grad_other": 0.2310413122177124, "dead_tokens_in_batch": 1, "secs": 279.0, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 90, "loss": 2.79737, "grad_norm": 3.1290051059577766, "raw_fp64_norm": 3.1290051059577766, "grad_norm_finite": true, "eff_coef_other": 0.31959029996648214, "max_grad_emb": 0.019970545545220375, "max_grad_other": 0.4731680750846863, "dead_tokens_in_batch": 0, "secs": 284.5, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 93, "loss": 2.76, "grad_norm": 2.917616557849055, "raw_fp64_norm": 2.917616557849055, "grad_norm_finite": true, "eff_coef_other": 0.3427454010583986, "max_grad_emb": 0.012665851041674614, "max_grad_other": 0.26619017124176025, "dead_tokens_in_batch": 3, "secs": 292.6, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 100, "loss": 2.66939, "grad_norm": 1.5107572007344215e+31, "raw_fp64_norm": 1.5107572007344215e+31, "grad_norm_finite": true, "eff_coef_other": 6.619197310553092e-32, "max_grad_emb": 2.9864284927756774e+30, "max_grad_other": 0.9085501432418823, "dead_tokens_in_batch": 5, "secs": 311.8, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 100, "tgt_nll": 2.86772, "tgt_ppl": 17.597, "en_nll": 2.69773, "flores_tgt_nll": 3.07625, "flores_tgt_ppl": 21.677, "flores_tgt_bpb": 0.78925, "flores_en_nll": 3.75523, "belebele_acc": 0.31, "belebele_acc_raw": 0.3111, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.006086862180382013, "eval_secs": 50.3, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 101, "loss": 2.56123, "grad_norm": 4.355868128547875, "raw_fp64_norm": 4.355868128547875, "grad_norm_finite": true, "eff_coef_other": 0.22957530873600238, "max_grad_emb": 0.2190275937318802, "max_grad_other": 1.0584805011749268, "dead_tokens_in_batch": 6, "secs": 364.8, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 103, "loss": 2.59897, "grad_norm": 1.0404530687049893e+32, "raw_fp64_norm": 1.0404530687049893e+32, "grad_norm_finite": true, "eff_coef_other": 9.61119756458271e-33, "max_grad_emb": 1.9909556329143585e+31, "max_grad_other": 0.31551650166511536, "dead_tokens_in_batch": 1, "secs": 370.3, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 104, "loss": 3.16594, "grad_norm": 6.356591750467066e+31, "raw_fp64_norm": 6.356591750467066e+31, "grad_norm_finite": true, "eff_coef_other": 1.5731700874553138e-32, "max_grad_emb": 1.2535673397852107e+31, "max_grad_other": 0.6384606957435608, "dead_tokens_in_batch": 8, "secs": 373.0, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 110, "loss": 2.64257, "grad_norm": 2.995236130678346, "raw_fp64_norm": 2.995236130678346, "grad_norm_finite": true, "eff_coef_other": 0.33386338255413023, "max_grad_emb": 0.009049477986991405, "max_grad_other": 0.5862292051315308, "dead_tokens_in_batch": 0, "secs": 389.3, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 113, "loss": 2.74019, "grad_norm": 2.88662887853996, "raw_fp64_norm": 2.88662887853996, "grad_norm_finite": true, "eff_coef_other": 0.34642473821610753, "max_grad_emb": 0.10629305243492126, "max_grad_other": 0.32738935947418213, "dead_tokens_in_batch": 2, "secs": 397.4, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 120, "loss": 2.59368, "grad_norm": 2.598313455534954, "raw_fp64_norm": 2.598313455534954, "grad_norm_finite": true, "eff_coef_other": 0.3848648872617364, "max_grad_emb": 0.08173520863056183, "max_grad_other": 0.15101121366024017, "dead_tokens_in_batch": 0, "secs": 416.6, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 129, "loss": 2.72763, "grad_norm": 3.2499636157193055, "raw_fp64_norm": 3.2499636157193055, "grad_norm_finite": true, "eff_coef_other": 0.3076956577198527, "max_grad_emb": 0.015568981878459454, "max_grad_other": 0.3084925413131714, "dead_tokens_in_batch": 1, "secs": 441.1, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 130, "loss": 2.65407, "grad_norm": 3.5559305988653667, "raw_fp64_norm": 3.5559305988653667, "grad_norm_finite": true, "eff_coef_other": 0.2812202575322545, "max_grad_emb": 0.03046135976910591, "max_grad_other": 0.4165394604206085, "dead_tokens_in_batch": 0, "secs": 443.9, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 132, "loss": 2.56689, "grad_norm": 3.059503599060816, "raw_fp64_norm": 3.059503599060816, "grad_norm_finite": true, "eff_coef_other": 0.3268503012896181, "max_grad_emb": 0.011528996750712395, "max_grad_other": 0.3700907230377197, "dead_tokens_in_batch": 1, "secs": 449.4, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 140, "loss": 2.74918, "grad_norm": 3.0036551885644633, "raw_fp64_norm": 3.0036551885644633, "grad_norm_finite": true, "eff_coef_other": 0.33292758465739375, "max_grad_emb": 0.018909748643636703, "max_grad_other": 0.7031100392341614, "dead_tokens_in_batch": 1, "secs": 471.3, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 141, "loss": 2.79846, "grad_norm": 2.895876695362871, "raw_fp64_norm": 2.895876695362871, "grad_norm_finite": true, "eff_coef_other": 0.34531845098337066, "max_grad_emb": 0.03096502460539341, "max_grad_other": 0.28102734684944153, "dead_tokens_in_batch": 1, "secs": 474.0, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 144, "loss": 2.86557, "grad_norm": 7.632055696175714e+32, "raw_fp64_norm": 7.632055696175714e+32, "grad_norm_finite": true, "eff_coef_other": 1.3102629747593195e-33, "max_grad_emb": 1.3787816381236648e+32, "max_grad_other": 0.3636167049407959, "dead_tokens_in_batch": 12, "secs": 482.1, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 148, "loss": 2.60084, "grad_norm": 3.5043600071689647, "raw_fp64_norm": 3.5043600071689647, "grad_norm_finite": true, "eff_coef_other": 0.28535872815451185, "max_grad_emb": 0.16582900285720825, "max_grad_other": 0.21106483042240143, "dead_tokens_in_batch": 2, "secs": 493.3, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 150, "loss": 2.66014, "grad_norm": 2.5193000215100114, "raw_fp64_norm": 2.5193000215100114, "grad_norm_finite": true, "eff_coef_other": 0.39693549578312115, "max_grad_emb": 0.010812935419380665, "max_grad_other": 0.33854296803474426, "dead_tokens_in_batch": 0, "secs": 498.8, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 153, "loss": 2.82583, "grad_norm": 3.6016415174769127, "raw_fp64_norm": 3.6016415174769127, "grad_norm_finite": true, "eff_coef_other": 0.27765109811634997, "max_grad_emb": 0.01701323501765728, "max_grad_other": 0.5674663782119751, "dead_tokens_in_batch": 1, "secs": 506.9, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 154, "loss": 2.93479, "grad_norm": 3.161528510401014, "raw_fp64_norm": 3.161528510401014, "grad_norm_finite": true, "eff_coef_other": 0.3163025986979189, "max_grad_emb": 0.0170992873609066, "max_grad_other": 0.6582058072090149, "dead_tokens_in_batch": 1, "secs": 509.6, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 158, "loss": 2.55472, "grad_norm": 2.6783383229353, "raw_fp64_norm": 2.6783383229353, "grad_norm_finite": true, "eff_coef_other": 0.37336568650459856, "max_grad_emb": 0.05278756469488144, "max_grad_other": 0.4812544584274292, "dead_tokens_in_batch": 1, "secs": 520.6, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 160, "loss": 2.7013, "grad_norm": 2.740294283864268, "raw_fp64_norm": 2.740294283864268, "grad_norm_finite": true, "eff_coef_other": 0.36492417656167153, "max_grad_emb": 0.012191819958388805, "max_grad_other": 0.23689481616020203, "dead_tokens_in_batch": 2, "secs": 526.1, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 165, "loss": 2.90914, "grad_norm": 3.2176306159931034, "raw_fp64_norm": 3.2176306159931034, "grad_norm_finite": true, "eff_coef_other": 0.3107875976322279, "max_grad_emb": 0.02094816230237484, "max_grad_other": 0.3552277088165283, "dead_tokens_in_batch": 1, "secs": 539.8, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 170, "loss": 2.37913, "grad_norm": 2.512390148470717, "raw_fp64_norm": 2.512390148470717, "grad_norm_finite": true, "eff_coef_other": 0.3980271943756434, "max_grad_emb": 0.027120819315314293, "max_grad_other": 0.28789618611335754, "dead_tokens_in_batch": 0, "secs": 553.5, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 173, "loss": 2.40778, "grad_norm": 1.4850185758498164e+32, "raw_fp64_norm": 1.4850185758498164e+32, "grad_norm_finite": true, "eff_coef_other": 6.73392249943904e-33, "max_grad_emb": 3.0667935895769983e+31, "max_grad_other": 0.3948567509651184, "dead_tokens_in_batch": 1, "secs": 561.7, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 177, "loss": 2.38356, "grad_norm": 2.3319454326867155, "raw_fp64_norm": 2.3319454326867155, "grad_norm_finite": true, "eff_coef_other": 0.4288263169269569, "max_grad_emb": 0.02622964046895504, "max_grad_other": 0.36553123593330383, "dead_tokens_in_batch": 1, "secs": 572.7, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 180, "loss": 2.6706, "grad_norm": 2.4994678935100922, "raw_fp64_norm": 2.4994678935100922, "grad_norm_finite": true, "eff_coef_other": 0.4000849950949638, "max_grad_emb": 0.013690722174942493, "max_grad_other": 0.2755663990974426, "dead_tokens_in_batch": 0, "secs": 580.9, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 186, "loss": 2.46506, "grad_norm": 2.477846878462372, "raw_fp64_norm": 2.477846878462372, "grad_norm_finite": true, "eff_coef_other": 0.40357602607168513, "max_grad_emb": 0.013694969937205315, "max_grad_other": 0.44039687514305115, "dead_tokens_in_batch": 2, "secs": 597.1, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 190, "loss": 2.49517, "grad_norm": 2.6423131695485274, "raw_fp64_norm": 2.6423131695485274, "grad_norm_finite": true, "eff_coef_other": 0.37845613194848154, "max_grad_emb": 0.007404550909996033, "max_grad_other": 0.3010590076446533, "dead_tokens_in_batch": 0, "secs": 608.1, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 192, "loss": 2.72985, "grad_norm": 3.010613328410492, "raw_fp64_norm": 3.010613328410492, "grad_norm_finite": true, "eff_coef_other": 0.3321581215379281, "max_grad_emb": 0.02466803975403309, "max_grad_other": 0.15263687074184418, "dead_tokens_in_batch": 1, "secs": 613.6, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 193, "loss": 2.66761, "grad_norm": 2.499176903264615, "raw_fp64_norm": 2.499176903264615, "grad_norm_finite": true, "eff_coef_other": 0.40013157874584454, "max_grad_emb": 0.020388558506965637, "max_grad_other": 0.2368098348379135, "dead_tokens_in_batch": 1, "secs": 616.3, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 196, "loss": 2.65932, "grad_norm": 2.65560951910825, "raw_fp64_norm": 2.65560951910825, "grad_norm_finite": true, "eff_coef_other": 0.3765612437533944, "max_grad_emb": 0.010590431280434132, "max_grad_other": 0.24314670264720917, "dead_tokens_in_batch": 1, "secs": 624.4, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 200, "loss": 2.46526, "grad_norm": 2.2133122311827123, "raw_fp64_norm": 2.2133122311827123, "grad_norm_finite": true, "eff_coef_other": 0.4518113324003567, "max_grad_emb": 0.03217219188809395, "max_grad_other": 0.20108741521835327, "dead_tokens_in_batch": 1, "secs": 635.4, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 200, "tgt_nll": 2.61413, "tgt_ppl": 13.655, "en_nll": 2.71359, "flores_tgt_nll": 2.88207, "flores_tgt_ppl": 17.851, "flores_tgt_bpb": 0.73943, "flores_en_nll": 3.78697, "belebele_acc": 0.2989, "belebele_acc_raw": 0.3111, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.009461861103773117, "eval_secs": 50.3, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 204, "loss": 2.79327, "grad_norm": 2.5076486229753807, "raw_fp64_norm": 2.5076486229753807, "grad_norm_finite": true, "eff_coef_other": 0.39877979397037067, "max_grad_emb": 0.013240177184343338, "max_grad_other": 0.25446683168411255, "dead_tokens_in_batch": 1, "secs": 696.6, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 210, "loss": 2.34653, "grad_norm": 2.25867504388365, "raw_fp64_norm": 2.25867504388365, "grad_norm_finite": true, "eff_coef_other": 0.4427372410080392, "max_grad_emb": 0.011791253462433815, "max_grad_other": 0.14401505887508392, "dead_tokens_in_batch": 0, "secs": 713.0, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 211, "loss": 2.83254, "grad_norm": 2.973815659810126, "raw_fp64_norm": 2.973815659810126, "grad_norm_finite": true, "eff_coef_other": 0.33626820829763204, "max_grad_emb": 0.027865825220942497, "max_grad_other": 0.3662177324295044, "dead_tokens_in_batch": 1, "secs": 715.7, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 213, "loss": 2.34987, "grad_norm": 2.491773462289203, "raw_fp64_norm": 2.491773462289203, "grad_norm_finite": true, "eff_coef_other": 0.40132043053418887, "max_grad_emb": 0.03974534571170807, "max_grad_other": 0.25337666273117065, "dead_tokens_in_batch": 1, "secs": 721.2, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 216, "loss": 2.49445, "grad_norm": 2.3361899029807556, "raw_fp64_norm": 2.3361899029807556, "grad_norm_finite": true, "eff_coef_other": 0.4280472108354227, "max_grad_emb": 0.00898459367454052, "max_grad_other": 0.3522031903266907, "dead_tokens_in_batch": 1, "secs": 729.3, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 220, "loss": 2.42164, "grad_norm": 2.91476928654208, "raw_fp64_norm": 2.91476928654208, "grad_norm_finite": true, "eff_coef_other": 0.34308020931088323, "max_grad_emb": 0.2797883450984955, "max_grad_other": 0.40584442019462585, "dead_tokens_in_batch": 0, "secs": 740.4, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 224, "loss": 2.84172, "grad_norm": 9.626729029258506e+31, "raw_fp64_norm": 9.626729029258506e+31, "grad_norm_finite": true, "eff_coef_other": 1.0387744341413384e-32, "max_grad_emb": 1.8606622019944083e+31, "max_grad_other": 0.33809027075767517, "dead_tokens_in_batch": 2, "secs": 751.3, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 230, "loss": 2.44324, "grad_norm": 2.2795415021472696, "raw_fp64_norm": 2.2795415021472696, "grad_norm_finite": true, "eff_coef_other": 0.4386845163264234, "max_grad_emb": 0.01521614845842123, "max_grad_other": 0.2065645158290863, "dead_tokens_in_batch": 1, "secs": 767.7, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 231, "loss": 2.31044, "grad_norm": 2.2891826451913726, "raw_fp64_norm": 2.2891826451913726, "grad_norm_finite": true, "eff_coef_other": 0.4368369493205956, "max_grad_emb": 0.022774096578359604, "max_grad_other": 0.2078218013048172, "dead_tokens_in_batch": 1, "secs": 770.4, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 234, "loss": 2.48883, "grad_norm": 4.745543538663576, "raw_fp64_norm": 4.745543538663576, "grad_norm_finite": true, "eff_coef_other": 0.2107239731610688, "max_grad_emb": 0.3257337510585785, "max_grad_other": 0.29276078939437866, "dead_tokens_in_batch": 5, "secs": 778.6, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 238, "loss": 2.49582, "grad_norm": 2.4011647577025363, "raw_fp64_norm": 2.4011647577025363, "grad_norm_finite": true, "eff_coef_other": 0.41646437643555756, "max_grad_emb": 0.032342396676540375, "max_grad_other": 0.21737192571163177, "dead_tokens_in_batch": 1, "secs": 789.5, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 240, "loss": 2.59653, "grad_norm": 3.03368660281719, "raw_fp64_norm": 3.03368660281719, "grad_norm_finite": true, "eff_coef_other": 0.3296318312641567, "max_grad_emb": 0.017809785902500153, "max_grad_other": 0.4144892990589142, "dead_tokens_in_batch": 0, "secs": 795.0, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 249, "loss": 2.47502, "grad_norm": 1.3546741885413198e+32, "raw_fp64_norm": 1.3546741885413198e+32, "grad_norm_finite": true, "eff_coef_other": 7.381848775584745e-33, "max_grad_emb": 2.4906176096673546e+31, "max_grad_other": 1.2777481079101562, "dead_tokens_in_batch": 4, "secs": 819.3, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 250, "loss": 2.68722, "grad_norm": 4.089880992688314, "raw_fp64_norm": 4.089880992688314, "grad_norm_finite": true, "eff_coef_other": 0.24450583214570737, "max_grad_emb": 0.023156920447945595, "max_grad_other": 1.9930415153503418, "dead_tokens_in_batch": 1, "secs": 822.2, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 251, "loss": 2.40951, "grad_norm": 2.923022266317138, "raw_fp64_norm": 2.923022266317138, "grad_norm_finite": true, "eff_coef_other": 0.3421115430463027, "max_grad_emb": 0.026511169970035553, "max_grad_other": 1.010932207107544, "dead_tokens_in_batch": 1, "secs": 824.8, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 260, "loss": 2.64084, "grad_norm": 3.7699417046076915, "raw_fp64_norm": 3.7699417046076915, "grad_norm_finite": true, "eff_coef_other": 0.26525602067580023, "max_grad_emb": 0.054706402122974396, "max_grad_other": 0.26038458943367004, "dead_tokens_in_batch": 0, "secs": 849.5, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 265, "loss": 2.47197, "grad_norm": 2.352563388249986, "raw_fp64_norm": 2.352563388249986, "grad_norm_finite": true, "eff_coef_other": 0.42506806827245863, "max_grad_emb": 0.012739368714392185, "max_grad_other": 0.16908833384513855, "dead_tokens_in_batch": 1, "secs": 863.1, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 270, "loss": 2.31158, "grad_norm": 2.5514917306584857, "raw_fp64_norm": 2.5514917306584857, "grad_norm_finite": true, "eff_coef_other": 0.39192743447163236, "max_grad_emb": 0.020413655787706375, "max_grad_other": 0.2952113449573517, "dead_tokens_in_batch": 0, "secs": 876.7, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 273, "loss": 2.44854, "grad_norm": 2.359577397170525, "raw_fp64_norm": 2.359577397170525, "grad_norm_finite": true, "eff_coef_other": 0.4238045242315933, "max_grad_emb": 0.009719980880618095, "max_grad_other": 0.28125375509262085, "dead_tokens_in_batch": 1, "secs": 884.8, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 277, "loss": 2.0337, "grad_norm": 2.4355392801426583, "raw_fp64_norm": 2.4355392801426583, "grad_norm_finite": true, "eff_coef_other": 0.41058651673846525, "max_grad_emb": 0.012165522202849388, "max_grad_other": 0.5491923689842224, "dead_tokens_in_batch": 2, "secs": 895.7, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 280, "loss": 2.1938, "grad_norm": 2.4348605148814833, "raw_fp64_norm": 2.4348605148814833, "grad_norm_finite": true, "eff_coef_other": 0.4107009757590566, "max_grad_emb": 0.02937304601073265, "max_grad_other": 0.30081459879875183, "dead_tokens_in_batch": 0, "secs": 904.0, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 290, "loss": 2.06287, "grad_norm": 2.6481425806176366, "raw_fp64_norm": 2.6481425806176366, "grad_norm_finite": true, "eff_coef_other": 0.3776230289472318, "max_grad_emb": 0.014135914854705334, "max_grad_other": 0.2204633206129074, "dead_tokens_in_batch": 0, "secs": 931.3, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 293, "loss": 2.52915, "grad_norm": 2.6989211359803065, "raw_fp64_norm": 2.6989211359803065, "grad_norm_finite": true, "eff_coef_other": 0.3705182845657674, "max_grad_emb": 0.01967417448759079, "max_grad_other": 0.3820223808288574, "dead_tokens_in_batch": 1, "secs": 939.4, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 295, "loss": 2.39254, "grad_norm": 2.4949606349414495, "raw_fp64_norm": 2.4949606349414495, "grad_norm_finite": true, "eff_coef_other": 0.40080776633804527, "max_grad_emb": 0.028599552810192108, "max_grad_other": 0.268556147813797, "dead_tokens_in_batch": 1, "secs": 944.9, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 297, "loss": 2.42543, "grad_norm": 2.6759021044463083, "raw_fp64_norm": 2.6759021044463083, "grad_norm_finite": true, "eff_coef_other": 0.37370560927202096, "max_grad_emb": 0.01974482648074627, "max_grad_other": 0.20018038153648376, "dead_tokens_in_batch": 2, "secs": 950.2, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 300, "loss": 2.4204, "grad_norm": 2.3570986749676512, "raw_fp64_norm": 2.3570986749676512, "grad_norm_finite": true, "eff_coef_other": 0.4242501963832836, "max_grad_emb": 0.012714862823486328, "max_grad_other": 0.211099773645401, "dead_tokens_in_batch": 1, "secs": 958.5, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 300, "tgt_nll": 2.48966, "tgt_ppl": 12.057, "en_nll": 2.72681, "flores_tgt_nll": 2.79534, "flores_tgt_ppl": 16.368, "flores_tgt_bpb": 0.71718, "flores_en_nll": 3.77757, "belebele_acc": 0.3056, "belebele_acc_raw": 0.3189, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.012221734039485455, "eval_secs": 49.6, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "done", "steps": 300, "n_dead_steps": 57, "n_inf_steps": 0, "peak_mem_gb": 67.93, "secs": 1008.2, "arm": "fp64norm", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}


==> anc/embscan/outE32Nemo/e32_nemo_base_s0.jsonl <==
{"kind": "meta", "opt": "adamw_fused", "n_dead_rows": 75, "n_train_chunks": 32016, "frac_chunks_with_dead": 0.00921, "steps": 1000, "lr_steps": 1000, "tokens_per_step": 16384, "n_flores_tgt": 1012, "n_belebele": 900, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 0, "tgt_nll": 3.93686, "tgt_ppl": 51.257, "en_nll": 2.73329, "flores_tgt_nll": 4.06837, "flores_tgt_ppl": 58.462, "flores_tgt_bpb": 1.04379, "flores_en_nll": 3.61807, "belebele_acc": 0.2978, "belebele_acc_raw": 0.3211, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.33263519611171e-10, "eval_secs": 73.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1, "loss": 3.81584, "grad_norm": 54.38509750366211, "raw_fp64_norm": 54.38509317445592, "grad_norm_finite": true, "eff_coef_other": 0.018387389698901867, "max_grad_emb": 5.03551721572876, "max_grad_other": 1.546866536140442, "dead_tokens_in_batch": 0, "secs": 43.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 2, "loss": 3.43191, "grad_norm": 83.90409851074219, "raw_fp64_norm": 83.90409695387206, "grad_norm_finite": true, "eff_coef_other": 0.011918368778535913, "max_grad_emb": 12.979504585266113, "max_grad_other": 1.5563149452209473, "dead_tokens_in_batch": 0, "secs": 46.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 3, "loss": 3.95865, "grad_norm": 8.905569076538086, "raw_fp64_norm": 8.905569153852955, "grad_norm_finite": true, "eff_coef_other": 0.11228927417398257, "max_grad_emb": 0.07760275155305862, "max_grad_other": 1.7563174962997437, "dead_tokens_in_batch": 0, "secs": 48.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 4, "loss": 3.93822, "grad_norm": 8.224637031555176, "raw_fp64_norm": 8.22463724035258, "grad_norm_finite": true, "eff_coef_other": 0.12158589790375403, "max_grad_emb": 0.02756972424685955, "max_grad_other": 1.4389532804489136, "dead_tokens_in_batch": 0, "secs": 51.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 5, "loss": 4.61423, "grad_norm": 14.09939956665039, "raw_fp64_norm": 14.099399373737791, "grad_norm_finite": true, "eff_coef_other": 0.07092500105042204, "max_grad_emb": 0.03110218420624733, "max_grad_other": 2.3001842498779297, "dead_tokens_in_batch": 0, "secs": 54.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 6, "loss": 3.57192, "grad_norm": 7.084132194519043, "raw_fp64_norm": 7.084131989255491, "grad_norm_finite": true, "eff_coef_other": 0.14116053051821426, "max_grad_emb": 0.040287215262651443, "max_grad_other": 1.2028297185897827, "dead_tokens_in_batch": 0, "secs": 56.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 7, "loss": 3.52153, "grad_norm": 6.949460506439209, "raw_fp64_norm": 6.949460389414882, "grad_norm_finite": true, "eff_coef_other": 0.14389604130815364, "max_grad_emb": 0.1394638568162918, "max_grad_other": 1.3113577365875244, "dead_tokens_in_batch": 0, "secs": 59.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 8, "loss": 3.33911, "grad_norm": 6.260893821716309, "raw_fp64_norm": 6.260893612427168, "grad_norm_finite": true, "eff_coef_other": 0.15972157790152247, "max_grad_emb": 0.04405144974589348, "max_grad_other": 1.0100750923156738, "dead_tokens_in_batch": 0, "secs": 62.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 9, "loss": 3.59454, "grad_norm": 5.807337284088135, "raw_fp64_norm": 5.807337468358285, "grad_norm_finite": true, "eff_coef_other": 0.17219592713239357, "max_grad_emb": 0.027450650930404663, "max_grad_other": 1.1360377073287964, "dead_tokens_in_batch": 0, "secs": 64.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 10, "loss": 3.48203, "grad_norm": Infinity, "raw_fp64_norm": 2.1807580216716122e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.2425229710942105e+30, "max_grad_other": 0.7572135925292969, "dead_tokens_in_batch": 1, "secs": 67.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 11, "loss": 3.58916, "grad_norm": Infinity, "raw_fp64_norm": 3.898830863885784e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.193786834091847e+30, "max_grad_other": 1.3140861988067627, "dead_tokens_in_batch": 1, "secs": 69.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 14, "loss": 3.69635, "grad_norm": Infinity, "raw_fp64_norm": 1.8044883259351866e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.250997223810788e+29, "max_grad_other": 0.7738713622093201, "dead_tokens_in_batch": 1, "secs": 78.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 16, "loss": 3.35753, "grad_norm": Infinity, "raw_fp64_norm": 1.9830018730415599e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.7213535391010694e+30, "max_grad_other": 1.2826402187347412, "dead_tokens_in_batch": 2, "secs": 83.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 20, "loss": 3.66727, "grad_norm": 4.507620334625244, "raw_fp64_norm": 4.5076202674928, "grad_norm_finite": true, "eff_coef_other": 0.22184649635906878, "max_grad_emb": 0.021414903923869133, "max_grad_other": 0.8675681948661804, "dead_tokens_in_batch": 0, "secs": 94.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 26, "loss": 3.48347, "grad_norm": Infinity, "raw_fp64_norm": 5.755749835383876e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.1361588820358772e+31, "max_grad_other": 0.4877099394798279, "dead_tokens_in_batch": 1, "secs": 110.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 27, "loss": 3.26958, "grad_norm": Infinity, "raw_fp64_norm": 1.340704053351701e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.6559151250165005e+30, "max_grad_other": 0.4738491177558899, "dead_tokens_in_batch": 1, "secs": 112.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 30, "loss": 3.27499, "grad_norm": 4.325728416442871, "raw_fp64_norm": 4.32572839455667, "grad_norm_finite": true, "eff_coef_other": 0.23117488491046645, "max_grad_emb": 0.019646290689706802, "max_grad_other": 0.49586257338523865, "dead_tokens_in_batch": 0, "secs": 120.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 34, "loss": 3.22857, "grad_norm": Infinity, "raw_fp64_norm": 1.0543553379634764e+33, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.958416306446193e+32, "max_grad_other": 0.6973416805267334, "dead_tokens_in_batch": 7, "secs": 131.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 35, "loss": 3.20258, "grad_norm": Infinity, "raw_fp64_norm": 3.80289237422943e+19, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.27952343987703e+18, "max_grad_other": 0.3500368297100067, "dead_tokens_in_batch": 1, "secs": 134.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 39, "loss": 3.21778, "grad_norm": Infinity, "raw_fp64_norm": 1.726281972551947e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.555517326406703e+31, "max_grad_other": 1.3656048774719238, "dead_tokens_in_batch": 1, "secs": 144.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 40, "loss": 3.21475, "grad_norm": Infinity, "raw_fp64_norm": 2.011027768955214e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.857897962756501e+31, "max_grad_other": 0.4246217608451843, "dead_tokens_in_batch": 2, "secs": 147.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 41, "loss": 3.19065, "grad_norm": Infinity, "raw_fp64_norm": 8.112106778558645e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.4937268309353553e+30, "max_grad_other": 0.6264520883560181, "dead_tokens_in_batch": 1, "secs": 149.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 42, "loss": 3.03324, "grad_norm": Infinity, "raw_fp64_norm": 1.0955467731185072e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.1538809940202566e+31, "max_grad_other": 0.6439557671546936, "dead_tokens_in_batch": 1, "secs": 152.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 46, "loss": 2.96607, "grad_norm": Infinity, "raw_fp64_norm": 9.496914522873186e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.696460698793325e+31, "max_grad_other": 0.478152871131897, "dead_tokens_in_batch": 2, "secs": 163.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 47, "loss": 2.9284, "grad_norm": Infinity, "raw_fp64_norm": 1.6121754547806428e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.0978273802757066e+30, "max_grad_other": 0.5382286310195923, "dead_tokens_in_batch": 1, "secs": 166.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 49, "loss": 3.40147, "grad_norm": Infinity, "raw_fp64_norm": 1.7535431507856943e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.355910073172857e+30, "max_grad_other": 0.4082685112953186, "dead_tokens_in_batch": 1, "secs": 171.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 50, "loss": 3.12539, "grad_norm": 4.856963634490967, "raw_fp64_norm": 4.856963406963201, "grad_norm_finite": true, "eff_coef_other": 0.20588990763874582, "max_grad_emb": 0.031687889248132706, "max_grad_other": 0.44575172662734985, "dead_tokens_in_batch": 0, "secs": 174.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 53, "loss": 3.34229, "grad_norm": Infinity, "raw_fp64_norm": 5.9372889898376815e+19, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.160462834959437e+19, "max_grad_other": 0.344536155462265, "dead_tokens_in_batch": 1, "secs": 182.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 58, "loss": 2.93618, "grad_norm": Infinity, "raw_fp64_norm": 3.3284181773753353e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.490262124773671e+30, "max_grad_other": 0.4072103798389435, "dead_tokens_in_batch": 1, "secs": 195.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 60, "loss": 2.94726, "grad_norm": Infinity, "raw_fp64_norm": 1.0544436550901206e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.9323222470927212e+31, "max_grad_other": 0.3918892443180084, "dead_tokens_in_batch": 1, "secs": 200.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 67, "loss": 2.88843, "grad_norm": Infinity, "raw_fp64_norm": 2.9613544162411465e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.568341943827563e+30, "max_grad_other": 0.29022708535194397, "dead_tokens_in_batch": 1, "secs": 219.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 69, "loss": 3.0041, "grad_norm": Infinity, "raw_fp64_norm": 3.0110935310462505e+19, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.433441767573684e+18, "max_grad_other": 0.46457400918006897, "dead_tokens_in_batch": 1, "secs": 225.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 70, "loss": 3.04661, "grad_norm": 3.9107143878936768, "raw_fp64_norm": 3.910714298982727, "grad_norm_finite": true, "eff_coef_other": 0.25570769048948944, "max_grad_emb": 0.014820180833339691, "max_grad_other": 0.3526923358440399, "dead_tokens_in_batch": 0, "secs": 227.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 75, "loss": 2.95392, "grad_norm": 5.307140317135241e+18, "raw_fp64_norm": 5.307140279900343e+18, "grad_norm_finite": true, "eff_coef_other": 1.8842539300709374e-19, "max_grad_emb": 3.815220823426335e+17, "max_grad_other": 0.2842048406600952, "dead_tokens_in_batch": 1, "secs": 241.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 80, "loss": 2.76598, "grad_norm": 2.9194655418395996, "raw_fp64_norm": 2.9194655126097095, "grad_norm_finite": true, "eff_coef_other": 0.34252833031951274, "max_grad_emb": 0.025434209033846855, "max_grad_other": 0.4026247560977936, "dead_tokens_in_batch": 0, "secs": 254.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 88, "loss": 2.73386, "grad_norm": Infinity, "raw_fp64_norm": 1.281696949867011e+27, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.3969645753820378e+26, "max_grad_other": 0.35294896364212036, "dead_tokens_in_batch": 1, "secs": 275.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 89, "loss": 2.95736, "grad_norm": Infinity, "raw_fp64_norm": 2.1987419148432635e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.100469412032504e+31, "max_grad_other": 0.29607096314430237, "dead_tokens_in_batch": 1, "secs": 278.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 90, "loss": 2.89671, "grad_norm": 3.96234393119812, "raw_fp64_norm": 3.9623437182855357, "grad_norm_finite": true, "eff_coef_other": 0.2523758070950233, "max_grad_emb": 0.01969863474369049, "max_grad_other": 0.2566359341144562, "dead_tokens_in_batch": 0, "secs": 281.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 96, "loss": 2.60987, "grad_norm": Infinity, "raw_fp64_norm": 2.030728908706976e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.318498956990518e+31, "max_grad_other": 0.5514149069786072, "dead_tokens_in_batch": 2, "secs": 297.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 100, "loss": 3.01088, "grad_norm": 2.9953103065490723, "raw_fp64_norm": 2.9953104849659242, "grad_norm_finite": true, "eff_coef_other": 0.33385511476338325, "max_grad_emb": 0.019715644419193268, "max_grad_other": 0.5773881673812866, "dead_tokens_in_batch": 0, "secs": 307.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 100, "tgt_nll": 2.86031, "tgt_ppl": 17.467, "en_nll": 2.71045, "flores_tgt_nll": 3.10193, "flores_tgt_ppl": 22.241, "flores_tgt_bpb": 0.79584, "flores_en_nll": 3.76964, "belebele_acc": 0.3089, "belebele_acc_raw": 0.3122, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.005657626781612635, "eval_secs": 48.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 107, "loss": 2.24057, "grad_norm": Infinity, "raw_fp64_norm": 6.103946711929321e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.1890628661669059e+30, "max_grad_other": 0.45238667726516724, "dead_tokens_in_batch": 1, "secs": 374.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 110, "loss": 2.84063, "grad_norm": 3.0653488636016846, "raw_fp64_norm": 3.065349062752274, "grad_norm_finite": true, "eff_coef_other": 0.32622703590024565, "max_grad_emb": 0.012972484342753887, "max_grad_other": 0.2557277977466583, "dead_tokens_in_batch": 0, "secs": 382.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 120, "loss": 2.9908, "grad_norm": 3.0147523880004883, "raw_fp64_norm": 3.0147523791734945, "grad_norm_finite": true, "eff_coef_other": 0.3317020901212892, "max_grad_emb": 0.017770621925592422, "max_grad_other": 0.679739773273468, "dead_tokens_in_batch": 0, "secs": 409.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 124, "loss": 2.80095, "grad_norm": Infinity, "raw_fp64_norm": 1.1077780113072469e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.1936082911803957e+30, "max_grad_other": 0.19188690185546875, "dead_tokens_in_batch": 1, "secs": 420.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 126, "loss": 2.69109, "grad_norm": Infinity, "raw_fp64_norm": 3.201704748315149e+19, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.035454620350808e+18, "max_grad_other": 0.5812194347381592, "dead_tokens_in_batch": 1, "secs": 425.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 130, "loss": 2.74784, "grad_norm": 2.9680612087249756, "raw_fp64_norm": 2.968061182341518, "grad_norm_finite": true, "eff_coef_other": 0.33692016193608737, "max_grad_emb": 0.016975337639451027, "max_grad_other": 0.5931235551834106, "dead_tokens_in_batch": 0, "secs": 436.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 131, "loss": 2.75756, "grad_norm": Infinity, "raw_fp64_norm": 2.5844394520295997e+29, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.81713021108139e+28, "max_grad_other": 0.30729058384895325, "dead_tokens_in_batch": 2, "secs": 438.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 140, "loss": 2.60498, "grad_norm": Infinity, "raw_fp64_norm": 4.39949200062387e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.225593672405908e+30, "max_grad_other": 0.15084011852741241, "dead_tokens_in_batch": 2, "secs": 463.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 146, "loss": 2.73659, "grad_norm": Infinity, "raw_fp64_norm": 1.2255367590357725e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.3740138129435566e+31, "max_grad_other": 0.46409955620765686, "dead_tokens_in_batch": 1, "secs": 479.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 150, "loss": 2.5126, "grad_norm": 2.382211685180664, "raw_fp64_norm": 2.3822116565298024, "grad_norm_finite": true, "eff_coef_other": 0.4197777999507887, "max_grad_emb": 0.0076898918487131596, "max_grad_other": 0.13283509016036987, "dead_tokens_in_batch": 0, "secs": 490.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 154, "loss": 2.53627, "grad_norm": Infinity, "raw_fp64_norm": 1.423996800391207e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.432769179380393e+30, "max_grad_other": 0.1965903341770172, "dead_tokens_in_batch": 2, "secs": 501.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 157, "loss": 2.49087, "grad_norm": Infinity, "raw_fp64_norm": 2.9329472138358626e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.661483754492354e+31, "max_grad_other": 0.27624449133872986, "dead_tokens_in_batch": 1, "secs": 508.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 160, "loss": 2.46307, "grad_norm": 2.6118416786193848, "raw_fp64_norm": 2.611841673852332, "grad_norm_finite": true, "eff_coef_other": 0.38287145247530685, "max_grad_emb": 0.059541966766119, "max_grad_other": 0.6550471186637878, "dead_tokens_in_batch": 0, "secs": 516.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 161, "loss": 2.35907, "grad_norm": Infinity, "raw_fp64_norm": 1.2406396989181909e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.3883287035736134e+31, "max_grad_other": 0.4093239903450012, "dead_tokens_in_batch": 1, "secs": 519.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 170, "loss": 2.63114, "grad_norm": 3.037654399871826, "raw_fp64_norm": 3.037654587383282, "grad_norm_finite": true, "eff_coef_other": 0.3292012649104948, "max_grad_emb": 0.017923712730407715, "max_grad_other": 0.17086386680603027, "dead_tokens_in_batch": 0, "secs": 543.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 176, "loss": 2.50054, "grad_norm": Infinity, "raw_fp64_norm": 7.04356247277003e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.3710263306338042e+31, "max_grad_other": 0.17824143171310425, "dead_tokens_in_batch": 1, "secs": 560.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 180, "loss": 2.59617, "grad_norm": Infinity, "raw_fp64_norm": 3.716483509971372e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.223496186108877e+31, "max_grad_other": 0.236661896109581, "dead_tokens_in_batch": 1, "secs": 570.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 185, "loss": 2.87682, "grad_norm": 1.2726646980390945e+19, "raw_fp64_norm": 1.272664659355647e+19, "grad_norm_finite": true, "eff_coef_other": 7.85752917905861e-20, "max_grad_emb": 2.13676285987337e+18, "max_grad_other": 0.4227965474128723, "dead_tokens_in_batch": 3, "secs": 584.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 190, "loss": 2.38687, "grad_norm": 2.5200939178466797, "raw_fp64_norm": 2.5200941465238107, "grad_norm_finite": true, "eff_coef_other": 0.3968104506374942, "max_grad_emb": 0.012704781256616116, "max_grad_other": 0.39420247077941895, "dead_tokens_in_batch": 0, "secs": 597.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 197, "loss": 2.61818, "grad_norm": Infinity, "raw_fp64_norm": 6.849866456942412e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.282339169829129e+31, "max_grad_other": 0.26033151149749756, "dead_tokens_in_batch": 1, "secs": 616.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 200, "loss": 2.42013, "grad_norm": 2.4831082820892334, "raw_fp64_norm": 2.4831083656629094, "grad_norm_finite": true, "eff_coef_other": 0.40272089803418637, "max_grad_emb": 0.03167061135172844, "max_grad_other": 0.15131887793540955, "dead_tokens_in_batch": 0, "secs": 624.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 200, "tgt_nll": 2.62271, "tgt_ppl": 13.773, "en_nll": 2.72373, "flores_tgt_nll": 2.85749, "flores_tgt_ppl": 17.418, "flores_tgt_bpb": 0.73312, "flores_en_nll": 3.79731, "belebele_acc": 0.3111, "belebele_acc_raw": 0.3089, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.006469342391937971, "eval_secs": 48.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 202, "loss": 2.52907, "grad_norm": Infinity, "raw_fp64_norm": 6.387485396683789e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.7737414173676e+31, "max_grad_other": 0.39993274211883545, "dead_tokens_in_batch": 32, "secs": 678.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 208, "loss": 2.45421, "grad_norm": Infinity, "raw_fp64_norm": 3.095120094420057e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.689505687850365e+31, "max_grad_other": 0.37879398465156555, "dead_tokens_in_batch": 1, "secs": 694.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 210, "loss": 2.44275, "grad_norm": 2.54593563079834, "raw_fp64_norm": 2.545935503654178, "grad_norm_finite": true, "eff_coef_other": 0.39278275346799413, "max_grad_emb": 0.022470930591225624, "max_grad_other": 0.2677992582321167, "dead_tokens_in_batch": 0, "secs": 699.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 218, "loss": 2.42459, "grad_norm": Infinity, "raw_fp64_norm": 9.983781519436525e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.8608552372246553e+30, "max_grad_other": 0.16686035692691803, "dead_tokens_in_batch": 1, "secs": 721.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 220, "loss": 2.24878, "grad_norm": 2.4621469974517822, "raw_fp64_norm": 2.46214717742488, "grad_norm_finite": true, "eff_coef_other": 0.40614942766842493, "max_grad_emb": 0.021871253848075867, "max_grad_other": 0.33563748002052307, "dead_tokens_in_batch": 0, "secs": 726.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 222, "loss": 2.71597, "grad_norm": Infinity, "raw_fp64_norm": 4.083856295619095e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.106608639319536e+30, "max_grad_other": 0.2857739329338074, "dead_tokens_in_batch": 1, "secs": 731.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 230, "loss": 2.6447, "grad_norm": 2.5156092643737793, "raw_fp64_norm": 2.515609119228115, "grad_norm_finite": true, "eff_coef_other": 0.3975178564669014, "max_grad_emb": 0.013992808759212494, "max_grad_other": 0.2117668092250824, "dead_tokens_in_batch": 0, "secs": 753.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 240, "loss": 2.20312, "grad_norm": 2.4492876529693604, "raw_fp64_norm": 2.4492876384122604, "grad_norm_finite": true, "eff_coef_other": 0.4082818081844556, "max_grad_emb": 0.05202057212591171, "max_grad_other": 0.31154224276542664, "dead_tokens_in_batch": 0, "secs": 779.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 244, "loss": 2.32385, "grad_norm": Infinity, "raw_fp64_norm": 6.636278552511502e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.2599606230896607e+31, "max_grad_other": 0.2120746374130249, "dead_tokens_in_batch": 3, "secs": 790.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 250, "loss": 2.3565, "grad_norm": 2.15817928314209, "raw_fp64_norm": 2.1581793641065863, "grad_norm_finite": true, "eff_coef_other": 0.4633533203000549, "max_grad_emb": 0.048599179834127426, "max_grad_other": 0.2180684208869934, "dead_tokens_in_batch": 0, "secs": 806.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 252, "loss": 2.50207, "grad_norm": Infinity, "raw_fp64_norm": 1.1171832076916657e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.0446170997408123e+30, "max_grad_other": 0.19253504276275635, "dead_tokens_in_batch": 1, "secs": 812.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 258, "loss": 2.25867, "grad_norm": Infinity, "raw_fp64_norm": 1.6175530662102384e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.0356359444280705e+31, "max_grad_other": 0.5225996971130371, "dead_tokens_in_batch": 1, "secs": 828.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 259, "loss": 2.4835, "grad_norm": 2.6139285564422607, "raw_fp64_norm": 2.6139285387255606, "grad_norm_finite": true, "eff_coef_other": 0.3825657801433139, "max_grad_emb": 0.01619577221572399, "max_grad_other": 0.3905442953109741, "dead_tokens_in_batch": 1, "secs": 831.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 260, "loss": 2.26505, "grad_norm": Infinity, "raw_fp64_norm": 6.918407107060204e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.3170367311167615e+30, "max_grad_other": 0.5488153696060181, "dead_tokens_in_batch": 1, "secs": 833.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 263, "loss": 2.41725, "grad_norm": Infinity, "raw_fp64_norm": 1.5625301851938955e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.991398689051568e+31, "max_grad_other": 0.5262427926063538, "dead_tokens_in_batch": 2, "secs": 841.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 265, "loss": 2.55061, "grad_norm": 3.3747024536132812, "raw_fp64_norm": 3.3747025905156556, "grad_norm_finite": true, "eff_coef_other": 0.2963223328346981, "max_grad_emb": 0.06862201541662216, "max_grad_other": 0.7812207341194153, "dead_tokens_in_batch": 5, "secs": 847.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 270, "loss": 2.61918, "grad_norm": 3.3106274604797363, "raw_fp64_norm": 3.3106273853330537, "grad_norm_finite": true, "eff_coef_other": 0.30205745281821567, "max_grad_emb": 0.04013630375266075, "max_grad_other": 0.41352924704551697, "dead_tokens_in_batch": 0, "secs": 860.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 280, "loss": 2.66121, "grad_norm": 2.6114978790283203, "raw_fp64_norm": 2.6114977708555216, "grad_norm_finite": true, "eff_coef_other": 0.3829218568809332, "max_grad_emb": 0.009026517160236835, "max_grad_other": 0.3232414126396179, "dead_tokens_in_batch": 0, "secs": 887.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 282, "loss": 2.61442, "grad_norm": Infinity, "raw_fp64_norm": 2.7907788446280534e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.363016894590976e+31, "max_grad_other": 0.22881650924682617, "dead_tokens_in_batch": 1, "secs": 892.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 290, "loss": 2.41217, "grad_norm": 2.575524091720581, "raw_fp64_norm": 2.5755241074971646, "grad_norm_finite": true, "eff_coef_other": 0.388270338819316, "max_grad_emb": 0.02091670036315918, "max_grad_other": 0.4227629601955414, "dead_tokens_in_batch": 0, "secs": 914.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 294, "loss": 2.62678, "grad_norm": Infinity, "raw_fp64_norm": 1.7891608122692715e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.337943168757472e+29, "max_grad_other": 0.3666011393070221, "dead_tokens_in_batch": 1, "secs": 924.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 296, "loss": 2.21975, "grad_norm": Infinity, "raw_fp64_norm": 1.806190785051405e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.4530627521409565e+29, "max_grad_other": 0.3465500473976135, "dead_tokens_in_batch": 2, "secs": 930.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 299, "loss": 2.56415, "grad_norm": 2.3663508892059326, "raw_fp64_norm": 2.3663510167874966, "grad_norm_finite": true, "eff_coef_other": 0.42259141785356613, "max_grad_emb": 0.007761186454445124, "max_grad_other": 0.4643574655056, "dead_tokens_in_batch": 1, "secs": 938.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 300, "loss": 2.39636, "grad_norm": Infinity, "raw_fp64_norm": 5.085614662479425e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 9.871112639836633e+30, "max_grad_other": 0.20409202575683594, "dead_tokens_in_batch": 1, "secs": 941.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 300, "tgt_nll": 2.49841, "tgt_ppl": 12.163, "en_nll": 2.74771, "flores_tgt_nll": 2.80849, "flores_tgt_ppl": 16.585, "flores_tgt_bpb": 0.72055, "flores_en_nll": 3.89342, "belebele_acc": 0.3156, "belebele_acc_raw": 0.3178, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.008707345463335514, "eval_secs": 48.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 304, "loss": 2.30108, "grad_norm": Infinity, "raw_fp64_norm": 6.965184691422207e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.3407235169319259e+31, "max_grad_other": 0.8681276440620422, "dead_tokens_in_batch": 1, "secs": 1000.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 307, "loss": 2.22327, "grad_norm": Infinity, "raw_fp64_norm": 2.1296266283927695e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.0075327560793017e+31, "max_grad_other": 0.47466349601745605, "dead_tokens_in_batch": 1, "secs": 1008.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 308, "loss": 2.37889, "grad_norm": Infinity, "raw_fp64_norm": 4.550169025413724e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.425793616570287e+29, "max_grad_other": 0.3001141846179962, "dead_tokens_in_batch": 1, "secs": 1010.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 310, "loss": 2.19463, "grad_norm": Infinity, "raw_fp64_norm": 9.623348544440567e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.7680746838179106e+31, "max_grad_other": 0.45141831040382385, "dead_tokens_in_batch": 1, "secs": 1016.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 311, "loss": 2.31836, "grad_norm": Infinity, "raw_fp64_norm": 1.3494526502442722e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.490045545969513e+31, "max_grad_other": 0.2952844500541687, "dead_tokens_in_batch": 1, "secs": 1018.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 312, "loss": 2.43328, "grad_norm": Infinity, "raw_fp64_norm": 4.571753083366479e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 9.06157541200772e+30, "max_grad_other": 0.7237859964370728, "dead_tokens_in_batch": 1, "secs": 1021.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 316, "loss": 2.39503, "grad_norm": Infinity, "raw_fp64_norm": 1.1352615432997684e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.07757722306364e+31, "max_grad_other": 0.19569841027259827, "dead_tokens_in_batch": 1, "secs": 1032.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 317, "loss": 2.49959, "grad_norm": Infinity, "raw_fp64_norm": 1.581916952518996e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.965343315324324e+30, "max_grad_other": 0.12383730709552765, "dead_tokens_in_batch": 1, "secs": 1034.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 320, "loss": 2.22617, "grad_norm": 2.476186513900757, "raw_fp64_norm": 2.4761864829194495, "grad_norm_finite": true, "eff_coef_other": 0.40384663697164536, "max_grad_emb": 0.008542198687791824, "max_grad_other": 0.42861226201057434, "dead_tokens_in_batch": 0, "secs": 1042.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 321, "loss": 2.35593, "grad_norm": Infinity, "raw_fp64_norm": 5.658534254498454e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.0874178460539496e+32, "max_grad_other": 0.30729949474334717, "dead_tokens_in_batch": 3, "secs": 1045.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 322, "loss": 2.41843, "grad_norm": Infinity, "raw_fp64_norm": 1.0210200862056837e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.8234158624012824e+30, "max_grad_other": 0.3126698136329651, "dead_tokens_in_batch": 1, "secs": 1048.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 323, "loss": 2.22013, "grad_norm": Infinity, "raw_fp64_norm": 5.703595764913166e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.0535288022652173e+31, "max_grad_other": 0.21599939465522766, "dead_tokens_in_batch": 2, "secs": 1051.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 324, "loss": 2.34567, "grad_norm": Infinity, "raw_fp64_norm": 1.908603469201632e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.4073899124652345e+29, "max_grad_other": 0.7898265719413757, "dead_tokens_in_batch": 1, "secs": 1053.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 330, "loss": 2.45411, "grad_norm": Infinity, "raw_fp64_norm": 6.744880231146515e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.2267376490705033e+32, "max_grad_other": 0.2745094299316406, "dead_tokens_in_batch": 5, "secs": 1069.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 335, "loss": 2.28368, "grad_norm": Infinity, "raw_fp64_norm": 1.0288654009920123e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.0038996016649724e+31, "max_grad_other": 0.31078779697418213, "dead_tokens_in_batch": 1, "secs": 1083.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 336, "loss": 2.09471, "grad_norm": Infinity, "raw_fp64_norm": 5.4213157059886204e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.4222876261047145e+31, "max_grad_other": 0.6862557530403137, "dead_tokens_in_batch": 15, "secs": 1085.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 340, "loss": 2.37958, "grad_norm": 2.3663480281829834, "raw_fp64_norm": 2.366348178989235, "grad_norm_finite": true, "eff_coef_other": 0.4225919287856942, "max_grad_emb": 0.02079838141798973, "max_grad_other": 0.386549174785614, "dead_tokens_in_batch": 0, "secs": 1096.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 347, "loss": 2.41231, "grad_norm": Infinity, "raw_fp64_norm": 8.0469837118939e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.5028408320199935e+31, "max_grad_other": 0.5187710523605347, "dead_tokens_in_batch": 1, "secs": 1115.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 348, "loss": 2.47739, "grad_norm": Infinity, "raw_fp64_norm": 1.8910500607917193e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.6245063707991595e+31, "max_grad_other": 0.38634148240089417, "dead_tokens_in_batch": 1, "secs": 1118.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 349, "loss": 2.17247, "grad_norm": Infinity, "raw_fp64_norm": 2.8443677084789006e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.617275029765194e+30, "max_grad_other": 0.30199721455574036, "dead_tokens_in_batch": 2, "secs": 1120.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 350, "loss": 2.40147, "grad_norm": 2.5663604736328125, "raw_fp64_norm": 2.566360514901943, "grad_norm_finite": true, "eff_coef_other": 0.38965672227944187, "max_grad_emb": 0.025107702240347862, "max_grad_other": 0.2445320039987564, "dead_tokens_in_batch": 0, "secs": 1123.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 355, "loss": 2.29764, "grad_norm": 2.4810640811920166, "raw_fp64_norm": 2.4810641844667947, "grad_norm_finite": true, "eff_coef_other": 0.40305270812144695, "max_grad_emb": 0.0153846126049757, "max_grad_other": 0.5420862436294556, "dead_tokens_in_batch": 1, "secs": 1137.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 357, "loss": 2.33698, "grad_norm": Infinity, "raw_fp64_norm": 5.535702602312991e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.385037689829062e+31, "max_grad_other": 0.5251752138137817, "dead_tokens_in_batch": 28, "secs": 1142.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 360, "loss": 2.85957, "grad_norm": Infinity, "raw_fp64_norm": 2.4831339832605143e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.6409154080045645e+30, "max_grad_other": 0.20748145878314972, "dead_tokens_in_batch": 1, "secs": 1150.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 362, "loss": 2.19891, "grad_norm": Infinity, "raw_fp64_norm": 3.080020576332419e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.966808125212913e+30, "max_grad_other": 0.3159378468990326, "dead_tokens_in_batch": 1, "secs": 1155.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 367, "loss": 2.51099, "grad_norm": Infinity, "raw_fp64_norm": 9.403730560186978e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.7163324169532405e+31, "max_grad_other": 0.2752455174922943, "dead_tokens_in_batch": 1, "secs": 1169.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 368, "loss": 2.32796, "grad_norm": Infinity, "raw_fp64_norm": 3.465930507903967e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.666425586282095e+30, "max_grad_other": 0.5174891948699951, "dead_tokens_in_batch": 1, "secs": 1172.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 370, "loss": 2.28834, "grad_norm": 2.7061500549316406, "raw_fp64_norm": 2.706149957131174, "grad_norm_finite": true, "eff_coef_other": 0.369528522133906, "max_grad_emb": 0.02192412130534649, "max_grad_other": 0.39092499017715454, "dead_tokens_in_batch": 1, "secs": 1177.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 372, "loss": 2.14537, "grad_norm": Infinity, "raw_fp64_norm": 4.4742449361870576e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.70138790219601e+29, "max_grad_other": 0.1579425185918808, "dead_tokens_in_batch": 1, "secs": 1182.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 374, "loss": 2.31844, "grad_norm": Infinity, "raw_fp64_norm": 3.1897928830579455e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.966731358423367e+30, "max_grad_other": 0.16175740957260132, "dead_tokens_in_batch": 1, "secs": 1188.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 378, "loss": 2.29968, "grad_norm": Infinity, "raw_fp64_norm": 5.8522151103698255e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.1344493400343601e+31, "max_grad_other": 0.36243554949760437, "dead_tokens_in_batch": 1, "secs": 1199.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 380, "loss": 2.3132, "grad_norm": 3.2092788219451904, "raw_fp64_norm": 3.209278985559214, "grad_norm_finite": true, "eff_coef_other": 0.31159638781322774, "max_grad_emb": 0.164627343416214, "max_grad_other": 0.8134632110595703, "dead_tokens_in_batch": 0, "secs": 1204.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 385, "loss": 2.17176, "grad_norm": Infinity, "raw_fp64_norm": 2.205549565202251e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.080543670064131e+30, "max_grad_other": 0.17387330532073975, "dead_tokens_in_batch": 2, "secs": 1217.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 390, "loss": 2.27231, "grad_norm": 2.151569366455078, "raw_fp64_norm": 2.1515692507529924, "grad_norm_finite": true, "eff_coef_other": 0.46477680469618915, "max_grad_emb": 0.02485830709338188, "max_grad_other": 0.11771538853645325, "dead_tokens_in_batch": 0, "secs": 1231.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 392, "loss": 2.27847, "grad_norm": Infinity, "raw_fp64_norm": 5.900691292613693e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.0534243510744026e+31, "max_grad_other": 0.4494688808917999, "dead_tokens_in_batch": 2, "secs": 1236.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 394, "loss": 2.25689, "grad_norm": 2.3525173664093018, "raw_fp64_norm": 2.352517416407252, "grad_norm_finite": true, "eff_coef_other": 0.42507638379305024, "max_grad_emb": 0.0182895977050066, "max_grad_other": 0.3176911473274231, "dead_tokens_in_batch": 1, "secs": 1241.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 395, "loss": 2.14177, "grad_norm": Infinity, "raw_fp64_norm": 4.806726723660423e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.950495680924069e+30, "max_grad_other": 0.3195251226425171, "dead_tokens_in_batch": 2, "secs": 1244.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 396, "loss": 2.32663, "grad_norm": Infinity, "raw_fp64_norm": 4.378171168435051e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.501094795121551e+31, "max_grad_other": 0.18635918200016022, "dead_tokens_in_batch": 2, "secs": 1247.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 400, "loss": 2.49438, "grad_norm": 2.1663103103637695, "raw_fp64_norm": 2.166310344100101, "grad_norm_finite": true, "eff_coef_other": 0.4616141711562586, "max_grad_emb": 0.010443157516419888, "max_grad_other": 0.25620514154434204, "dead_tokens_in_batch": 0, "secs": 1258.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 400, "tgt_nll": 2.42748, "tgt_ppl": 11.33, "en_nll": 2.75745, "flores_tgt_nll": 2.73364, "flores_tgt_ppl": 15.389, "flores_tgt_bpb": 0.70135, "flores_en_nll": 3.89684, "belebele_acc": 0.3178, "belebele_acc_raw": 0.3211, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.008882091380655766, "eval_secs": 48.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 401, "loss": 2.19984, "grad_norm": 2.245224952697754, "raw_fp64_norm": 2.2452249778471867, "grad_norm_finite": true, "eff_coef_other": 0.4453894712906061, "max_grad_emb": 0.012761004269123077, "max_grad_other": 0.3918140232563019, "dead_tokens_in_batch": 1, "secs": 1309.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 402, "loss": 2.26251, "grad_norm": Infinity, "raw_fp64_norm": 1.439581387094934e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.0700690683683414e+31, "max_grad_other": 0.20118123292922974, "dead_tokens_in_batch": 4, "secs": 1311.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 410, "loss": 2.65776, "grad_norm": 3.4321751594543457, "raw_fp64_norm": 3.432175388101864, "grad_norm_finite": true, "eff_coef_other": 0.29136033628267555, "max_grad_emb": 0.015707025304436684, "max_grad_other": 0.20303349196910858, "dead_tokens_in_batch": 1, "secs": 1333.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 414, "loss": 1.71105, "grad_norm": Infinity, "raw_fp64_norm": 2.855084704924034e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.451183371045143e+31, "max_grad_other": 0.39173537492752075, "dead_tokens_in_batch": 2, "secs": 1343.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 420, "loss": 2.24661, "grad_norm": 2.226267099380493, "raw_fp64_norm": 2.2262670183622597, "grad_norm_finite": true, "eff_coef_other": 0.4491821988008863, "max_grad_emb": 0.010096555575728416, "max_grad_other": 0.2516537010669708, "dead_tokens_in_batch": 0, "secs": 1360.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 421, "loss": 2.20153, "grad_norm": Infinity, "raw_fp64_norm": 3.7879749412804924e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.403176715314441e+31, "max_grad_other": 0.12780393660068512, "dead_tokens_in_batch": 14, "secs": 1362.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 422, "loss": 2.263, "grad_norm": 2.536884307861328, "raw_fp64_norm": 2.5368845191315077, "grad_norm_finite": true, "eff_coef_other": 0.3941841583855561, "max_grad_emb": 0.022180253639817238, "max_grad_other": 0.48740994930267334, "dead_tokens_in_batch": 1, "secs": 1365.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 429, "loss": 2.47328, "grad_norm": Infinity, "raw_fp64_norm": 1.5565170049139629e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.1121761208287126e+30, "max_grad_other": 0.6279736757278442, "dead_tokens_in_batch": 1, "secs": 1384.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 430, "loss": 2.36897, "grad_norm": 2.5202383995056152, "raw_fp64_norm": 2.5202383097525702, "grad_norm_finite": true, "eff_coef_other": 0.39678770207154357, "max_grad_emb": 0.01835997775197029, "max_grad_other": 0.3643147945404053, "dead_tokens_in_batch": 0, "secs": 1386.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 431, "loss": 2.36885, "grad_norm": Infinity, "raw_fp64_norm": 1.1621796319584246e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.2466558956987946e+31, "max_grad_other": 0.2893989682197571, "dead_tokens_in_batch": 2, "secs": 1389.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 433, "loss": 2.15302, "grad_norm": Infinity, "raw_fp64_norm": 5.309938915804807e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.691976565806038e+30, "max_grad_other": 0.37123480439186096, "dead_tokens_in_batch": 2, "secs": 1395.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 434, "loss": 2.46896, "grad_norm": Infinity, "raw_fp64_norm": 7.533956159623695e+27, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.4656587491953633e+27, "max_grad_other": 0.23002004623413086, "dead_tokens_in_batch": 1, "secs": 1397.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 435, "loss": 2.35207, "grad_norm": Infinity, "raw_fp64_norm": 3.351414264838798e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.6331525627340055e+31, "max_grad_other": 0.6624255180358887, "dead_tokens_in_batch": 4, "secs": 1400.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 437, "loss": 1.97966, "grad_norm": Infinity, "raw_fp64_norm": 4.192666917975968e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.145159606386578e+30, "max_grad_other": 0.15354245901107788, "dead_tokens_in_batch": 1, "secs": 1405.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 440, "loss": 2.33192, "grad_norm": 2.32414174079895, "raw_fp64_norm": 2.3241417597688523, "grad_norm_finite": true, "eff_coef_other": 0.4302661718859138, "max_grad_emb": 0.010906633920967579, "max_grad_other": 0.23143982887268066, "dead_tokens_in_batch": 0, "secs": 1413.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 442, "loss": 2.16972, "grad_norm": Infinity, "raw_fp64_norm": 2.116318389727009e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.889325198363203e+31, "max_grad_other": 0.1845448613166809, "dead_tokens_in_batch": 2, "secs": 1419.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 450, "loss": 2.16107, "grad_norm": 2.2037577629089355, "raw_fp64_norm": 2.203757635611622, "grad_norm_finite": true, "eff_coef_other": 0.4537701752255368, "max_grad_emb": 0.020464792847633362, "max_grad_other": 0.16944770514965057, "dead_tokens_in_batch": 0, "secs": 1440.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 458, "loss": 2.65717, "grad_norm": Infinity, "raw_fp64_norm": 8.545475708880528e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.2670583474692002e+31, "max_grad_other": 0.2336745709180832, "dead_tokens_in_batch": 2, "secs": 1462.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 459, "loss": 2.26867, "grad_norm": Infinity, "raw_fp64_norm": 3.286866496795859e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.571016677027781e+31, "max_grad_other": 0.3031828701496124, "dead_tokens_in_batch": 1, "secs": 1465.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 460, "loss": 2.13966, "grad_norm": 2.0880351066589355, "raw_fp64_norm": 2.088035110200032, "grad_norm_finite": true, "eff_coef_other": 0.4789189213782797, "max_grad_emb": 0.007839463651180267, "max_grad_other": 0.085968017578125, "dead_tokens_in_batch": 0, "secs": 1467.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 462, "loss": 2.40058, "grad_norm": Infinity, "raw_fp64_norm": 2.0475607334584166e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.860049125359923e+31, "max_grad_other": 0.14278030395507812, "dead_tokens_in_batch": 1, "secs": 1473.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 464, "loss": 2.32988, "grad_norm": Infinity, "raw_fp64_norm": 9.543090117958475e+29, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.4157709495094398e+29, "max_grad_other": 0.31235572695732117, "dead_tokens_in_batch": 1, "secs": 1478.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 470, "loss": 2.6003, "grad_norm": 2.55936598777771, "raw_fp64_norm": 2.5593658511044954, "grad_norm_finite": true, "eff_coef_other": 0.3907216138894941, "max_grad_emb": 0.022794125601649284, "max_grad_other": 0.5455717444419861, "dead_tokens_in_batch": 0, "secs": 1494.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 471, "loss": 2.9221, "grad_norm": 2.8099112510681152, "raw_fp64_norm": 2.8099111597552144, "grad_norm_finite": true, "eff_coef_other": 0.3558829994139055, "max_grad_emb": 0.013739703223109245, "max_grad_other": 0.5580929517745972, "dead_tokens_in_batch": 1, "secs": 1497.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 477, "loss": 2.3299, "grad_norm": Infinity, "raw_fp64_norm": 1.2638472106987502e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.338788343973644e+30, "max_grad_other": 0.23166656494140625, "dead_tokens_in_batch": 1, "secs": 1513.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 478, "loss": 2.10679, "grad_norm": Infinity, "raw_fp64_norm": 1.029601029583882e+33, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.319296007956232e+32, "max_grad_other": 0.5688095688819885, "dead_tokens_in_batch": 21, "secs": 1516.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 479, "loss": 2.21993, "grad_norm": Infinity, "raw_fp64_norm": 1.2461967438828562e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.4161252931588487e+31, "max_grad_other": 0.20246396958827972, "dead_tokens_in_batch": 1, "secs": 1519.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 480, "loss": 2.46643, "grad_norm": 3.3318357467651367, "raw_fp64_norm": 3.3318357779538847, "grad_norm_finite": true, "eff_coef_other": 0.3001347532921278, "max_grad_emb": 0.03098808228969574, "max_grad_other": 0.3977559208869934, "dead_tokens_in_batch": 0, "secs": 1521.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 487, "loss": 2.07997, "grad_norm": Infinity, "raw_fp64_norm": 3.096046934615764e+29, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.927504020091716e+28, "max_grad_other": 0.6649739146232605, "dead_tokens_in_batch": 1, "secs": 1540.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 489, "loss": 2.58428, "grad_norm": Infinity, "raw_fp64_norm": 8.079622825102435e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.5100803633981738e+31, "max_grad_other": 0.34968340396881104, "dead_tokens_in_batch": 1, "secs": 1546.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 490, "loss": 2.34751, "grad_norm": 2.7758588790893555, "raw_fp64_norm": 2.775858969646028, "grad_norm_finite": true, "eff_coef_other": 0.3602487314050083, "max_grad_emb": 0.017027072608470917, "max_grad_other": 0.39708009362220764, "dead_tokens_in_batch": 0, "secs": 1548.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 493, "loss": 2.7059, "grad_norm": Infinity, "raw_fp64_norm": 1.9932510408364834e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.06068632294579e+30, "max_grad_other": 0.21793495118618011, "dead_tokens_in_batch": 4, "secs": 1556.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 494, "loss": 2.30987, "grad_norm": Infinity, "raw_fp64_norm": 1.8232000226468002e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.5505597634056275e+31, "max_grad_other": 0.24707043170928955, "dead_tokens_in_batch": 1, "secs": 1559.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 495, "loss": 2.32895, "grad_norm": Infinity, "raw_fp64_norm": 2.3325312499694686e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.567124691595472e+30, "max_grad_other": 0.15285025537014008, "dead_tokens_in_batch": 1, "secs": 1562.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 497, "loss": 2.36657, "grad_norm": Infinity, "raw_fp64_norm": 2.240634368048853e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.217215620217853e+30, "max_grad_other": 0.4305461645126343, "dead_tokens_in_batch": 1, "secs": 1567.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 500, "loss": 2.1882, "grad_norm": 2.421050786972046, "raw_fp64_norm": 2.4210506840030575, "grad_norm_finite": true, "eff_coef_other": 0.4130436223550084, "max_grad_emb": 0.013502253219485283, "max_grad_other": 0.3309197723865509, "dead_tokens_in_batch": 0, "secs": 1575.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 502, "loss": 2.73986, "grad_norm": Infinity, "raw_fp64_norm": 1.8435775703672946e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.4032122577335377e+31, "max_grad_other": 0.4718509018421173, "dead_tokens_in_batch": 1, "secs": 1581.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 504, "loss": 2.33695, "grad_norm": Infinity, "raw_fp64_norm": 3.5606717230637015e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.776956223258477e+31, "max_grad_other": 0.29021623730659485, "dead_tokens_in_batch": 2, "secs": 1586.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 505, "loss": 2.12741, "grad_norm": Infinity, "raw_fp64_norm": 2.74067221300708e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.266867276486984e+30, "max_grad_other": 0.17773382365703583, "dead_tokens_in_batch": 1, "secs": 1589.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 507, "loss": 2.23895, "grad_norm": Infinity, "raw_fp64_norm": 1.0065328505325564e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.869189420709351e+30, "max_grad_other": 0.9517254829406738, "dead_tokens_in_batch": 1, "secs": 1594.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 510, "loss": 2.21283, "grad_norm": 2.189368724822998, "raw_fp64_norm": 2.189368926444, "grad_norm_finite": true, "eff_coef_other": 0.45675245650016744, "max_grad_emb": 0.01898442953824997, "max_grad_other": 0.44164663553237915, "dead_tokens_in_batch": 0, "secs": 1602.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 512, "loss": 2.70729, "grad_norm": Infinity, "raw_fp64_norm": 9.265578023838991e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.79146655217938e+32, "max_grad_other": 1.173074722290039, "dead_tokens_in_batch": 1, "secs": 1608.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 517, "loss": 2.30263, "grad_norm": 2.237325668334961, "raw_fp64_norm": 2.2373257010776304, "grad_norm_finite": true, "eff_coef_other": 0.44696199895753674, "max_grad_emb": 0.023936981335282326, "max_grad_other": 0.1472228616476059, "dead_tokens_in_batch": 3, "secs": 1621.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 519, "loss": 2.30813, "grad_norm": Infinity, "raw_fp64_norm": 6.696243121416259e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.2691605969339609e+32, "max_grad_other": 0.30185604095458984, "dead_tokens_in_batch": 4, "secs": 1626.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 520, "loss": 2.13554, "grad_norm": 2.6053757667541504, "raw_fp64_norm": 2.6053758328991883, "grad_norm_finite": true, "eff_coef_other": 0.3838216463585907, "max_grad_emb": 0.049934860318899155, "max_grad_other": 0.285277396440506, "dead_tokens_in_batch": 0, "secs": 1629.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 521, "loss": 2.09118, "grad_norm": Infinity, "raw_fp64_norm": 4.554734490248002e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.603465666385862e+31, "max_grad_other": 0.5469182133674622, "dead_tokens_in_batch": 1, "secs": 1632.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 522, "loss": 2.04633, "grad_norm": 2.3990585803985596, "raw_fp64_norm": 2.3990584813587286, "grad_norm_finite": true, "eff_coef_other": 0.4168299979585619, "max_grad_emb": 0.07815920561552048, "max_grad_other": 0.25836634635925293, "dead_tokens_in_batch": 4, "secs": 1634.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 529, "loss": 2.23713, "grad_norm": Infinity, "raw_fp64_norm": 5.756530424295585e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.1122308550734088e+31, "max_grad_other": 0.6374890208244324, "dead_tokens_in_batch": 1, "secs": 1653.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 530, "loss": 2.32114, "grad_norm": Infinity, "raw_fp64_norm": 4.854889289179871e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.48530719105804e+31, "max_grad_other": 0.22818267345428467, "dead_tokens_in_batch": 4, "secs": 1656.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 540, "loss": 2.09292, "grad_norm": 2.119218349456787, "raw_fp64_norm": 2.1192182748564012, "grad_norm_finite": true, "eff_coef_other": 0.47187187124179797, "max_grad_emb": 0.00705173471942544, "max_grad_other": 0.5117471218109131, "dead_tokens_in_batch": 0, "secs": 1683.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 544, "loss": 2.41194, "grad_norm": Infinity, "raw_fp64_norm": 1.5553233650682127e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.1671000991117355e+31, "max_grad_other": 0.29331091046333313, "dead_tokens_in_batch": 1, "secs": 1694.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 546, "loss": 2.36784, "grad_norm": Infinity, "raw_fp64_norm": 5.712139904331457e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.0679778836612513e+31, "max_grad_other": 0.2082006335258484, "dead_tokens_in_batch": 1, "secs": 1699.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 550, "loss": 2.16082, "grad_norm": 2.54500675201416, "raw_fp64_norm": 2.545006727590341, "grad_norm_finite": true, "eff_coef_other": 0.39292611160362234, "max_grad_emb": 0.008898848667740822, "max_grad_other": 0.7403877973556519, "dead_tokens_in_batch": 0, "secs": 1710.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 552, "loss": 2.50558, "grad_norm": Infinity, "raw_fp64_norm": 1.8830640997335497e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.572189017922099e+30, "max_grad_other": 0.24009355902671814, "dead_tokens_in_batch": 1, "secs": 1715.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 555, "loss": 2.15396, "grad_norm": Infinity, "raw_fp64_norm": 9.584709530753953e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.7824324913145637e+31, "max_grad_other": 0.5100064277648926, "dead_tokens_in_batch": 1, "secs": 1723.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 556, "loss": 2.25854, "grad_norm": Infinity, "raw_fp64_norm": 7.723874427683467e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.4612993361501333e+32, "max_grad_other": 0.25962796807289124, "dead_tokens_in_batch": 2, "secs": 1726.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 560, "loss": 2.30818, "grad_norm": 2.054605484008789, "raw_fp64_norm": 2.0546055248932134, "grad_norm_finite": true, "eff_coef_other": 0.48671120615217633, "max_grad_emb": 0.012217092327773571, "max_grad_other": 0.11148300766944885, "dead_tokens_in_batch": 0, "secs": 1737.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 570, "loss": 2.41768, "grad_norm": Infinity, "raw_fp64_norm": 1.7877998986918848e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.4249893638777478e+31, "max_grad_other": 0.18966710567474365, "dead_tokens_in_batch": 2, "secs": 1764.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 571, "loss": 2.29, "grad_norm": Infinity, "raw_fp64_norm": 9.150077473960622e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.7088149535291309e+31, "max_grad_other": 0.2890787124633789, "dead_tokens_in_batch": 1, "secs": 1766.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 575, "loss": 2.12306, "grad_norm": Infinity, "raw_fp64_norm": 1.1168632269828973e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.0476301962304743e+31, "max_grad_other": 0.42928919196128845, "dead_tokens_in_batch": 1, "secs": 1777.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 577, "loss": 1.89142, "grad_norm": Infinity, "raw_fp64_norm": 1.8325934019350626e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.0198933124050488e+31, "max_grad_other": 0.46339190006256104, "dead_tokens_in_batch": 2, "secs": 1783.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 578, "loss": 2.10999, "grad_norm": Infinity, "raw_fp64_norm": 1.2555976778477291e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.541129431832821e+30, "max_grad_other": 0.24097426235675812, "dead_tokens_in_batch": 1, "secs": 1785.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 580, "loss": 2.05736, "grad_norm": Infinity, "raw_fp64_norm": 3.416966108293737e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.813235724427366e+30, "max_grad_other": 0.12979809939861298, "dead_tokens_in_batch": 1, "secs": 1791.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 581, "loss": 2.09955, "grad_norm": Infinity, "raw_fp64_norm": 7.166848338842059e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.238426163020274e+31, "max_grad_other": 0.7962997555732727, "dead_tokens_in_batch": 16, "secs": 1793.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 584, "loss": 2.35063, "grad_norm": Infinity, "raw_fp64_norm": 1.1666288490331247e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.1176169897692177e+29, "max_grad_other": 0.2883234918117523, "dead_tokens_in_batch": 1, "secs": 1801.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 587, "loss": 2.16198, "grad_norm": Infinity, "raw_fp64_norm": 2.300372527938246e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.537262531354843e+31, "max_grad_other": 0.20010316371917725, "dead_tokens_in_batch": 1, "secs": 1809.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 588, "loss": 2.13814, "grad_norm": Infinity, "raw_fp64_norm": 7.273199931744245e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.4053781995833178e+32, "max_grad_other": 0.23301348090171814, "dead_tokens_in_batch": 2, "secs": 1812.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 590, "loss": 2.26545, "grad_norm": 2.312537431716919, "raw_fp64_norm": 2.3125373877046105, "grad_norm_finite": true, "eff_coef_other": 0.43242524590502085, "max_grad_emb": 0.02163020521402359, "max_grad_other": 0.21743515133857727, "dead_tokens_in_batch": 0, "secs": 1818.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 595, "loss": 2.11906, "grad_norm": Infinity, "raw_fp64_norm": 3.7324608545263435e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.960698078052319e+30, "max_grad_other": 0.5679635405540466, "dead_tokens_in_batch": 1, "secs": 1831.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 597, "loss": 2.44357, "grad_norm": Infinity, "raw_fp64_norm": 4.844784593632378e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.396977509618225e+30, "max_grad_other": 0.7315070033073425, "dead_tokens_in_batch": 2, "secs": 1836.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 600, "loss": 2.14963, "grad_norm": 2.1372995376586914, "raw_fp64_norm": 2.137299703248311, "grad_norm_finite": true, "eff_coef_other": 0.46787991785911925, "max_grad_emb": 0.00953708216547966, "max_grad_other": 0.5493748188018799, "dead_tokens_in_batch": 0, "secs": 1845.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 600, "tgt_nll": 2.32296, "tgt_ppl": 10.206, "en_nll": 2.74875, "flores_tgt_nll": 2.65134, "flores_tgt_ppl": 14.173, "flores_tgt_bpb": 0.68023, "flores_en_nll": 3.8764, "belebele_acc": 0.3233, "belebele_acc_raw": 0.3144, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.011270172894001007, "eval_secs": 48.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 601, "loss": 2.13858, "grad_norm": Infinity, "raw_fp64_norm": 3.002634727532783e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.671569097249907e+30, "max_grad_other": 0.3596534729003906, "dead_tokens_in_batch": 1, "secs": 1895.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 602, "loss": 2.24624, "grad_norm": 2.157477378845215, "raw_fp64_norm": 2.1574773450612974, "grad_norm_finite": true, "eff_coef_other": 0.4635040655819909, "max_grad_emb": 0.014939231798052788, "max_grad_other": 0.34894564747810364, "dead_tokens_in_batch": 1, "secs": 1898.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 604, "loss": 2.06684, "grad_norm": Infinity, "raw_fp64_norm": 7.4597672009915755e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.4510175671254093e+31, "max_grad_other": 0.9213852286338806, "dead_tokens_in_batch": 1, "secs": 1903.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 606, "loss": 2.11029, "grad_norm": Infinity, "raw_fp64_norm": 6.159886973857451e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.540638305462176e+31, "max_grad_other": 0.15806123614311218, "dead_tokens_in_batch": 12, "secs": 1909.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 607, "loss": 2.33084, "grad_norm": Infinity, "raw_fp64_norm": 5.381173239625051e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.065200884339531e+32, "max_grad_other": 0.3081085979938507, "dead_tokens_in_batch": 5, "secs": 1912.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 609, "loss": 2.00937, "grad_norm": Infinity, "raw_fp64_norm": 4.20668616840436e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.544020365983772e+31, "max_grad_other": 0.20925895869731903, "dead_tokens_in_batch": 1, "secs": 1917.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 610, "loss": 2.0278, "grad_norm": 2.002995729446411, "raw_fp64_norm": 2.002995581716627, "grad_norm_finite": true, "eff_coef_other": 0.49925193850734856, "max_grad_emb": 0.0202412661164999, "max_grad_other": 0.1783292591571808, "dead_tokens_in_batch": 0, "secs": 1920.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 616, "loss": 2.36086, "grad_norm": Infinity, "raw_fp64_norm": 6.933275669786837e+28, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.2947061900660114e+28, "max_grad_other": 0.9511158466339111, "dead_tokens_in_batch": 1, "secs": 1936.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 620, "loss": 2.63565, "grad_norm": 2.5396363735198975, "raw_fp64_norm": 2.539636230200896, "grad_norm_finite": true, "eff_coef_other": 0.393757002644049, "max_grad_emb": 0.020887942984700203, "max_grad_other": 0.44524213671684265, "dead_tokens_in_batch": 0, "secs": 1947.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 630, "loss": 2.67328, "grad_norm": 4.341536045074463, "raw_fp64_norm": 4.341536070037978, "grad_norm_finite": true, "eff_coef_other": 0.2303331722424238, "max_grad_emb": 0.0746130496263504, "max_grad_other": 1.4358599185943604, "dead_tokens_in_batch": 0, "secs": 1974.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 632, "loss": 1.96319, "grad_norm": 2.018663167953491, "raw_fp64_norm": 2.0186632300565033, "grad_norm_finite": true, "eff_coef_other": 0.4953770993090909, "max_grad_emb": 0.02050844579935074, "max_grad_other": 0.26051652431488037, "dead_tokens_in_batch": 2, "secs": 1979.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 633, "loss": 2.04515, "grad_norm": Infinity, "raw_fp64_norm": 5.043327259902598e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 9.39083844823796e+30, "max_grad_other": 0.36517253518104553, "dead_tokens_in_batch": 1, "secs": 1982.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 638, "loss": 2.04507, "grad_norm": Infinity, "raw_fp64_norm": 1.3679955337120208e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.6321698196358805e+29, "max_grad_other": 0.14859674870967865, "dead_tokens_in_batch": 3, "secs": 1995.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 640, "loss": 2.19363, "grad_norm": 2.4334030151367188, "raw_fp64_norm": 2.4334028674677706, "grad_norm_finite": true, "eff_coef_other": 0.4109469672029845, "max_grad_emb": 0.01606179215013981, "max_grad_other": 0.25076332688331604, "dead_tokens_in_batch": 0, "secs": 2000.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 645, "loss": 2.16544, "grad_norm": Infinity, "raw_fp64_norm": 1.783390532385086e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.432219223849371e+31, "max_grad_other": 0.6231958270072937, "dead_tokens_in_batch": 3, "secs": 2014.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 648, "loss": 2.4192, "grad_norm": Infinity, "raw_fp64_norm": 6.160458807797467e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.2060567364132288e+30, "max_grad_other": 0.34490081667900085, "dead_tokens_in_batch": 1, "secs": 2022.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 650, "loss": 2.52209, "grad_norm": 2.2881650924682617, "raw_fp64_norm": 2.2881651252941158, "grad_norm_finite": true, "eff_coef_other": 0.4370312117164941, "max_grad_emb": 0.009888648986816406, "max_grad_other": 0.1576409488916397, "dead_tokens_in_batch": 0, "secs": 2027.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 656, "loss": 1.95224, "grad_norm": Infinity, "raw_fp64_norm": 3.250736316301661e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.157292280195328e+31, "max_grad_other": 0.31887227296829224, "dead_tokens_in_batch": 1, "secs": 2044.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 659, "loss": 2.28671, "grad_norm": Infinity, "raw_fp64_norm": 9.583127845944568e+29, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.788079489598993e+29, "max_grad_other": 0.4004381000995636, "dead_tokens_in_batch": 2, "secs": 2052.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 660, "loss": 2.42842, "grad_norm": 2.682096242904663, "raw_fp64_norm": 2.6820961242299988, "grad_norm_finite": true, "eff_coef_other": 0.3728425591747069, "max_grad_emb": 0.022512756288051605, "max_grad_other": 0.2659577429294586, "dead_tokens_in_batch": 0, "secs": 2054.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 661, "loss": 2.15205, "grad_norm": Infinity, "raw_fp64_norm": 7.933370920081796e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.5892756431301446e+30, "max_grad_other": 0.3400985300540924, "dead_tokens_in_batch": 2, "secs": 2057.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 668, "loss": 2.23524, "grad_norm": Infinity, "raw_fp64_norm": 7.874714240701294e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.5039592334742354e+32, "max_grad_other": 0.13068744540214539, "dead_tokens_in_batch": 3, "secs": 2076.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 669, "loss": 1.97827, "grad_norm": Infinity, "raw_fp64_norm": 4.8494777635107056e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.89704314670239e+31, "max_grad_other": 0.2758735418319702, "dead_tokens_in_batch": 2, "secs": 2079.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 670, "loss": 1.80399, "grad_norm": 2.4880354404449463, "raw_fp64_norm": 2.4880352717309093, "grad_norm_finite": true, "eff_coef_other": 0.4019233736870693, "max_grad_emb": 0.017194578424096107, "max_grad_other": 0.4470733404159546, "dead_tokens_in_batch": 0, "secs": 2081.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 671, "loss": 2.19177, "grad_norm": Infinity, "raw_fp64_norm": 3.7646280293618966e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.328238728046108e+30, "max_grad_other": 0.2507689297199249, "dead_tokens_in_batch": 1, "secs": 2084.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 673, "loss": 2.18813, "grad_norm": Infinity, "raw_fp64_norm": 5.8437953272327625e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.1268530546468116e+31, "max_grad_other": 0.29595625400543213, "dead_tokens_in_batch": 1, "secs": 2089.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 677, "loss": 2.20888, "grad_norm": Infinity, "raw_fp64_norm": 3.554716778570776e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.488594532498094e+31, "max_grad_other": 0.19229476153850555, "dead_tokens_in_batch": 4, "secs": 2100.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 680, "loss": 2.09863, "grad_norm": 2.412153720855713, "raw_fp64_norm": 2.4121536713376672, "grad_norm_finite": true, "eff_coef_other": 0.4145671052333034, "max_grad_emb": 0.016185356304049492, "max_grad_other": 0.19597645103931427, "dead_tokens_in_batch": 0, "secs": 2108.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 684, "loss": 1.99288, "grad_norm": 1.9505075216293335, "raw_fp64_norm": 1.9505075527877875, "grad_norm_finite": true, "eff_coef_other": 0.5126868141876469, "max_grad_emb": 0.08938167244195938, "max_grad_other": 0.2514159083366394, "dead_tokens_in_batch": 2, "secs": 2119.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 687, "loss": 2.40285, "grad_norm": Infinity, "raw_fp64_norm": 1.7930941814770758e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.255299458348196e+31, "max_grad_other": 0.6005813479423523, "dead_tokens_in_batch": 1, "secs": 2127.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 690, "loss": 2.13943, "grad_norm": 2.109668731689453, "raw_fp64_norm": 2.1096687212815763, "grad_norm_finite": true, "eff_coef_other": 0.47400784349272806, "max_grad_emb": 0.009216095320880413, "max_grad_other": 0.3131491243839264, "dead_tokens_in_batch": 0, "secs": 2135.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 694, "loss": 2.1648, "grad_norm": Infinity, "raw_fp64_norm": 6.54701539979643e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.453242383149752e+31, "max_grad_other": 0.13634450733661652, "dead_tokens_in_batch": 17, "secs": 2146.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 700, "loss": 1.86897, "grad_norm": Infinity, "raw_fp64_norm": 2.0292433512189764e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.3583623187516546e+31, "max_grad_other": 0.4105142056941986, "dead_tokens_in_batch": 5, "secs": 2162.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 701, "loss": 2.01027, "grad_norm": Infinity, "raw_fp64_norm": 3.4042433087483534e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.517855856606375e+30, "max_grad_other": 0.36022621393203735, "dead_tokens_in_batch": 1, "secs": 2165.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 703, "loss": 2.43556, "grad_norm": Infinity, "raw_fp64_norm": 3.662166139149268e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.849294959311922e+30, "max_grad_other": 0.2400185912847519, "dead_tokens_in_batch": 1, "secs": 2170.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 705, "loss": 2.22481, "grad_norm": Infinity, "raw_fp64_norm": 1.9495565344830834e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.8296874369706297e+31, "max_grad_other": 0.17882800102233887, "dead_tokens_in_batch": 1, "secs": 2176.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 710, "loss": 2.21546, "grad_norm": 2.0438921451568604, "raw_fp64_norm": 2.043892321138602, "grad_norm_finite": true, "eff_coef_other": 0.48926236793227956, "max_grad_emb": 0.023873956874012947, "max_grad_other": 0.4604235887527466, "dead_tokens_in_batch": 0, "secs": 2189.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 713, "loss": 2.38119, "grad_norm": 2.200636148452759, "raw_fp64_norm": 2.2006361338421234, "grad_norm_finite": true, "eff_coef_other": 0.4544138504174065, "max_grad_emb": 0.03959589824080467, "max_grad_other": 0.12010771036148071, "dead_tokens_in_batch": 1, "secs": 2197.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 720, "loss": 2.06975, "grad_norm": 2.0209832191467285, "raw_fp64_norm": 2.020983234202805, "grad_norm_finite": true, "eff_coef_other": 0.4948084158827355, "max_grad_emb": 0.011686132289469242, "max_grad_other": 0.527862548828125, "dead_tokens_in_batch": 0, "secs": 2216.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 730, "loss": 2.46958, "grad_norm": 2.0373177528381348, "raw_fp64_norm": 2.037317616698139, "grad_norm_finite": true, "eff_coef_other": 0.49084120911709395, "max_grad_emb": 0.012665340676903725, "max_grad_other": 0.10138335078954697, "dead_tokens_in_batch": 0, "secs": 2243.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 740, "loss": 3.3079, "grad_norm": 3.589900255203247, "raw_fp64_norm": 3.589900400635215, "grad_norm_finite": true, "eff_coef_other": 0.27855919394735096, "max_grad_emb": 0.01603616215288639, "max_grad_other": 0.588707447052002, "dead_tokens_in_batch": 0, "secs": 2270.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 745, "loss": 2.13735, "grad_norm": Infinity, "raw_fp64_norm": 4.864105780159844e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 9.058090078869771e+30, "max_grad_other": 0.7173993587493896, "dead_tokens_in_batch": 1, "secs": 2284.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 750, "loss": 2.05537, "grad_norm": 2.1573424339294434, "raw_fp64_norm": 2.1573424540173662, "grad_norm_finite": true, "eff_coef_other": 0.4635330584238843, "max_grad_emb": 0.019361207261681557, "max_grad_other": 0.4826459586620331, "dead_tokens_in_batch": 0, "secs": 2297.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 752, "loss": 2.35543, "grad_norm": Infinity, "raw_fp64_norm": 4.819362392264793e+29, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.917557250263917e+28, "max_grad_other": 0.29118067026138306, "dead_tokens_in_batch": 1, "secs": 2303.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 760, "loss": 2.46024, "grad_norm": 3.734624147415161, "raw_fp64_norm": 3.734624067280135, "grad_norm_finite": true, "eff_coef_other": 0.26776449055191737, "max_grad_emb": 0.019643375650048256, "max_grad_other": 0.46837446093559265, "dead_tokens_in_batch": 0, "secs": 2324.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 762, "loss": 2.12056, "grad_norm": Infinity, "raw_fp64_norm": 1.3220279233468381e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.636332340127473e+31, "max_grad_other": 0.31869691610336304, "dead_tokens_in_batch": 1, "secs": 2330.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 770, "loss": 2.14843, "grad_norm": 2.010802745819092, "raw_fp64_norm": 2.010802616394664, "grad_norm_finite": true, "eff_coef_other": 0.4973135752701985, "max_grad_emb": 0.00650996807962656, "max_grad_other": 0.3040491044521332, "dead_tokens_in_batch": 0, "secs": 2351.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 771, "loss": 2.5089, "grad_norm": Infinity, "raw_fp64_norm": 2.079882548834815e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.087103165493099e+30, "max_grad_other": 0.4628092646598816, "dead_tokens_in_batch": 1, "secs": 2354.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 780, "loss": 2.04109, "grad_norm": 2.0681910514831543, "raw_fp64_norm": 2.068191107768921, "grad_norm_finite": true, "eff_coef_other": 0.4835140911033257, "max_grad_emb": 0.05470116436481476, "max_grad_other": 0.18586377799510956, "dead_tokens_in_batch": 0, "secs": 2378.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 781, "loss": 1.50075, "grad_norm": Infinity, "raw_fp64_norm": 5.9383556512539584e+29, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.127632264005951e+29, "max_grad_other": 0.42643386125564575, "dead_tokens_in_batch": 1, "secs": 2381.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 782, "loss": 2.10668, "grad_norm": Infinity, "raw_fp64_norm": 1.677498775584443e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.0782031896773572e+31, "max_grad_other": 0.15446533262729645, "dead_tokens_in_batch": 1, "secs": 2383.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 783, "loss": 2.26836, "grad_norm": Infinity, "raw_fp64_norm": 2.013237675926448e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.696772329518263e+31, "max_grad_other": 0.17486336827278137, "dead_tokens_in_batch": 1, "secs": 2386.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 785, "loss": 2.13904, "grad_norm": 2.306506395339966, "raw_fp64_norm": 2.306506448337003, "grad_norm_finite": true, "eff_coef_other": 0.43355594784581464, "max_grad_emb": 0.10736503452062607, "max_grad_other": 0.21030402183532715, "dead_tokens_in_batch": 1, "secs": 2392.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 787, "loss": 1.99759, "grad_norm": Infinity, "raw_fp64_norm": 4.204494951434503e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.916377512511166e+30, "max_grad_other": 0.13873188197612762, "dead_tokens_in_batch": 1, "secs": 2397.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 790, "loss": 2.09898, "grad_norm": 1.9826250076293945, "raw_fp64_norm": 1.9826251285744163, "grad_norm_finite": true, "eff_coef_other": 0.5043815606936831, "max_grad_emb": 0.0081337196752429, "max_grad_other": 0.22385533154010773, "dead_tokens_in_batch": 0, "secs": 2405.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 793, "loss": 2.09367, "grad_norm": Infinity, "raw_fp64_norm": 3.1058261191633583e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.038556663681222e+30, "max_grad_other": 0.23295710980892181, "dead_tokens_in_batch": 1, "secs": 2413.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 800, "loss": 2.96377, "grad_norm": 4.119621276855469, "raw_fp64_norm": 4.119621392463735, "grad_norm_finite": true, "eff_coef_other": 0.24274070116042426, "max_grad_emb": 0.01610642857849598, "max_grad_other": 0.3719121217727661, "dead_tokens_in_batch": 0, "secs": 2432.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 800, "tgt_nll": 2.27323, "tgt_ppl": 9.711, "en_nll": 2.74686, "flores_tgt_nll": 2.62055, "flores_tgt_ppl": 13.743, "flores_tgt_bpb": 0.67233, "flores_en_nll": 3.89369, "belebele_acc": 0.3167, "belebele_acc_raw": 0.3233, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.01175253838300705, "eval_secs": 48.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 802, "loss": 2.00227, "grad_norm": Infinity, "raw_fp64_norm": 1.5099666360522747e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.8277493022723027e+31, "max_grad_other": 0.4491097331047058, "dead_tokens_in_batch": 1, "secs": 2486.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 806, "loss": 2.14515, "grad_norm": Infinity, "raw_fp64_norm": 2.2005331520660667e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.981124194673857e+29, "max_grad_other": 0.25314977765083313, "dead_tokens_in_batch": 1, "secs": 2496.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 807, "loss": 2.28329, "grad_norm": Infinity, "raw_fp64_norm": 3.13653833352402e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.185666010966847e+30, "max_grad_other": 0.24020521342754364, "dead_tokens_in_batch": 1, "secs": 2499.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 810, "loss": 2.13205, "grad_norm": 2.0592668056488037, "raw_fp64_norm": 2.0592667990882254, "grad_norm_finite": true, "eff_coef_other": 0.48560949540263154, "max_grad_emb": 0.013483892194926739, "max_grad_other": 0.12394172698259354, "dead_tokens_in_batch": 0, "secs": 2507.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 812, "loss": 2.31468, "grad_norm": Infinity, "raw_fp64_norm": 1.2500465859017788e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.297538132735391e+31, "max_grad_other": 0.15625765919685364, "dead_tokens_in_batch": 1, "secs": 2512.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 813, "loss": 1.95102, "grad_norm": Infinity, "raw_fp64_norm": 2.344321833593803e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.624506839193808e+31, "max_grad_other": 0.1472107321023941, "dead_tokens_in_batch": 1, "secs": 2515.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 814, "loss": 1.91808, "grad_norm": Infinity, "raw_fp64_norm": 1.9938665933086128e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.2032732148084985e+30, "max_grad_other": 0.11959780007600784, "dead_tokens_in_batch": 4, "secs": 2518.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 815, "loss": 2.09702, "grad_norm": Infinity, "raw_fp64_norm": 8.41021159447825e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.6126833484198509e+31, "max_grad_other": 0.28608694672584534, "dead_tokens_in_batch": 1, "secs": 2521.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 817, "loss": 1.82113, "grad_norm": Infinity, "raw_fp64_norm": 1.2077127546522627e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.4737523691282388e+29, "max_grad_other": 0.38823235034942627, "dead_tokens_in_batch": 1, "secs": 2526.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 820, "loss": 2.16408, "grad_norm": 2.064812660217285, "raw_fp64_norm": 2.0648126696208773, "grad_norm_finite": true, "eff_coef_other": 0.48430520354789186, "max_grad_emb": 0.008978317491710186, "max_grad_other": 0.30263784527778625, "dead_tokens_in_batch": 0, "secs": 2534.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 821, "loss": 2.05344, "grad_norm": Infinity, "raw_fp64_norm": 2.7964896009736164e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.081022132552176e+30, "max_grad_other": 0.30925634503364563, "dead_tokens_in_batch": 1, "secs": 2536.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 827, "loss": 2.18375, "grad_norm": Infinity, "raw_fp64_norm": 4.249705390122404e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.952806074233614e+30, "max_grad_other": 0.6365252733230591, "dead_tokens_in_batch": 1, "secs": 2553.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 828, "loss": 2.00115, "grad_norm": Infinity, "raw_fp64_norm": 2.8237424303150544e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.1030678620135045e+31, "max_grad_other": 0.2347216010093689, "dead_tokens_in_batch": 2, "secs": 2556.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 830, "loss": 2.32473, "grad_norm": 2.344240665435791, "raw_fp64_norm": 2.344240796247175, "grad_norm_finite": true, "eff_coef_other": 0.4265771804777224, "max_grad_emb": 0.01360518578439951, "max_grad_other": 0.5401358604431152, "dead_tokens_in_batch": 0, "secs": 2561.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 833, "loss": 2.34348, "grad_norm": Infinity, "raw_fp64_norm": 1.1514299013084473e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.0912748361702017e+31, "max_grad_other": 0.4489993453025818, "dead_tokens_in_batch": 1, "secs": 2569.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 834, "loss": 2.33669, "grad_norm": Infinity, "raw_fp64_norm": 1.682232511065102e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.284178761897478e+31, "max_grad_other": 0.15060248970985413, "dead_tokens_in_batch": 1, "secs": 2571.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 836, "loss": 2.18654, "grad_norm": 2.0192925930023193, "raw_fp64_norm": 2.01929256980916, "grad_norm_finite": true, "eff_coef_other": 0.49522268751082565, "max_grad_emb": 0.010893904604017735, "max_grad_other": 0.30779245495796204, "dead_tokens_in_batch": 1, "secs": 2577.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 838, "loss": 2.35137, "grad_norm": Infinity, "raw_fp64_norm": 6.0274604333046216e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.1605042785483094e+32, "max_grad_other": 0.3150677978992462, "dead_tokens_in_batch": 1, "secs": 2582.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 840, "loss": 2.21495, "grad_norm": 2.1037495136260986, "raw_fp64_norm": 2.103749441206149, "grad_norm_finite": true, "eff_coef_other": 0.47534153575861265, "max_grad_emb": 0.011512518860399723, "max_grad_other": 0.1657426953315735, "dead_tokens_in_batch": 0, "secs": 2588.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 843, "loss": 1.91937, "grad_norm": Infinity, "raw_fp64_norm": 2.1692442166922328e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.068395642897472e+31, "max_grad_other": 0.2479369342327118, "dead_tokens_in_batch": 2, "secs": 2596.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 850, "loss": 2.62683, "grad_norm": 2.9948863983154297, "raw_fp64_norm": 2.9948863516265365, "grad_norm_finite": true, "eff_coef_other": 0.33390236993967853, "max_grad_emb": 0.06667894124984741, "max_grad_other": 0.154937744140625, "dead_tokens_in_batch": 0, "secs": 2615.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 853, "loss": 2.02039, "grad_norm": Infinity, "raw_fp64_norm": 1.5903548382864943e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.9601264377349407e+31, "max_grad_other": 0.3307435214519501, "dead_tokens_in_batch": 1, "secs": 2623.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 854, "loss": 2.55601, "grad_norm": Infinity, "raw_fp64_norm": 1.0647259826163568e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.0709815051306956e+30, "max_grad_other": 0.6299846768379211, "dead_tokens_in_batch": 1, "secs": 2625.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 860, "loss": 2.1068, "grad_norm": 2.0667662620544434, "raw_fp64_norm": 2.066766326923816, "grad_norm_finite": true, "eff_coef_other": 0.4838474163781571, "max_grad_emb": 0.02064579725265503, "max_grad_other": 0.1941353976726532, "dead_tokens_in_batch": 0, "secs": 2642.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 868, "loss": 2.0486, "grad_norm": Infinity, "raw_fp64_norm": 1.953349923887979e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.7258866482468784e+31, "max_grad_other": 0.2677973508834839, "dead_tokens_in_batch": 1, "secs": 2663.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 870, "loss": 2.03214, "grad_norm": 2.059983253479004, "raw_fp64_norm": 2.0599833048088754, "grad_norm_finite": true, "eff_coef_other": 0.4854406038838162, "max_grad_emb": 0.02068277820944786, "max_grad_other": 0.16388285160064697, "dead_tokens_in_batch": 0, "secs": 2668.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 880, "loss": 2.26644, "grad_norm": 2.425374746322632, "raw_fp64_norm": 2.4253746475631757, "grad_norm_finite": true, "eff_coef_other": 0.4123072482753262, "max_grad_emb": 0.013159621506929398, "max_grad_other": 0.24158930778503418, "dead_tokens_in_batch": 0, "secs": 2695.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 881, "loss": 2.15494, "grad_norm": Infinity, "raw_fp64_norm": 1.432615559304151e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.753920686038765e+31, "max_grad_other": 0.2829165756702423, "dead_tokens_in_batch": 1, "secs": 2698.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 882, "loss": 1.98378, "grad_norm": 2.129516124725342, "raw_fp64_norm": 2.1295160915963396, "grad_norm_finite": true, "eff_coef_other": 0.4695900250762138, "max_grad_emb": 0.052055757492780685, "max_grad_other": 0.23923859000205994, "dead_tokens_in_batch": 4, "secs": 2701.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 887, "loss": 1.92688, "grad_norm": Infinity, "raw_fp64_norm": 2.589945107789834e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.021845455467204e+31, "max_grad_other": 0.31907224655151367, "dead_tokens_in_batch": 2, "secs": 2714.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 889, "loss": 2.12418, "grad_norm": Infinity, "raw_fp64_norm": 1.2328142195330573e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.209047905946731e+31, "max_grad_other": 0.19445852935314178, "dead_tokens_in_batch": 1, "secs": 2720.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 890, "loss": 1.94097, "grad_norm": 1.943872094154358, "raw_fp64_norm": 1.9438721490796391, "grad_norm_finite": true, "eff_coef_other": 0.5144368750239992, "max_grad_emb": 0.014770886860787868, "max_grad_other": 0.2676974833011627, "dead_tokens_in_batch": 0, "secs": 2722.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 892, "loss": 2.02389, "grad_norm": Infinity, "raw_fp64_norm": 1.467750999967321e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.8128304323027665e+31, "max_grad_other": 0.14853599667549133, "dead_tokens_in_batch": 1, "secs": 2728.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 894, "loss": 2.01596, "grad_norm": Infinity, "raw_fp64_norm": 6.971613925845407e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.347505469887382e+31, "max_grad_other": 0.23835152387619019, "dead_tokens_in_batch": 1, "secs": 2733.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 900, "loss": 2.15571, "grad_norm": 1.9867571592330933, "raw_fp64_norm": 1.9867571997036955, "grad_norm_finite": true, "eff_coef_other": 0.5033325245715912, "max_grad_emb": 0.012659267522394657, "max_grad_other": 0.07854152470827103, "dead_tokens_in_batch": 1, "secs": 2749.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 901, "loss": 2.06113, "grad_norm": Infinity, "raw_fp64_norm": 7.197901710981009e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.384312062713623e+31, "max_grad_other": 0.475656658411026, "dead_tokens_in_batch": 2, "secs": 2752.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 902, "loss": 2.28391, "grad_norm": Infinity, "raw_fp64_norm": 5.02912686943208e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.718208200917782e+31, "max_grad_other": 0.27140527963638306, "dead_tokens_in_batch": 2, "secs": 2755.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 903, "loss": 2.168, "grad_norm": Infinity, "raw_fp64_norm": 1.0104039634622772e+33, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.5223685624271958e+32, "max_grad_other": 0.3758172392845154, "dead_tokens_in_batch": 28, "secs": 2758.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 910, "loss": 2.21907, "grad_norm": 2.370727777481079, "raw_fp64_norm": 2.3707276808071778, "grad_norm_finite": true, "eff_coef_other": 0.4218112208780412, "max_grad_emb": 0.029894830659031868, "max_grad_other": 1.0506913661956787, "dead_tokens_in_batch": 1, "secs": 2776.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 911, "loss": 2.15486, "grad_norm": Infinity, "raw_fp64_norm": 9.23179907851512e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.693546462212562e+31, "max_grad_other": 0.2870676517486572, "dead_tokens_in_batch": 2, "secs": 2779.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 916, "loss": 2.23527, "grad_norm": Infinity, "raw_fp64_norm": 7.642877189887279e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.4431866292362736e+31, "max_grad_other": 0.41087988018989563, "dead_tokens_in_batch": 1, "secs": 2793.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 919, "loss": 1.96637, "grad_norm": Infinity, "raw_fp64_norm": 5.773825679100963e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.067661870452004e+31, "max_grad_other": 0.23120497167110443, "dead_tokens_in_batch": 1, "secs": 2801.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 920, "loss": 2.11602, "grad_norm": 2.072610855102539, "raw_fp64_norm": 2.072610779418494, "grad_norm_finite": true, "eff_coef_other": 0.48248300690653273, "max_grad_emb": 0.008547134697437286, "max_grad_other": 0.4862808585166931, "dead_tokens_in_batch": 0, "secs": 2803.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 921, "loss": 2.13467, "grad_norm": Infinity, "raw_fp64_norm": 1.4790064342014753e+33, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.572689310780451e+32, "max_grad_other": 0.3636421859264374, "dead_tokens_in_batch": 27, "secs": 2806.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 927, "loss": 2.03809, "grad_norm": Infinity, "raw_fp64_norm": 1.645953879373903e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.9820769642879745e+30, "max_grad_other": 0.5165547132492065, "dead_tokens_in_batch": 1, "secs": 2822.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 929, "loss": 2.25651, "grad_norm": 2.1152491569519043, "raw_fp64_norm": 2.1152492220409824, "grad_norm_finite": true, "eff_coef_other": 0.4727573222077002, "max_grad_emb": 0.015050729736685753, "max_grad_other": 0.16672757267951965, "dead_tokens_in_batch": 1, "secs": 2828.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 930, "loss": 2.18024, "grad_norm": Infinity, "raw_fp64_norm": 5.55373606815426e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.0234778078115647e+31, "max_grad_other": 0.2473597228527069, "dead_tokens_in_batch": 2, "secs": 2830.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 935, "loss": 2.12951, "grad_norm": 1.982087254524231, "raw_fp64_norm": 1.9820873550580045, "grad_norm_finite": true, "eff_coef_other": 0.5045184026076751, "max_grad_emb": 0.028724204748868942, "max_grad_other": 0.15411701798439026, "dead_tokens_in_batch": 1, "secs": 2844.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 937, "loss": 2.05953, "grad_norm": Infinity, "raw_fp64_norm": 1.793405520571284e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.4017608213945084e+31, "max_grad_other": 0.19381405413150787, "dead_tokens_in_batch": 2, "secs": 2849.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 938, "loss": 2.05189, "grad_norm": Infinity, "raw_fp64_norm": 6.609940502523715e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.275651150409857e+31, "max_grad_other": 0.15959791839122772, "dead_tokens_in_batch": 2, "secs": 2852.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 940, "loss": 1.97729, "grad_norm": 2.032623767852783, "raw_fp64_norm": 2.0326236904268535, "grad_norm_finite": true, "eff_coef_other": 0.4919747194935425, "max_grad_emb": 0.009245073422789574, "max_grad_other": 0.4078913927078247, "dead_tokens_in_batch": 0, "secs": 2857.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 941, "loss": 2.32405, "grad_norm": Infinity, "raw_fp64_norm": 1.2061386989621893e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.3120017212412603e+31, "max_grad_other": 0.159648597240448, "dead_tokens_in_batch": 3, "secs": 2860.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 950, "loss": 2.19207, "grad_norm": Infinity, "raw_fp64_norm": 6.497575248045401e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.1854324014843122e+31, "max_grad_other": 0.1061498150229454, "dead_tokens_in_batch": 1, "secs": 2884.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 952, "loss": 2.124, "grad_norm": 2.2056009769439697, "raw_fp64_norm": 2.2056011109536735, "grad_norm_finite": true, "eff_coef_other": 0.4533909610407479, "max_grad_emb": 0.01932716742157936, "max_grad_other": 0.44493794441223145, "dead_tokens_in_batch": 1, "secs": 2890.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 953, "loss": 2.28033, "grad_norm": Infinity, "raw_fp64_norm": 1.8331360136014854e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.7293187886487643e+31, "max_grad_other": 0.12490884959697723, "dead_tokens_in_batch": 5, "secs": 2892.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 958, "loss": 2.33655, "grad_norm": Infinity, "raw_fp64_norm": 7.41661615613781e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.4284020709252965e+31, "max_grad_other": 0.35563749074935913, "dead_tokens_in_batch": 1, "secs": 2906.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 959, "loss": 2.14596, "grad_norm": Infinity, "raw_fp64_norm": 5.6446603794052065e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.0366963477943294e+32, "max_grad_other": 0.18313521146774292, "dead_tokens_in_batch": 1, "secs": 2908.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 960, "loss": 2.19139, "grad_norm": 2.9952547550201416, "raw_fp64_norm": 2.9952547515846226, "grad_norm_finite": true, "eff_coef_other": 0.3338613066092833, "max_grad_emb": 0.02835141494870186, "max_grad_other": 0.3165927231311798, "dead_tokens_in_batch": 0, "secs": 2911.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 967, "loss": 1.88435, "grad_norm": Infinity, "raw_fp64_norm": 3.1788890417202545e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.919764469438757e+31, "max_grad_other": 0.3173215091228485, "dead_tokens_in_batch": 1, "secs": 2930.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 968, "loss": 2.12288, "grad_norm": Infinity, "raw_fp64_norm": 2.1813276134255047e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.989322479848962e+31, "max_grad_other": 0.20359978079795837, "dead_tokens_in_batch": 4, "secs": 2933.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 970, "loss": 1.98641, "grad_norm": 1.956465244293213, "raw_fp64_norm": 1.956465208961392, "grad_norm_finite": true, "eff_coef_other": 0.5111256086921433, "max_grad_emb": 0.007494502235203981, "max_grad_other": 0.46853017807006836, "dead_tokens_in_batch": 0, "secs": 2938.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 974, "loss": 1.84061, "grad_norm": Infinity, "raw_fp64_norm": 8.19846314029753e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.5903686329636582e+31, "max_grad_other": 0.3733941316604614, "dead_tokens_in_batch": 1, "secs": 2949.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 975, "loss": 1.87073, "grad_norm": Infinity, "raw_fp64_norm": 2.4240850724571245e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.6385963860510887e+30, "max_grad_other": 0.500037431716919, "dead_tokens_in_batch": 1, "secs": 2952.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 978, "loss": 2.18598, "grad_norm": Infinity, "raw_fp64_norm": 6.679434244007906e+29, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.2827439635282543e+29, "max_grad_other": 0.20434190332889557, "dead_tokens_in_batch": 1, "secs": 2960.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 980, "loss": 2.07817, "grad_norm": 1.9559450149536133, "raw_fp64_norm": 1.955945008473734, "grad_norm_finite": true, "eff_coef_other": 0.5112615544369796, "max_grad_emb": 0.05251022055745125, "max_grad_other": 0.15393541753292084, "dead_tokens_in_batch": 0, "secs": 2965.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 989, "loss": 2.17827, "grad_norm": Infinity, "raw_fp64_norm": 6.887941783807949e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.3345313988838597e+30, "max_grad_other": 0.3697408437728882, "dead_tokens_in_batch": 1, "secs": 2989.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 990, "loss": 1.81797, "grad_norm": 1.846410870552063, "raw_fp64_norm": 1.846410863514422, "grad_norm_finite": true, "eff_coef_other": 0.5415909721708015, "max_grad_emb": 0.02382788620889187, "max_grad_other": 0.2500803768634796, "dead_tokens_in_batch": 0, "secs": 2992.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1000, "loss": 1.87997, "grad_norm": 2.073471784591675, "raw_fp64_norm": 2.073471832312935, "grad_norm_finite": true, "eff_coef_other": 0.48228267447307155, "max_grad_emb": 0.01622573286294937, "max_grad_other": 0.6161181926727295, "dead_tokens_in_batch": 0, "secs": 3019.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 1000, "tgt_nll": 2.24293, "tgt_ppl": 9.421, "en_nll": 2.74208, "flores_tgt_nll": 2.58465, "flores_tgt_ppl": 13.259, "flores_tgt_bpb": 0.66312, "flores_en_nll": 3.88592, "belebele_acc": 0.3156, "belebele_acc_raw": 0.3189, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.011822408065199852, "eval_secs": 48.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "done", "steps": 1000, "n_dead_steps": 231, "n_inf_steps": 205, "peak_mem_gb": 67.93, "secs": 3067.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}


==> anc/embscan/outE32Nemo/e32_nemo_base_s1.jsonl <==
{"kind": "meta", "opt": "adamw_fused", "n_dead_rows": 75, "n_train_chunks": 32016, "frac_chunks_with_dead": 0.00856, "steps": 1000, "lr_steps": 1000, "tokens_per_step": 16384, "n_flores_tgt": 1012, "n_belebele": 900, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 0, "tgt_nll": 3.93686, "tgt_ppl": 51.257, "en_nll": 2.73329, "flores_tgt_nll": 4.06837, "flores_tgt_ppl": 58.462, "flores_tgt_bpb": 1.04379, "flores_en_nll": 3.61807, "belebele_acc": 0.2978, "belebele_acc_raw": 0.3211, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.33263519611171e-10, "eval_secs": 73.2, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1, "loss": 4.03073, "grad_norm": 11.98672103881836, "raw_fp64_norm": 11.986722159862316, "grad_norm_finite": true, "eff_coef_other": 0.08342564353803762, "max_grad_emb": 1.4376323223114014, "max_grad_other": 2.3786087036132812, "dead_tokens_in_batch": 0, "secs": 43.2, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 2, "loss": 3.37626, "grad_norm": Infinity, "raw_fp64_norm": 1.257934046616187e+33, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.544469500444285e+32, "max_grad_other": 1.4158233404159546, "dead_tokens_in_batch": 6, "secs": 46.4, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 3, "loss": 3.60124, "grad_norm": 7.903302192687988, "raw_fp64_norm": 7.903302434215779, "grad_norm_finite": true, "eff_coef_other": 0.12652937330370728, "max_grad_emb": 0.01996927708387375, "max_grad_other": 1.5823296308517456, "dead_tokens_in_batch": 0, "secs": 49.1, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 4, "loss": 3.91688, "grad_norm": 8.65602970123291, "raw_fp64_norm": 8.656029799424891, "grad_norm_finite": true, "eff_coef_other": 0.11552639246734261, "max_grad_emb": 0.020580638200044632, "max_grad_other": 1.6736053228378296, "dead_tokens_in_batch": 0, "secs": 51.7, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 5, "loss": 3.82243, "grad_norm": 8.838953971862793, "raw_fp64_norm": 8.838954275888321, "grad_norm_finite": true, "eff_coef_other": 0.11313554636077663, "max_grad_emb": 0.03491758927702904, "max_grad_other": 1.5726522207260132, "dead_tokens_in_batch": 0, "secs": 54.6, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 6, "loss": 3.87667, "grad_norm": Infinity, "raw_fp64_norm": 6.774025731286839e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.2451113872473343e+30, "max_grad_other": 1.4710948467254639, "dead_tokens_in_batch": 1, "secs": 57.3, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 7, "loss": 3.92104, "grad_norm": 8.03222370147705, "raw_fp64_norm": 8.032223799801137, "grad_norm_finite": true, "eff_coef_other": 0.12449850908878451, "max_grad_emb": 0.032956670969724655, "max_grad_other": 1.6034096479415894, "dead_tokens_in_batch": 0, "secs": 60.2, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 8, "loss": 3.83673, "grad_norm": 6.540188789367676, "raw_fp64_norm": 6.540188934514986, "grad_norm_finite": true, "eff_coef_other": 0.15290076163014266, "max_grad_emb": 0.061798423528671265, "max_grad_other": 1.1965465545654297, "dead_tokens_in_batch": 0, "secs": 62.8, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 9, "loss": 3.68029, "grad_norm": 5.8232197761535645, "raw_fp64_norm": 5.823220171355296, "grad_norm_finite": true, "eff_coef_other": 0.1717262728720607, "max_grad_emb": 0.05906007066369057, "max_grad_other": 0.8920125365257263, "dead_tokens_in_batch": 0, "secs": 65.4, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 10, "loss": 3.6283, "grad_norm": Infinity, "raw_fp64_norm": 1.3005366327811164e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.124953091653026e+31, "max_grad_other": 0.7451816201210022, "dead_tokens_in_batch": 2, "secs": 68.1, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 12, "loss": 3.2816, "grad_norm": Infinity, "raw_fp64_norm": 1.1857441320857632e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.3167653725408697e+31, "max_grad_other": 0.5525546669960022, "dead_tokens_in_batch": 1, "secs": 73.7, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 20, "loss": 3.21064, "grad_norm": 5.712531089782715, "raw_fp64_norm": 5.712531197164985, "grad_norm_finite": true, "eff_coef_other": 0.1750537212366078, "max_grad_emb": 0.01702563278377056, "max_grad_other": 0.5229869484901428, "dead_tokens_in_batch": 0, "secs": 95.2, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 21, "loss": 2.83837, "grad_norm": Infinity, "raw_fp64_norm": 8.56649323334153e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.6378686582347185e+31, "max_grad_other": 0.48155781626701355, "dead_tokens_in_batch": 1, "secs": 98.1, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 23, "loss": 3.2691, "grad_norm": Infinity, "raw_fp64_norm": 5.3433001581021575e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.0033683906569966e+32, "max_grad_other": 0.5710002779960632, "dead_tokens_in_batch": 1, "secs": 103.3, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 25, "loss": 2.83058, "grad_norm": Infinity, "raw_fp64_norm": 5.994354010574053e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.136146913670263e+31, "max_grad_other": 0.6288904547691345, "dead_tokens_in_batch": 1, "secs": 108.8, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 29, "loss": 3.39457, "grad_norm": Infinity, "raw_fp64_norm": 3.866374523644501e+29, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.434942903241391e+28, "max_grad_other": 0.22737891972064972, "dead_tokens_in_batch": 1, "secs": 119.6, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 30, "loss": 3.22224, "grad_norm": Infinity, "raw_fp64_norm": 4.326393188830775e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.594557092021122e+30, "max_grad_other": 0.277259886264801, "dead_tokens_in_batch": 1, "secs": 122.2, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 40, "loss": 3.02758, "grad_norm": Infinity, "raw_fp64_norm": 2.0981167127011873e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.160415207723915e+31, "max_grad_other": 0.20548821985721588, "dead_tokens_in_batch": 1, "secs": 149.2, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 41, "loss": 3.14533, "grad_norm": Infinity, "raw_fp64_norm": 8.399970399787291e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.578586562818276e+31, "max_grad_other": 0.557818591594696, "dead_tokens_in_batch": 1, "secs": 152.1, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 43, "loss": 3.59713, "grad_norm": Infinity, "raw_fp64_norm": 1.572892350423781e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.0685902951301096e+31, "max_grad_other": 0.5482110977172852, "dead_tokens_in_batch": 1, "secs": 157.4, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 50, "loss": 2.93947, "grad_norm": 3.521745443344116, "raw_fp64_norm": 3.52174552436746, "grad_norm_finite": true, "eff_coef_other": 0.2839500276602645, "max_grad_emb": 0.025965582579374313, "max_grad_other": 0.27718785405158997, "dead_tokens_in_batch": 0, "secs": 176.3, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 55, "loss": 2.77677, "grad_norm": Infinity, "raw_fp64_norm": 1.3194180802456255e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.4928867634307713e+31, "max_grad_other": 0.8212384581565857, "dead_tokens_in_batch": 1, "secs": 190.0, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 56, "loss": 2.95644, "grad_norm": Infinity, "raw_fp64_norm": 9.111557763291609e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.7848359567365396e+31, "max_grad_other": 0.34962210059165955, "dead_tokens_in_batch": 1, "secs": 192.6, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 60, "loss": 2.92589, "grad_norm": 3.329449415206909, "raw_fp64_norm": 3.329449433687155, "grad_norm_finite": true, "eff_coef_other": 0.30034987018656495, "max_grad_emb": 0.03364800661802292, "max_grad_other": 0.37952888011932373, "dead_tokens_in_batch": 0, "secs": 203.4, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 65, "loss": 2.97636, "grad_norm": Infinity, "raw_fp64_norm": 4.253414442585524e+19, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.049128802762097e+18, "max_grad_other": 0.2718464434146881, "dead_tokens_in_batch": 1, "secs": 217.0, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 70, "loss": 2.65596, "grad_norm": Infinity, "raw_fp64_norm": 3.5028037125959715e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.711716178725228e+30, "max_grad_other": 0.47785791754722595, "dead_tokens_in_batch": 1, "secs": 230.4, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 72, "loss": 2.65699, "grad_norm": Infinity, "raw_fp64_norm": 3.794079739641445e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.956425643664578e+31, "max_grad_other": 0.4341528117656708, "dead_tokens_in_batch": 27, "secs": 236.0, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 73, "loss": 2.57789, "grad_norm": Infinity, "raw_fp64_norm": 1.2374051321589556e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.0946985140913503e+31, "max_grad_other": 0.32296764850616455, "dead_tokens_in_batch": 2, "secs": 238.6, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 77, "loss": 2.85636, "grad_norm": Infinity, "raw_fp64_norm": 1.4760899688548033e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.9060185448264488e+31, "max_grad_other": 0.23107323050498962, "dead_tokens_in_batch": 1, "secs": 249.4, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 80, "loss": 2.83512, "grad_norm": Infinity, "raw_fp64_norm": 5.655166888312684e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.0694416208204952e+30, "max_grad_other": 0.24486832320690155, "dead_tokens_in_batch": 1, "secs": 257.6, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 81, "loss": 2.9795, "grad_norm": Infinity, "raw_fp64_norm": 2.5461567501553386e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.90464529563659e+30, "max_grad_other": 0.6825982332229614, "dead_tokens_in_batch": 1, "secs": 260.2, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 89, "loss": 2.76548, "grad_norm": Infinity, "raw_fp64_norm": 7.399946609702703e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.438106602049671e+31, "max_grad_other": 0.17223897576332092, "dead_tokens_in_batch": 1, "secs": 281.9, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 90, "loss": 2.82042, "grad_norm": 3.5201330184936523, "raw_fp64_norm": 3.520133154399871, "grad_norm_finite": true, "eff_coef_other": 0.28408009318574845, "max_grad_emb": 0.019129818305373192, "max_grad_other": 0.37627464532852173, "dead_tokens_in_batch": 0, "secs": 284.5, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 95, "loss": 2.84631, "grad_norm": Infinity, "raw_fp64_norm": 7.156542253806797e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.3569142977562787e+31, "max_grad_other": 0.3734292685985565, "dead_tokens_in_batch": 1, "secs": 298.2, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 100, "loss": 2.93427, "grad_norm": Infinity, "raw_fp64_norm": 1.6672486117210411e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.041883431278675e+30, "max_grad_other": 0.5262471437454224, "dead_tokens_in_batch": 1, "secs": 311.6, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 100, "tgt_nll": 2.89082, "tgt_ppl": 18.008, "en_nll": 2.69581, "flores_tgt_nll": 3.08717, "flores_tgt_ppl": 21.915, "flores_tgt_bpb": 0.79205, "flores_en_nll": 3.72319, "belebele_acc": 0.3167, "belebele_acc_raw": 0.3067, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.3322832554129036e-10, "eval_secs": 47.8, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 104, "loss": 2.56013, "grad_norm": Infinity, "raw_fp64_norm": 2.97639846087311e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.1645941921458e+31, "max_grad_other": 0.2719496190547943, "dead_tokens_in_batch": 1, "secs": 370.4, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 105, "loss": 2.71367, "grad_norm": Infinity, "raw_fp64_norm": 1.3913111779410582e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.492358221062436e+31, "max_grad_other": 0.8966000080108643, "dead_tokens_in_batch": 2, "secs": 373.0, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 107, "loss": 2.61716, "grad_norm": Infinity, "raw_fp64_norm": 2.0885746464611398e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.00207929170702e+31, "max_grad_other": 0.46433472633361816, "dead_tokens_in_batch": 3, "secs": 378.3, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 110, "loss": 2.60606, "grad_norm": 2.6977639198303223, "raw_fp64_norm": 2.697763931308113, "grad_norm_finite": true, "eff_coef_other": 0.3706772197419246, "max_grad_emb": 0.01387015264481306, "max_grad_other": 0.37423962354660034, "dead_tokens_in_batch": 0, "secs": 386.5, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 112, "loss": 2.55882, "grad_norm": Infinity, "raw_fp64_norm": 2.2316717748549083e+19, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.526601960379384e+18, "max_grad_other": 0.24221554398536682, "dead_tokens_in_batch": 1, "secs": 392.1, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 116, "loss": 2.83249, "grad_norm": Infinity, "raw_fp64_norm": 1.2897832914677647e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.374151146916665e+31, "max_grad_other": 0.18654602766036987, "dead_tokens_in_batch": 1, "secs": 402.9, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 118, "loss": 2.75787, "grad_norm": 1.1927458157648937e+19, "raw_fp64_norm": 1.1927458395266863e+19, "grad_norm_finite": true, "eff_coef_other": 8.384015997228311e-20, "max_grad_emb": 2.3134873638058066e+18, "max_grad_other": 0.6350129246711731, "dead_tokens_in_batch": 1, "secs": 408.5, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 120, "loss": 2.72339, "grad_norm": 2.6151750087738037, "raw_fp64_norm": 2.6151749915998663, "grad_norm_finite": true, "eff_coef_other": 0.38238344059636625, "max_grad_emb": 0.0150368707254529, "max_grad_other": 0.4859841763973236, "dead_tokens_in_batch": 0, "secs": 413.8, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 125, "loss": 2.55665, "grad_norm": Infinity, "raw_fp64_norm": 8.97692919108462e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.673563885554988e+31, "max_grad_other": 0.6254777908325195, "dead_tokens_in_batch": 1, "secs": 427.6, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 130, "loss": 2.81136, "grad_norm": 2.561763048171997, "raw_fp64_norm": 2.5617630732779375, "grad_norm_finite": true, "eff_coef_other": 0.39035601296441486, "max_grad_emb": 0.011340681463479996, "max_grad_other": 0.12442564964294434, "dead_tokens_in_batch": 0, "secs": 441.1, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 131, "loss": 2.9269, "grad_norm": Infinity, "raw_fp64_norm": 8.967392804585013e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.6697054779091059e+31, "max_grad_other": 0.41035008430480957, "dead_tokens_in_batch": 2, "secs": 443.7, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 139, "loss": 2.934, "grad_norm": Infinity, "raw_fp64_norm": 3.580424126292228e+19, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.033567308641731e+18, "max_grad_other": 0.36269092559814453, "dead_tokens_in_batch": 1, "secs": 465.7, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 140, "loss": 3.03189, "grad_norm": 3.450031042098999, "raw_fp64_norm": 3.4500311134973733, "grad_norm_finite": true, "eff_coef_other": 0.28985238044096545, "max_grad_emb": 0.01761883683502674, "max_grad_other": 0.5595879554748535, "dead_tokens_in_batch": 0, "secs": 468.4, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 150, "loss": 2.57003, "grad_norm": 2.495415687561035, "raw_fp64_norm": 2.495415833540504, "grad_norm_finite": true, "eff_coef_other": 0.4007346768917289, "max_grad_emb": 0.02976190112531185, "max_grad_other": 0.2673180103302002, "dead_tokens_in_batch": 0, "secs": 495.7, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 153, "loss": 2.68233, "grad_norm": Infinity, "raw_fp64_norm": 1.5461293142179395e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.0808555729255917e+31, "max_grad_other": 0.27775758504867554, "dead_tokens_in_batch": 1, "secs": 503.9, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 160, "loss": 2.47772, "grad_norm": 2.5808892250061035, "raw_fp64_norm": 2.58088935389802, "grad_norm_finite": true, "eff_coef_other": 0.38746320564549974, "max_grad_emb": 0.015388846397399902, "max_grad_other": 0.29914984107017517, "dead_tokens_in_batch": 0, "secs": 522.9, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 165, "loss": 2.44787, "grad_norm": Infinity, "raw_fp64_norm": 2.8813592736817687e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.45375391001539e+30, "max_grad_other": 0.09228992462158203, "dead_tokens_in_batch": 1, "secs": 536.7, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 170, "loss": 2.60424, "grad_norm": 2.526064872741699, "raw_fp64_norm": 2.526065037700895, "grad_norm_finite": true, "eff_coef_other": 0.39587249516760886, "max_grad_emb": 0.04156690090894699, "max_grad_other": 0.17166665196418762, "dead_tokens_in_batch": 0, "secs": 550.3, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 178, "loss": 2.87009, "grad_norm": Infinity, "raw_fp64_norm": 3.7985567199384454e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.037455196191291e+30, "max_grad_other": 0.12488964200019836, "dead_tokens_in_batch": 1, "secs": 572.1, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 180, "loss": 2.46533, "grad_norm": 2.748795747756958, "raw_fp64_norm": 2.7487957503451494, "grad_norm_finite": true, "eff_coef_other": 0.3637955410184506, "max_grad_emb": 0.09304635971784592, "max_grad_other": 0.28873926401138306, "dead_tokens_in_batch": 0, "secs": 577.7, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 185, "loss": 2.79131, "grad_norm": Infinity, "raw_fp64_norm": 4.070807015257351e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.737279383575628e+30, "max_grad_other": 0.33487316966056824, "dead_tokens_in_batch": 2, "secs": 591.5, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 190, "loss": 2.47445, "grad_norm": 2.2547733783721924, "raw_fp64_norm": 2.254773449175761, "grad_norm_finite": true, "eff_coef_other": 0.44350335430099136, "max_grad_emb": 0.02793821133673191, "max_grad_other": 0.3808307349681854, "dead_tokens_in_batch": 0, "secs": 605.0, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 197, "loss": 2.26033, "grad_norm": Infinity, "raw_fp64_norm": 1.067422964776394e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.0633504631258331e+30, "max_grad_other": 0.31735315918922424, "dead_tokens_in_batch": 2, "secs": 624.1, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 198, "loss": 2.37055, "grad_norm": Infinity, "raw_fp64_norm": 9.011467462731809e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.7612340979602032e+31, "max_grad_other": 0.5533545017242432, "dead_tokens_in_batch": 1, "secs": 626.8, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 200, "loss": 2.42011, "grad_norm": 2.8195748329162598, "raw_fp64_norm": 2.819574668033917, "grad_norm_finite": true, "eff_coef_other": 0.35466327535007625, "max_grad_emb": 0.017305390909314156, "max_grad_other": 0.46439236402511597, "dead_tokens_in_batch": 0, "secs": 632.3, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 200, "tgt_nll": 2.64968, "tgt_ppl": 14.149, "en_nll": 2.70772, "flores_tgt_nll": 2.89568, "flores_tgt_ppl": 18.096, "flores_tgt_bpb": 0.74292, "flores_en_nll": 3.78428, "belebele_acc": 0.3056, "belebele_acc_raw": 0.31, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.006420894060283899, "eval_secs": 48.1, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 203, "loss": 2.54895, "grad_norm": Infinity, "raw_fp64_norm": 2.7186514252121187e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.01105434181616e+30, "max_grad_other": 0.36141127347946167, "dead_tokens_in_batch": 1, "secs": 688.6, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 204, "loss": 2.30286, "grad_norm": Infinity, "raw_fp64_norm": 8.165309896407e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.599105660754595e+31, "max_grad_other": 0.2293413281440735, "dead_tokens_in_batch": 1, "secs": 691.5, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 208, "loss": 2.5726, "grad_norm": Infinity, "raw_fp64_norm": 3.346416182566593e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.949807031763031e+31, "max_grad_other": 0.3424796760082245, "dead_tokens_in_batch": 22, "secs": 702.3, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 209, "loss": 2.57085, "grad_norm": Infinity, "raw_fp64_norm": 3.2409644341470647e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.804623729917536e+31, "max_grad_other": 0.22229714691638947, "dead_tokens_in_batch": 13, "secs": 705.0, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 210, "loss": 2.67855, "grad_norm": 3.267533540725708, "raw_fp64_norm": 3.2675334629492827, "grad_norm_finite": true, "eff_coef_other": 0.30604114127525134, "max_grad_emb": 0.012622671201825142, "max_grad_other": 0.244354248046875, "dead_tokens_in_batch": 0, "secs": 707.6, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 211, "loss": 2.28111, "grad_norm": Infinity, "raw_fp64_norm": 1.5442855112966164e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.006559585970191e+31, "max_grad_other": 0.4341095983982086, "dead_tokens_in_batch": 1, "secs": 710.3, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 213, "loss": 2.39193, "grad_norm": Infinity, "raw_fp64_norm": 5.416146115961937e+28, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.0074739155852447e+28, "max_grad_other": 0.5173155665397644, "dead_tokens_in_batch": 1, "secs": 715.8, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 220, "loss": 2.61048, "grad_norm": 3.138077974319458, "raw_fp64_norm": 3.138077946062009, "grad_norm_finite": true, "eff_coef_other": 0.31866629494780824, "max_grad_emb": 0.20912238955497742, "max_grad_other": 0.2783791422843933, "dead_tokens_in_batch": 0, "secs": 734.9, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 223, "loss": 2.36766, "grad_norm": Infinity, "raw_fp64_norm": 1.9704878737799371e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.7025378176445873e+30, "max_grad_other": 0.44241902232170105, "dead_tokens_in_batch": 1, "secs": 743.1, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 225, "loss": 2.19498, "grad_norm": Infinity, "raw_fp64_norm": 8.681533613884504e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.7020218784561343e+31, "max_grad_other": 0.5508984327316284, "dead_tokens_in_batch": 1, "secs": 748.6, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 230, "loss": 2.83395, "grad_norm": 3.2424678802490234, "raw_fp64_norm": 3.2424678784689593, "grad_norm_finite": true, "eff_coef_other": 0.30840696917442717, "max_grad_emb": 0.0175100639462471, "max_grad_other": 0.3693791925907135, "dead_tokens_in_batch": 0, "secs": 762.1, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 234, "loss": 2.41947, "grad_norm": Infinity, "raw_fp64_norm": 5.361928582329176e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.0535585418403798e+31, "max_grad_other": 0.25236862897872925, "dead_tokens_in_batch": 1, "secs": 772.9, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 236, "loss": 2.35552, "grad_norm": Infinity, "raw_fp64_norm": 1.7582798803874406e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.67435039751755e+31, "max_grad_other": 0.44720205664634705, "dead_tokens_in_batch": 8, "secs": 778.5, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 237, "loss": 2.64304, "grad_norm": Infinity, "raw_fp64_norm": 3.2738143415802166e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.29902940292375e+30, "max_grad_other": 0.28813642263412476, "dead_tokens_in_batch": 1, "secs": 781.4, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 240, "loss": 2.45135, "grad_norm": 2.4467852115631104, "raw_fp64_norm": 2.4467853162601587, "grad_norm_finite": true, "eff_coef_other": 0.40869937687001995, "max_grad_emb": 0.021206948906183243, "max_grad_other": 0.44966334104537964, "dead_tokens_in_batch": 0, "secs": 789.3, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 241, "loss": 2.28316, "grad_norm": 2.7774553298950195, "raw_fp64_norm": 2.7774552655377445, "grad_norm_finite": true, "eff_coef_other": 0.36004166446706914, "max_grad_emb": 0.019293813034892082, "max_grad_other": 0.8458065390586853, "dead_tokens_in_batch": 1, "secs": 792.2, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 243, "loss": 2.57478, "grad_norm": Infinity, "raw_fp64_norm": 6.294178429766776e+29, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.2028888407502583e+29, "max_grad_other": 0.25712400674819946, "dead_tokens_in_batch": 1, "secs": 797.5, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 244, "loss": 2.95343, "grad_norm": Infinity, "raw_fp64_norm": 4.04170923466101e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.661656842318364e+30, "max_grad_other": 0.4046904742717743, "dead_tokens_in_batch": 1, "secs": 800.2, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 245, "loss": 2.85888, "grad_norm": Infinity, "raw_fp64_norm": 1.7395180269303555e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.2875060279845125e+30, "max_grad_other": 0.4377785325050354, "dead_tokens_in_batch": 2, "secs": 803.1, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 249, "loss": 2.16958, "grad_norm": 1.3322030327808393e+19, "raw_fp64_norm": 1.3322030501117385e+19, "grad_norm_finite": true, "eff_coef_other": 7.506363334968552e-20, "max_grad_emb": 2.395197845301887e+18, "max_grad_other": 0.377756267786026, "dead_tokens_in_batch": 2, "secs": 813.9, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 250, "loss": 2.32628, "grad_norm": Infinity, "raw_fp64_norm": 1.0659329802154157e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.709071608480635e+31, "max_grad_other": 0.5642960667610168, "dead_tokens_in_batch": 2, "secs": 816.5, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 251, "loss": 2.47975, "grad_norm": Infinity, "raw_fp64_norm": 7.452569666772548e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.4792270290565593e+32, "max_grad_other": 0.28715574741363525, "dead_tokens_in_batch": 5, "secs": 819.5, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 253, "loss": 2.33118, "grad_norm": Infinity, "raw_fp64_norm": 1.3833874991542383e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.72563472328175e+31, "max_grad_other": 0.36000826954841614, "dead_tokens_in_batch": 2, "secs": 824.7, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 260, "loss": 2.15711, "grad_norm": Infinity, "raw_fp64_norm": 4.87152216837458e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 9.355383071800303e+30, "max_grad_other": 0.15206581354141235, "dead_tokens_in_batch": 1, "secs": 843.8, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 264, "loss": 2.53478, "grad_norm": Infinity, "raw_fp64_norm": 1.759711039804599e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.373763791908381e+31, "max_grad_other": 0.6775231957435608, "dead_tokens_in_batch": 1, "secs": 854.6, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 267, "loss": 2.43509, "grad_norm": Infinity, "raw_fp64_norm": 3.4186500893158e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.101140124077226e+31, "max_grad_other": 0.26493382453918457, "dead_tokens_in_batch": 24, "secs": 862.8, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 270, "loss": 2.31117, "grad_norm": Infinity, "raw_fp64_norm": 8.589557780668395e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.6573896670143638e+31, "max_grad_other": 0.5236439108848572, "dead_tokens_in_batch": 1, "secs": 871.0, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 278, "loss": 2.49017, "grad_norm": 2.5492470264434814, "raw_fp64_norm": 2.549247019680274, "grad_norm_finite": true, "eff_coef_other": 0.3922725406186249, "max_grad_emb": 0.012705465778708458, "max_grad_other": 0.37760642170906067, "dead_tokens_in_batch": 1, "secs": 892.7, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 280, "loss": 2.6466, "grad_norm": Infinity, "raw_fp64_norm": 5.349933316153118e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.982678646411971e+31, "max_grad_other": 0.21870139241218567, "dead_tokens_in_batch": 16, "secs": 898.2, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 282, "loss": 2.22492, "grad_norm": Infinity, "raw_fp64_norm": 8.01467883301094e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.5246771755293647e+31, "max_grad_other": 0.2653141915798187, "dead_tokens_in_batch": 1, "secs": 903.8, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 287, "loss": 2.11733, "grad_norm": Infinity, "raw_fp64_norm": 4.339922654010236e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.286053729965304e+30, "max_grad_other": 0.1909857541322708, "dead_tokens_in_batch": 1, "secs": 917.3, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 290, "loss": 2.40999, "grad_norm": Infinity, "raw_fp64_norm": 1.8778870504849856e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.5501023058754854e+31, "max_grad_other": 0.43079009652137756, "dead_tokens_in_batch": 1, "secs": 925.5, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 300, "loss": 2.27158, "grad_norm": 2.176429510116577, "raw_fp64_norm": 2.1764294391337686, "grad_norm_finite": true, "eff_coef_other": 0.45946792022614885, "max_grad_emb": 0.012233838438987732, "max_grad_other": 0.1932533085346222, "dead_tokens_in_batch": 1, "secs": 952.7, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 300, "tgt_nll": 2.53464, "tgt_ppl": 12.612, "en_nll": 2.72082, "flores_tgt_nll": 2.78316, "flores_tgt_ppl": 16.17, "flores_tgt_bpb": 0.71405, "flores_en_nll": 3.82169, "belebele_acc": 0.2989, "belebele_acc_raw": 0.3078, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.008091018535196781, "eval_secs": 48.2, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 305, "loss": 2.50912, "grad_norm": Infinity, "raw_fp64_norm": 4.647824874725224e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.704689765793366e+31, "max_grad_other": 0.45690661668777466, "dead_tokens_in_batch": 29, "secs": 1014.8, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 306, "loss": 2.18464, "grad_norm": Infinity, "raw_fp64_norm": 1.8606803753534172e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.63829513691252e+31, "max_grad_other": 0.6971309185028076, "dead_tokens_in_batch": 1, "secs": 1017.4, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 307, "loss": 2.28454, "grad_norm": Infinity, "raw_fp64_norm": 2.524524176877616e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.0065317655006608e+31, "max_grad_other": 0.2247868925333023, "dead_tokens_in_batch": 3, "secs": 1020.1, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 310, "loss": 2.23446, "grad_norm": 2.624647617340088, "raw_fp64_norm": 2.62464755377017, "grad_norm_finite": true, "eff_coef_other": 0.3810033820883176, "max_grad_emb": 0.011516829952597618, "max_grad_other": 0.3663654029369354, "dead_tokens_in_batch": 0, "secs": 1028.3, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 311, "loss": 2.23351, "grad_norm": 2.268958568572998, "raw_fp64_norm": 2.268958533923701, "grad_norm_finite": true, "eff_coef_other": 0.44073063876978796, "max_grad_emb": 0.008237221278250217, "max_grad_other": 0.35841020941734314, "dead_tokens_in_batch": 1, "secs": 1031.0, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 315, "loss": 2.33097, "grad_norm": Infinity, "raw_fp64_norm": 3.624193680012211e+26, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.872152502152563e+25, "max_grad_other": 0.6219126582145691, "dead_tokens_in_batch": 1, "secs": 1042.1, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 316, "loss": 2.26278, "grad_norm": Infinity, "raw_fp64_norm": 1.8631031272695362e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.573088594800153e+30, "max_grad_other": 0.28702491521835327, "dead_tokens_in_batch": 2, "secs": 1044.7, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 317, "loss": 2.36529, "grad_norm": Infinity, "raw_fp64_norm": 2.462061080240632e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.5112420955837856e+30, "max_grad_other": 0.1693394035100937, "dead_tokens_in_batch": 2, "secs": 1047.4, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 320, "loss": 2.25838, "grad_norm": 2.5190112590789795, "raw_fp64_norm": 2.5190112046773803, "grad_norm_finite": true, "eff_coef_other": 0.3969809977683981, "max_grad_emb": 0.016023529693484306, "max_grad_other": 0.1927701085805893, "dead_tokens_in_batch": 0, "secs": 1055.6, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 321, "loss": 2.35595, "grad_norm": Infinity, "raw_fp64_norm": 1.5542019920410423e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.8356370596749604e+30, "max_grad_other": 0.19315572082996368, "dead_tokens_in_batch": 2, "secs": 1058.5, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 330, "loss": 2.17413, "grad_norm": 2.2511348724365234, "raw_fp64_norm": 2.25113479108313, "grad_norm_finite": true, "eff_coef_other": 0.44422018779241745, "max_grad_emb": 0.017814571037888527, "max_grad_other": 0.3337530195713043, "dead_tokens_in_batch": 0, "secs": 1082.9, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 334, "loss": 2.13579, "grad_norm": Infinity, "raw_fp64_norm": 2.657243603879476e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.096509197656931e+31, "max_grad_other": 0.26670077443122864, "dead_tokens_in_batch": 1, "secs": 1093.8, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 340, "loss": 2.20034, "grad_norm": 2.2332568168640137, "raw_fp64_norm": 2.2332569665445856, "grad_norm_finite": true, "eff_coef_other": 0.44777633484530704, "max_grad_emb": 0.03243960812687874, "max_grad_other": 0.40183115005493164, "dead_tokens_in_batch": 0, "secs": 1110.2, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 341, "loss": 2.114, "grad_norm": 2.098046064376831, "raw_fp64_norm": 2.098046080241066, "grad_norm_finite": true, "eff_coef_other": 0.4766337309487494, "max_grad_emb": 0.016488410532474518, "max_grad_other": 0.2532859444618225, "dead_tokens_in_batch": 1, "secs": 1113.2, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 344, "loss": 2.48386, "grad_norm": Infinity, "raw_fp64_norm": 6.142928217565896e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.185665361489752e+31, "max_grad_other": 0.19603213667869568, "dead_tokens_in_batch": 1, "secs": 1121.1, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 350, "loss": 2.17632, "grad_norm": 2.1594531536102295, "raw_fp64_norm": 2.159453158216975, "grad_norm_finite": true, "eff_coef_other": 0.46307998636052305, "max_grad_emb": 0.022046096622943878, "max_grad_other": 0.15857988595962524, "dead_tokens_in_batch": 0, "secs": 1137.6, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 351, "loss": 2.12803, "grad_norm": Infinity, "raw_fp64_norm": 2.2976475518236866e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.418516578524979e+30, "max_grad_other": 0.1077759638428688, "dead_tokens_in_batch": 1, "secs": 1140.5, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 360, "loss": 2.61835, "grad_norm": 2.5026967525482178, "raw_fp64_norm": 2.5026969532345897, "grad_norm_finite": true, "eff_coef_other": 0.3995688248738033, "max_grad_emb": 0.01942569389939308, "max_grad_other": 0.22813186049461365, "dead_tokens_in_batch": 0, "secs": 1165.0, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 362, "loss": 2.29192, "grad_norm": Infinity, "raw_fp64_norm": 2.970686402336178e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.522847647383825e+29, "max_grad_other": 0.16187088191509247, "dead_tokens_in_batch": 1, "secs": 1170.6, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 365, "loss": 2.32867, "grad_norm": Infinity, "raw_fp64_norm": 2.40457318183946e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.97642540224447e+31, "max_grad_other": 0.4866819381713867, "dead_tokens_in_batch": 3, "secs": 1178.8, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 367, "loss": 2.25521, "grad_norm": Infinity, "raw_fp64_norm": 1.4373663830891994e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.7981806692206764e+31, "max_grad_other": 0.21820814907550812, "dead_tokens_in_batch": 1, "secs": 1184.1, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 370, "loss": 2.492, "grad_norm": 2.7606427669525146, "raw_fp64_norm": 2.760642821169202, "grad_norm_finite": true, "eff_coef_other": 0.36223434981758035, "max_grad_emb": 0.011064255610108376, "max_grad_other": 0.5427942872047424, "dead_tokens_in_batch": 0, "secs": 1192.3, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 374, "loss": 2.31806, "grad_norm": Infinity, "raw_fp64_norm": 1.1046756014080323e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.0065366920015887e+30, "max_grad_other": 0.5651293992996216, "dead_tokens_in_batch": 1, "secs": 1203.1, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 380, "loss": 2.16985, "grad_norm": 2.252821922302246, "raw_fp64_norm": 2.2528219295432694, "grad_norm_finite": true, "eff_coef_other": 0.44388752888667415, "max_grad_emb": 0.01777397096157074, "max_grad_other": 0.4769405424594879, "dead_tokens_in_batch": 0, "secs": 1219.6, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 381, "loss": 2.39454, "grad_norm": Infinity, "raw_fp64_norm": 2.4739934090495944e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.653531697411772e+31, "max_grad_other": 0.5240745544433594, "dead_tokens_in_batch": 2, "secs": 1222.3, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 383, "loss": 3.52471, "grad_norm": Infinity, "raw_fp64_norm": 4.219954733784978e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.283358429850473e+30, "max_grad_other": 4.085399150848389, "dead_tokens_in_batch": 2, "secs": 1227.8, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 389, "loss": 2.22863, "grad_norm": Infinity, "raw_fp64_norm": 1.5558163035183647e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.8419541806527746e+31, "max_grad_other": 0.3279207944869995, "dead_tokens_in_batch": 2, "secs": 1244.2, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 390, "loss": 2.15607, "grad_norm": 2.2594149112701416, "raw_fp64_norm": 2.2594149611753696, "grad_norm_finite": true, "eff_coef_other": 0.44259226245682454, "max_grad_emb": 0.008356453850865364, "max_grad_other": 0.3202410340309143, "dead_tokens_in_batch": 0, "secs": 1246.9, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 391, "loss": 2.51511, "grad_norm": Infinity, "raw_fp64_norm": 7.636536788397135e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.4430479654447638e+31, "max_grad_other": 0.120169498026371, "dead_tokens_in_batch": 1, "secs": 1249.8, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 392, "loss": 2.41812, "grad_norm": Infinity, "raw_fp64_norm": 1.3482537955083447e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.5216332362556233e+30, "max_grad_other": 0.16616249084472656, "dead_tokens_in_batch": 1, "secs": 1252.4, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 395, "loss": 2.0149, "grad_norm": Infinity, "raw_fp64_norm": 3.844039627273902e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.244457509110011e+31, "max_grad_other": 0.40249425172805786, "dead_tokens_in_batch": 1, "secs": 1260.6, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 400, "loss": 2.3542, "grad_norm": 2.4076976776123047, "raw_fp64_norm": 2.407697786204764, "grad_norm_finite": true, "eff_coef_other": 0.41533436442789917, "max_grad_emb": 0.02524121105670929, "max_grad_other": 0.3420215845108032, "dead_tokens_in_batch": 0, "secs": 1274.1, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 400, "tgt_nll": 2.44402, "tgt_ppl": 11.519, "en_nll": 2.73343, "flores_tgt_nll": 2.72478, "flores_tgt_ppl": 15.253, "flores_tgt_bpb": 0.69907, "flores_en_nll": 3.84092, "belebele_acc": 0.3122, "belebele_acc_raw": 0.3144, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.00811332743614912, "eval_secs": 48.1, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 405, "loss": 2.2536, "grad_norm": Infinity, "raw_fp64_norm": 3.675526234430624e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.177608988773764e+30, "max_grad_other": 0.2882513701915741, "dead_tokens_in_batch": 2, "secs": 1336.0, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 410, "loss": 2.37135, "grad_norm": 3.5430819988250732, "raw_fp64_norm": 3.543082165109374, "grad_norm_finite": true, "eff_coef_other": 0.2822400718051514, "max_grad_emb": 0.12303503602743149, "max_grad_other": 0.3120155334472656, "dead_tokens_in_batch": 0, "secs": 1349.5, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 420, "loss": 2.4608, "grad_norm": 2.71199369430542, "raw_fp64_norm": 2.711993675067334, "grad_norm_finite": true, "eff_coef_other": 0.36873228480121123, "max_grad_emb": 0.010988385416567326, "max_grad_other": 0.4693540930747986, "dead_tokens_in_batch": 0, "secs": 1376.9, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 427, "loss": 2.51923, "grad_norm": Infinity, "raw_fp64_norm": 4.162390358481037e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.245078156450122e+31, "max_grad_other": 0.27087146043777466, "dead_tokens_in_batch": 1, "secs": 1396.0, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 430, "loss": 2.3926, "grad_norm": 2.4828460216522217, "raw_fp64_norm": 2.4828459319260894, "grad_norm_finite": true, "eff_coef_other": 0.40276343700569417, "max_grad_emb": 0.009898819960653782, "max_grad_other": 0.1852283626794815, "dead_tokens_in_batch": 0, "secs": 1404.3, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 440, "loss": 2.21367, "grad_norm": 2.1749637126922607, "raw_fp64_norm": 2.1749636006909876, "grad_norm_finite": true, "eff_coef_other": 0.45977757439667094, "max_grad_emb": 0.017558451741933823, "max_grad_other": 0.2887133061885834, "dead_tokens_in_batch": 0, "secs": 1431.5, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 450, "loss": 2.40569, "grad_norm": 2.5436410903930664, "raw_fp64_norm": 2.543641106493761, "grad_norm_finite": true, "eff_coef_other": 0.39313707057169783, "max_grad_emb": 0.01212890725582838, "max_grad_other": 0.6326332092285156, "dead_tokens_in_batch": 0, "secs": 1458.9, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 451, "loss": 2.35446, "grad_norm": Infinity, "raw_fp64_norm": 2.2587585718269636e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.2401453162384835e+31, "max_grad_other": 0.3083227574825287, "dead_tokens_in_batch": 1, "secs": 1461.8, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 458, "loss": 2.18298, "grad_norm": Infinity, "raw_fp64_norm": 5.066929859678085e+29, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 9.43173512423184e+28, "max_grad_other": 0.9681370258331299, "dead_tokens_in_batch": 1, "secs": 1480.7, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 460, "loss": 2.18826, "grad_norm": Infinity, "raw_fp64_norm": 9.02425455211668e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.6563173498123656e+31, "max_grad_other": 0.1912362277507782, "dead_tokens_in_batch": 1, "secs": 1486.3, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 470, "loss": 2.23806, "grad_norm": 2.4824934005737305, "raw_fp64_norm": 2.4824934493700503, "grad_norm_finite": true, "eff_coef_other": 0.40282064675307605, "max_grad_emb": 0.012574498541653156, "max_grad_other": 0.5294637084007263, "dead_tokens_in_batch": 0, "secs": 1513.6, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 473, "loss": 2.51665, "grad_norm": 2.3906726837158203, "raw_fp64_norm": 2.390672633187421, "grad_norm_finite": true, "eff_coef_other": 0.41829213531380055, "max_grad_emb": 0.06263899058103561, "max_grad_other": 0.2094932645559311, "dead_tokens_in_batch": 1, "secs": 1521.9, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 477, "loss": 2.21984, "grad_norm": Infinity, "raw_fp64_norm": 9.774279838235887e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.867950271744246e+30, "max_grad_other": 0.6120222210884094, "dead_tokens_in_batch": 2, "secs": 1532.7, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 480, "loss": 2.08789, "grad_norm": 2.039566993713379, "raw_fp64_norm": 2.039567185855175, "grad_norm_finite": true, "eff_coef_other": 0.4902999081581637, "max_grad_emb": 0.01809917762875557, "max_grad_other": 0.14248479902744293, "dead_tokens_in_batch": 0, "secs": 1541.0, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 481, "loss": 2.12605, "grad_norm": Infinity, "raw_fp64_norm": 3.810164679224204e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.317136195103931e+31, "max_grad_other": 0.21680192649364471, "dead_tokens_in_batch": 2, "secs": 1543.7, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 483, "loss": 2.23101, "grad_norm": Infinity, "raw_fp64_norm": 4.3128941112219294e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.303508926304392e+31, "max_grad_other": 0.5260496735572815, "dead_tokens_in_batch": 1, "secs": 1549.3, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 490, "loss": 2.32712, "grad_norm": Infinity, "raw_fp64_norm": 3.4183113820436634e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.588261278489092e+30, "max_grad_other": 0.3114832937717438, "dead_tokens_in_batch": 1, "secs": 1568.3, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 491, "loss": 2.31839, "grad_norm": Infinity, "raw_fp64_norm": 1.4242312271040557e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.819337838204588e+31, "max_grad_other": 0.25813183188438416, "dead_tokens_in_batch": 2, "secs": 1571.0, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 495, "loss": 2.0822, "grad_norm": Infinity, "raw_fp64_norm": 1.2481459338461292e+33, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.36322908242084e+32, "max_grad_other": 0.247505322098732, "dead_tokens_in_batch": 3, "secs": 1581.9, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 499, "loss": 2.07622, "grad_norm": Infinity, "raw_fp64_norm": 9.682132284030074e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.8311224622698708e+30, "max_grad_other": 0.32053178548812866, "dead_tokens_in_batch": 1, "secs": 1593.0, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 500, "loss": 2.35026, "grad_norm": 2.277055025100708, "raw_fp64_norm": 2.2770550226268274, "grad_norm_finite": true, "eff_coef_other": 0.43916354669216917, "max_grad_emb": 0.01330647710710764, "max_grad_other": 0.16355930268764496, "dead_tokens_in_batch": 0, "secs": 1595.7, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 503, "loss": 2.06484, "grad_norm": Infinity, "raw_fp64_norm": 1.6969783030766946e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.036547194931964e+29, "max_grad_other": 0.16908109188079834, "dead_tokens_in_batch": 1, "secs": 1603.9, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 510, "loss": 2.34576, "grad_norm": 2.309227228164673, "raw_fp64_norm": 2.30922710539427, "grad_norm_finite": true, "eff_coef_other": 0.4330451134294246, "max_grad_emb": 0.05384228378534317, "max_grad_other": 0.34122487902641296, "dead_tokens_in_batch": 0, "secs": 1623.1, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 511, "loss": 2.22635, "grad_norm": Infinity, "raw_fp64_norm": 1.2634883080038157e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.3408488673637406e+31, "max_grad_other": 0.19903385639190674, "dead_tokens_in_batch": 1, "secs": 1625.7, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 514, "loss": 2.14259, "grad_norm": Infinity, "raw_fp64_norm": 2.2706646584271186e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.240003630132425e+31, "max_grad_other": 0.18211804330348969, "dead_tokens_in_batch": 1, "secs": 1633.9, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 515, "loss": 2.18987, "grad_norm": Infinity, "raw_fp64_norm": 1.762435563366821e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.400827530661766e+31, "max_grad_other": 0.2913839519023895, "dead_tokens_in_batch": 2, "secs": 1636.8, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 520, "loss": 2.48965, "grad_norm": 3.030829906463623, "raw_fp64_norm": 3.0308298328203827, "grad_norm_finite": true, "eff_coef_other": 0.3299425242983288, "max_grad_emb": 0.018217628821730614, "max_grad_other": 0.11116166412830353, "dead_tokens_in_batch": 0, "secs": 1650.4, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 527, "loss": 2.14658, "grad_norm": Infinity, "raw_fp64_norm": 1.6740189677005136e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.6205633535215837e+31, "max_grad_other": 0.3886772096157074, "dead_tokens_in_batch": 3, "secs": 1669.5, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 530, "loss": 1.88864, "grad_norm": 2.715083599090576, "raw_fp64_norm": 2.7150837349091037, "grad_norm_finite": true, "eff_coef_other": 0.3683126486500466, "max_grad_emb": 0.0126087237149477, "max_grad_other": 0.3573375642299652, "dead_tokens_in_batch": 0, "secs": 1677.8, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 533, "loss": 2.07404, "grad_norm": 2.2712907791137695, "raw_fp64_norm": 2.2712908569442716, "grad_norm_finite": true, "eff_coef_other": 0.4402780872082352, "max_grad_emb": 0.010096915997564793, "max_grad_other": 0.4577670097351074, "dead_tokens_in_batch": 1, "secs": 1686.0, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 540, "loss": 2.18951, "grad_norm": Infinity, "raw_fp64_norm": 3.053301607870563e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.800432852495581e+31, "max_grad_other": 0.26999330520629883, "dead_tokens_in_batch": 1, "secs": 1705.1, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 541, "loss": 2.28679, "grad_norm": 2.302056074142456, "raw_fp64_norm": 2.3020561669630877, "grad_norm_finite": true, "eff_coef_other": 0.4343940952778123, "max_grad_emb": 0.020694006234407425, "max_grad_other": 0.2310657501220703, "dead_tokens_in_batch": 1, "secs": 1707.8, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 543, "loss": 2.09423, "grad_norm": Infinity, "raw_fp64_norm": 4.3510302113886705e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.9498207528146575e+31, "max_grad_other": 0.20290294289588928, "dead_tokens_in_batch": 2, "secs": 1713.3, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 545, "loss": 2.30521, "grad_norm": Infinity, "raw_fp64_norm": 5.793083220848596e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.1335792761219835e+31, "max_grad_other": 0.6799820065498352, "dead_tokens_in_batch": 2, "secs": 1718.6, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 550, "loss": 2.32555, "grad_norm": Infinity, "raw_fp64_norm": 1.842995730347974e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.518453111488302e+31, "max_grad_other": 0.12253345549106598, "dead_tokens_in_batch": 1, "secs": 1732.4, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 560, "loss": 2.29494, "grad_norm": 2.1413915157318115, "raw_fp64_norm": 2.1413915534953647, "grad_norm_finite": true, "eff_coef_other": 0.46698584806543714, "max_grad_emb": 0.007843543775379658, "max_grad_other": 0.20776447653770447, "dead_tokens_in_batch": 0, "secs": 1759.8, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 564, "loss": 2.14276, "grad_norm": Infinity, "raw_fp64_norm": 1.4182394394271962e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.738017025096571e+31, "max_grad_other": 0.1567758470773697, "dead_tokens_in_batch": 1, "secs": 1770.7, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 565, "loss": 1.91909, "grad_norm": Infinity, "raw_fp64_norm": 2.297251198854406e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.41612895003124e+30, "max_grad_other": 0.5425335764884949, "dead_tokens_in_batch": 1, "secs": 1773.6, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 570, "loss": 2.12965, "grad_norm": 2.1346275806427, "raw_fp64_norm": 2.1346277397854854, "grad_norm_finite": true, "eff_coef_other": 0.46846557245050896, "max_grad_emb": 0.008351858705282211, "max_grad_other": 0.17566068470478058, "dead_tokens_in_batch": 0, "secs": 1787.2, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 572, "loss": 2.37002, "grad_norm": Infinity, "raw_fp64_norm": 2.484751576555231e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.739822404564225e+31, "max_grad_other": 0.2116384506225586, "dead_tokens_in_batch": 1, "secs": 1792.8, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 576, "loss": 2.27328, "grad_norm": Infinity, "raw_fp64_norm": 7.134157960982775e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.3542098098052188e+31, "max_grad_other": 0.21613314747810364, "dead_tokens_in_batch": 1, "secs": 1803.6, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 580, "loss": 2.20473, "grad_norm": 2.4379096031188965, "raw_fp64_norm": 2.437909697626361, "grad_norm_finite": true, "eff_coef_other": 0.4101873131527744, "max_grad_emb": 0.010224117897450924, "max_grad_other": 0.22539129853248596, "dead_tokens_in_batch": 0, "secs": 1814.5, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 581, "loss": 2.23837, "grad_norm": Infinity, "raw_fp64_norm": 1.6230412925757633e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.3859913663939705e+31, "max_grad_other": 0.18433880805969238, "dead_tokens_in_batch": 4, "secs": 1817.2, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 582, "loss": 2.16165, "grad_norm": 2.1509697437286377, "raw_fp64_norm": 2.150969671098756, "grad_norm_finite": true, "eff_coef_other": 0.4649063697940087, "max_grad_emb": 0.012672722339630127, "max_grad_other": 0.32709211111068726, "dead_tokens_in_batch": 1, "secs": 1820.1, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 584, "loss": 2.00256, "grad_norm": Infinity, "raw_fp64_norm": 1.4360653287974793e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.855671378357614e+31, "max_grad_other": 0.14449772238731384, "dead_tokens_in_batch": 2, "secs": 1825.4, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 590, "loss": 2.13783, "grad_norm": 2.147138833999634, "raw_fp64_norm": 2.1471386537797463, "grad_norm_finite": true, "eff_coef_other": 0.46573585202284057, "max_grad_emb": 0.013846740126609802, "max_grad_other": 0.1085696667432785, "dead_tokens_in_batch": 0, "secs": 1841.9, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 594, "loss": 2.05655, "grad_norm": Infinity, "raw_fp64_norm": 2.013467529747061e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.856665583775986e+31, "max_grad_other": 0.6179783344268799, "dead_tokens_in_batch": 1, "secs": 1852.7, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 595, "loss": 2.17881, "grad_norm": Infinity, "raw_fp64_norm": 8.21559969239816e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.0215773280660977e+32, "max_grad_other": 0.2991389036178589, "dead_tokens_in_batch": 13, "secs": 1855.3, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 596, "loss": 2.79503, "grad_norm": Infinity, "raw_fp64_norm": 2.527480851613728e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.739892522261762e+31, "max_grad_other": 0.3310691714286804, "dead_tokens_in_batch": 1, "secs": 1858.2, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 599, "loss": 2.31787, "grad_norm": Infinity, "raw_fp64_norm": 6.130977394510272e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.1334687803020707e+31, "max_grad_other": 0.31890445947647095, "dead_tokens_in_batch": 1, "secs": 1866.4, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 600, "loss": 1.99866, "grad_norm": Infinity, "raw_fp64_norm": 6.116898773704027e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.1113856950329162e+31, "max_grad_other": 0.2806062698364258, "dead_tokens_in_batch": 1, "secs": 1869.0, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 600, "tgt_nll": 2.33704, "tgt_ppl": 10.351, "en_nll": 2.73834, "flores_tgt_nll": 2.6776, "flores_tgt_ppl": 14.55, "flores_tgt_bpb": 0.68697, "flores_en_nll": 3.80536, "belebele_acc": 0.3044, "belebele_acc_raw": 0.3189, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.009337049908936024, "eval_secs": 48.2, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 601, "loss": 1.97881, "grad_norm": Infinity, "raw_fp64_norm": 1.6176988822553273e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.1060060656768545e+31, "max_grad_other": 0.19826793670654297, "dead_tokens_in_batch": 1, "secs": 1919.9, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 610, "loss": 2.15591, "grad_norm": 2.2025089263916016, "raw_fp64_norm": 2.2025088161155617, "grad_norm_finite": true, "eff_coef_other": 0.4540274656733611, "max_grad_emb": 0.03524534031748772, "max_grad_other": 0.20994262397289276, "dead_tokens_in_batch": 1, "secs": 1944.5, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 611, "loss": 2.46802, "grad_norm": Infinity, "raw_fp64_norm": 1.1526057371947508e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.208081248861367e+30, "max_grad_other": 0.2324928343296051, "dead_tokens_in_batch": 2, "secs": 1947.5, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 614, "loss": 1.88506, "grad_norm": 2.2124593257904053, "raw_fp64_norm": 2.2124593105476253, "grad_norm_finite": true, "eff_coef_other": 0.4519855060644978, "max_grad_emb": 0.02603575587272644, "max_grad_other": 0.3282254934310913, "dead_tokens_in_batch": 1, "secs": 1955.5, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 616, "loss": 1.88861, "grad_norm": Infinity, "raw_fp64_norm": 2.9726514226225916e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.635295504705961e+29, "max_grad_other": 0.20793992280960083, "dead_tokens_in_batch": 1, "secs": 1961.1, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 618, "loss": 2.2045, "grad_norm": Infinity, "raw_fp64_norm": 1.3338535319581417e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.517252663325104e+31, "max_grad_other": 0.5559760332107544, "dead_tokens_in_batch": 1, "secs": 1966.4, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 620, "loss": 2.04325, "grad_norm": Infinity, "raw_fp64_norm": 1.180261108129799e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.2964341416769188e+31, "max_grad_other": 0.25319796800613403, "dead_tokens_in_batch": 2, "secs": 1971.9, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 624, "loss": 2.19312, "grad_norm": 2.119014024734497, "raw_fp64_norm": 2.1190140449321038, "grad_norm_finite": true, "eff_coef_other": 0.47191737119716526, "max_grad_emb": 0.015023227781057358, "max_grad_other": 0.2572246193885803, "dead_tokens_in_batch": 1, "secs": 1982.8, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 625, "loss": 2.28927, "grad_norm": Infinity, "raw_fp64_norm": 1.0063263521009972e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.8548230902856697e+31, "max_grad_other": 0.30306410789489746, "dead_tokens_in_batch": 3, "secs": 1985.7, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 626, "loss": 1.97927, "grad_norm": Infinity, "raw_fp64_norm": 9.527235083891022e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.5898445636208552e+31, "max_grad_other": 0.35120218992233276, "dead_tokens_in_batch": 2, "secs": 1988.4, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 629, "loss": 1.81399, "grad_norm": Infinity, "raw_fp64_norm": 5.728499894370914e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.0893321075537602e+31, "max_grad_other": 0.22714687883853912, "dead_tokens_in_batch": 1, "secs": 1996.6, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 630, "loss": 2.28557, "grad_norm": 2.2100002765655518, "raw_fp64_norm": 2.210000377255115, "grad_norm_finite": true, "eff_coef_other": 0.45248842641124987, "max_grad_emb": 0.008743811398744583, "max_grad_other": 0.34128832817077637, "dead_tokens_in_batch": 0, "secs": 1999.2, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 636, "loss": 2.2025, "grad_norm": Infinity, "raw_fp64_norm": 1.8699399294064484e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.5917715610259624e+31, "max_grad_other": 0.07871486991643906, "dead_tokens_in_batch": 1, "secs": 2015.7, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 640, "loss": 2.23165, "grad_norm": 2.8227791786193848, "raw_fp64_norm": 2.822779292746614, "grad_norm_finite": true, "eff_coef_other": 0.35426067094218355, "max_grad_emb": 0.032545797526836395, "max_grad_other": 0.4797074794769287, "dead_tokens_in_batch": 0, "secs": 2026.5, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 646, "loss": 2.35196, "grad_norm": Infinity, "raw_fp64_norm": 1.3996902527260871e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.634951505056309e+31, "max_grad_other": 0.20555393397808075, "dead_tokens_in_batch": 1, "secs": 2043.0, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 650, "loss": 2.12372, "grad_norm": 2.0985233783721924, "raw_fp64_norm": 2.0985232354939614, "grad_norm_finite": true, "eff_coef_other": 0.4765253195560642, "max_grad_emb": 0.021855460479855537, "max_grad_other": 0.12248001992702484, "dead_tokens_in_batch": 4, "secs": 2053.8, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 660, "loss": 2.189, "grad_norm": 2.4094505310058594, "raw_fp64_norm": 2.4094506226171477, "grad_norm_finite": true, "eff_coef_other": 0.41503221257268286, "max_grad_emb": 0.013714191503822803, "max_grad_other": 0.6830438375473022, "dead_tokens_in_batch": 1, "secs": 2081.3, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 667, "loss": 2.32576, "grad_norm": Infinity, "raw_fp64_norm": 1.3654072021390682e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.5906702447799727e+31, "max_grad_other": 0.22064919769763947, "dead_tokens_in_batch": 4, "secs": 2100.5, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 670, "loss": 2.18002, "grad_norm": 2.418212890625, "raw_fp64_norm": 2.418212686322841, "grad_norm_finite": true, "eff_coef_other": 0.4135283499432487, "max_grad_emb": 0.020636795088648796, "max_grad_other": 0.1986144483089447, "dead_tokens_in_batch": 0, "secs": 2108.7, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 680, "loss": 2.26325, "grad_norm": 2.1078104972839355, "raw_fp64_norm": 2.1078104842862193, "grad_norm_finite": true, "eff_coef_other": 0.47442572606163824, "max_grad_emb": 0.011374161578714848, "max_grad_other": 0.25717684626579285, "dead_tokens_in_batch": 0, "secs": 2136.2, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 690, "loss": 2.2221, "grad_norm": 2.5162312984466553, "raw_fp64_norm": 2.51623120998701, "grad_norm_finite": true, "eff_coef_other": 0.39741958666428756, "max_grad_emb": 0.01792922243475914, "max_grad_other": 0.2047150433063507, "dead_tokens_in_batch": 0, "secs": 2163.5, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 692, "loss": 2.35224, "grad_norm": 2.2336573600769043, "raw_fp64_norm": 2.2336574554057087, "grad_norm_finite": true, "eff_coef_other": 0.4476960388721085, "max_grad_emb": 0.021566972136497498, "max_grad_other": 0.24413934350013733, "dead_tokens_in_batch": 1, "secs": 2169.0, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 693, "loss": 2.39527, "grad_norm": Infinity, "raw_fp64_norm": 2.7328299864969144e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.975000063527465e+31, "max_grad_other": 0.1965186595916748, "dead_tokens_in_batch": 1, "secs": 2171.7, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 698, "loss": 2.2183, "grad_norm": Infinity, "raw_fp64_norm": 9.133514268334543e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.4130166764819709e+31, "max_grad_other": 0.3096826672554016, "dead_tokens_in_batch": 2, "secs": 2185.5, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 700, "loss": 2.16326, "grad_norm": 2.0701467990875244, "raw_fp64_norm": 2.070146930548071, "grad_norm_finite": true, "eff_coef_other": 0.4830572968948294, "max_grad_emb": 0.014658254571259022, "max_grad_other": 0.1316329389810562, "dead_tokens_in_batch": 0, "secs": 2190.8, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 707, "loss": 2.2588, "grad_norm": Infinity, "raw_fp64_norm": 6.955724866525953e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.352258119962033e+31, "max_grad_other": 0.21272233128547668, "dead_tokens_in_batch": 2, "secs": 2209.9, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 708, "loss": 2.67617, "grad_norm": 2.739797830581665, "raw_fp64_norm": 2.739797925339295, "grad_norm_finite": true, "eff_coef_other": 0.36499030105348934, "max_grad_emb": 0.011895772069692612, "max_grad_other": 0.17290160059928894, "dead_tokens_in_batch": 1, "secs": 2212.9, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 710, "loss": 2.33244, "grad_norm": 2.2774007320404053, "raw_fp64_norm": 2.277400750101396, "grad_norm_finite": true, "eff_coef_other": 0.4390968821754888, "max_grad_emb": 0.010191667824983597, "max_grad_other": 0.24702252447605133, "dead_tokens_in_batch": 0, "secs": 2218.2, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 712, "loss": 2.15476, "grad_norm": Infinity, "raw_fp64_norm": 1.0722705413082057e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.9685597985356697e+30, "max_grad_other": 0.21724708378314972, "dead_tokens_in_batch": 1, "secs": 2223.8, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 713, "loss": 2.23201, "grad_norm": Infinity, "raw_fp64_norm": 5.8173126053736145e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.0302733732717496e+32, "max_grad_other": 0.2491001933813095, "dead_tokens_in_batch": 3, "secs": 2226.4, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 715, "loss": 2.13356, "grad_norm": Infinity, "raw_fp64_norm": 2.2271961271163652e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.238829521376415e+31, "max_grad_other": 0.132960245013237, "dead_tokens_in_batch": 1, "secs": 2232.0, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 720, "loss": 2.16463, "grad_norm": Infinity, "raw_fp64_norm": 1.4141465186467728e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.722814057559425e+31, "max_grad_other": 0.11893532425165176, "dead_tokens_in_batch": 1, "secs": 2245.5, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 721, "loss": 1.95625, "grad_norm": Infinity, "raw_fp64_norm": 1.1261222147966362e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.1340923290641487e+31, "max_grad_other": 0.24540981650352478, "dead_tokens_in_batch": 1, "secs": 2248.1, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 722, "loss": 2.47465, "grad_norm": Infinity, "raw_fp64_norm": 5.039935305509083e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 9.301680289933964e+31, "max_grad_other": 0.4232187569141388, "dead_tokens_in_batch": 1, "secs": 2251.1, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 723, "loss": 2.25213, "grad_norm": Infinity, "raw_fp64_norm": 9.157193904166772e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.7514257201079238e+31, "max_grad_other": 0.5408689975738525, "dead_tokens_in_batch": 1, "secs": 2253.7, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 724, "loss": 2.12466, "grad_norm": Infinity, "raw_fp64_norm": 5.570809599084846e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.0302456163349313e+31, "max_grad_other": 0.10669451951980591, "dead_tokens_in_batch": 1, "secs": 2256.4, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 726, "loss": 2.67445, "grad_norm": Infinity, "raw_fp64_norm": 3.3636748745046115e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.1814649937436865e+31, "max_grad_other": 0.32217124104499817, "dead_tokens_in_batch": 1, "secs": 2262.0, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 728, "loss": 2.1452, "grad_norm": Infinity, "raw_fp64_norm": 4.133024198645317e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.58619461980046e+30, "max_grad_other": 0.24621686339378357, "dead_tokens_in_batch": 2, "secs": 2267.6, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 729, "loss": 2.16493, "grad_norm": Infinity, "raw_fp64_norm": 4.373684229593708e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.241914639365354e+31, "max_grad_other": 0.33922991156578064, "dead_tokens_in_batch": 1, "secs": 2270.2, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 730, "loss": 2.19442, "grad_norm": 2.1791374683380127, "raw_fp64_norm": 2.1791375303855185, "grad_norm_finite": true, "eff_coef_other": 0.45889695149233944, "max_grad_emb": 0.013011337257921696, "max_grad_other": 0.41011449694633484, "dead_tokens_in_batch": 0, "secs": 2272.8, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 731, "loss": 2.34381, "grad_norm": Infinity, "raw_fp64_norm": 4.279630043880604e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.800391960451519e+30, "max_grad_other": 0.2594262659549713, "dead_tokens_in_batch": 1, "secs": 2275.5, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 734, "loss": 2.30945, "grad_norm": Infinity, "raw_fp64_norm": 1.71238811158477e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.1496137124865016e+31, "max_grad_other": 0.17372065782546997, "dead_tokens_in_batch": 1, "secs": 2283.7, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 740, "loss": 2.48297, "grad_norm": 2.0636303424835205, "raw_fp64_norm": 2.063630305640585, "grad_norm_finite": true, "eff_coef_other": 0.48458267686345996, "max_grad_emb": 0.009799186140298843, "max_grad_other": 0.3409375548362732, "dead_tokens_in_batch": 0, "secs": 2300.1, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 741, "loss": 2.05718, "grad_norm": Infinity, "raw_fp64_norm": 1.5383954494532066e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.6786490959469356e+31, "max_grad_other": 0.16348759829998016, "dead_tokens_in_batch": 2, "secs": 2302.8, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 742, "loss": 2.04126, "grad_norm": Infinity, "raw_fp64_norm": 2.972798410376099e+29, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.088126517357403e+28, "max_grad_other": 0.13572144508361816, "dead_tokens_in_batch": 1, "secs": 2305.7, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 750, "loss": 1.82196, "grad_norm": 2.007239818572998, "raw_fp64_norm": 2.0072398542264147, "grad_norm_finite": true, "eff_coef_other": 0.49819632539703285, "max_grad_emb": 0.01337082777172327, "max_grad_other": 0.11713898926973343, "dead_tokens_in_batch": 0, "secs": 2327.4, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 752, "loss": 2.05223, "grad_norm": Infinity, "raw_fp64_norm": 8.82466920250999e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.6410437810073544e+31, "max_grad_other": 0.2106381207704544, "dead_tokens_in_batch": 1, "secs": 2333.0, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 755, "loss": 2.02847, "grad_norm": 2.1344752311706543, "raw_fp64_norm": 2.134475012687998, "grad_norm_finite": true, "eff_coef_other": 0.46849900945092726, "max_grad_emb": 0.015035975724458694, "max_grad_other": 0.2239687740802765, "dead_tokens_in_batch": 2, "secs": 2341.2, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 760, "loss": 1.98836, "grad_norm": 1.9594043493270874, "raw_fp64_norm": 1.9594043155279883, "grad_norm_finite": true, "eff_coef_other": 0.5103589210590994, "max_grad_emb": 0.015246395021677017, "max_grad_other": 0.15968269109725952, "dead_tokens_in_batch": 0, "secs": 2354.8, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 761, "loss": 2.17847, "grad_norm": Infinity, "raw_fp64_norm": 7.008300793729727e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.017492068063734e+31, "max_grad_other": 0.33611196279525757, "dead_tokens_in_batch": 26, "secs": 2357.7, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 764, "loss": 2.18924, "grad_norm": Infinity, "raw_fp64_norm": 1.1225871594068731e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.045771593675399e+31, "max_grad_other": 0.38681846857070923, "dead_tokens_in_batch": 2, "secs": 2365.6, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 765, "loss": 2.31126, "grad_norm": 2.104994535446167, "raw_fp64_norm": 2.104994373206974, "grad_norm_finite": true, "eff_coef_other": 0.47506038999177436, "max_grad_emb": 0.020501835271716118, "max_grad_other": 0.34156864881515503, "dead_tokens_in_batch": 1, "secs": 2368.5, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 768, "loss": 2.13931, "grad_norm": Infinity, "raw_fp64_norm": 5.379124038925544e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.884220826240588e+31, "max_grad_other": 0.18296416103839874, "dead_tokens_in_batch": 24, "secs": 2376.5, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 770, "loss": 1.92008, "grad_norm": 1.9351071119308472, "raw_fp64_norm": 1.9351071672890467, "grad_norm_finite": true, "eff_coef_other": 0.5167669929315742, "max_grad_emb": 0.01057411078363657, "max_grad_other": 0.2923634946346283, "dead_tokens_in_batch": 0, "secs": 2382.1, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 775, "loss": 2.16097, "grad_norm": Infinity, "raw_fp64_norm": 4.791097470549792e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 9.051357570980337e+30, "max_grad_other": 0.17901583015918732, "dead_tokens_in_batch": 2, "secs": 2395.9, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 777, "loss": 1.8968, "grad_norm": Infinity, "raw_fp64_norm": 2.729919767729694e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.327806688309536e+31, "max_grad_other": 0.633841872215271, "dead_tokens_in_batch": 3, "secs": 2401.2, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 780, "loss": 2.2235, "grad_norm": 2.1498143672943115, "raw_fp64_norm": 2.14981435187456, "grad_norm_finite": true, "eff_coef_other": 0.46515622467550216, "max_grad_emb": 0.012195555493235588, "max_grad_other": 0.36619114875793457, "dead_tokens_in_batch": 0, "secs": 2409.4, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 785, "loss": 2.41618, "grad_norm": Infinity, "raw_fp64_norm": 1.9433600731822284e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.6352624256014348e+31, "max_grad_other": 0.45529040694236755, "dead_tokens_in_batch": 1, "secs": 2423.2, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 787, "loss": 2.33177, "grad_norm": Infinity, "raw_fp64_norm": 2.5646001239213885e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.487287986174972e+31, "max_grad_other": 0.4414788484573364, "dead_tokens_in_batch": 17, "secs": 2428.5, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 790, "loss": 2.25404, "grad_norm": 2.1789536476135254, "raw_fp64_norm": 2.178953786434902, "grad_norm_finite": true, "eff_coef_other": 0.45893566490483784, "max_grad_emb": 0.011568272486329079, "max_grad_other": 0.5397841930389404, "dead_tokens_in_batch": 0, "secs": 2436.8, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 791, "loss": 2.04045, "grad_norm": Infinity, "raw_fp64_norm": 4.951316453798562e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 9.007294280029277e+31, "max_grad_other": 0.26767629384994507, "dead_tokens_in_batch": 2, "secs": 2439.4, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 794, "loss": 2.31336, "grad_norm": Infinity, "raw_fp64_norm": 7.852107824490193e+28, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.523505318397694e+28, "max_grad_other": 0.1480683535337448, "dead_tokens_in_batch": 1, "secs": 2447.9, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 800, "loss": 2.12572, "grad_norm": 2.005330801010132, "raw_fp64_norm": 2.005330903784241, "grad_norm_finite": true, "eff_coef_other": 0.4986705938120948, "max_grad_emb": 0.012318827211856842, "max_grad_other": 0.22361530363559723, "dead_tokens_in_batch": 0, "secs": 2463.9, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 800, "tgt_nll": 2.27967, "tgt_ppl": 9.773, "en_nll": 2.74325, "flores_tgt_nll": 2.61653, "flores_tgt_ppl": 13.688, "flores_tgt_bpb": 0.6713, "flores_en_nll": 3.88612, "belebele_acc": 0.3144, "belebele_acc_raw": 0.3178, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.00963814277201891, "eval_secs": 48.2, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 801, "loss": 2.13726, "grad_norm": Infinity, "raw_fp64_norm": 4.961073532366152e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.941063037216526e+30, "max_grad_other": 0.33523988723754883, "dead_tokens_in_batch": 1, "secs": 2514.8, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 808, "loss": 2.38598, "grad_norm": Infinity, "raw_fp64_norm": 5.726402369993635e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.0523227778675697e+31, "max_grad_other": 0.1819380223751068, "dead_tokens_in_batch": 1, "secs": 2534.1, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 810, "loss": 2.20523, "grad_norm": 1.9840021133422852, "raw_fp64_norm": 1.984002180480884, "grad_norm_finite": true, "eff_coef_other": 0.5040314671257663, "max_grad_emb": 0.08700700849294662, "max_grad_other": 0.14087837934494019, "dead_tokens_in_batch": 0, "secs": 2539.4, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 815, "loss": 1.94529, "grad_norm": 1.8378820419311523, "raw_fp64_norm": 1.8378820504632143, "grad_norm_finite": true, "eff_coef_other": 0.5441042640826871, "max_grad_emb": 0.007846618071198463, "max_grad_other": 0.13527733087539673, "dead_tokens_in_batch": 1, "secs": 2553.2, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 820, "loss": 2.12072, "grad_norm": 1.9757612943649292, "raw_fp64_norm": 1.975761344006769, "grad_norm_finite": true, "eff_coef_other": 0.5061337605500923, "max_grad_emb": 0.012618031352758408, "max_grad_other": 0.28008708357810974, "dead_tokens_in_batch": 0, "secs": 2566.7, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 821, "loss": 2.24685, "grad_norm": Infinity, "raw_fp64_norm": 7.215341274114734e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.3172506505405423e+31, "max_grad_other": 0.1672164648771286, "dead_tokens_in_batch": 1, "secs": 2569.4, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 825, "loss": 2.26417, "grad_norm": Infinity, "raw_fp64_norm": 1.3068113688952586e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.4652444025569734e+30, "max_grad_other": 0.4345598518848419, "dead_tokens_in_batch": 1, "secs": 2580.5, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 826, "loss": 2.27154, "grad_norm": Infinity, "raw_fp64_norm": 4.7452532387370875e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 9.290714305163112e+29, "max_grad_other": 0.2852763533592224, "dead_tokens_in_batch": 2, "secs": 2583.1, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 830, "loss": 1.86988, "grad_norm": 1.922348141670227, "raw_fp64_norm": 1.9223481185033249, "grad_norm_finite": true, "eff_coef_other": 0.5201968665958117, "max_grad_emb": 0.012254080735147, "max_grad_other": 0.18897460401058197, "dead_tokens_in_batch": 0, "secs": 2594.0, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 837, "loss": 2.47002, "grad_norm": Infinity, "raw_fp64_norm": 4.093019544904969e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.837334315647303e+30, "max_grad_other": 0.2452935129404068, "dead_tokens_in_batch": 1, "secs": 2613.1, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 838, "loss": 2.37241, "grad_norm": 2.2466301918029785, "raw_fp64_norm": 2.2466301593366276, "grad_norm_finite": true, "eff_coef_other": 0.44511088586706327, "max_grad_emb": 0.011749811470508575, "max_grad_other": 0.12471169978380203, "dead_tokens_in_batch": 2, "secs": 2616.0, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 840, "loss": 2.41091, "grad_norm": 2.234666109085083, "raw_fp64_norm": 2.234666106322669, "grad_norm_finite": true, "eff_coef_other": 0.4474939448182149, "max_grad_emb": 0.010198469273746014, "max_grad_other": 0.15710456669330597, "dead_tokens_in_batch": 0, "secs": 2621.3, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 843, "loss": 1.99187, "grad_norm": Infinity, "raw_fp64_norm": 8.763433069946284e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.342662029483678e+32, "max_grad_other": 0.4578883647918701, "dead_tokens_in_batch": 16, "secs": 2629.5, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 845, "loss": 2.12242, "grad_norm": Infinity, "raw_fp64_norm": 4.005692195677939e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.417947068490612e+31, "max_grad_other": 0.2245483249425888, "dead_tokens_in_batch": 1, "secs": 2635.1, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 850, "loss": 2.19827, "grad_norm": 2.2254199981689453, "raw_fp64_norm": 2.22541987898256, "grad_norm_finite": true, "eff_coef_other": 0.44935317893683496, "max_grad_emb": 0.014217747375369072, "max_grad_other": 0.6594252586364746, "dead_tokens_in_batch": 0, "secs": 2648.6, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 851, "loss": 2.28308, "grad_norm": 2.0128371715545654, "raw_fp64_norm": 2.0128372723751573, "grad_norm_finite": true, "eff_coef_other": 0.49681092803783367, "max_grad_emb": 0.010096498765051365, "max_grad_other": 0.21018266677856445, "dead_tokens_in_batch": 1, "secs": 2651.3, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 852, "loss": 1.94347, "grad_norm": Infinity, "raw_fp64_norm": 4.966034731644342e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.033957623064058e+31, "max_grad_other": 0.22882455587387085, "dead_tokens_in_batch": 4, "secs": 2654.2, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 860, "loss": 2.01286, "grad_norm": 1.9447048902511597, "raw_fp64_norm": 1.9447048586950564, "grad_norm_finite": true, "eff_coef_other": 0.5142165738341286, "max_grad_emb": 0.0072863404639065266, "max_grad_other": 0.5395163893699646, "dead_tokens_in_batch": 0, "secs": 2676.0, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 861, "loss": 2.24112, "grad_norm": Infinity, "raw_fp64_norm": 2.649337138787592e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.0916843898865285e+31, "max_grad_other": 0.1834268867969513, "dead_tokens_in_batch": 2, "secs": 2678.6, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 864, "loss": 2.27139, "grad_norm": 1.9380079507827759, "raw_fp64_norm": 1.9380079631196, "grad_norm_finite": true, "eff_coef_other": 0.5159934888825425, "max_grad_emb": 0.007294147741049528, "max_grad_other": 0.15606458485126495, "dead_tokens_in_batch": 1, "secs": 2686.9, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 870, "loss": 2.35396, "grad_norm": 2.1874005794525146, "raw_fp64_norm": 2.18740050689758, "grad_norm_finite": true, "eff_coef_other": 0.45716342595413606, "max_grad_emb": 0.008860994130373001, "max_grad_other": 0.3343298137187958, "dead_tokens_in_batch": 0, "secs": 2703.3, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 876, "loss": 1.99331, "grad_norm": 1.9745036363601685, "raw_fp64_norm": 1.9745035867799379, "grad_norm_finite": true, "eff_coef_other": 0.5064561417507811, "max_grad_emb": 0.020785076543688774, "max_grad_other": 0.3227522075176239, "dead_tokens_in_batch": 1, "secs": 2719.8, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 878, "loss": 2.25323, "grad_norm": Infinity, "raw_fp64_norm": 9.255714852494799e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.7293814413575789e+31, "max_grad_other": 0.2491413950920105, "dead_tokens_in_batch": 1, "secs": 2725.4, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 880, "loss": 2.20963, "grad_norm": Infinity, "raw_fp64_norm": 3.505673900807519e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.907787021705246e+29, "max_grad_other": 0.3378974199295044, "dead_tokens_in_batch": 5, "secs": 2730.7, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 888, "loss": 1.95958, "grad_norm": Infinity, "raw_fp64_norm": 2.9197865049299806e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.641637544667232e+31, "max_grad_other": 0.11979632079601288, "dead_tokens_in_batch": 2, "secs": 2752.8, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 890, "loss": 2.10975, "grad_norm": Infinity, "raw_fp64_norm": 1.2039351550999069e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.2960277008163643e+31, "max_grad_other": 0.1824846714735031, "dead_tokens_in_batch": 1, "secs": 2758.1, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 892, "loss": 2.2357, "grad_norm": Infinity, "raw_fp64_norm": 6.2644350522896735e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.0817829702731767e+31, "max_grad_other": 0.2868243455886841, "dead_tokens_in_batch": 2, "secs": 2763.6, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 900, "loss": 3.01162, "grad_norm": 3.4378316402435303, "raw_fp64_norm": 3.4378316711434516, "grad_norm_finite": true, "eff_coef_other": 0.29088094292139877, "max_grad_emb": 0.008472582325339317, "max_grad_other": 0.6762950420379639, "dead_tokens_in_batch": 0, "secs": 2785.4, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 906, "loss": 1.84517, "grad_norm": Infinity, "raw_fp64_norm": 6.114691512174636e+29, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.1555951904502857e+29, "max_grad_other": 0.35840386152267456, "dead_tokens_in_batch": 1, "secs": 2801.8, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 910, "loss": 1.85923, "grad_norm": Infinity, "raw_fp64_norm": 1.9379333761872233e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.826643845327168e+31, "max_grad_other": 0.38000163435935974, "dead_tokens_in_batch": 1, "secs": 2812.7, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 912, "loss": 2.03949, "grad_norm": 1.9355359077453613, "raw_fp64_norm": 1.9355358857458058, "grad_norm_finite": true, "eff_coef_other": 0.5166525091814781, "max_grad_emb": 0.010380413383245468, "max_grad_other": 0.3038669228553772, "dead_tokens_in_batch": 1, "secs": 2818.3, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 914, "loss": 1.93096, "grad_norm": Infinity, "raw_fp64_norm": 8.723530085569708e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.5895212968566903e+31, "max_grad_other": 0.19000399112701416, "dead_tokens_in_batch": 2, "secs": 2823.6, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 919, "loss": 2.12582, "grad_norm": Infinity, "raw_fp64_norm": 1.9668028625805882e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.7383061849769434e+31, "max_grad_other": 0.12899553775787354, "dead_tokens_in_batch": 1, "secs": 2837.4, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 920, "loss": 2.09964, "grad_norm": 2.1265199184417725, "raw_fp64_norm": 2.1265197972143244, "grad_norm_finite": true, "eff_coef_other": 0.4702516637987079, "max_grad_emb": 0.031997133046388626, "max_grad_other": 0.23343147337436676, "dead_tokens_in_batch": 0, "secs": 2840.0, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 921, "loss": 2.26506, "grad_norm": Infinity, "raw_fp64_norm": 2.6353341488813833e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.188036246104463e+30, "max_grad_other": 0.3123342990875244, "dead_tokens_in_batch": 1, "secs": 2842.7, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 927, "loss": 1.93363, "grad_norm": 1.915855050086975, "raw_fp64_norm": 1.915854966936172, "grad_norm_finite": true, "eff_coef_other": 0.5219598831314088, "max_grad_emb": 0.014305338263511658, "max_grad_other": 0.14428119361400604, "dead_tokens_in_batch": 1, "secs": 2859.2, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 930, "loss": 1.94237, "grad_norm": 1.9709668159484863, "raw_fp64_norm": 1.9709668334861141, "grad_norm_finite": true, "eff_coef_other": 0.5073649563977133, "max_grad_emb": 0.019971158355474472, "max_grad_other": 0.31289157271385193, "dead_tokens_in_batch": 0, "secs": 2867.4, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 931, "loss": 2.00708, "grad_norm": Infinity, "raw_fp64_norm": 3.7658563135109665e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.285213058126023e+30, "max_grad_other": 0.34451115131378174, "dead_tokens_in_batch": 1, "secs": 2870.0, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 932, "loss": 1.98734, "grad_norm": Infinity, "raw_fp64_norm": 1.0454570393573058e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.442328896367257e+31, "max_grad_other": 0.26403844356536865, "dead_tokens_in_batch": 2, "secs": 2872.9, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 938, "loss": 2.04724, "grad_norm": Infinity, "raw_fp64_norm": 3.0471313643243053e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.887004514008512e+30, "max_grad_other": 0.283705472946167, "dead_tokens_in_batch": 1, "secs": 2889.3, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 940, "loss": 2.09868, "grad_norm": 2.0514209270477295, "raw_fp64_norm": 2.0514209546833047, "grad_norm_finite": true, "eff_coef_other": 0.48746675991668553, "max_grad_emb": 0.021420320495963097, "max_grad_other": 0.24586378037929535, "dead_tokens_in_batch": 0, "secs": 2894.7, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 944, "loss": 1.96329, "grad_norm": Infinity, "raw_fp64_norm": 8.781997585884388e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.6262910174454331e+31, "max_grad_other": 0.32605212926864624, "dead_tokens_in_batch": 1, "secs": 2905.5, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 950, "loss": 2.10821, "grad_norm": Infinity, "raw_fp64_norm": 1.873065198229777e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.2665013801684245e+31, "max_grad_other": 0.6206092834472656, "dead_tokens_in_batch": 9, "secs": 2921.9, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 951, "loss": 2.23827, "grad_norm": Infinity, "raw_fp64_norm": 3.441085765797667e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.739814410478136e+31, "max_grad_other": 0.39571499824523926, "dead_tokens_in_batch": 2, "secs": 2924.6, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 958, "loss": 1.88795, "grad_norm": Infinity, "raw_fp64_norm": 8.2194735250827e+29, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.5522309070290121e+29, "max_grad_other": 0.9595441818237305, "dead_tokens_in_batch": 1, "secs": 2944.0, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 959, "loss": 2.03321, "grad_norm": Infinity, "raw_fp64_norm": 2.610735267815027e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.886181250701034e+31, "max_grad_other": 0.2188478410243988, "dead_tokens_in_batch": 2, "secs": 2946.6, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 960, "loss": 2.50703, "grad_norm": Infinity, "raw_fp64_norm": 1.3229289916700727e+33, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.5137308689844356e+32, "max_grad_other": 0.5309563279151917, "dead_tokens_in_batch": 3, "secs": 2949.3, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 961, "loss": 1.83907, "grad_norm": Infinity, "raw_fp64_norm": 3.567155561647624e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.770003449084709e+31, "max_grad_other": 0.07174836099147797, "dead_tokens_in_batch": 1, "secs": 2951.9, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 967, "loss": 1.78571, "grad_norm": Infinity, "raw_fp64_norm": 8.682724739162415e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.6041945130996809e+31, "max_grad_other": 0.3656485974788666, "dead_tokens_in_batch": 4, "secs": 2968.3, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 970, "loss": 2.02404, "grad_norm": 2.024470806121826, "raw_fp64_norm": 2.024470675898286, "grad_norm_finite": true, "eff_coef_other": 0.49395600224023234, "max_grad_emb": 0.01413684617727995, "max_grad_other": 0.4668438732624054, "dead_tokens_in_batch": 0, "secs": 2976.5, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 972, "loss": 2.11742, "grad_norm": Infinity, "raw_fp64_norm": 2.7163486972233233e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.915593448751602e+31, "max_grad_other": 0.5718057751655579, "dead_tokens_in_batch": 1, "secs": 2982.1, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 980, "loss": 1.85661, "grad_norm": 1.9725433588027954, "raw_fp64_norm": 1.9725432475560292, "grad_norm_finite": true, "eff_coef_other": 0.5069594483578226, "max_grad_emb": 0.009076022543013096, "max_grad_other": 0.17127029597759247, "dead_tokens_in_batch": 0, "secs": 3003.8, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 986, "loss": 2.02254, "grad_norm": Infinity, "raw_fp64_norm": 9.496028949266114e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.793676136123035e+30, "max_grad_other": 0.2355310171842575, "dead_tokens_in_batch": 4, "secs": 3020.3, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 990, "loss": 2.16005, "grad_norm": 2.9405126571655273, "raw_fp64_norm": 2.9405128733893195, "grad_norm_finite": true, "eff_coef_other": 0.3400766385026546, "max_grad_emb": 0.026458855718374252, "max_grad_other": 0.507535994052887, "dead_tokens_in_batch": 0, "secs": 3031.2, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1000, "loss": 1.98362, "grad_norm": 2.2672505378723145, "raw_fp64_norm": 2.2672506223268933, "grad_norm_finite": true, "eff_coef_other": 0.44106266256563775, "max_grad_emb": 0.02032145857810974, "max_grad_other": 0.4177461266517639, "dead_tokens_in_batch": 0, "secs": 3058.3, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 1000, "tgt_nll": 2.25164, "tgt_ppl": 9.503, "en_nll": 2.73872, "flores_tgt_nll": 2.59866, "flores_tgt_ppl": 13.446, "flores_tgt_bpb": 0.66672, "flores_en_nll": 3.8628, "belebele_acc": 0.3133, "belebele_acc_raw": 0.3167, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.009736355394124985, "eval_secs": 51.7, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "done", "steps": 1000, "n_dead_steps": 214, "n_inf_steps": 187, "peak_mem_gb": 67.93, "secs": 3110.0, "arm": "base", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}


==> anc/embscan/outE32Nemo/e32_nemo_base_s2.jsonl <==
{"kind": "meta", "opt": "adamw_fused", "n_dead_rows": 75, "n_train_chunks": 32016, "frac_chunks_with_dead": 0.00921, "steps": 1000, "lr_steps": 1000, "tokens_per_step": 16384, "n_flores_tgt": 1012, "n_belebele": 900, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 0, "tgt_nll": 3.93686, "tgt_ppl": 51.257, "en_nll": 2.73329, "flores_tgt_nll": 4.06837, "flores_tgt_ppl": 58.462, "flores_tgt_bpb": 1.04379, "flores_en_nll": 3.61807, "belebele_acc": 0.2978, "belebele_acc_raw": 0.3211, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.33263519611171e-10, "eval_secs": 74.6, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1, "loss": 3.70757, "grad_norm": 9.554240226745605, "raw_fp64_norm": 9.55424010808393, "grad_norm_finite": true, "eff_coef_other": 0.10466555912369643, "max_grad_emb": 0.5950691103935242, "max_grad_other": 1.5838205814361572, "dead_tokens_in_batch": 0, "secs": 41.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 2, "loss": 4.30433, "grad_norm": 10.659273147583008, "raw_fp64_norm": 10.659273388133121, "grad_norm_finite": true, "eff_coef_other": 0.09381501837315538, "max_grad_emb": 0.025100314989686012, "max_grad_other": 2.2467784881591797, "dead_tokens_in_batch": 0, "secs": 45.1, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 3, "loss": 3.5551, "grad_norm": 7.902716159820557, "raw_fp64_norm": 7.9027157982255565, "grad_norm_finite": true, "eff_coef_other": 0.12653875619948246, "max_grad_emb": 0.06165356561541557, "max_grad_other": 1.4893527030944824, "dead_tokens_in_batch": 0, "secs": 47.8, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 4, "loss": 3.72216, "grad_norm": 8.642988204956055, "raw_fp64_norm": 8.642988183980004, "grad_norm_finite": true, "eff_coef_other": 0.11570071144212248, "max_grad_emb": 0.12356693297624588, "max_grad_other": 1.546478271484375, "dead_tokens_in_batch": 0, "secs": 50.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 5, "loss": 3.77704, "grad_norm": 7.99945592880249, "raw_fp64_norm": 7.9994558966451885, "grad_norm_finite": true, "eff_coef_other": 0.12500848606352818, "max_grad_emb": 0.02487041987478733, "max_grad_other": 1.4827842712402344, "dead_tokens_in_batch": 0, "secs": 53.4, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 6, "loss": 3.75852, "grad_norm": 7.580183029174805, "raw_fp64_norm": 7.580182704713455, "grad_norm_finite": true, "eff_coef_other": 0.1319229185137425, "max_grad_emb": 0.07839693874120712, "max_grad_other": 1.5671882629394531, "dead_tokens_in_batch": 0, "secs": 56.1, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 7, "loss": 3.66093, "grad_norm": Infinity, "raw_fp64_norm": 4.0726092066386374e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.909603659358702e+31, "max_grad_other": 1.261680006980896, "dead_tokens_in_batch": 2, "secs": 58.8, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 8, "loss": 3.78525, "grad_norm": Infinity, "raw_fp64_norm": 3.3257222736302782e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.788084627213194e+30, "max_grad_other": 1.1227686405181885, "dead_tokens_in_batch": 1, "secs": 61.8, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 9, "loss": 4.09621, "grad_norm": 7.615185737609863, "raw_fp64_norm": 7.615185773761612, "grad_norm_finite": true, "eff_coef_other": 0.131316543435659, "max_grad_emb": 0.1280418187379837, "max_grad_other": 0.8227864503860474, "dead_tokens_in_batch": 0, "secs": 64.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 10, "loss": 4.05759, "grad_norm": Infinity, "raw_fp64_norm": 9.865509256468674e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.925728765672543e+31, "max_grad_other": 0.8457376956939697, "dead_tokens_in_batch": 2, "secs": 67.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 12, "loss": 3.58495, "grad_norm": Infinity, "raw_fp64_norm": 1.829552940233868e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.762910968613232e+31, "max_grad_other": 0.38574284315109253, "dead_tokens_in_batch": 2, "secs": 72.8, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 17, "loss": 3.53917, "grad_norm": 2.856988056043389e+18, "raw_fp64_norm": 2.8569880677957924e+18, "grad_norm_finite": true, "eff_coef_other": 3.5001896416217044e-19, "max_grad_emb": 2.8729311120850944e+17, "max_grad_other": 1.268846035003662, "dead_tokens_in_batch": 1, "secs": 86.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 20, "loss": 3.48497, "grad_norm": 27.987470626831055, "raw_fp64_norm": 27.987472156578356, "grad_norm_finite": true, "eff_coef_other": 0.035730272935455845, "max_grad_emb": 4.146294116973877, "max_grad_other": 0.4079800248146057, "dead_tokens_in_batch": 0, "secs": 94.8, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 30, "loss": 3.21357, "grad_norm": 3.440556764602661, "raw_fp64_norm": 3.4405568433872884, "grad_norm_finite": true, "eff_coef_other": 0.290650548085039, "max_grad_emb": 0.017823493108153343, "max_grad_other": 0.32759010791778564, "dead_tokens_in_batch": 0, "secs": 122.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 40, "loss": 3.22797, "grad_norm": Infinity, "raw_fp64_norm": 3.450681304486948e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.684604959410277e+29, "max_grad_other": 1.1228902339935303, "dead_tokens_in_batch": 1, "secs": 150.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 50, "loss": 3.26887, "grad_norm": 4.942211151123047, "raw_fp64_norm": 4.9422114449162455, "grad_norm_finite": true, "eff_coef_other": 0.2023385418152809, "max_grad_emb": 0.01379299070686102, "max_grad_other": 0.8293034434318542, "dead_tokens_in_batch": 0, "secs": 178.0, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 60, "loss": 2.9445, "grad_norm": 3.619317054748535, "raw_fp64_norm": 3.6193171510045925, "grad_norm_finite": true, "eff_coef_other": 0.2762951431383608, "max_grad_emb": 0.1708233803510666, "max_grad_other": 0.6877577304840088, "dead_tokens_in_batch": 0, "secs": 205.6, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 61, "loss": 2.89722, "grad_norm": Infinity, "raw_fp64_norm": 1.7015305281911403e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.259510146977914e+31, "max_grad_other": 0.19876021146774292, "dead_tokens_in_batch": 1, "secs": 208.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 65, "loss": 2.78647, "grad_norm": Infinity, "raw_fp64_norm": 1.0918871548444372e+33, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.2075370388144094e+32, "max_grad_other": 0.18105177581310272, "dead_tokens_in_batch": 2, "secs": 219.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 70, "loss": 2.82045, "grad_norm": 3.086125373840332, "raw_fp64_norm": 3.086125292418343, "grad_norm_finite": true, "eff_coef_other": 0.32403080070749474, "max_grad_emb": 0.09931349754333496, "max_grad_other": 0.3259153366088867, "dead_tokens_in_batch": 0, "secs": 233.3, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 71, "loss": 2.71848, "grad_norm": Infinity, "raw_fp64_norm": 3.3757262013083303e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.268265867592017e+30, "max_grad_other": 0.5426953434944153, "dead_tokens_in_batch": 1, "secs": 236.0, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 72, "loss": 2.7901, "grad_norm": Infinity, "raw_fp64_norm": 2.6326143355983808e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.221069176984777e+31, "max_grad_other": 0.4835948348045349, "dead_tokens_in_batch": 1, "secs": 238.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 73, "loss": 2.93603, "grad_norm": Infinity, "raw_fp64_norm": 3.1977704181384454e+19, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.728512977169285e+18, "max_grad_other": 0.2774716019630432, "dead_tokens_in_batch": 1, "secs": 241.6, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 80, "loss": 2.72281, "grad_norm": Infinity, "raw_fp64_norm": 5.202428615659053e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.0029153094383214e+31, "max_grad_other": 0.23861262202262878, "dead_tokens_in_batch": 1, "secs": 260.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 83, "loss": 3.31503, "grad_norm": Infinity, "raw_fp64_norm": 7.457222665636963e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.364247702224352e+30, "max_grad_other": 0.47177577018737793, "dead_tokens_in_batch": 1, "secs": 269.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 88, "loss": 2.80343, "grad_norm": Infinity, "raw_fp64_norm": 5.083537552662188e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 9.32828741740528e+30, "max_grad_other": 0.18376252055168152, "dead_tokens_in_batch": 1, "secs": 282.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 90, "loss": 2.81073, "grad_norm": 3.1345624923706055, "raw_fp64_norm": 3.1345625259217558, "grad_norm_finite": true, "eff_coef_other": 0.3190236862114797, "max_grad_emb": 0.01726303994655609, "max_grad_other": 0.23283043503761292, "dead_tokens_in_batch": 0, "secs": 288.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 93, "loss": 2.77406, "grad_norm": Infinity, "raw_fp64_norm": 5.736165109024421e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.295899070724518e+29, "max_grad_other": 0.22730407118797302, "dead_tokens_in_batch": 3, "secs": 296.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 100, "loss": 2.67822, "grad_norm": Infinity, "raw_fp64_norm": 1.9417466908406097e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.377365181925013e+31, "max_grad_other": 0.8086694478988647, "dead_tokens_in_batch": 5, "secs": 316.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 100, "tgt_nll": 2.87747, "tgt_ppl": 17.769, "en_nll": 2.70001, "flores_tgt_nll": 3.09258, "flores_tgt_ppl": 22.034, "flores_tgt_bpb": 0.79344, "flores_en_nll": 3.7703, "belebele_acc": 0.31, "belebele_acc_raw": 0.31, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.003429834730923176, "eval_secs": 48.8, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 101, "loss": 2.58162, "grad_norm": Infinity, "raw_fp64_norm": 2.8062639407340312e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.426445847353861e+31, "max_grad_other": 1.1961554288864136, "dead_tokens_in_batch": 6, "secs": 367.8, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 103, "loss": 2.62477, "grad_norm": Infinity, "raw_fp64_norm": 6.014214165954362e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.150363760416349e+31, "max_grad_other": 0.21712161600589752, "dead_tokens_in_batch": 1, "secs": 373.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 104, "loss": 3.2069, "grad_norm": Infinity, "raw_fp64_norm": 9.578102445620948e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.8656548238442528e+31, "max_grad_other": 0.49761930108070374, "dead_tokens_in_batch": 8, "secs": 376.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 110, "loss": 2.66421, "grad_norm": 3.1827447414398193, "raw_fp64_norm": 3.182744608878866, "grad_norm_finite": true, "eff_coef_other": 0.31419412081205617, "max_grad_emb": 0.010570340789854527, "max_grad_other": 0.7671540975570679, "dead_tokens_in_batch": 0, "secs": 392.8, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 113, "loss": 2.76378, "grad_norm": Infinity, "raw_fp64_norm": 1.0024857514758981e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.9248715163738543e+31, "max_grad_other": 0.36537736654281616, "dead_tokens_in_batch": 2, "secs": 401.1, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 120, "loss": 2.61199, "grad_norm": 2.6179776191711426, "raw_fp64_norm": 2.617977480794735, "grad_norm_finite": true, "eff_coef_other": 0.3819740897336289, "max_grad_emb": 0.03409888967871666, "max_grad_other": 0.12291434407234192, "dead_tokens_in_batch": 0, "secs": 420.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 129, "loss": 2.74028, "grad_norm": Infinity, "raw_fp64_norm": 5.329866214335971e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.0323284746295453e+31, "max_grad_other": 0.2390165627002716, "dead_tokens_in_batch": 1, "secs": 445.6, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 130, "loss": 2.6873, "grad_norm": 4.315544605255127, "raw_fp64_norm": 4.315544516874857, "grad_norm_finite": true, "eff_coef_other": 0.23172041068973523, "max_grad_emb": 0.03886393830180168, "max_grad_other": 0.48224955797195435, "dead_tokens_in_batch": 0, "secs": 448.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 132, "loss": 2.61728, "grad_norm": Infinity, "raw_fp64_norm": 1.5935618483110132e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.9495329834554036e+30, "max_grad_other": 0.4675447344779968, "dead_tokens_in_batch": 1, "secs": 454.0, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 140, "loss": 2.78322, "grad_norm": Infinity, "raw_fp64_norm": 2.4631127355518476e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.571558789716654e+31, "max_grad_other": 0.8965433239936829, "dead_tokens_in_batch": 1, "secs": 476.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 141, "loss": 2.8187, "grad_norm": Infinity, "raw_fp64_norm": 3.2035919851754725e+19, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.230772087760617e+18, "max_grad_other": 0.21764396131038666, "dead_tokens_in_batch": 1, "secs": 479.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 144, "loss": 2.91454, "grad_norm": Infinity, "raw_fp64_norm": 2.2497576578626745e+33, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.395547120934141e+32, "max_grad_other": 0.36247482895851135, "dead_tokens_in_batch": 12, "secs": 487.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 148, "loss": 2.6193, "grad_norm": Infinity, "raw_fp64_norm": 2.0399508382985473e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.9225285877840826e+31, "max_grad_other": 0.23256823420524597, "dead_tokens_in_batch": 2, "secs": 498.3, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 150, "loss": 2.70194, "grad_norm": 2.784086227416992, "raw_fp64_norm": 2.7840863302258705, "grad_norm_finite": true, "eff_coef_other": 0.3591841484534863, "max_grad_emb": 0.011762158945202827, "max_grad_other": 0.3038577437400818, "dead_tokens_in_batch": 0, "secs": 504.0, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 153, "loss": 2.86428, "grad_norm": Infinity, "raw_fp64_norm": 9.649305149208587e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.806410809591128e+30, "max_grad_other": 0.761275053024292, "dead_tokens_in_batch": 1, "secs": 512.3, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 154, "loss": 3.00124, "grad_norm": Infinity, "raw_fp64_norm": 2.484104472479198e+19, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.9060868008079524e+18, "max_grad_other": 1.1076143980026245, "dead_tokens_in_batch": 1, "secs": 515.0, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 158, "loss": 2.576, "grad_norm": Infinity, "raw_fp64_norm": 5.154725649038087e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 9.732193764978896e+30, "max_grad_other": 0.3565445840358734, "dead_tokens_in_batch": 1, "secs": 526.4, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 160, "loss": 2.73972, "grad_norm": Infinity, "raw_fp64_norm": 1.821817708084596e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.008084766784217e+31, "max_grad_other": 0.2614864706993103, "dead_tokens_in_batch": 2, "secs": 531.7, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 165, "loss": 2.93925, "grad_norm": Infinity, "raw_fp64_norm": 3.928783235371646e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.63058200858808e+30, "max_grad_other": 0.40557992458343506, "dead_tokens_in_batch": 1, "secs": 545.8, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 170, "loss": 2.40955, "grad_norm": 2.350546360015869, "raw_fp64_norm": 2.350546244337244, "grad_norm_finite": true, "eff_coef_other": 0.42543282343957906, "max_grad_emb": 0.012087776325643063, "max_grad_other": 0.21153730154037476, "dead_tokens_in_batch": 0, "secs": 559.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 173, "loss": 2.44071, "grad_norm": Infinity, "raw_fp64_norm": 8.90103248080327e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.8356741888733018e+31, "max_grad_other": 0.3351883888244629, "dead_tokens_in_batch": 1, "secs": 567.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 177, "loss": 2.41205, "grad_norm": Infinity, "raw_fp64_norm": 9.527896254711388e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.8135143368146017e+31, "max_grad_other": 0.3229008913040161, "dead_tokens_in_batch": 1, "secs": 579.0, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 180, "loss": 2.70835, "grad_norm": 2.80434513092041, "raw_fp64_norm": 2.8043451929439867, "grad_norm_finite": true, "eff_coef_other": 0.3565893628372442, "max_grad_emb": 0.01890595816075802, "max_grad_other": 0.5180619955062866, "dead_tokens_in_batch": 0, "secs": 587.3, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 186, "loss": 2.49839, "grad_norm": Infinity, "raw_fp64_norm": 1.9214910555377478e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.660389223406633e+30, "max_grad_other": 0.2592453062534332, "dead_tokens_in_batch": 2, "secs": 604.0, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 190, "loss": 2.52088, "grad_norm": 2.6119117736816406, "raw_fp64_norm": 2.6119115684008394, "grad_norm_finite": true, "eff_coef_other": 0.38286117747739434, "max_grad_emb": 0.010437294840812683, "max_grad_other": 0.26905518770217896, "dead_tokens_in_batch": 0, "secs": 615.1, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 192, "loss": 2.74776, "grad_norm": Infinity, "raw_fp64_norm": 3.512717896654936e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.560333883130174e+30, "max_grad_other": 0.10919466614723206, "dead_tokens_in_batch": 1, "secs": 620.7, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 193, "loss": 2.70405, "grad_norm": Infinity, "raw_fp64_norm": 3.913676847669298e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.555345114667273e+29, "max_grad_other": 0.28183987736701965, "dead_tokens_in_batch": 1, "secs": 623.4, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 196, "loss": 2.69984, "grad_norm": Infinity, "raw_fp64_norm": 1.7884799486680823e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.427498428970067e+30, "max_grad_other": 0.14278030395507812, "dead_tokens_in_batch": 1, "secs": 631.6, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 200, "loss": 2.50194, "grad_norm": Infinity, "raw_fp64_norm": 2.261731614449334e+19, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.457974017986396e+18, "max_grad_other": 0.22993817925453186, "dead_tokens_in_batch": 1, "secs": 642.6, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 200, "tgt_nll": 2.6535, "tgt_ppl": 14.204, "en_nll": 2.71338, "flores_tgt_nll": 2.91147, "flores_tgt_ppl": 18.384, "flores_tgt_bpb": 0.74697, "flores_en_nll": 3.81163, "belebele_acc": 0.3078, "belebele_acc_raw": 0.3056, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.003437144448980689, "eval_secs": 49.0, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 204, "loss": 2.83274, "grad_norm": 1.2549449686458565e+19, "raw_fp64_norm": 1.2549449877357357e+19, "grad_norm_finite": true, "eff_coef_other": 7.968476905238691e-20, "max_grad_emb": 2.4467927033131827e+18, "max_grad_other": 0.29000166058540344, "dead_tokens_in_batch": 1, "secs": 702.6, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 210, "loss": 2.3772, "grad_norm": 2.283270835876465, "raw_fp64_norm": 2.28327081652514, "grad_norm_finite": true, "eff_coef_other": 0.4379680002561484, "max_grad_emb": 0.019587624818086624, "max_grad_other": 0.08176145702600479, "dead_tokens_in_batch": 0, "secs": 719.3, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 211, "loss": 2.86807, "grad_norm": Infinity, "raw_fp64_norm": 5.705602730936432e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.1055319553217602e+31, "max_grad_other": 0.4434571862220764, "dead_tokens_in_batch": 1, "secs": 722.0, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 213, "loss": 2.38371, "grad_norm": Infinity, "raw_fp64_norm": 6.11307724055668e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.127617579335136e+31, "max_grad_other": 0.2381279617547989, "dead_tokens_in_batch": 1, "secs": 727.6, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 216, "loss": 2.52702, "grad_norm": Infinity, "raw_fp64_norm": 1.619657351957632e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.0032023385228304e+30, "max_grad_other": 0.3735356330871582, "dead_tokens_in_batch": 1, "secs": 735.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 220, "loss": 2.46081, "grad_norm": 2.2752017974853516, "raw_fp64_norm": 2.2752017816338888, "grad_norm_finite": true, "eff_coef_other": 0.43952125986538054, "max_grad_emb": 0.017904434353113174, "max_grad_other": 0.28283894062042236, "dead_tokens_in_batch": 0, "secs": 747.0, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 224, "loss": 2.87182, "grad_norm": Infinity, "raw_fp64_norm": 1.3224213788218968e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.989627144331184e+30, "max_grad_other": 0.15089690685272217, "dead_tokens_in_batch": 2, "secs": 758.0, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 230, "loss": 2.48023, "grad_norm": Infinity, "raw_fp64_norm": 5.696335134882194e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.112672596567896e+31, "max_grad_other": 0.4167652428150177, "dead_tokens_in_batch": 1, "secs": 774.6, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 231, "loss": 2.33779, "grad_norm": Infinity, "raw_fp64_norm": 1.5921405377666038e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.0800779918384156e+31, "max_grad_other": 0.22146636247634888, "dead_tokens_in_batch": 1, "secs": 777.3, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 234, "loss": 2.53923, "grad_norm": Infinity, "raw_fp64_norm": 2.4719646485343913e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.155841115992821e+31, "max_grad_other": 0.3993760645389557, "dead_tokens_in_batch": 5, "secs": 785.7, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 238, "loss": 2.54035, "grad_norm": Infinity, "raw_fp64_norm": 1.937961554229849e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.743142130040566e+31, "max_grad_other": 0.1970660239458084, "dead_tokens_in_batch": 1, "secs": 796.7, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 240, "loss": 2.64115, "grad_norm": 3.362421751022339, "raw_fp64_norm": 3.3624220210906675, "grad_norm_finite": true, "eff_coef_other": 0.29740460199299795, "max_grad_emb": 0.014167874120175838, "max_grad_other": 0.3667449355125427, "dead_tokens_in_batch": 0, "secs": 802.3, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 249, "loss": 2.50962, "grad_norm": Infinity, "raw_fp64_norm": 1.0620956653441289e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.9600327611595999e+31, "max_grad_other": 1.1817302703857422, "dead_tokens_in_batch": 4, "secs": 827.4, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 250, "loss": 2.72107, "grad_norm": Infinity, "raw_fp64_norm": 3.780006956553135e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.221205876143617e+30, "max_grad_other": 2.035506010055542, "dead_tokens_in_batch": 1, "secs": 830.1, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 251, "loss": 2.45732, "grad_norm": Infinity, "raw_fp64_norm": 1.989140647021677e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.6989926426785674e+31, "max_grad_other": 0.9134231805801392, "dead_tokens_in_batch": 1, "secs": 832.8, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 260, "loss": 2.67901, "grad_norm": 3.6894493103027344, "raw_fp64_norm": 3.6894494005307954, "grad_norm_finite": true, "eff_coef_other": 0.27104308661035903, "max_grad_emb": 0.05196787044405937, "max_grad_other": 0.24699367582798004, "dead_tokens_in_batch": 0, "secs": 857.8, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 265, "loss": 2.51046, "grad_norm": Infinity, "raw_fp64_norm": 2.9778813288128994e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.821450511439909e+30, "max_grad_other": 0.19457575678825378, "dead_tokens_in_batch": 1, "secs": 871.4, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 270, "loss": 2.35367, "grad_norm": 2.524723529815674, "raw_fp64_norm": 2.524723646104479, "grad_norm_finite": true, "eff_coef_other": 0.396082815447992, "max_grad_emb": 0.025330951437354088, "max_grad_other": 0.18992172181606293, "dead_tokens_in_batch": 0, "secs": 885.4, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 273, "loss": 2.49727, "grad_norm": Infinity, "raw_fp64_norm": 4.4451478011778564e+29, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.520257002273721e+28, "max_grad_other": 0.2556162476539612, "dead_tokens_in_batch": 1, "secs": 893.8, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 277, "loss": 2.08512, "grad_norm": Infinity, "raw_fp64_norm": 5.664217819306286e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.0804503713422155e+31, "max_grad_other": 0.3775937855243683, "dead_tokens_in_batch": 2, "secs": 904.7, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 280, "loss": 2.22739, "grad_norm": 2.421159505844116, "raw_fp64_norm": 2.421159722739363, "grad_norm_finite": true, "eff_coef_other": 0.4130250752010176, "max_grad_emb": 0.03397534415125847, "max_grad_other": 0.2650184631347656, "dead_tokens_in_batch": 0, "secs": 913.1, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 290, "loss": 2.09385, "grad_norm": 2.6263394355773926, "raw_fp64_norm": 2.6263397044187755, "grad_norm_finite": true, "eff_coef_other": 0.38075794990383766, "max_grad_emb": 0.023562343791127205, "max_grad_other": 0.1617622822523117, "dead_tokens_in_batch": 0, "secs": 940.7, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 293, "loss": 2.56756, "grad_norm": Infinity, "raw_fp64_norm": 2.7648666257962468e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.511308087757857e+31, "max_grad_other": 0.4943000078201294, "dead_tokens_in_batch": 1, "secs": 949.0, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 295, "loss": 2.43588, "grad_norm": 2.6704137325286865, "raw_fp64_norm": 2.6704135474176205, "grad_norm_finite": true, "eff_coef_other": 0.3744736680107638, "max_grad_emb": 0.04450688511133194, "max_grad_other": 0.31808632612228394, "dead_tokens_in_batch": 1, "secs": 954.3, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 297, "loss": 2.45892, "grad_norm": Infinity, "raw_fp64_norm": 1.8661821438784866e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.625013394287906e+31, "max_grad_other": 0.2847064435482025, "dead_tokens_in_batch": 2, "secs": 959.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 300, "loss": 2.45615, "grad_norm": Infinity, "raw_fp64_norm": 3.1122271884618958e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.041618872782305e+30, "max_grad_other": 0.37621867656707764, "dead_tokens_in_batch": 1, "secs": 968.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 300, "tgt_nll": 2.526, "tgt_ppl": 12.503, "en_nll": 2.72569, "flores_tgt_nll": 2.8308, "flores_tgt_ppl": 16.959, "flores_tgt_bpb": 0.72627, "flores_en_nll": 3.78621, "belebele_acc": 0.3078, "belebele_acc_raw": 0.3111, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.006134496536105871, "eval_secs": 48.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 304, "loss": 2.25527, "grad_norm": Infinity, "raw_fp64_norm": 1.6183493730148997e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.2271109350122417e+31, "max_grad_other": 0.7639679908752441, "dead_tokens_in_batch": 2, "secs": 1028.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 310, "loss": 2.57765, "grad_norm": Infinity, "raw_fp64_norm": 2.144724706103592e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.0081323832858305e+31, "max_grad_other": 0.16837099194526672, "dead_tokens_in_batch": 1, "secs": 1044.7, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 319, "loss": 2.04533, "grad_norm": Infinity, "raw_fp64_norm": 9.02293854508236e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.6577615325964772e+31, "max_grad_other": 0.771173357963562, "dead_tokens_in_batch": 1, "secs": 1069.7, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 320, "loss": 2.4915, "grad_norm": 2.4781575202941895, "raw_fp64_norm": 2.478157588815784, "grad_norm_finite": true, "eff_coef_other": 0.4035254370577097, "max_grad_emb": 0.015942290425300598, "max_grad_other": 0.4311724007129669, "dead_tokens_in_batch": 0, "secs": 1072.4, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 322, "loss": 2.31857, "grad_norm": Infinity, "raw_fp64_norm": 4.290376983039408e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.288836072739147e+30, "max_grad_other": 0.3031270503997803, "dead_tokens_in_batch": 1, "secs": 1077.8, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 323, "loss": 2.25574, "grad_norm": Infinity, "raw_fp64_norm": 3.4710450962833326e+29, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.61955927236989e+28, "max_grad_other": 0.4808443486690521, "dead_tokens_in_batch": 1, "secs": 1080.7, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 328, "loss": 1.92449, "grad_norm": Infinity, "raw_fp64_norm": 7.230846648883898e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.4275088258603287e+30, "max_grad_other": 0.5433487892150879, "dead_tokens_in_batch": 1, "secs": 1094.4, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 329, "loss": 1.93307, "grad_norm": 2.456820249557495, "raw_fp64_norm": 2.456820247713826, "grad_norm_finite": true, "eff_coef_other": 0.40703001904599806, "max_grad_emb": 0.051633600145578384, "max_grad_other": 0.3197482228279114, "dead_tokens_in_batch": 1, "secs": 1097.4, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 330, "loss": 2.00472, "grad_norm": 2.777790069580078, "raw_fp64_norm": 2.7777901291749596, "grad_norm_finite": true, "eff_coef_other": 0.35999827739066464, "max_grad_emb": 0.07103385776281357, "max_grad_other": 0.29145896434783936, "dead_tokens_in_batch": 0, "secs": 1100.0, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 335, "loss": 2.50705, "grad_norm": Infinity, "raw_fp64_norm": 7.240960335459658e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.377724263244797e+31, "max_grad_other": 0.822096586227417, "dead_tokens_in_batch": 1, "secs": 1113.8, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 338, "loss": 2.48763, "grad_norm": 2.5261569023132324, "raw_fp64_norm": 2.5261567621703818, "grad_norm_finite": true, "eff_coef_other": 0.3958580732757395, "max_grad_emb": 0.015889575704932213, "max_grad_other": 0.253601998090744, "dead_tokens_in_batch": 1, "secs": 1122.1, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 340, "loss": 2.09753, "grad_norm": 2.121896982192993, "raw_fp64_norm": 2.1218971075138375, "grad_norm_finite": true, "eff_coef_other": 0.47127619159451506, "max_grad_emb": 0.009758536703884602, "max_grad_other": 0.39382556080818176, "dead_tokens_in_batch": 0, "secs": 1127.8, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 341, "loss": 2.33049, "grad_norm": Infinity, "raw_fp64_norm": 6.133187780674207e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.119815534773089e+31, "max_grad_other": 0.23745964467525482, "dead_tokens_in_batch": 1, "secs": 1130.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 344, "loss": 2.29924, "grad_norm": Infinity, "raw_fp64_norm": 4.81853745007112e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.840520303576636e+30, "max_grad_other": 0.4486357271671295, "dead_tokens_in_batch": 3, "secs": 1138.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 347, "loss": 2.40361, "grad_norm": 3.73419189453125, "raw_fp64_norm": 3.7341918737693254, "grad_norm_finite": true, "eff_coef_other": 0.2677954857298632, "max_grad_emb": 0.01118047907948494, "max_grad_other": 0.7757812142372131, "dead_tokens_in_batch": 1, "secs": 1147.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 350, "loss": 2.16303, "grad_norm": 2.3914554119110107, "raw_fp64_norm": 2.3914554207866536, "grad_norm_finite": true, "eff_coef_other": 0.4181552275087886, "max_grad_emb": 0.021366139873862267, "max_grad_other": 0.3728580176830292, "dead_tokens_in_batch": 0, "secs": 1155.6, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 351, "loss": 2.27783, "grad_norm": Infinity, "raw_fp64_norm": 4.253671964646621e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.919350865564508e+30, "max_grad_other": 0.4995989501476288, "dead_tokens_in_batch": 1, "secs": 1158.3, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 360, "loss": 2.34669, "grad_norm": 2.2942757606506348, "raw_fp64_norm": 2.2942758959596086, "grad_norm_finite": true, "eff_coef_other": 0.43586720536558526, "max_grad_emb": 0.01970462128520012, "max_grad_other": 0.3669174313545227, "dead_tokens_in_batch": 0, "secs": 1183.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 366, "loss": 2.39662, "grad_norm": 2.489039182662964, "raw_fp64_norm": 2.489039242503885, "grad_norm_finite": true, "eff_coef_other": 0.4017612921500223, "max_grad_emb": 0.037912517786026, "max_grad_other": 0.4134630858898163, "dead_tokens_in_batch": 4, "secs": 1199.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 369, "loss": 2.25381, "grad_norm": Infinity, "raw_fp64_norm": 3.126063127841573e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.782322418362262e+30, "max_grad_other": 0.2932034432888031, "dead_tokens_in_batch": 2, "secs": 1208.1, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 370, "loss": 2.04697, "grad_norm": Infinity, "raw_fp64_norm": 1.7011603257348032e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.3146947696676455e+29, "max_grad_other": 1.2987293004989624, "dead_tokens_in_batch": 1, "secs": 1210.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 371, "loss": 2.50389, "grad_norm": Infinity, "raw_fp64_norm": 2.653564781569943e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.0327957998243705e+30, "max_grad_other": 0.9660835862159729, "dead_tokens_in_batch": 2, "secs": 1213.6, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 373, "loss": 2.314, "grad_norm": Infinity, "raw_fp64_norm": 3.303804773369205e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.260855681222825e+29, "max_grad_other": 0.5290236473083496, "dead_tokens_in_batch": 1, "secs": 1219.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 374, "loss": 2.34481, "grad_norm": Infinity, "raw_fp64_norm": 2.581365210814927e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.0454588594851176e+30, "max_grad_other": 0.36791348457336426, "dead_tokens_in_batch": 1, "secs": 1221.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 380, "loss": 2.4445, "grad_norm": 2.3359289169311523, "raw_fp64_norm": 2.335928983207086, "grad_norm_finite": true, "eff_coef_other": 0.42809503519427433, "max_grad_emb": 0.00948505662381649, "max_grad_other": 0.2909015715122223, "dead_tokens_in_batch": 0, "secs": 1238.6, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 381, "loss": 2.41666, "grad_norm": Infinity, "raw_fp64_norm": 1.078923878620242e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.0770740681375165e+31, "max_grad_other": 0.1319333165884018, "dead_tokens_in_batch": 1, "secs": 1241.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 387, "loss": 2.48567, "grad_norm": Infinity, "raw_fp64_norm": 9.161631282723029e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.7433488867070785e+31, "max_grad_other": 0.5881674289703369, "dead_tokens_in_batch": 2, "secs": 1257.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 390, "loss": 2.24622, "grad_norm": 2.1865062713623047, "raw_fp64_norm": 2.186506379742422, "grad_norm_finite": true, "eff_coef_other": 0.45735041136037446, "max_grad_emb": 0.012910930439829826, "max_grad_other": 0.1927342265844345, "dead_tokens_in_batch": 0, "secs": 1266.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 400, "loss": 2.22388, "grad_norm": 2.20332407951355, "raw_fp64_norm": 2.2033241953652403, "grad_norm_finite": true, "eff_coef_other": 0.45385949141049126, "max_grad_emb": 0.009617139585316181, "max_grad_other": 0.21133635938167572, "dead_tokens_in_batch": 0, "secs": 1293.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 400, "tgt_nll": 2.45121, "tgt_ppl": 11.602, "en_nll": 2.73851, "flores_tgt_nll": 2.7708, "flores_tgt_ppl": 15.971, "flores_tgt_bpb": 0.71088, "flores_en_nll": 3.80137, "belebele_acc": 0.31, "belebele_acc_raw": 0.3133, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.007260140031576157, "eval_secs": 49.0, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 401, "loss": 2.21196, "grad_norm": Infinity, "raw_fp64_norm": 8.796453079413498e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.300082815868777e+31, "max_grad_other": 0.2592809200286865, "dead_tokens_in_batch": 5, "secs": 1345.6, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 405, "loss": 2.10892, "grad_norm": Infinity, "raw_fp64_norm": 2.4675921426065428e+33, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.973426815822851e+32, "max_grad_other": 0.14244186878204346, "dead_tokens_in_batch": 1, "secs": 1356.8, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 406, "loss": 2.18432, "grad_norm": Infinity, "raw_fp64_norm": 2.117192976027525e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.0143663301672553e+30, "max_grad_other": 0.26975178718566895, "dead_tokens_in_batch": 1, "secs": 1359.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 409, "loss": 2.38933, "grad_norm": 2.594498634338379, "raw_fp64_norm": 2.594498798750701, "grad_norm_finite": true, "eff_coef_other": 0.3854307731498328, "max_grad_emb": 0.10057037323713303, "max_grad_other": 0.3202889859676361, "dead_tokens_in_batch": 2, "secs": 1367.8, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 410, "loss": 2.13174, "grad_norm": 2.177616834640503, "raw_fp64_norm": 2.1776168918243064, "grad_norm_finite": true, "eff_coef_other": 0.4592173999002388, "max_grad_emb": 0.008021925576031208, "max_grad_other": 0.17812399566173553, "dead_tokens_in_batch": 0, "secs": 1370.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 418, "loss": 2.03328, "grad_norm": Infinity, "raw_fp64_norm": 3.28832107048388e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.540971001847734e+31, "max_grad_other": 0.5067996978759766, "dead_tokens_in_batch": 1, "secs": 1392.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 419, "loss": 2.1249, "grad_norm": Infinity, "raw_fp64_norm": 2.643971108730019e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.787869106090915e+30, "max_grad_other": 0.46485841274261475, "dead_tokens_in_batch": 2, "secs": 1395.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 420, "loss": 2.77855, "grad_norm": Infinity, "raw_fp64_norm": 9.533674287915246e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.7972862001824228e+31, "max_grad_other": 0.560818612575531, "dead_tokens_in_batch": 1, "secs": 1398.1, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 421, "loss": 2.44083, "grad_norm": Infinity, "raw_fp64_norm": 2.836168383174104e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.413931893517284e+30, "max_grad_other": 0.6819174885749817, "dead_tokens_in_batch": 1, "secs": 1401.1, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 422, "loss": 2.15394, "grad_norm": 2.8042163848876953, "raw_fp64_norm": 2.8042166260496955, "grad_norm_finite": true, "eff_coef_other": 0.356605734416003, "max_grad_emb": 0.015384840779006481, "max_grad_other": 0.5863508582115173, "dead_tokens_in_batch": 1, "secs": 1403.8, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 428, "loss": 2.38504, "grad_norm": Infinity, "raw_fp64_norm": 2.9232171098642127e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.804231780991138e+31, "max_grad_other": 0.2181083709001541, "dead_tokens_in_batch": 1, "secs": 1420.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 430, "loss": 2.14537, "grad_norm": 2.359719753265381, "raw_fp64_norm": 2.359719677939987, "grad_norm_finite": true, "eff_coef_other": 0.42377895715677383, "max_grad_emb": 0.04561757668852806, "max_grad_other": 0.19642141461372375, "dead_tokens_in_batch": 0, "secs": 1425.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 431, "loss": 2.49471, "grad_norm": Infinity, "raw_fp64_norm": 1.308058540623288e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.4859198297133414e+29, "max_grad_other": 0.6651155352592468, "dead_tokens_in_batch": 1, "secs": 1428.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 432, "loss": 2.34261, "grad_norm": Infinity, "raw_fp64_norm": 1.1973219016901289e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.0623836851478873e+31, "max_grad_other": 0.3281295895576477, "dead_tokens_in_batch": 2, "secs": 1431.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 440, "loss": 2.22107, "grad_norm": 2.3940517902374268, "raw_fp64_norm": 2.3940517679053195, "grad_norm_finite": true, "eff_coef_other": 0.41770173326078847, "max_grad_emb": 0.04209024831652641, "max_grad_other": 0.2636258900165558, "dead_tokens_in_batch": 0, "secs": 1453.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 447, "loss": 2.25653, "grad_norm": 2.1198506355285645, "raw_fp64_norm": 2.119850604184139, "grad_norm_finite": true, "eff_coef_other": 0.4717311264807736, "max_grad_emb": 0.029297519475221634, "max_grad_other": 0.19653744995594025, "dead_tokens_in_batch": 2, "secs": 1472.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 450, "loss": 2.21521, "grad_norm": 2.414944648742676, "raw_fp64_norm": 2.41494465305947, "grad_norm_finite": true, "eff_coef_other": 0.4140879942870113, "max_grad_emb": 0.00681088725104928, "max_grad_other": 0.24482949078083038, "dead_tokens_in_batch": 0, "secs": 1481.3, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 452, "loss": 2.37514, "grad_norm": Infinity, "raw_fp64_norm": 1.4608886120144836e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.7840879791562647e+31, "max_grad_other": 0.20303863286972046, "dead_tokens_in_batch": 1, "secs": 1486.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 459, "loss": 2.16142, "grad_norm": 2.547412157058716, "raw_fp64_norm": 2.5474121525987745, "grad_norm_finite": true, "eff_coef_other": 0.39255508955391283, "max_grad_emb": 0.016123445704579353, "max_grad_other": 0.419494092464447, "dead_tokens_in_batch": 1, "secs": 1506.3, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 460, "loss": 2.27185, "grad_norm": 2.8884384632110596, "raw_fp64_norm": 2.8884383993344027, "grad_norm_finite": true, "eff_coef_other": 0.34620770583445304, "max_grad_emb": 0.02267487905919552, "max_grad_other": 0.396023154258728, "dead_tokens_in_batch": 0, "secs": 1509.0, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 470, "loss": 1.97903, "grad_norm": 2.450504779815674, "raw_fp64_norm": 2.4505047114959333, "grad_norm_finite": true, "eff_coef_other": 0.40807902117056816, "max_grad_emb": 0.01627478376030922, "max_grad_other": 0.22302491962909698, "dead_tokens_in_batch": 0, "secs": 1536.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 472, "loss": 2.07752, "grad_norm": Infinity, "raw_fp64_norm": 3.9853567818694824e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.365335221283893e+30, "max_grad_other": 0.2557690441608429, "dead_tokens_in_batch": 1, "secs": 1542.6, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 474, "loss": 2.13944, "grad_norm": Infinity, "raw_fp64_norm": 1.4154667112731373e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.6662583316513774e+31, "max_grad_other": 0.21452593803405762, "dead_tokens_in_batch": 1, "secs": 1548.0, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 479, "loss": 2.18182, "grad_norm": 2.268096685409546, "raw_fp64_norm": 2.2680966159945966, "grad_norm_finite": true, "eff_coef_other": 0.4408981175867793, "max_grad_emb": 0.05406303331255913, "max_grad_other": 0.22793331742286682, "dead_tokens_in_batch": 1, "secs": 1561.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 480, "loss": 2.48774, "grad_norm": 2.6283342838287354, "raw_fp64_norm": 2.6283343249564024, "grad_norm_finite": true, "eff_coef_other": 0.3804689630553089, "max_grad_emb": 0.01646827720105648, "max_grad_other": 0.46907562017440796, "dead_tokens_in_batch": 0, "secs": 1564.6, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 484, "loss": 2.29249, "grad_norm": Infinity, "raw_fp64_norm": 4.737855238761799e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.654176477741237e+30, "max_grad_other": 0.26679733395576477, "dead_tokens_in_batch": 1, "secs": 1575.6, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 487, "loss": 2.20391, "grad_norm": Infinity, "raw_fp64_norm": 1.4070647014719597e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.2242960873095303e+31, "max_grad_other": 0.7909501194953918, "dead_tokens_in_batch": 4, "secs": 1583.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 490, "loss": 2.07798, "grad_norm": Infinity, "raw_fp64_norm": 1.726138119656867e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.7251119837573486e+31, "max_grad_other": 0.17300298810005188, "dead_tokens_in_batch": 2, "secs": 1592.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 492, "loss": 2.19301, "grad_norm": Infinity, "raw_fp64_norm": 1.5537596742447926e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.0491592304314436e+31, "max_grad_other": 0.2526439130306244, "dead_tokens_in_batch": 5, "secs": 1597.8, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 494, "loss": 2.15198, "grad_norm": Infinity, "raw_fp64_norm": 5.130831554429488e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 9.869262378869713e+30, "max_grad_other": 0.3212067484855652, "dead_tokens_in_batch": 1, "secs": 1603.1, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 500, "loss": 2.27101, "grad_norm": 2.17463755607605, "raw_fp64_norm": 2.174637730090219, "grad_norm_finite": true, "eff_coef_other": 0.4598465327518219, "max_grad_emb": 0.016244707629084587, "max_grad_other": 0.13242746889591217, "dead_tokens_in_batch": 0, "secs": 1619.8, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 501, "loss": 2.27193, "grad_norm": Infinity, "raw_fp64_norm": 5.708545039652326e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.0782787537139253e+32, "max_grad_other": 0.1668665111064911, "dead_tokens_in_batch": 1, "secs": 1622.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 502, "loss": 2.29028, "grad_norm": Infinity, "raw_fp64_norm": 2.4090671896603717e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.6401779632545996e+30, "max_grad_other": 0.17378132045269012, "dead_tokens_in_batch": 1, "secs": 1625.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 505, "loss": 2.24118, "grad_norm": Infinity, "raw_fp64_norm": 3.9283855030168327e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.475910225837855e+30, "max_grad_other": 0.4197671711444855, "dead_tokens_in_batch": 1, "secs": 1633.8, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 509, "loss": 2.17467, "grad_norm": 2.4631776809692383, "raw_fp64_norm": 2.4631776891087678, "grad_norm_finite": true, "eff_coef_other": 0.40597947998092815, "max_grad_emb": 0.019881216809153557, "max_grad_other": 0.1749921292066574, "dead_tokens_in_batch": 1, "secs": 1644.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 510, "loss": 2.10927, "grad_norm": 2.027169942855835, "raw_fp64_norm": 2.027170058367841, "grad_norm_finite": true, "eff_coef_other": 0.49329830990534096, "max_grad_emb": 0.027255915105342865, "max_grad_other": 0.1778879314661026, "dead_tokens_in_batch": 0, "secs": 1647.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 514, "loss": 2.1909, "grad_norm": Infinity, "raw_fp64_norm": 1.3896728792069426e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.6810301962412486e+31, "max_grad_other": 0.324744313955307, "dead_tokens_in_batch": 1, "secs": 1658.4, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 517, "loss": 2.27045, "grad_norm": Infinity, "raw_fp64_norm": 5.05951805486801e+29, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.660460980645707e+28, "max_grad_other": 0.1181500256061554, "dead_tokens_in_batch": 1, "secs": 1666.7, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 520, "loss": 2.32445, "grad_norm": Infinity, "raw_fp64_norm": 4.2355901414951e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.8955873734060895e+31, "max_grad_other": 0.2255118191242218, "dead_tokens_in_batch": 1, "secs": 1675.0, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 524, "loss": 2.10289, "grad_norm": Infinity, "raw_fp64_norm": 2.3115750487594375e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.30124152573984e+31, "max_grad_other": 0.17314137518405914, "dead_tokens_in_batch": 1, "secs": 1686.0, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 525, "loss": 2.27399, "grad_norm": Infinity, "raw_fp64_norm": 3.3077554207754206e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.155552651116582e+31, "max_grad_other": 0.39638811349868774, "dead_tokens_in_batch": 3, "secs": 1688.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 526, "loss": 2.28613, "grad_norm": Infinity, "raw_fp64_norm": 2.8539011581735598e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.490617080569989e+31, "max_grad_other": 0.6660345792770386, "dead_tokens_in_batch": 4, "secs": 1691.6, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 530, "loss": 2.22799, "grad_norm": 2.28224515914917, "raw_fp64_norm": 2.28224502703795, "grad_norm_finite": true, "eff_coef_other": 0.43816482985025756, "max_grad_emb": 0.010189843364059925, "max_grad_other": 0.27316901087760925, "dead_tokens_in_batch": 0, "secs": 1702.6, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 540, "loss": 2.09679, "grad_norm": 2.0443811416625977, "raw_fp64_norm": 2.0443809620112177, "grad_norm_finite": true, "eff_coef_other": 0.4891453410890921, "max_grad_emb": 0.010914565995335579, "max_grad_other": 0.31778353452682495, "dead_tokens_in_batch": 0, "secs": 1730.0, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 542, "loss": 2.1504, "grad_norm": Infinity, "raw_fp64_norm": 1.1643933559121383e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.2438917472585368e+29, "max_grad_other": 0.48588287830352783, "dead_tokens_in_batch": 1, "secs": 1735.7, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 549, "loss": 1.94863, "grad_norm": Infinity, "raw_fp64_norm": 7.299785821684615e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.3992491874630356e+31, "max_grad_other": 0.5799688100814819, "dead_tokens_in_batch": 1, "secs": 1754.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 550, "loss": 2.05049, "grad_norm": 1.9923973083496094, "raw_fp64_norm": 1.9923972260795282, "grad_norm_finite": true, "eff_coef_other": 0.5019076736861635, "max_grad_emb": 0.013035673648118973, "max_grad_other": 0.18134841322898865, "dead_tokens_in_batch": 0, "secs": 1757.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 557, "loss": 2.38171, "grad_norm": Infinity, "raw_fp64_norm": 5.7024011698667875e+29, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.163564383669721e+28, "max_grad_other": 0.14823362231254578, "dead_tokens_in_batch": 1, "secs": 1776.8, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 558, "loss": 2.46699, "grad_norm": Infinity, "raw_fp64_norm": 3.25027929297536e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.222982528703802e+30, "max_grad_other": 0.23502281308174133, "dead_tokens_in_batch": 1, "secs": 1779.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 560, "loss": 2.35896, "grad_norm": Infinity, "raw_fp64_norm": 1.3937834363194267e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.56284053062728e+31, "max_grad_other": 0.2574647068977356, "dead_tokens_in_batch": 1, "secs": 1785.1, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 562, "loss": 2.2953, "grad_norm": Infinity, "raw_fp64_norm": 2.260596426765336e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.289834887507739e+30, "max_grad_other": 0.3701952397823334, "dead_tokens_in_batch": 1, "secs": 1790.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 567, "loss": 2.31103, "grad_norm": 2.1215641498565674, "raw_fp64_norm": 2.1215640468360375, "grad_norm_finite": true, "eff_coef_other": 0.47135012566906415, "max_grad_emb": 0.019856858998537064, "max_grad_other": 0.4461764395236969, "dead_tokens_in_batch": 1, "secs": 1804.3, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 568, "loss": 1.99552, "grad_norm": Infinity, "raw_fp64_norm": 2.2360331805620933e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.300824688117237e+31, "max_grad_other": 0.25510597229003906, "dead_tokens_in_batch": 1, "secs": 1807.0, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 570, "loss": 2.38554, "grad_norm": 3.3411622047424316, "raw_fp64_norm": 3.3411622062998254, "grad_norm_finite": true, "eff_coef_other": 0.29929696298001984, "max_grad_emb": 0.013658883050084114, "max_grad_other": 0.33540651202201843, "dead_tokens_in_batch": 0, "secs": 1812.6, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 580, "loss": 2.11468, "grad_norm": 2.167677402496338, "raw_fp64_norm": 2.1676774239771612, "grad_norm_finite": true, "eff_coef_other": 0.46132304443702615, "max_grad_emb": 0.0089177954941988, "max_grad_other": 0.7475687861442566, "dead_tokens_in_batch": 0, "secs": 1840.3, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 585, "loss": 2.46226, "grad_norm": Infinity, "raw_fp64_norm": 3.4225226191074403e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.333158587737291e+30, "max_grad_other": 0.17845255136489868, "dead_tokens_in_batch": 2, "secs": 1854.0, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 590, "loss": 2.09721, "grad_norm": Infinity, "raw_fp64_norm": 2.323802247970577e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.429193750917524e+31, "max_grad_other": 0.15124766528606415, "dead_tokens_in_batch": 5, "secs": 1867.8, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 591, "loss": 2.66264, "grad_norm": Infinity, "raw_fp64_norm": 2.836947750679058e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.191594114791589e+30, "max_grad_other": 0.15532241761684418, "dead_tokens_in_batch": 1, "secs": 1870.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 592, "loss": 2.11737, "grad_norm": Infinity, "raw_fp64_norm": 5.497107828570326e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.053034351604995e+31, "max_grad_other": 0.30412009358406067, "dead_tokens_in_batch": 1, "secs": 1873.4, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 600, "loss": 2.21782, "grad_norm": 2.2266781330108643, "raw_fp64_norm": 2.2266781730486325, "grad_norm_finite": true, "eff_coef_other": 0.4490992820540888, "max_grad_emb": 0.016086259856820107, "max_grad_other": 0.24494782090187073, "dead_tokens_in_batch": 0, "secs": 1895.4, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 600, "tgt_nll": 2.33837, "tgt_ppl": 10.364, "en_nll": 2.74278, "flores_tgt_nll": 2.69331, "flores_tgt_ppl": 14.781, "flores_tgt_bpb": 0.691, "flores_en_nll": 3.80251, "belebele_acc": 0.3011, "belebele_acc_raw": 0.3111, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.009273180738091469, "eval_secs": 49.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 604, "loss": 2.5794, "grad_norm": Infinity, "raw_fp64_norm": 5.6624669668981274e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.716985508519503e+31, "max_grad_other": 0.2448650300502777, "dead_tokens_in_batch": 9, "secs": 1955.6, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 605, "loss": 2.31384, "grad_norm": Infinity, "raw_fp64_norm": 1.4045694282989934e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.5183281237342333e+31, "max_grad_other": 0.12840518355369568, "dead_tokens_in_batch": 1, "secs": 1958.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 606, "loss": 2.40237, "grad_norm": Infinity, "raw_fp64_norm": 7.837140794256483e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.476375390654736e+31, "max_grad_other": 0.17458683252334595, "dead_tokens_in_batch": 2, "secs": 1961.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 610, "loss": 2.20426, "grad_norm": 2.0718307495117188, "raw_fp64_norm": 2.071830830273795, "grad_norm_finite": true, "eff_coef_other": 0.48266467594951956, "max_grad_emb": 0.00898090098053217, "max_grad_other": 0.2464318573474884, "dead_tokens_in_batch": 0, "secs": 1972.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 611, "loss": 2.97492, "grad_norm": 3.8958005905151367, "raw_fp64_norm": 3.895800603309063, "grad_norm_finite": true, "eff_coef_other": 0.256686583432441, "max_grad_emb": 0.06595510989427567, "max_grad_other": 0.8995237946510315, "dead_tokens_in_batch": 1, "secs": 1974.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 614, "loss": 2.25967, "grad_norm": Infinity, "raw_fp64_norm": 4.394007525331122e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.482589525815546e+31, "max_grad_other": 0.5665173530578613, "dead_tokens_in_batch": 1, "secs": 1983.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 615, "loss": 2.11007, "grad_norm": Infinity, "raw_fp64_norm": 3.301502740836406e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.133659231132846e+31, "max_grad_other": 0.2713058590888977, "dead_tokens_in_batch": 3, "secs": 1985.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 617, "loss": 2.28915, "grad_norm": Infinity, "raw_fp64_norm": 1.7193051439064926e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.1478104182876735e+30, "max_grad_other": 0.6846127510070801, "dead_tokens_in_batch": 1, "secs": 1991.6, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 620, "loss": 2.21971, "grad_norm": Infinity, "raw_fp64_norm": 8.985067813942093e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.689866975587983e+31, "max_grad_other": 0.13457658886909485, "dead_tokens_in_batch": 2, "secs": 1999.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 621, "loss": 2.30655, "grad_norm": Infinity, "raw_fp64_norm": 1.1674120064404776e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.7966220163371265e+31, "max_grad_other": 0.13135887682437897, "dead_tokens_in_batch": 2, "secs": 2002.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 630, "loss": 2.11616, "grad_norm": 2.0893754959106445, "raw_fp64_norm": 2.089375417224083, "grad_norm_finite": true, "eff_coef_other": 0.4786116824599172, "max_grad_emb": 0.011830431409180164, "max_grad_other": 0.21271127462387085, "dead_tokens_in_batch": 0, "secs": 2027.6, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 632, "loss": 1.94769, "grad_norm": Infinity, "raw_fp64_norm": 1.5679576264143492e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.0188745506168595e+30, "max_grad_other": 0.18368542194366455, "dead_tokens_in_batch": 1, "secs": 2033.3, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 633, "loss": 2.05341, "grad_norm": Infinity, "raw_fp64_norm": 2.7666512248193327e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.0437186107677824e+30, "max_grad_other": 0.2246917337179184, "dead_tokens_in_batch": 1, "secs": 2036.0, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 634, "loss": 2.08155, "grad_norm": 2.0575098991394043, "raw_fp64_norm": 2.057509983280527, "grad_norm_finite": true, "eff_coef_other": 0.48602415686753847, "max_grad_emb": 0.022018415853381157, "max_grad_other": 0.15256397426128387, "dead_tokens_in_batch": 1, "secs": 2038.7, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 640, "loss": 2.33536, "grad_norm": 2.1357264518737793, "raw_fp64_norm": 2.1357266641384363, "grad_norm_finite": true, "eff_coef_other": 0.4682245382586858, "max_grad_emb": 0.007247697561979294, "max_grad_other": 0.11232037842273712, "dead_tokens_in_batch": 0, "secs": 2055.3, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 644, "loss": 2.11784, "grad_norm": Infinity, "raw_fp64_norm": 1.2338473237130822e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.415023236381688e+31, "max_grad_other": 0.48631051182746887, "dead_tokens_in_batch": 1, "secs": 2066.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 650, "loss": 2.41109, "grad_norm": Infinity, "raw_fp64_norm": 1.3601965002512438e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.5181073738795717e+31, "max_grad_other": 0.3788517415523529, "dead_tokens_in_batch": 4, "secs": 2083.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 653, "loss": 2.09175, "grad_norm": Infinity, "raw_fp64_norm": 6.115871276231457e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.0897161832866518e+31, "max_grad_other": 0.32143348455429077, "dead_tokens_in_batch": 1, "secs": 2091.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 654, "loss": 2.14136, "grad_norm": 2.1084353923797607, "raw_fp64_norm": 2.1084353187395406, "grad_norm_finite": true, "eff_coef_other": 0.4742851165034743, "max_grad_emb": 0.01978163979947567, "max_grad_other": 0.3930506110191345, "dead_tokens_in_batch": 1, "secs": 2094.3, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 655, "loss": 1.93133, "grad_norm": Infinity, "raw_fp64_norm": 2.621113557600222e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.8300667827171455e+31, "max_grad_other": 0.3750539720058441, "dead_tokens_in_batch": 1, "secs": 2097.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 656, "loss": 2.23648, "grad_norm": Infinity, "raw_fp64_norm": 6.495721018903806e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.1279971336854621e+32, "max_grad_other": 0.35544639825820923, "dead_tokens_in_batch": 19, "secs": 2099.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 660, "loss": 2.427, "grad_norm": 2.1953704357147217, "raw_fp64_norm": 2.1953705705145237, "grad_norm_finite": true, "eff_coef_other": 0.45550378570651373, "max_grad_emb": 0.029078416526317596, "max_grad_other": 0.23937571048736572, "dead_tokens_in_batch": 0, "secs": 2110.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 667, "loss": 2.35184, "grad_norm": Infinity, "raw_fp64_norm": 7.470375107208237e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.714811602934992e+31, "max_grad_other": 0.4068757891654968, "dead_tokens_in_batch": 27, "secs": 2130.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 670, "loss": 1.88557, "grad_norm": 2.163581371307373, "raw_fp64_norm": 2.163581502834269, "grad_norm_finite": true, "eff_coef_other": 0.46219640780107524, "max_grad_emb": 0.008562853559851646, "max_grad_other": 0.3565150499343872, "dead_tokens_in_batch": 0, "secs": 2138.6, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 675, "loss": 2.27518, "grad_norm": Infinity, "raw_fp64_norm": 1.123858683106498e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.149961656513066e+31, "max_grad_other": 0.30252528190612793, "dead_tokens_in_batch": 1, "secs": 2152.6, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 678, "loss": 2.11129, "grad_norm": 2.146172046661377, "raw_fp64_norm": 2.14617199125815, "grad_norm_finite": true, "eff_coef_other": 0.46594565221831336, "max_grad_emb": 0.035867586731910706, "max_grad_other": 0.37573137879371643, "dead_tokens_in_batch": 1, "secs": 2160.6, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 680, "loss": 1.99898, "grad_norm": 2.0141263008117676, "raw_fp64_norm": 2.0141262956350965, "grad_norm_finite": true, "eff_coef_other": 0.4964929473906456, "max_grad_emb": 0.011849346570670605, "max_grad_other": 0.12847566604614258, "dead_tokens_in_batch": 0, "secs": 2166.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 687, "loss": 2.17002, "grad_norm": Infinity, "raw_fp64_norm": 2.203991327874736e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.303540419078419e+31, "max_grad_other": 0.3149968385696411, "dead_tokens_in_batch": 2, "secs": 2185.7, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 688, "loss": 2.24199, "grad_norm": Infinity, "raw_fp64_norm": 4.532387415363018e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.500916251953673e+29, "max_grad_other": 0.6846288442611694, "dead_tokens_in_batch": 1, "secs": 2188.7, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 690, "loss": 2.33336, "grad_norm": 2.421360969543457, "raw_fp64_norm": 2.4213608583700736, "grad_norm_finite": true, "eff_coef_other": 0.41299071042589636, "max_grad_emb": 0.019765114411711693, "max_grad_other": 0.1501220166683197, "dead_tokens_in_batch": 0, "secs": 2194.1, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 696, "loss": 2.01671, "grad_norm": Infinity, "raw_fp64_norm": 4.505892900081971e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.243537531736964e+31, "max_grad_other": 0.22761020064353943, "dead_tokens_in_batch": 6, "secs": 2210.8, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 700, "loss": 2.19792, "grad_norm": 1.9502999782562256, "raw_fp64_norm": 1.9502999838091517, "grad_norm_finite": true, "eff_coef_other": 0.5127413723055737, "max_grad_emb": 0.022392679005861282, "max_grad_other": 0.16134856641292572, "dead_tokens_in_batch": 0, "secs": 2221.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 703, "loss": 2.38834, "grad_norm": Infinity, "raw_fp64_norm": 2.1786250835636436e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.211390773833786e+31, "max_grad_other": 0.7177513837814331, "dead_tokens_in_batch": 1, "secs": 2230.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 707, "loss": 2.18499, "grad_norm": Infinity, "raw_fp64_norm": 1.4048702773467095e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.562147332562313e+31, "max_grad_other": 0.3835878372192383, "dead_tokens_in_batch": 1, "secs": 2241.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 710, "loss": 2.24466, "grad_norm": 2.014702558517456, "raw_fp64_norm": 2.014702674342861, "grad_norm_finite": true, "eff_coef_other": 0.49635093747283693, "max_grad_emb": 0.01612822152674198, "max_grad_other": 0.11201460659503937, "dead_tokens_in_batch": 0, "secs": 2249.6, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 715, "loss": 2.12137, "grad_norm": Infinity, "raw_fp64_norm": 4.797973414761161e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.650896359761168e+29, "max_grad_other": 0.1676839292049408, "dead_tokens_in_batch": 1, "secs": 2263.3, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 716, "loss": 2.14792, "grad_norm": Infinity, "raw_fp64_norm": 4.319852695238626e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.209168465689453e+30, "max_grad_other": 0.2501586377620697, "dead_tokens_in_batch": 1, "secs": 2266.3, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 720, "loss": 2.36592, "grad_norm": 2.2361152172088623, "raw_fp64_norm": 2.2361153706253853, "grad_norm_finite": true, "eff_coef_other": 0.4472039477662783, "max_grad_emb": 0.014501805417239666, "max_grad_other": 0.27573779225349426, "dead_tokens_in_batch": 1, "secs": 2277.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 726, "loss": 2.46496, "grad_norm": Infinity, "raw_fp64_norm": 9.826331055629478e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.9418257640764392e+30, "max_grad_other": 0.38415926694869995, "dead_tokens_in_batch": 1, "secs": 2293.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 730, "loss": 2.09991, "grad_norm": 3.385462522506714, "raw_fp64_norm": 3.385462430603666, "grad_norm_finite": true, "eff_coef_other": 0.29538052717211544, "max_grad_emb": 0.029105249792337418, "max_grad_other": 0.6859731078147888, "dead_tokens_in_batch": 0, "secs": 2304.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 734, "loss": 2.2998, "grad_norm": Infinity, "raw_fp64_norm": 3.408170495452973e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.530198505654312e+31, "max_grad_other": 0.14740781486034393, "dead_tokens_in_batch": 4, "secs": 2315.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 737, "loss": 2.25784, "grad_norm": Infinity, "raw_fp64_norm": 3.1684911053115078e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.771885761761529e+31, "max_grad_other": 0.49895715713500977, "dead_tokens_in_batch": 1, "secs": 2324.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 740, "loss": 2.23796, "grad_norm": Infinity, "raw_fp64_norm": 3.7669155530958444e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.860241797784211e+31, "max_grad_other": 0.142547607421875, "dead_tokens_in_batch": 6, "secs": 2332.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 741, "loss": 2.06923, "grad_norm": Infinity, "raw_fp64_norm": 4.790995120554206e+33, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 9.564898838212067e+32, "max_grad_other": 0.1649474948644638, "dead_tokens_in_batch": 4, "secs": 2335.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 749, "loss": 2.09286, "grad_norm": Infinity, "raw_fp64_norm": 1.9904225436586873e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.699510667392272e+30, "max_grad_other": 0.7782749533653259, "dead_tokens_in_batch": 1, "secs": 2357.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 750, "loss": 1.97179, "grad_norm": 1.9359982013702393, "raw_fp64_norm": 1.9359981377163262, "grad_norm_finite": true, "eff_coef_other": 0.5165291386960447, "max_grad_emb": 0.009096797555685043, "max_grad_other": 0.2730558514595032, "dead_tokens_in_batch": 0, "secs": 2360.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 753, "loss": 1.87283, "grad_norm": Infinity, "raw_fp64_norm": 1.5205973087151421e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.944891312770993e+30, "max_grad_other": 0.331298291683197, "dead_tokens_in_batch": 1, "secs": 2368.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 756, "loss": 2.10702, "grad_norm": Infinity, "raw_fp64_norm": 1.1005443928821192e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.0761680991282972e+31, "max_grad_other": 0.25078997015953064, "dead_tokens_in_batch": 1, "secs": 2377.0, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 760, "loss": 2.18847, "grad_norm": 2.1673216819763184, "raw_fp64_norm": 2.1673214817232678, "grad_norm_finite": true, "eff_coef_other": 0.4613987609302963, "max_grad_emb": 0.008014118298888206, "max_grad_other": 0.2314106523990631, "dead_tokens_in_batch": 0, "secs": 2388.1, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 763, "loss": 1.96989, "grad_norm": Infinity, "raw_fp64_norm": 1.6692962895587283e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.2118243098083787e+31, "max_grad_other": 0.32297343015670776, "dead_tokens_in_batch": 2, "secs": 2396.4, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 764, "loss": 1.88234, "grad_norm": Infinity, "raw_fp64_norm": 2.6961062100065765e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.770795567633079e+31, "max_grad_other": 0.09884946048259735, "dead_tokens_in_batch": 1, "secs": 2399.1, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 766, "loss": 2.10625, "grad_norm": 2.0575544834136963, "raw_fp64_norm": 2.0575545058559763, "grad_norm_finite": true, "eff_coef_other": 0.4860136254216081, "max_grad_emb": 0.009335614740848541, "max_grad_other": 0.2557978630065918, "dead_tokens_in_batch": 1, "secs": 2404.7, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 768, "loss": 2.16727, "grad_norm": Infinity, "raw_fp64_norm": 6.468362740178517e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.258968215884339e+31, "max_grad_other": 0.40931791067123413, "dead_tokens_in_batch": 1, "secs": 2410.1, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 769, "loss": 2.25518, "grad_norm": Infinity, "raw_fp64_norm": 8.813391290936812e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.7080538138331015e+31, "max_grad_other": 0.4452258348464966, "dead_tokens_in_batch": 1, "secs": 2413.1, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 770, "loss": 2.12165, "grad_norm": 2.053576707839966, "raw_fp64_norm": 2.053576738836237, "grad_norm_finite": true, "eff_coef_other": 0.48695503276174507, "max_grad_emb": 0.01647699624300003, "max_grad_other": 0.1698853224515915, "dead_tokens_in_batch": 0, "secs": 2415.8, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 771, "loss": 2.25579, "grad_norm": Infinity, "raw_fp64_norm": 8.420989627078646e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.1426338403687004e+32, "max_grad_other": 0.27586856484413147, "dead_tokens_in_batch": 14, "secs": 2418.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 772, "loss": 1.96785, "grad_norm": Infinity, "raw_fp64_norm": 2.687918022316304e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.116820843922604e+30, "max_grad_other": 0.5669179558753967, "dead_tokens_in_batch": 1, "secs": 2421.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 773, "loss": 2.38334, "grad_norm": Infinity, "raw_fp64_norm": 6.25934347065939e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.2221462697001889e+31, "max_grad_other": 0.29618963599205017, "dead_tokens_in_batch": 1, "secs": 2424.1, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 779, "loss": 2.22097, "grad_norm": Infinity, "raw_fp64_norm": 8.25614680729309e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.5681795249001234e+31, "max_grad_other": 0.14720627665519714, "dead_tokens_in_batch": 1, "secs": 2440.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 780, "loss": 1.77869, "grad_norm": 6.293588161468506, "raw_fp64_norm": 6.293588368822693, "grad_norm_finite": true, "eff_coef_other": 0.1588918460268014, "max_grad_emb": 0.37009361386299133, "max_grad_other": 0.14911073446273804, "dead_tokens_in_batch": 2, "secs": 2443.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 781, "loss": 1.77602, "grad_norm": Infinity, "raw_fp64_norm": 2.105095001778313e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.504481555791016e+31, "max_grad_other": 0.5079468488693237, "dead_tokens_in_batch": 2, "secs": 2446.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 785, "loss": 2.01619, "grad_norm": Infinity, "raw_fp64_norm": 4.028431516284593e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.77464014799758e+31, "max_grad_other": 0.4418202042579651, "dead_tokens_in_batch": 3, "secs": 2457.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 788, "loss": 2.23122, "grad_norm": Infinity, "raw_fp64_norm": 1.8649446407067303e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.5780913564512033e+31, "max_grad_other": 0.3499689996242523, "dead_tokens_in_batch": 1, "secs": 2465.8, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 789, "loss": 2.47857, "grad_norm": 2.2873501777648926, "raw_fp64_norm": 2.2873502591249553, "grad_norm_finite": true, "eff_coef_other": 0.4371869128452587, "max_grad_emb": 0.016558220610022545, "max_grad_other": 0.2013043761253357, "dead_tokens_in_batch": 1, "secs": 2468.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 790, "loss": 1.97778, "grad_norm": Infinity, "raw_fp64_norm": 1.5119812403843522e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.768242346653412e+31, "max_grad_other": 0.1082603707909584, "dead_tokens_in_batch": 1, "secs": 2471.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 793, "loss": 2.14162, "grad_norm": Infinity, "raw_fp64_norm": 1.274969437592959e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.311767673202583e+31, "max_grad_other": 0.24961602687835693, "dead_tokens_in_batch": 3, "secs": 2479.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 800, "loss": 2.27697, "grad_norm": 2.1385021209716797, "raw_fp64_norm": 2.1385021339220454, "grad_norm_finite": true, "eff_coef_other": 0.4676168064443255, "max_grad_emb": 0.00733129121363163, "max_grad_other": 0.09865578263998032, "dead_tokens_in_batch": 1, "secs": 2498.8, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 800, "tgt_nll": 2.28303, "tgt_ppl": 9.806, "en_nll": 2.74099, "flores_tgt_nll": 2.64649, "flores_tgt_ppl": 14.104, "flores_tgt_bpb": 0.67899, "flores_en_nll": 3.84094, "belebele_acc": 0.3156, "belebele_acc_raw": 0.3256, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.009928361512720585, "eval_secs": 48.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 802, "loss": 2.22478, "grad_norm": Infinity, "raw_fp64_norm": 3.668310827180971e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.699623898214532e+30, "max_grad_other": 0.1426188349723816, "dead_tokens_in_batch": 2, "secs": 2553.4, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 803, "loss": 2.09501, "grad_norm": Infinity, "raw_fp64_norm": 1.45929181703059e+33, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.686115566879974e+32, "max_grad_other": 0.12579458951950073, "dead_tokens_in_batch": 5, "secs": 2556.1, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 805, "loss": 1.90035, "grad_norm": Infinity, "raw_fp64_norm": 4.284522447005059e+29, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.160968200424633e+28, "max_grad_other": 0.24112124741077423, "dead_tokens_in_batch": 1, "secs": 2561.8, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 807, "loss": 2.34624, "grad_norm": 2.2989864349365234, "raw_fp64_norm": 2.2989863914015753, "grad_norm_finite": true, "eff_coef_other": 0.43497410416582405, "max_grad_emb": 0.028610490262508392, "max_grad_other": 0.22288499772548676, "dead_tokens_in_batch": 4, "secs": 2567.1, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 809, "loss": 2.17674, "grad_norm": Infinity, "raw_fp64_norm": 2.371358431968426e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.398924424460849e+30, "max_grad_other": 0.6288212537765503, "dead_tokens_in_batch": 1, "secs": 2572.7, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 810, "loss": 2.39507, "grad_norm": 2.112473249435425, "raw_fp64_norm": 2.1124731744033647, "grad_norm_finite": true, "eff_coef_other": 0.47337855136802626, "max_grad_emb": 0.007508331909775734, "max_grad_other": 0.11572265625, "dead_tokens_in_batch": 0, "secs": 2575.4, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 811, "loss": 2.36916, "grad_norm": Infinity, "raw_fp64_norm": 9.888984699661893e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.9288948215015317e+31, "max_grad_other": 0.396158903837204, "dead_tokens_in_batch": 1, "secs": 2578.1, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 812, "loss": 2.46885, "grad_norm": Infinity, "raw_fp64_norm": 2.2575520934640164e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.063929387349488e+31, "max_grad_other": 0.25979045033454895, "dead_tokens_in_batch": 1, "secs": 2581.1, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 818, "loss": 2.05851, "grad_norm": Infinity, "raw_fp64_norm": 1.8132836780028437e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.6221820900183684e+31, "max_grad_other": 0.39602234959602356, "dead_tokens_in_batch": 1, "secs": 2597.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 819, "loss": 1.90994, "grad_norm": Infinity, "raw_fp64_norm": 3.02488551464697e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.816072000468443e+30, "max_grad_other": 0.24726206064224243, "dead_tokens_in_batch": 1, "secs": 2600.4, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 820, "loss": 2.02506, "grad_norm": 2.074390172958374, "raw_fp64_norm": 2.074390291832954, "grad_norm_finite": true, "eff_coef_other": 0.4820691550542317, "max_grad_emb": 0.013266077265143394, "max_grad_other": 0.29032254219055176, "dead_tokens_in_batch": 0, "secs": 2603.1, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 821, "loss": 2.07661, "grad_norm": Infinity, "raw_fp64_norm": 8.091759663070145e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.306420503248352e+29, "max_grad_other": 0.09473848342895508, "dead_tokens_in_batch": 5, "secs": 2606.0, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 823, "loss": 2.18282, "grad_norm": Infinity, "raw_fp64_norm": 1.1006239758163062e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.0172199090232322e+31, "max_grad_other": 0.11417321115732193, "dead_tokens_in_batch": 1, "secs": 2611.4, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 830, "loss": 2.34367, "grad_norm": Infinity, "raw_fp64_norm": 3.399399174786804e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.3019683015912335e+31, "max_grad_other": 0.12128373235464096, "dead_tokens_in_batch": 1, "secs": 2630.7, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 834, "loss": 2.03712, "grad_norm": Infinity, "raw_fp64_norm": 4.074046754637586e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.818542047351721e+31, "max_grad_other": 0.147232785820961, "dead_tokens_in_batch": 3, "secs": 2641.7, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 840, "loss": 2.36488, "grad_norm": 2.620616912841797, "raw_fp64_norm": 2.620616867848341, "grad_norm_finite": true, "eff_coef_other": 0.38158939351658494, "max_grad_emb": 0.01284512598067522, "max_grad_other": 0.10382053256034851, "dead_tokens_in_batch": 0, "secs": 2658.4, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 847, "loss": 2.50754, "grad_norm": Infinity, "raw_fp64_norm": 1.6440830780600676e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.165746827549259e+31, "max_grad_other": 0.11411044001579285, "dead_tokens_in_batch": 2, "secs": 2677.8, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 850, "loss": 1.92198, "grad_norm": Infinity, "raw_fp64_norm": 2.73958253115002e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.065188831092683e+31, "max_grad_other": 0.3478619456291199, "dead_tokens_in_batch": 1, "secs": 2686.1, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 853, "loss": 2.23181, "grad_norm": Infinity, "raw_fp64_norm": 2.4837391039272284e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.785437049573305e+30, "max_grad_other": 0.3293854892253876, "dead_tokens_in_batch": 1, "secs": 2694.4, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 860, "loss": 2.18247, "grad_norm": 2.4901909828186035, "raw_fp64_norm": 2.490191152815833, "grad_norm_finite": true, "eff_coef_other": 0.4015754636187198, "max_grad_emb": 0.008598977699875832, "max_grad_other": 0.1692999005317688, "dead_tokens_in_batch": 0, "secs": 2713.7, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 865, "loss": 1.93844, "grad_norm": Infinity, "raw_fp64_norm": 1.1061912415052252e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.1166521158494377e+29, "max_grad_other": 0.746418833732605, "dead_tokens_in_batch": 1, "secs": 2727.4, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 868, "loss": 2.04639, "grad_norm": Infinity, "raw_fp64_norm": 7.189123863528096e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.281028452455503e+31, "max_grad_other": 0.12370438873767853, "dead_tokens_in_batch": 1, "secs": 2735.7, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 869, "loss": 2.16054, "grad_norm": Infinity, "raw_fp64_norm": 9.205475055968269e+27, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.7794473106221285e+27, "max_grad_other": 0.1829833984375, "dead_tokens_in_batch": 1, "secs": 2738.7, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 870, "loss": 2.0962, "grad_norm": 2.017961263656616, "raw_fp64_norm": 2.0179613018185734, "grad_norm_finite": true, "eff_coef_other": 0.4955494054621051, "max_grad_emb": 0.008623947389423847, "max_grad_other": 0.2628411054611206, "dead_tokens_in_batch": 0, "secs": 2741.4, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 876, "loss": 2.07716, "grad_norm": 2.013424873352051, "raw_fp64_norm": 2.013424807921734, "grad_norm_finite": true, "eff_coef_other": 0.49666591317571107, "max_grad_emb": 0.021130213513970375, "max_grad_other": 0.33031100034713745, "dead_tokens_in_batch": 1, "secs": 2758.0, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 880, "loss": 2.17817, "grad_norm": 1.9290491342544556, "raw_fp64_norm": 1.9290490558322884, "grad_norm_finite": true, "eff_coef_other": 0.5183898449515842, "max_grad_emb": 0.01509938482195139, "max_grad_other": 0.1319427639245987, "dead_tokens_in_batch": 0, "secs": 2769.0, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 881, "loss": 2.14659, "grad_norm": Infinity, "raw_fp64_norm": 4.4639342521134225e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.024841732584081e+30, "max_grad_other": 0.2570132613182068, "dead_tokens_in_batch": 1, "secs": 2771.7, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 885, "loss": 2.07826, "grad_norm": Infinity, "raw_fp64_norm": 5.851819309240798e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.1190507682996008e+31, "max_grad_other": 0.1755155771970749, "dead_tokens_in_batch": 1, "secs": 2783.0, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 887, "loss": 2.18589, "grad_norm": 2.245917797088623, "raw_fp64_norm": 2.2459177207909167, "grad_norm_finite": true, "eff_coef_other": 0.445252072913899, "max_grad_emb": 0.018337104469537735, "max_grad_other": 0.6622437238693237, "dead_tokens_in_batch": 1, "secs": 2788.3, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 890, "loss": 2.12901, "grad_norm": 2.377049207687378, "raw_fp64_norm": 2.3770492548379574, "grad_norm_finite": true, "eff_coef_other": 0.42068947335062634, "max_grad_emb": 0.011138930916786194, "max_grad_other": 0.36990198493003845, "dead_tokens_in_batch": 0, "secs": 2796.6, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 892, "loss": 2.1047, "grad_norm": Infinity, "raw_fp64_norm": 1.720667322231821e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.3129889148898783e+31, "max_grad_other": 0.6032387018203735, "dead_tokens_in_batch": 1, "secs": 2802.3, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 896, "loss": 1.9273, "grad_norm": Infinity, "raw_fp64_norm": 4.184907615740889e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.730323224409565e+30, "max_grad_other": 0.1853388249874115, "dead_tokens_in_batch": 1, "secs": 2813.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 900, "loss": 2.02693, "grad_norm": 2.0689966678619385, "raw_fp64_norm": 2.068996573424238, "grad_norm_finite": true, "eff_coef_other": 0.4833258227078527, "max_grad_emb": 0.009708576835691929, "max_grad_other": 0.3122536540031433, "dead_tokens_in_batch": 0, "secs": 2824.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 901, "loss": 2.29728, "grad_norm": Infinity, "raw_fp64_norm": 3.270582313169792e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.963425550769631e+30, "max_grad_other": 0.15896429121494293, "dead_tokens_in_batch": 1, "secs": 2826.8, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 905, "loss": 2.45004, "grad_norm": Infinity, "raw_fp64_norm": 2.0481528401461604e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.141244606093085e+30, "max_grad_other": 0.44908472895622253, "dead_tokens_in_batch": 1, "secs": 2838.0, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 906, "loss": 1.95288, "grad_norm": Infinity, "raw_fp64_norm": 1.2822519293436604e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.4295175316033756e+31, "max_grad_other": 0.2515527606010437, "dead_tokens_in_batch": 1, "secs": 2840.7, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 909, "loss": 2.07772, "grad_norm": Infinity, "raw_fp64_norm": 1.0142591575533435e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.855257820010403e+31, "max_grad_other": 0.1864279806613922, "dead_tokens_in_batch": 1, "secs": 2849.0, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 910, "loss": 2.21704, "grad_norm": Infinity, "raw_fp64_norm": 8.636551455679135e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.6049459813891533e+31, "max_grad_other": 0.2448197901248932, "dead_tokens_in_batch": 1, "secs": 2851.7, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 917, "loss": 2.18175, "grad_norm": Infinity, "raw_fp64_norm": 3.048034635570965e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.521606080567081e+30, "max_grad_other": 0.42880725860595703, "dead_tokens_in_batch": 1, "secs": 2870.8, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 920, "loss": 2.00529, "grad_norm": 1.987716555595398, "raw_fp64_norm": 1.9877165512204602, "grad_norm_finite": true, "eff_coef_other": 0.5030895849287106, "max_grad_emb": 0.040836725383996964, "max_grad_other": 0.3734203279018402, "dead_tokens_in_batch": 0, "secs": 2879.1, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 922, "loss": 1.79332, "grad_norm": Infinity, "raw_fp64_norm": 3.84424339955843e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.5977124035859955e+31, "max_grad_other": 0.09849201887845993, "dead_tokens_in_batch": 2, "secs": 2884.7, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 930, "loss": 1.93914, "grad_norm": Infinity, "raw_fp64_norm": 1.0883792614938665e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.0908415571564518e+31, "max_grad_other": 0.3796634376049042, "dead_tokens_in_batch": 3, "secs": 2906.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 934, "loss": 2.05676, "grad_norm": Infinity, "raw_fp64_norm": 1.1683121819291317e+33, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.1320706665945235e+32, "max_grad_other": 0.2272518128156662, "dead_tokens_in_batch": 3, "secs": 2917.4, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 935, "loss": 2.01023, "grad_norm": Infinity, "raw_fp64_norm": 2.3708799756640875e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.327677847168524e+31, "max_grad_other": 0.20034559071063995, "dead_tokens_in_batch": 6, "secs": 2920.3, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 936, "loss": 2.37244, "grad_norm": 2.02846622467041, "raw_fp64_norm": 2.02846640163653, "grad_norm_finite": true, "eff_coef_other": 0.4929830700924843, "max_grad_emb": 0.014924641698598862, "max_grad_other": 0.2041599452495575, "dead_tokens_in_batch": 1, "secs": 2923.1, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 937, "loss": 2.12768, "grad_norm": Infinity, "raw_fp64_norm": 5.740087484461081e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.949895479605989e+31, "max_grad_other": 0.31737619638442993, "dead_tokens_in_batch": 9, "secs": 2925.7, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 939, "loss": 2.12553, "grad_norm": Infinity, "raw_fp64_norm": 1.2560075551484034e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.3926961596589897e+30, "max_grad_other": 0.29995474219322205, "dead_tokens_in_batch": 1, "secs": 2931.3, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 940, "loss": 2.51622, "grad_norm": 2.462557792663574, "raw_fp64_norm": 2.462557877490254, "grad_norm_finite": true, "eff_coef_other": 0.40608167527987066, "max_grad_emb": 0.01328363735228777, "max_grad_other": 0.6054312586784363, "dead_tokens_in_batch": 0, "secs": 2934.0, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 947, "loss": 2.00414, "grad_norm": Infinity, "raw_fp64_norm": 1.0371814848284508e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.928891194724073e+31, "max_grad_other": 0.3076110780239105, "dead_tokens_in_batch": 1, "secs": 2953.1, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 950, "loss": 1.93373, "grad_norm": 1.8970972299575806, "raw_fp64_norm": 1.8970971921930049, "grad_norm_finite": true, "eff_coef_other": 0.5271208333910892, "max_grad_emb": 0.024597320705652237, "max_grad_other": 0.10221216082572937, "dead_tokens_in_batch": 0, "secs": 2961.4, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 951, "loss": 2.29797, "grad_norm": Infinity, "raw_fp64_norm": 3.1447341823961263e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.147392628443668e+30, "max_grad_other": 0.11675450205802917, "dead_tokens_in_batch": 1, "secs": 2964.1, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 955, "loss": 2.06017, "grad_norm": Infinity, "raw_fp64_norm": 1.4488924823632494e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.723996870581336e+31, "max_grad_other": 0.19847731292247772, "dead_tokens_in_batch": 1, "secs": 2975.3, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 957, "loss": 2.22982, "grad_norm": Infinity, "raw_fp64_norm": 1.2136396911852995e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.2785882205129315e+31, "max_grad_other": 0.7430621385574341, "dead_tokens_in_batch": 2, "secs": 2980.6, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 958, "loss": 2.22139, "grad_norm": Infinity, "raw_fp64_norm": 1.5360243271926888e+33, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.308215607359391e+32, "max_grad_other": 0.30228590965270996, "dead_tokens_in_batch": 46, "secs": 2983.3, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 960, "loss": 2.06949, "grad_norm": 2.0511772632598877, "raw_fp64_norm": 2.051177238405736, "grad_norm_finite": true, "eff_coef_other": 0.4875246671202162, "max_grad_emb": 0.013063715770840645, "max_grad_other": 0.27596116065979004, "dead_tokens_in_batch": 0, "secs": 2988.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 963, "loss": 1.99876, "grad_norm": Infinity, "raw_fp64_norm": 6.275623072349239e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.2699679599087032e+30, "max_grad_other": 0.41475269198417664, "dead_tokens_in_batch": 1, "secs": 2997.2, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 966, "loss": 2.15276, "grad_norm": Infinity, "raw_fp64_norm": 4.115504807583617e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.597746737079273e+31, "max_grad_other": 0.15700648725032806, "dead_tokens_in_batch": 1, "secs": 3005.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 968, "loss": 2.12234, "grad_norm": Infinity, "raw_fp64_norm": 4.689942440549546e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 9.717992755161047e+31, "max_grad_other": 0.18041560053825378, "dead_tokens_in_batch": 1, "secs": 3010.8, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 970, "loss": 2.52571, "grad_norm": Infinity, "raw_fp64_norm": 4.43937845101986e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.301974104435168e+31, "max_grad_other": 0.26305508613586426, "dead_tokens_in_batch": 4, "secs": 3016.4, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 976, "loss": 1.95562, "grad_norm": Infinity, "raw_fp64_norm": 1.171304717751016e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.304329636204822e+31, "max_grad_other": 0.30784469842910767, "dead_tokens_in_batch": 2, "secs": 3033.0, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 978, "loss": 2.37411, "grad_norm": Infinity, "raw_fp64_norm": 3.4456930772945026e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.62587821429222e+30, "max_grad_other": 0.2949635684490204, "dead_tokens_in_batch": 2, "secs": 3038.3, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 980, "loss": 1.81145, "grad_norm": Infinity, "raw_fp64_norm": 1.2462652648100859e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.4589524574593526e+31, "max_grad_other": 0.23661743104457855, "dead_tokens_in_batch": 1, "secs": 3043.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 982, "loss": 1.97805, "grad_norm": Infinity, "raw_fp64_norm": 2.0793181689552385e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.12279972263177e+31, "max_grad_other": 0.7009477019309998, "dead_tokens_in_batch": 1, "secs": 3049.5, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 984, "loss": 2.04633, "grad_norm": Infinity, "raw_fp64_norm": 4.512477390864507e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.683583885615565e+31, "max_grad_other": 0.34406596422195435, "dead_tokens_in_batch": 16, "secs": 3054.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 990, "loss": 2.13011, "grad_norm": 3.480175495147705, "raw_fp64_norm": 3.4801757335103245, "grad_norm_finite": true, "eff_coef_other": 0.2873417487286254, "max_grad_emb": 0.014618735760450363, "max_grad_other": 0.986974835395813, "dead_tokens_in_batch": 0, "secs": 3071.9, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1000, "loss": 2.10078, "grad_norm": Infinity, "raw_fp64_norm": 4.213769030862086e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.730234368361823e+31, "max_grad_other": 0.6489138603210449, "dead_tokens_in_batch": 2, "secs": 3102.7, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 1000, "tgt_nll": 2.25894, "tgt_ppl": 9.573, "en_nll": 2.73819, "flores_tgt_nll": 2.61057, "flores_tgt_ppl": 13.607, "flores_tgt_bpb": 0.66977, "flores_en_nll": 3.85339, "belebele_acc": 0.3133, "belebele_acc_raw": 0.3222, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.009978111833333969, "eval_secs": 49.7, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "done", "steps": 1000, "n_dead_steps": 230, "n_inf_steps": 203, "peak_mem_gb": 67.93, "secs": 3152.4, "arm": "base", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}


==> anc/embscan/outE32Nemo/e32_nemo_groupclip_s0.jsonl <==
{"kind": "meta", "opt": "adamw_fused", "n_dead_rows": 75, "n_train_chunks": 32016, "frac_chunks_with_dead": 0.00921, "steps": 1000, "lr_steps": 1000, "tokens_per_step": 16384, "n_flores_tgt": 1012, "n_belebele": 900, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 0, "tgt_nll": 3.93686, "tgt_ppl": 51.257, "en_nll": 2.73329, "flores_tgt_nll": 4.06837, "flores_tgt_ppl": 58.462, "flores_tgt_bpb": 1.04379, "flores_en_nll": 3.61807, "belebele_acc": 0.2978, "belebele_acc_raw": 0.3211, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.33263519611171e-10, "eval_secs": 73.8, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1, "loss": 3.81584, "grad_norm": 8.10634708404541, "raw_fp64_norm": 54.669765724599934, "grad_norm_finite": true, "eff_coef_other": 0.12336011106754224, "max_grad_emb": 4.919133186340332, "max_grad_other": 1.546866536140442, "dead_tokens_in_batch": 0, "secs": 42.8, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 2, "loss": 3.43161, "grad_norm": 7.602126598358154, "raw_fp64_norm": 90.09393388318466, "grad_norm_finite": true, "eff_coef_other": 0.13154212252580078, "max_grad_emb": 14.551229476928711, "max_grad_other": 1.5551743507385254, "dead_tokens_in_batch": 0, "secs": 45.5, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 3, "loss": 3.95864, "grad_norm": 8.679311752319336, "raw_fp64_norm": 8.906862438152649, "grad_norm_finite": true, "eff_coef_other": 0.11521649565315806, "max_grad_emb": 0.0775318518280983, "max_grad_other": 1.7544918060302734, "dead_tokens_in_batch": 0, "secs": 48.1, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 4, "loss": 3.9372, "grad_norm": 7.996368885040283, "raw_fp64_norm": 8.202304335195887, "grad_norm_finite": true, "eff_coef_other": 0.1250567462956927, "max_grad_emb": 0.02788253128528595, "max_grad_other": 1.4353265762329102, "dead_tokens_in_batch": 0, "secs": 50.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 5, "loss": 4.60439, "grad_norm": 13.594502449035645, "raw_fp64_norm": 13.776632582757733, "grad_norm_finite": true, "eff_coef_other": 0.07355914129183859, "max_grad_emb": 0.03135623782873154, "max_grad_other": 2.2914886474609375, "dead_tokens_in_batch": 0, "secs": 53.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 6, "loss": 3.56932, "grad_norm": 6.735504150390625, "raw_fp64_norm": 7.006372085007925, "grad_norm_finite": true, "eff_coef_other": 0.14846696389832098, "max_grad_emb": 0.03898691385984421, "max_grad_other": 1.1849077939987183, "dead_tokens_in_batch": 0, "secs": 56.2, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 7, "loss": 3.49701, "grad_norm": 5.855486869812012, "raw_fp64_norm": 6.169755240004362, "grad_norm_finite": true, "eff_coef_other": 0.17077996270054688, "max_grad_emb": 0.13909056782722473, "max_grad_other": 1.1432628631591797, "dead_tokens_in_batch": 0, "secs": 58.8, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 8, "loss": 3.33445, "grad_norm": 5.890704154968262, "raw_fp64_norm": 6.141949120617886, "grad_norm_finite": true, "eff_coef_other": 0.16975896326377718, "max_grad_emb": 0.04453422501683235, "max_grad_other": 0.9728046655654907, "dead_tokens_in_batch": 0, "secs": 61.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 9, "loss": 3.58999, "grad_norm": 5.447580337524414, "raw_fp64_norm": 5.7036927029497395, "grad_norm_finite": true, "eff_coef_other": 0.18356770427854457, "max_grad_emb": 0.02418977953493595, "max_grad_other": 1.1387912034988403, "dead_tokens_in_batch": 0, "secs": 64.3, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 10, "loss": 3.47034, "grad_norm": 4.069455623626709, "raw_fp64_norm": 3.05790671435827e+31, "grad_norm_finite": true, "eff_coef_other": 0.24573305295703035, "max_grad_emb": 5.939520856075481e+30, "max_grad_other": 0.7352178692817688, "dead_tokens_in_batch": 1, "secs": 66.9, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 11, "loss": 3.5799, "grad_norm": 4.759713649749756, "raw_fp64_norm": 3.921133467325164e+31, "grad_norm_finite": true, "eff_coef_other": 0.21009662838770712, "max_grad_emb": 7.267548838512724e+30, "max_grad_other": 1.2833560705184937, "dead_tokens_in_batch": 1, "secs": 69.8, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 14, "loss": 3.65028, "grad_norm": 6.105528831481934, "raw_fp64_norm": 1.7960239740444446e+30, "grad_norm_finite": true, "eff_coef_other": 0.16378594939356475, "max_grad_emb": 3.227924874543443e+29, "max_grad_other": 1.2259094715118408, "dead_tokens_in_batch": 1, "secs": 77.9, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 16, "loss": 3.3141, "grad_norm": 7.116337776184082, "raw_fp64_norm": 1.461565698197138e+31, "grad_norm_finite": true, "eff_coef_other": 0.14052169682346394, "max_grad_emb": 2.6791766711746154e+30, "max_grad_other": 1.285422682762146, "dead_tokens_in_batch": 2, "secs": 83.1, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 20, "loss": 3.61264, "grad_norm": 3.6627042293548584, "raw_fp64_norm": 3.856889411497184, "grad_norm_finite": true, "eff_coef_other": 0.2730222437736651, "max_grad_emb": 0.02567913942039013, "max_grad_other": 0.31575286388397217, "dead_tokens_in_batch": 0, "secs": 93.8, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 26, "loss": 3.44938, "grad_norm": 3.716878652572632, "raw_fp64_norm": 5.421571273126465e+31, "grad_norm_finite": true, "eff_coef_other": 0.26904287829385376, "max_grad_emb": 1.069735782695553e+31, "max_grad_other": 0.4019705355167389, "dead_tokens_in_batch": 1, "secs": 110.1, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 27, "loss": 3.22258, "grad_norm": 3.512115716934204, "raw_fp64_norm": 2.3863917747308454e+30, "grad_norm_finite": true, "eff_coef_other": 0.28472857840354454, "max_grad_emb": 4.726122842064779e+29, "max_grad_other": 0.31542539596557617, "dead_tokens_in_batch": 1, "secs": 113.0, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 30, "loss": 3.22033, "grad_norm": 3.896650791168213, "raw_fp64_norm": 4.067281427695587, "grad_norm_finite": true, "eff_coef_other": 0.256630577632445, "max_grad_emb": 0.017842972651124, "max_grad_other": 0.6003952026367188, "dead_tokens_in_batch": 0, "secs": 121.1, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 34, "loss": 3.1886, "grad_norm": 3.351550579071045, "raw_fp64_norm": 8.326736861906167e+32, "grad_norm_finite": true, "eff_coef_other": 0.29836927059233015, "max_grad_emb": 1.5468979574493734e+32, "max_grad_other": 0.8450003266334534, "dead_tokens_in_batch": 7, "secs": 131.8, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 35, "loss": 3.14914, "grad_norm": 3.088348865509033, "raw_fp64_norm": 3.7796886459470045e+19, "grad_norm_finite": true, "eff_coef_other": 0.3237975111460295, "max_grad_emb": 7.212114581001339e+18, "max_grad_other": 0.21692191064357758, "dead_tokens_in_batch": 1, "secs": 134.4, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 39, "loss": 3.14071, "grad_norm": 4.071922779083252, "raw_fp64_norm": 1.3507435333753432e+32, "grad_norm_finite": true, "eff_coef_other": 0.2455841646979794, "max_grad_emb": 2.7734443544552136e+31, "max_grad_other": 1.1995254755020142, "dead_tokens_in_batch": 1, "secs": 145.1, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 40, "loss": 3.16593, "grad_norm": 3.9160706996917725, "raw_fp64_norm": 4.0141870974089853e+31, "grad_norm_finite": true, "eff_coef_other": 0.2553579394572138, "max_grad_emb": 7.820941885996238e+30, "max_grad_other": 0.6442105770111084, "dead_tokens_in_batch": 2, "secs": 147.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 41, "loss": 3.09957, "grad_norm": 3.5059244632720947, "raw_fp64_norm": 1.0943715387971437e+31, "grad_norm_finite": true, "eff_coef_other": 0.28523139196082503, "max_grad_emb": 2.0191856828522166e+30, "max_grad_other": 0.5357128381729126, "dead_tokens_in_batch": 1, "secs": 150.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 42, "loss": 2.90228, "grad_norm": 2.702662229537964, "raw_fp64_norm": 4.264644607612057e+31, "grad_norm_finite": true, "eff_coef_other": 0.3700054039551779, "max_grad_emb": 8.371643260142381e+30, "max_grad_other": 0.21167059242725372, "dead_tokens_in_batch": 1, "secs": 153.2, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 46, "loss": 2.85567, "grad_norm": 2.8328254222869873, "raw_fp64_norm": 7.47714991850818e+30, "grad_norm_finite": true, "eff_coef_other": 0.353004332398412, "max_grad_emb": 1.3368135485998372e+30, "max_grad_other": 0.6860244274139404, "dead_tokens_in_batch": 2, "secs": 163.9, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 47, "loss": 2.80256, "grad_norm": 2.9636428356170654, "raw_fp64_norm": 3.131911045569804e+32, "grad_norm_finite": true, "eff_coef_other": 0.33742246216701277, "max_grad_emb": 6.047843873612665e+31, "max_grad_other": 0.2770349681377411, "dead_tokens_in_batch": 1, "secs": 166.8, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 49, "loss": 3.27197, "grad_norm": 3.290466547012329, "raw_fp64_norm": 1.6311879802596511e+31, "grad_norm_finite": true, "eff_coef_other": 0.3039081789176063, "max_grad_emb": 3.116046194608754e+30, "max_grad_other": 0.1999782919883728, "dead_tokens_in_batch": 1, "secs": 172.0, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 50, "loss": 2.93919, "grad_norm": 2.918595552444458, "raw_fp64_norm": 3.1299196213169074, "grad_norm_finite": true, "eff_coef_other": 0.34263043282308214, "max_grad_emb": 0.04463282972574234, "max_grad_other": 0.23414182662963867, "dead_tokens_in_batch": 0, "secs": 174.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 53, "loss": 3.25314, "grad_norm": 3.5914626121520996, "raw_fp64_norm": 5.382774996557968e+19, "grad_norm_finite": true, "eff_coef_other": 0.27843801524715256, "max_grad_emb": 1.0463560679846576e+19, "max_grad_other": 0.2226513773202896, "dead_tokens_in_batch": 1, "secs": 182.8, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 58, "loss": 2.84899, "grad_norm": 3.3094282150268555, "raw_fp64_norm": 1.5661702688285803e+31, "grad_norm_finite": true, "eff_coef_other": 0.3021669100699847, "max_grad_emb": 3.042074441558174e+30, "max_grad_other": 0.3056361973285675, "dead_tokens_in_batch": 1, "secs": 196.4, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 60, "loss": 2.82628, "grad_norm": 2.7715773582458496, "raw_fp64_norm": 7.516549763070809e+31, "grad_norm_finite": true, "eff_coef_other": 0.3608052419029952, "max_grad_emb": 1.3716954710749609e+31, "max_grad_other": 0.2710839807987213, "dead_tokens_in_batch": 1, "secs": 201.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 67, "loss": 2.78555, "grad_norm": 2.959603786468506, "raw_fp64_norm": 5.824585107799595e+31, "grad_norm_finite": true, "eff_coef_other": 0.33788295132244045, "max_grad_emb": 1.0914582453927165e+31, "max_grad_other": 0.3847961723804474, "dead_tokens_in_batch": 1, "secs": 220.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 69, "loss": 2.89519, "grad_norm": 2.9435973167419434, "raw_fp64_norm": 2.359887348884114e+19, "grad_norm_finite": true, "eff_coef_other": 0.3397202649262376, "max_grad_emb": 3.9741616888521687e+18, "max_grad_other": 0.28007128834724426, "dead_tokens_in_batch": 1, "secs": 225.9, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 70, "loss": 2.93883, "grad_norm": 3.2901782989501953, "raw_fp64_norm": 3.4521376264222305, "grad_norm_finite": true, "eff_coef_other": 0.30393480389323224, "max_grad_emb": 0.013885113410651684, "max_grad_other": 0.30251842737197876, "dead_tokens_in_batch": 0, "secs": 228.5, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 75, "loss": 2.89454, "grad_norm": 3.0682106018066406, "raw_fp64_norm": 5.86784794072987e+18, "grad_norm_finite": true, "eff_coef_other": 0.3259227621104016, "max_grad_emb": 4.317687329398456e+17, "max_grad_other": 0.3386229872703552, "dead_tokens_in_batch": 1, "secs": 242.1, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 80, "loss": 2.71112, "grad_norm": 2.811208486557007, "raw_fp64_norm": 2.9866402091267155, "grad_norm_finite": true, "eff_coef_other": 0.3557187768403333, "max_grad_emb": 0.036236222833395004, "max_grad_other": 0.32938694953918457, "dead_tokens_in_batch": 0, "secs": 255.8, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 88, "loss": 2.68927, "grad_norm": 3.197477102279663, "raw_fp64_norm": 1.5848471697936823e+28, "grad_norm_finite": true, "eff_coef_other": 0.31274647331815764, "max_grad_emb": 3.02450661252834e+27, "max_grad_other": 0.3848642408847809, "dead_tokens_in_batch": 1, "secs": 277.3, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 89, "loss": 2.87837, "grad_norm": 3.3832364082336426, "raw_fp64_norm": 3.1638234676384284e+31, "grad_norm_finite": true, "eff_coef_other": 0.29557488267490245, "max_grad_emb": 5.899145756014902e+30, "max_grad_other": 0.23906700313091278, "dead_tokens_in_batch": 1, "secs": 279.9, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 90, "loss": 2.7985, "grad_norm": 2.901496648788452, "raw_fp64_norm": 3.0840074346234623, "grad_norm_finite": true, "eff_coef_other": 0.3446495986021424, "max_grad_emb": 0.0275554358959198, "max_grad_other": 0.370953768491745, "dead_tokens_in_batch": 0, "secs": 282.5, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 96, "loss": 2.53514, "grad_norm": 2.597651481628418, "raw_fp64_norm": 1.918220648565035e+32, "grad_norm_finite": true, "eff_coef_other": 0.38496296447364636, "max_grad_emb": 3.3179829874507063e+31, "max_grad_other": 0.7542046308517456, "dead_tokens_in_batch": 2, "secs": 298.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 100, "loss": 2.95635, "grad_norm": 2.836984872817993, "raw_fp64_norm": 3.037289492321114, "grad_norm_finite": true, "eff_coef_other": 0.35248677463687705, "max_grad_emb": 0.034611184149980545, "max_grad_other": 0.6166627407073975, "dead_tokens_in_batch": 0, "secs": 309.4, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 100, "tgt_nll": 2.80304, "tgt_ppl": 16.495, "en_nll": 2.70855, "flores_tgt_nll": 3.05076, "flores_tgt_ppl": 21.131, "flores_tgt_bpb": 0.78271, "flores_en_nll": 3.78089, "belebele_acc": 0.3144, "belebele_acc_raw": 0.3044, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.005657745059579611, "eval_secs": 48.2, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 107, "loss": 2.20976, "grad_norm": 3.0638926029205322, "raw_fp64_norm": 1.1750480684233767e+32, "grad_norm_finite": true, "eff_coef_other": 0.32638209076411484, "max_grad_emb": 2.2856210255759577e+31, "max_grad_other": 0.5233624577522278, "dead_tokens_in_batch": 1, "secs": 376.8, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 110, "loss": 2.77342, "grad_norm": 2.877227544784546, "raw_fp64_norm": 3.045441910259266, "grad_norm_finite": true, "eff_coef_other": 0.34755667978223903, "max_grad_emb": 0.009437179192900658, "max_grad_other": 0.251086950302124, "dead_tokens_in_batch": 0, "secs": 384.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 120, "loss": 2.94572, "grad_norm": 2.8250646591186523, "raw_fp64_norm": 2.9675270580914335, "grad_norm_finite": true, "eff_coef_other": 0.35397407376081097, "max_grad_emb": 0.016455216333270073, "max_grad_other": 0.5096348524093628, "dead_tokens_in_batch": 0, "secs": 412.0, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 124, "loss": 2.75492, "grad_norm": 2.743753671646118, "raw_fp64_norm": 5.133279651180845e+30, "grad_norm_finite": true, "eff_coef_other": 0.3644640719281396, "max_grad_emb": 1.0229733835133305e+30, "max_grad_other": 0.21834564208984375, "dead_tokens_in_batch": 1, "secs": 422.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 126, "loss": 2.64369, "grad_norm": 2.8886477947235107, "raw_fp64_norm": 1.9812231993423704e+19, "grad_norm_finite": true, "eff_coef_other": 0.34618261722457533, "max_grad_emb": 3.654437451390255e+18, "max_grad_other": 0.24261455237865448, "dead_tokens_in_batch": 1, "secs": 428.0, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 130, "loss": 2.71675, "grad_norm": 3.0069468021392822, "raw_fp64_norm": 3.1346788957229776, "grad_norm_finite": true, "eff_coef_other": 0.33256313903705065, "max_grad_emb": 0.015038533136248589, "max_grad_other": 0.5399557948112488, "dead_tokens_in_batch": 0, "secs": 438.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 131, "loss": 2.7154, "grad_norm": 2.720832347869873, "raw_fp64_norm": 4.965513939872319e+29, "grad_norm_finite": true, "eff_coef_other": 0.3675344543916646, "max_grad_emb": 9.21546207299597e+28, "max_grad_other": 0.25187546014785767, "dead_tokens_in_batch": 2, "secs": 441.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 140, "loss": 2.567, "grad_norm": 2.3324055671691895, "raw_fp64_norm": 1.4412739231407863e+32, "grad_norm_finite": true, "eff_coef_other": 0.428741718564824, "max_grad_emb": 2.6981485858469917e+31, "max_grad_other": 0.10575684905052185, "dead_tokens_in_batch": 2, "secs": 466.0, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 146, "loss": 2.69978, "grad_norm": 2.5908126831054688, "raw_fp64_norm": 4.11955968223487e+31, "grad_norm_finite": true, "eff_coef_other": 0.3859791256009401, "max_grad_emb": 7.961340486057183e+30, "max_grad_other": 0.12886478006839752, "dead_tokens_in_batch": 1, "secs": 481.9, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 150, "loss": 2.46769, "grad_norm": 2.3281872272491455, "raw_fp64_norm": 2.4837882265772513, "grad_norm_finite": true, "eff_coef_other": 0.4295185364722606, "max_grad_emb": 0.012890622019767761, "max_grad_other": 0.205056294798851, "dead_tokens_in_batch": 0, "secs": 492.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 154, "loss": 2.50155, "grad_norm": 2.4240002632141113, "raw_fp64_norm": 2.184512792029311e+32, "grad_norm_finite": true, "eff_coef_other": 0.41254103913875323, "max_grad_emb": 4.282547180435647e+31, "max_grad_other": 0.2677648663520813, "dead_tokens_in_batch": 2, "secs": 503.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 157, "loss": 2.45286, "grad_norm": 2.4510996341705322, "raw_fp64_norm": 5.298144490554473e+31, "grad_norm_finite": true, "eff_coef_other": 0.40797998501534644, "max_grad_emb": 1.0245269136378262e+31, "max_grad_other": 0.3944548964500427, "dead_tokens_in_batch": 1, "secs": 511.8, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 160, "loss": 2.42196, "grad_norm": 2.4604251384735107, "raw_fp64_norm": 2.639624554250355, "grad_norm_finite": true, "eff_coef_other": 0.4064336597482323, "max_grad_emb": 0.028599362820386887, "max_grad_other": 0.6302919983863831, "dead_tokens_in_batch": 0, "secs": 519.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 161, "loss": 2.31702, "grad_norm": 2.286027193069458, "raw_fp64_norm": 7.634819434458015e+31, "grad_norm_finite": true, "eff_coef_other": 0.43743992442074675, "max_grad_emb": 1.466722480662859e+31, "max_grad_other": 0.3036501407623291, "dead_tokens_in_batch": 1, "secs": 522.5, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 170, "loss": 2.59347, "grad_norm": 2.742117166519165, "raw_fp64_norm": 2.9387742402372643, "grad_norm_finite": true, "eff_coef_other": 0.3646815852831741, "max_grad_emb": 0.017514578998088837, "max_grad_other": 0.21902865171432495, "dead_tokens_in_batch": 0, "secs": 546.9, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 176, "loss": 2.46696, "grad_norm": 2.465451240539551, "raw_fp64_norm": 7.3380177591562515e+31, "grad_norm_finite": true, "eff_coef_other": 0.40560509895789154, "max_grad_emb": 1.4226172399858585e+31, "max_grad_other": 0.3325788378715515, "dead_tokens_in_batch": 1, "secs": 562.9, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 180, "loss": 2.54931, "grad_norm": 2.4074151515960693, "raw_fp64_norm": 1.7568778427564813e+32, "grad_norm_finite": true, "eff_coef_other": 0.41538310662949557, "max_grad_emb": 3.420213865105106e+31, "max_grad_other": 0.29176488518714905, "dead_tokens_in_batch": 1, "secs": 573.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 185, "loss": 2.83488, "grad_norm": 3.226235866546631, "raw_fp64_norm": 8.985393284093283e+18, "grad_norm_finite": true, "eff_coef_other": 0.3099586426431242, "max_grad_emb": 1.8853955351881974e+18, "max_grad_other": 0.5635865330696106, "dead_tokens_in_batch": 3, "secs": 587.2, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 190, "loss": 2.35495, "grad_norm": 2.429497241973877, "raw_fp64_norm": 2.59232374438935, "grad_norm_finite": true, "eff_coef_other": 0.4116076244564545, "max_grad_emb": 0.015057647600769997, "max_grad_other": 0.6142910122871399, "dead_tokens_in_batch": 0, "secs": 600.5, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 197, "loss": 2.58062, "grad_norm": 2.3241758346557617, "raw_fp64_norm": 8.843594996214637e+31, "grad_norm_finite": true, "eff_coef_other": 0.430259860217612, "max_grad_emb": 1.6509184079945486e+31, "max_grad_other": 0.2388675957918167, "dead_tokens_in_batch": 1, "secs": 619.4, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 200, "loss": 2.37923, "grad_norm": 2.33490252494812, "raw_fp64_norm": 2.519687186705094, "grad_norm_finite": true, "eff_coef_other": 0.4282832199768165, "max_grad_emb": 0.02123614028096199, "max_grad_other": 0.19096708297729492, "dead_tokens_in_batch": 0, "secs": 627.5, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 200, "tgt_nll": 2.58514, "tgt_ppl": 13.265, "en_nll": 2.72456, "flores_tgt_nll": 2.83435, "flores_tgt_ppl": 17.019, "flores_tgt_bpb": 0.72719, "flores_en_nll": 3.79969, "belebele_acc": 0.3133, "belebele_acc_raw": 0.3167, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.006469495594501495, "eval_secs": 48.3, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 202, "loss": 2.48335, "grad_norm": 2.4715933799743652, "raw_fp64_norm": 2.822963634174915e+32, "grad_norm_finite": true, "eff_coef_other": 0.40459713296903177, "max_grad_emb": 3.0954405375837505e+31, "max_grad_other": 0.31908366084098816, "dead_tokens_in_batch": 32, "secs": 681.2, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 208, "loss": 2.41868, "grad_norm": 2.28458309173584, "raw_fp64_norm": 6.734245364184625e+31, "grad_norm_finite": true, "eff_coef_other": 0.43771643320872217, "max_grad_emb": 1.2381599428919682e+31, "max_grad_other": 0.30277854204177856, "dead_tokens_in_batch": 1, "secs": 697.4, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 210, "loss": 2.40301, "grad_norm": 2.238091230392456, "raw_fp64_norm": 2.48216434522134, "grad_norm_finite": true, "eff_coef_other": 0.4468091110904071, "max_grad_emb": 0.0559692420065403, "max_grad_other": 0.22473734617233276, "dead_tokens_in_batch": 0, "secs": 702.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 218, "loss": 2.39077, "grad_norm": 2.1207079887390137, "raw_fp64_norm": 1.5838260414035424e+31, "grad_norm_finite": true, "eff_coef_other": 0.4715404165823836, "max_grad_emb": 2.947954126334987e+30, "max_grad_other": 0.13777481019496918, "dead_tokens_in_batch": 1, "secs": 724.3, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 220, "loss": 2.20209, "grad_norm": 2.169663667678833, "raw_fp64_norm": 2.33336286238345, "grad_norm_finite": true, "eff_coef_other": 0.460900716547054, "max_grad_emb": 0.015596994198858738, "max_grad_other": 0.2410895824432373, "dead_tokens_in_batch": 0, "secs": 729.5, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 222, "loss": 2.676, "grad_norm": 2.2563364505767822, "raw_fp64_norm": 1.2979331825099495e+31, "grad_norm_finite": true, "eff_coef_other": 0.4431961184460118, "max_grad_emb": 2.560980598253803e+30, "max_grad_other": 0.3317203223705292, "dead_tokens_in_batch": 1, "secs": 735.0, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 230, "loss": 2.60258, "grad_norm": 2.4444773197174072, "raw_fp64_norm": 2.6124277499818334, "grad_norm_finite": true, "eff_coef_other": 0.40908523996056734, "max_grad_emb": 0.01409020647406578, "max_grad_other": 0.38616323471069336, "dead_tokens_in_batch": 0, "secs": 756.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 240, "loss": 2.16784, "grad_norm": 2.3172543048858643, "raw_fp64_norm": 2.480326670265014, "grad_norm_finite": true, "eff_coef_other": 0.4315450256566592, "max_grad_emb": 0.02573973685503006, "max_grad_other": 0.31899186968803406, "dead_tokens_in_batch": 0, "secs": 783.2, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 244, "loss": 2.28878, "grad_norm": 2.060054302215576, "raw_fp64_norm": 1.7866020246230117e+32, "grad_norm_finite": true, "eff_coef_other": 0.48542386164318324, "max_grad_emb": 3.4483138950710646e+31, "max_grad_other": 0.23804566264152527, "dead_tokens_in_batch": 3, "secs": 794.2, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 250, "loss": 2.32103, "grad_norm": 2.0664923191070557, "raw_fp64_norm": 2.2364777019951596, "grad_norm_finite": true, "eff_coef_other": 0.48391155720363327, "max_grad_emb": 0.031306192278862, "max_grad_other": 0.2458115667104721, "dead_tokens_in_batch": 0, "secs": 810.1, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 252, "loss": 2.47596, "grad_norm": 2.1623528003692627, "raw_fp64_norm": 7.000832268948204e+30, "grad_norm_finite": true, "eff_coef_other": 0.4624590110227249, "max_grad_emb": 1.2709703105288912e+30, "max_grad_other": 0.3920550048351288, "dead_tokens_in_batch": 1, "secs": 815.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 258, "loss": 2.22589, "grad_norm": 2.2806684970855713, "raw_fp64_norm": 5.6154401238030845e+31, "grad_norm_finite": true, "eff_coef_other": 0.43846773996753274, "max_grad_emb": 1.0462626745190055e+31, "max_grad_other": 0.5278809666633606, "dead_tokens_in_batch": 1, "secs": 831.8, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 259, "loss": 2.4325, "grad_norm": 2.273820161819458, "raw_fp64_norm": 2.447620814246846, "grad_norm_finite": true, "eff_coef_other": 0.43978832495332376, "max_grad_emb": 0.06699387729167938, "max_grad_other": 0.526356041431427, "dead_tokens_in_batch": 1, "secs": 834.4, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 260, "loss": 2.23031, "grad_norm": 2.791607141494751, "raw_fp64_norm": 5.213176142478087e+31, "grad_norm_finite": true, "eff_coef_other": 0.35821646496006976, "max_grad_emb": 1.0094130439335861e+31, "max_grad_other": 0.6886577606201172, "dead_tokens_in_batch": 1, "secs": 837.0, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 263, "loss": 2.36942, "grad_norm": 2.3518455028533936, "raw_fp64_norm": 4.696980763242505e+31, "grad_norm_finite": true, "eff_coef_other": 0.4251978174539636, "max_grad_emb": 8.951884736690806e+30, "max_grad_other": 0.3063238859176636, "dead_tokens_in_batch": 2, "secs": 845.3, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 265, "loss": 2.52198, "grad_norm": 3.2114033699035645, "raw_fp64_norm": 3.598505483112335, "grad_norm_finite": true, "eff_coef_other": 0.3113902470120974, "max_grad_emb": 0.07913866639137268, "max_grad_other": 0.9049069285392761, "dead_tokens_in_batch": 5, "secs": 850.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 270, "loss": 2.58158, "grad_norm": 3.0897254943847656, "raw_fp64_norm": 3.3271845049735647, "grad_norm_finite": true, "eff_coef_other": 0.3236532430353912, "max_grad_emb": 0.04761798679828644, "max_grad_other": 0.34886014461517334, "dead_tokens_in_batch": 0, "secs": 863.9, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 280, "loss": 2.63025, "grad_norm": 2.5176219940185547, "raw_fp64_norm": 2.652711023759697, "grad_norm_finite": true, "eff_coef_other": 0.3972000582993682, "max_grad_emb": 0.01672327145934105, "max_grad_other": 0.37549856305122375, "dead_tokens_in_batch": 0, "secs": 891.0, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 282, "loss": 2.57809, "grad_norm": 2.326340675354004, "raw_fp64_norm": 2.6245911220877466e+31, "grad_norm_finite": true, "eff_coef_other": 0.42985947016911347, "max_grad_emb": 5.04609445223478e+30, "max_grad_other": 0.24682188034057617, "dead_tokens_in_batch": 1, "secs": 896.2, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 290, "loss": 2.38342, "grad_norm": 2.3860418796539307, "raw_fp64_norm": 2.573916808694274, "grad_norm_finite": true, "eff_coef_other": 0.41910395178859444, "max_grad_emb": 0.021272452548146248, "max_grad_other": 0.49969255924224854, "dead_tokens_in_batch": 0, "secs": 917.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 294, "loss": 2.59335, "grad_norm": 2.8099796772003174, "raw_fp64_norm": 7.968599270470893e+29, "grad_norm_finite": true, "eff_coef_other": 0.3558743332699124, "max_grad_emb": 1.4848338592694745e+29, "max_grad_other": 0.41739633679389954, "dead_tokens_in_batch": 1, "secs": 928.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 296, "loss": 2.18395, "grad_norm": 2.1122097969055176, "raw_fp64_norm": 1.0914439693223808e+32, "grad_norm_finite": true, "eff_coef_other": 0.4734375950852274, "max_grad_emb": 2.1068692538877386e+31, "max_grad_other": 0.2900118827819824, "dead_tokens_in_batch": 2, "secs": 933.9, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 299, "loss": 2.52358, "grad_norm": 2.1342601776123047, "raw_fp64_norm": 2.2798154971853624, "grad_norm_finite": true, "eff_coef_other": 0.4685462165969516, "max_grad_emb": 0.006788359954953194, "max_grad_other": 0.35888585448265076, "dead_tokens_in_batch": 1, "secs": 941.9, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 300, "loss": 2.35934, "grad_norm": 2.47274112701416, "raw_fp64_norm": 2.4434712794359996e+31, "grad_norm_finite": true, "eff_coef_other": 0.4044093353185605, "max_grad_emb": 4.751500688427993e+30, "max_grad_other": 0.3430192768573761, "dead_tokens_in_batch": 1, "secs": 944.5, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 300, "tgt_nll": 2.45433, "tgt_ppl": 11.639, "en_nll": 2.74662, "flores_tgt_nll": 2.77428, "flores_tgt_ppl": 16.027, "flores_tgt_bpb": 0.71177, "flores_en_nll": 3.86221, "belebele_acc": 0.3189, "belebele_acc_raw": 0.3211, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.008717544376850128, "eval_secs": 48.2, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 304, "loss": 2.27326, "grad_norm": 2.5163991451263428, "raw_fp64_norm": 2.0183380025671858e+31, "grad_norm_finite": true, "eff_coef_other": 0.39739307833722615, "max_grad_emb": 3.8860137692044054e+30, "max_grad_other": 0.7596296668052673, "dead_tokens_in_batch": 1, "secs": 1003.9, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 307, "loss": 2.18802, "grad_norm": 2.2810070514678955, "raw_fp64_norm": 7.5582409812292095e+31, "grad_norm_finite": true, "eff_coef_other": 0.4384026612078246, "max_grad_emb": 1.4218557376120832e+31, "max_grad_other": 0.6880843639373779, "dead_tokens_in_batch": 1, "secs": 1012.0, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 308, "loss": 2.3425, "grad_norm": 2.1021804809570312, "raw_fp64_norm": 4.373483474241472e+31, "grad_norm_finite": true, "eff_coef_other": 0.47569632263373557, "max_grad_emb": 7.919735303975146e+30, "max_grad_other": 0.20733493566513062, "dead_tokens_in_batch": 1, "secs": 1014.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 310, "loss": 2.13976, "grad_norm": 2.056882619857788, "raw_fp64_norm": 2.8919804370877855e+31, "grad_norm_finite": true, "eff_coef_other": 0.4861723776424159, "max_grad_emb": 5.26766274967629e+30, "max_grad_other": 0.40977755188941956, "dead_tokens_in_batch": 1, "secs": 1019.8, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 311, "loss": 2.26824, "grad_norm": 2.001371383666992, "raw_fp64_norm": 6.226864613191327e+29, "grad_norm_finite": true, "eff_coef_other": 0.49965713935142897, "max_grad_emb": 1.1511474768020598e+29, "max_grad_other": 0.15595339238643646, "dead_tokens_in_batch": 1, "secs": 1022.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 312, "loss": 2.38129, "grad_norm": 2.151758909225464, "raw_fp64_norm": 5.228093832215181e+31, "grad_norm_finite": true, "eff_coef_other": 0.4647358637516184, "max_grad_emb": 1.031451398947415e+31, "max_grad_other": 0.2209719717502594, "dead_tokens_in_batch": 1, "secs": 1025.3, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 316, "loss": 2.34936, "grad_norm": 2.053685426712036, "raw_fp64_norm": 4.117676291965999e+31, "grad_norm_finite": true, "eff_coef_other": 0.4869292541417853, "max_grad_emb": 7.514920448648089e+30, "max_grad_other": 0.12706531584262848, "dead_tokens_in_batch": 1, "secs": 1036.0, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 317, "loss": 2.44878, "grad_norm": 2.1992015838623047, "raw_fp64_norm": 3.2562861832140565e+31, "grad_norm_finite": true, "eff_coef_other": 0.45471026968501027, "max_grad_emb": 6.078238444784252e+30, "max_grad_other": 0.11360597610473633, "dead_tokens_in_batch": 1, "secs": 1038.9, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 320, "loss": 2.17422, "grad_norm": 1.9156827926635742, "raw_fp64_norm": 2.06416899588076, "grad_norm_finite": true, "eff_coef_other": 0.5220068175288971, "max_grad_emb": 0.00950818695127964, "max_grad_other": 0.34136584401130676, "dead_tokens_in_batch": 0, "secs": 1047.1, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 321, "loss": 2.3014, "grad_norm": 2.1235876083374023, "raw_fp64_norm": 6.843710496802206e+32, "grad_norm_finite": true, "eff_coef_other": 0.47090100035096666, "max_grad_emb": 1.2730921204134132e+32, "max_grad_other": 0.21077409386634827, "dead_tokens_in_batch": 3, "secs": 1049.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 322, "loss": 2.37224, "grad_norm": 2.1429944038391113, "raw_fp64_norm": 2.5204055160322054e+31, "grad_norm_finite": true, "eff_coef_other": 0.4666365584398969, "max_grad_emb": 4.4941140345714855e+30, "max_grad_other": 0.1604599952697754, "dead_tokens_in_batch": 1, "secs": 1052.3, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 323, "loss": 2.16201, "grad_norm": 2.042015790939331, "raw_fp64_norm": 6.32753592876004e+31, "grad_norm_finite": true, "eff_coef_other": 0.48971193794150847, "max_grad_emb": 1.1051007314819036e+31, "max_grad_other": 0.2372502088546753, "dead_tokens_in_batch": 2, "secs": 1054.9, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 324, "loss": 2.27571, "grad_norm": 2.2268142700195312, "raw_fp64_norm": 2.811464588055157e+30, "grad_norm_finite": true, "eff_coef_other": 0.44907182623695097, "max_grad_emb": 4.9729273148750174e+29, "max_grad_other": 0.5864624977111816, "dead_tokens_in_batch": 1, "secs": 1057.8, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 330, "loss": 2.39969, "grad_norm": 2.433166265487671, "raw_fp64_norm": 3.653073932086633e+31, "grad_norm_finite": true, "eff_coef_other": 0.4109869527607563, "max_grad_emb": 6.777783370304257e+30, "max_grad_other": 0.18175700306892395, "dead_tokens_in_batch": 5, "secs": 1073.8, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 335, "loss": 2.24594, "grad_norm": 2.1041789054870605, "raw_fp64_norm": 3.048680790782506e+31, "grad_norm_finite": true, "eff_coef_other": 0.47524453464853667, "max_grad_emb": 5.930555462197219e+30, "max_grad_other": 0.29222679138183594, "dead_tokens_in_batch": 1, "secs": 1087.4, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 336, "loss": 2.04838, "grad_norm": 2.278838634490967, "raw_fp64_norm": 1.8276191421296335e+32, "grad_norm_finite": true, "eff_coef_other": 0.4388198207827704, "max_grad_emb": 2.151172516613992e+31, "max_grad_other": 0.4107360541820526, "dead_tokens_in_batch": 15, "secs": 1090.0, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 340, "loss": 2.33061, "grad_norm": 2.156963348388672, "raw_fp64_norm": 2.332235195952601, "grad_norm_finite": true, "eff_coef_other": 0.4636145241561526, "max_grad_emb": 0.026908578351140022, "max_grad_other": 0.21419568359851837, "dead_tokens_in_batch": 0, "secs": 1100.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 347, "loss": 2.37333, "grad_norm": 2.18045973777771, "raw_fp64_norm": 3.2703211658768494e+31, "grad_norm_finite": true, "eff_coef_other": 0.4586186683733566, "max_grad_emb": 6.11438230447618e+30, "max_grad_other": 0.5288873910903931, "dead_tokens_in_batch": 1, "secs": 1119.5, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 348, "loss": 2.43764, "grad_norm": 2.1571075916290283, "raw_fp64_norm": 8.565666481411875e+30, "grad_norm_finite": true, "eff_coef_other": 0.4635835228141246, "max_grad_emb": 1.6483093042906563e+30, "max_grad_other": 0.36814084649086, "dead_tokens_in_batch": 1, "secs": 1122.4, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 349, "loss": 2.11679, "grad_norm": 2.051440477371216, "raw_fp64_norm": 1.07930715401254e+32, "grad_norm_finite": true, "eff_coef_other": 0.48746211433797887, "max_grad_emb": 2.1289925963866863e+31, "max_grad_other": 0.30158841609954834, "dead_tokens_in_batch": 2, "secs": 1125.0, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 350, "loss": 2.3407, "grad_norm": 1.9995803833007812, "raw_fp64_norm": 2.149417218199562, "grad_norm_finite": true, "eff_coef_other": 0.5001046760843831, "max_grad_emb": 0.009334171190857887, "max_grad_other": 0.17994621396064758, "dead_tokens_in_batch": 0, "secs": 1127.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 355, "loss": 2.25512, "grad_norm": 2.190546989440918, "raw_fp64_norm": 2.326241743359285, "grad_norm_finite": true, "eff_coef_other": 0.45650677584800353, "max_grad_emb": 0.02051643282175064, "max_grad_other": 0.4068196415901184, "dead_tokens_in_batch": 1, "secs": 1141.3, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 357, "loss": 2.25708, "grad_norm": 2.0605015754699707, "raw_fp64_norm": 1.9832006593451713e+32, "grad_norm_finite": true, "eff_coef_other": 0.4853184906948803, "max_grad_emb": 2.6667073267007823e+31, "max_grad_other": 0.28351327776908875, "dead_tokens_in_batch": 28, "secs": 1146.8, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 360, "loss": 2.81841, "grad_norm": 3.010422468185425, "raw_fp64_norm": 2.1541744189209276e+30, "grad_norm_finite": true, "eff_coef_other": 0.3321791802941146, "max_grad_emb": 4.0285945559276185e+29, "max_grad_other": 0.2475789487361908, "dead_tokens_in_batch": 1, "secs": 1154.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 362, "loss": 2.14732, "grad_norm": 2.1314713954925537, "raw_fp64_norm": 8.156024143724719e+31, "grad_norm_finite": true, "eff_coef_other": 0.4691592544734382, "max_grad_emb": 1.5911651941862022e+31, "max_grad_other": 0.25747978687286377, "dead_tokens_in_batch": 1, "secs": 1160.2, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 367, "loss": 2.46735, "grad_norm": 2.5410709381103516, "raw_fp64_norm": 6.533262737203324e+31, "grad_norm_finite": true, "eff_coef_other": 0.3935347067520025, "max_grad_emb": 1.1933622295054924e+31, "max_grad_other": 0.38973724842071533, "dead_tokens_in_batch": 1, "secs": 1173.9, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 368, "loss": 2.28275, "grad_norm": 2.3163087368011475, "raw_fp64_norm": 1.6274563553081422e+30, "grad_norm_finite": true, "eff_coef_other": 0.4317211917353559, "max_grad_emb": 3.176775223115548e+29, "max_grad_other": 0.369157612323761, "dead_tokens_in_batch": 1, "secs": 1176.5, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 370, "loss": 2.22039, "grad_norm": 2.044260263442993, "raw_fp64_norm": 2.169422716045708, "grad_norm_finite": true, "eff_coef_other": 0.4891742645046144, "max_grad_emb": 0.010415930300951004, "max_grad_other": 0.2926245927810669, "dead_tokens_in_batch": 1, "secs": 1182.0, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 372, "loss": 2.09518, "grad_norm": 1.97775137424469, "raw_fp64_norm": 4.848482456692109e+31, "grad_norm_finite": true, "eff_coef_other": 0.5056244720130362, "max_grad_emb": 9.35551786702919e+30, "max_grad_other": 0.2852693796157837, "dead_tokens_in_batch": 1, "secs": 1187.2, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 374, "loss": 2.26112, "grad_norm": 2.0505831241607666, "raw_fp64_norm": 4.520417674688889e+30, "grad_norm_finite": true, "eff_coef_other": 0.48766592319603835, "max_grad_emb": 8.333520086652288e+29, "max_grad_other": 0.22802899777889252, "dead_tokens_in_batch": 1, "secs": 1192.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 378, "loss": 2.24899, "grad_norm": 2.0692906379699707, "raw_fp64_norm": 5.173955009354683e+30, "grad_norm_finite": true, "eff_coef_other": 0.4832571599144073, "max_grad_emb": 9.94543679476363e+29, "max_grad_other": 0.23843728005886078, "dead_tokens_in_batch": 1, "secs": 1203.4, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 380, "loss": 2.24513, "grad_norm": 2.4881772994995117, "raw_fp64_norm": 3.090254856728991, "grad_norm_finite": true, "eff_coef_other": 0.40190045874170127, "max_grad_emb": 0.1575329303741455, "max_grad_other": 0.30876222252845764, "dead_tokens_in_batch": 0, "secs": 1208.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 385, "loss": 2.13363, "grad_norm": 2.1938984394073486, "raw_fp64_norm": 2.0200243742295466e+32, "grad_norm_finite": true, "eff_coef_other": 0.4558094058632587, "max_grad_emb": 3.668809391740249e+31, "max_grad_other": 0.28855228424072266, "dead_tokens_in_batch": 2, "secs": 1222.3, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 390, "loss": 2.22686, "grad_norm": 2.161655902862549, "raw_fp64_norm": 2.322681004087421, "grad_norm_finite": true, "eff_coef_other": 0.4626081033839189, "max_grad_emb": 0.018986891955137253, "max_grad_other": 0.452744722366333, "dead_tokens_in_batch": 0, "secs": 1235.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 392, "loss": 2.2264, "grad_norm": 2.235527753829956, "raw_fp64_norm": 1.722144611371772e+32, "grad_norm_finite": true, "eff_coef_other": 0.44732146624675634, "max_grad_emb": 3.1236017391961815e+31, "max_grad_other": 0.49403685331344604, "dead_tokens_in_batch": 2, "secs": 1241.1, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 394, "loss": 2.20659, "grad_norm": 1.9978139400482178, "raw_fp64_norm": 2.192986828851184, "grad_norm_finite": true, "eff_coef_other": 0.5005468624515667, "max_grad_emb": 0.01953004114329815, "max_grad_other": 0.14659187197685242, "dead_tokens_in_batch": 1, "secs": 1246.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 395, "loss": 2.09232, "grad_norm": 2.174740791320801, "raw_fp64_norm": 1.0587641240731456e+31, "grad_norm_finite": true, "eff_coef_other": 0.45982470378364465, "max_grad_emb": 1.9706726986369012e+30, "max_grad_other": 0.4958551526069641, "dead_tokens_in_batch": 2, "secs": 1249.2, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 396, "loss": 2.27688, "grad_norm": 2.1710379123687744, "raw_fp64_norm": 1.0695895228493576e+32, "grad_norm_finite": true, "eff_coef_other": 0.46060897126386424, "max_grad_emb": 2.070111380772028e+31, "max_grad_other": 0.2820686101913452, "dead_tokens_in_batch": 2, "secs": 1251.8, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 400, "loss": 2.4404, "grad_norm": 2.0339436531066895, "raw_fp64_norm": 2.181972981742052, "grad_norm_finite": true, "eff_coef_other": 0.4916554629313925, "max_grad_emb": 0.010011093690991402, "max_grad_other": 0.19154193997383118, "dead_tokens_in_batch": 0, "secs": 1262.5, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 400, "tgt_nll": 2.38207, "tgt_ppl": 10.827, "en_nll": 2.75879, "flores_tgt_nll": 2.70034, "flores_tgt_ppl": 14.885, "flores_tgt_bpb": 0.6928, "flores_en_nll": 3.91795, "belebele_acc": 0.3111, "belebele_acc_raw": 0.3244, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.009097865782678127, "eval_secs": 48.3, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 401, "loss": 2.15082, "grad_norm": 2.178957223892212, "raw_fp64_norm": 2.324750989592389, "grad_norm_finite": true, "eff_coef_other": 0.458934911663303, "max_grad_emb": 0.015427136793732643, "max_grad_other": 0.5813935995101929, "dead_tokens_in_batch": 1, "secs": 1313.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 402, "loss": 2.21117, "grad_norm": 2.031049966812134, "raw_fp64_norm": 1.9255306909849356e+32, "grad_norm_finite": true, "eff_coef_other": 0.49235593608444245, "max_grad_emb": 3.6024154275121774e+31, "max_grad_other": 0.28427374362945557, "dead_tokens_in_batch": 4, "secs": 1316.3, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 410, "loss": 2.6031, "grad_norm": 3.3376235961914062, "raw_fp64_norm": 3.4543837233648915, "grad_norm_finite": true, "eff_coef_other": 0.29961428290680414, "max_grad_emb": 0.014472736045718193, "max_grad_other": 0.40104150772094727, "dead_tokens_in_batch": 1, "secs": 1337.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 414, "loss": 1.67715, "grad_norm": 2.7530345916748047, "raw_fp64_norm": 1.0032877618303952e+31, "grad_norm_finite": true, "eff_coef_other": 0.36323540568236956, "max_grad_emb": 1.9153826273925535e+30, "max_grad_other": 0.49827760457992554, "dead_tokens_in_batch": 2, "secs": 1348.8, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 420, "loss": 2.21192, "grad_norm": 2.0017991065979004, "raw_fp64_norm": 2.1662215410355072, "grad_norm_finite": true, "eff_coef_other": 0.4995503780342584, "max_grad_emb": 0.008893150836229324, "max_grad_other": 0.1439400315284729, "dead_tokens_in_batch": 0, "secs": 1364.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 421, "loss": 2.1379, "grad_norm": 2.0546624660491943, "raw_fp64_norm": 2.0561799425993256e+32, "grad_norm_finite": true, "eff_coef_other": 0.48669770817643826, "max_grad_emb": 2.7403642754679346e+31, "max_grad_other": 0.20558659732341766, "dead_tokens_in_batch": 14, "secs": 1367.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 422, "loss": 2.21933, "grad_norm": 2.2270824909210205, "raw_fp64_norm": 2.4428937956359715, "grad_norm_finite": true, "eff_coef_other": 0.4490177418478574, "max_grad_emb": 0.03624653443694115, "max_grad_other": 0.23915813863277435, "dead_tokens_in_batch": 1, "secs": 1370.2, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 429, "loss": 2.4437, "grad_norm": 2.828561782836914, "raw_fp64_norm": 3.120256530272611e+31, "grad_norm_finite": true, "eff_coef_other": 0.3535364341452048, "max_grad_emb": 6.224487641349222e+30, "max_grad_other": 0.9305179715156555, "dead_tokens_in_batch": 1, "secs": 1389.1, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 430, "loss": 2.3401, "grad_norm": 2.3884012699127197, "raw_fp64_norm": 2.5750949827443304, "grad_norm_finite": true, "eff_coef_other": 0.41868993870808174, "max_grad_emb": 0.025732502341270447, "max_grad_other": 0.3163571357727051, "dead_tokens_in_batch": 0, "secs": 1392.0, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 431, "loss": 2.32731, "grad_norm": 2.2619924545288086, "raw_fp64_norm": 1.805708432066561e+32, "grad_norm_finite": true, "eff_coef_other": 0.44208792823775345, "max_grad_emb": 3.5012491299345303e+31, "max_grad_other": 0.29999667406082153, "dead_tokens_in_batch": 2, "secs": 1394.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 433, "loss": 2.11598, "grad_norm": 2.147966146469116, "raw_fp64_norm": 2.828417744533969e+31, "grad_norm_finite": true, "eff_coef_other": 0.4655564688891195, "max_grad_emb": 4.382863542715814e+30, "max_grad_other": 0.36002859473228455, "dead_tokens_in_batch": 2, "secs": 1399.8, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 434, "loss": 2.41421, "grad_norm": 2.2987313270568848, "raw_fp64_norm": 3.141563252919139e+29, "grad_norm_finite": true, "eff_coef_other": 0.4350223765636606, "max_grad_emb": 6.042541339851069e+28, "max_grad_other": 0.22951258718967438, "dead_tokens_in_batch": 1, "secs": 1402.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 435, "loss": 2.29474, "grad_norm": 2.189223527908325, "raw_fp64_norm": 1.8263673373804326e+32, "grad_norm_finite": true, "eff_coef_other": 0.4567827498970336, "max_grad_emb": 3.57349695476634e+31, "max_grad_other": 0.6751316785812378, "dead_tokens_in_batch": 4, "secs": 1405.3, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 437, "loss": 1.92993, "grad_norm": 2.070549964904785, "raw_fp64_norm": 9.87464661673492e+32, "grad_norm_finite": true, "eff_coef_other": 0.4829632387464489, "max_grad_emb": 1.991810512718441e+32, "max_grad_other": 0.15949752926826477, "dead_tokens_in_batch": 1, "secs": 1410.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 440, "loss": 2.28138, "grad_norm": 2.1396453380584717, "raw_fp64_norm": 2.2953076157001364, "grad_norm_finite": true, "eff_coef_other": 0.4673669578998771, "max_grad_emb": 0.01565803959965706, "max_grad_other": 0.17843014001846313, "dead_tokens_in_batch": 0, "secs": 1418.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 442, "loss": 2.12164, "grad_norm": 2.108314037322998, "raw_fp64_norm": 2.8907477253264126e+31, "grad_norm_finite": true, "eff_coef_other": 0.47431241645448546, "max_grad_emb": 3.9224565358052335e+30, "max_grad_other": 0.19179272651672363, "dead_tokens_in_batch": 2, "secs": 1424.2, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 450, "loss": 2.1211, "grad_norm": 1.9147248268127441, "raw_fp64_norm": 2.0905378601300555, "grad_norm_finite": true, "eff_coef_other": 0.5222679853149533, "max_grad_emb": 0.01749967224895954, "max_grad_other": 0.18460038304328918, "dead_tokens_in_batch": 0, "secs": 1445.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 458, "loss": 2.62267, "grad_norm": 2.786782741546631, "raw_fp64_norm": 1.554165438957945e+31, "grad_norm_finite": true, "eff_coef_other": 0.3588365990125277, "max_grad_emb": 2.817757349034315e+30, "max_grad_other": 0.3778069019317627, "dead_tokens_in_batch": 2, "secs": 1467.4, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 459, "loss": 2.23064, "grad_norm": 1.858176589012146, "raw_fp64_norm": 2.8364310004364624e+32, "grad_norm_finite": true, "eff_coef_other": 0.5381616945082334, "max_grad_emb": 5.71653678560662e+31, "max_grad_other": 0.3331575393676758, "dead_tokens_in_batch": 1, "secs": 1470.0, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 460, "loss": 2.09659, "grad_norm": 1.9977904558181763, "raw_fp64_norm": 2.131385308606284, "grad_norm_finite": true, "eff_coef_other": 0.5005527464279097, "max_grad_emb": 0.009000700898468494, "max_grad_other": 0.37900224328041077, "dead_tokens_in_batch": 0, "secs": 1472.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 462, "loss": 2.35624, "grad_norm": 2.2596046924591064, "raw_fp64_norm": 1.9389141164611289e+31, "grad_norm_finite": true, "eff_coef_other": 0.4425550897385596, "max_grad_emb": 3.646482345240696e+30, "max_grad_other": 0.14892137050628662, "dead_tokens_in_batch": 1, "secs": 1478.2, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 464, "loss": 2.29146, "grad_norm": 1.900542974472046, "raw_fp64_norm": 1.1607273975766865e+31, "grad_norm_finite": true, "eff_coef_other": 0.5261651471536148, "max_grad_emb": 2.200765736495424e+30, "max_grad_other": 0.1400689333677292, "dead_tokens_in_batch": 1, "secs": 1483.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 470, "loss": 2.5627, "grad_norm": 2.427426815032959, "raw_fp64_norm": 2.5994610122411355, "grad_norm_finite": true, "eff_coef_other": 0.41195869710606503, "max_grad_emb": 0.012773890979588032, "max_grad_other": 0.5597495436668396, "dead_tokens_in_batch": 0, "secs": 1499.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 471, "loss": 2.88953, "grad_norm": 2.729858160018921, "raw_fp64_norm": 2.8794341645349912, "grad_norm_finite": true, "eff_coef_other": 0.3663192646147609, "max_grad_emb": 0.014501873403787613, "max_grad_other": 0.5819828510284424, "dead_tokens_in_batch": 1, "secs": 1502.5, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 477, "loss": 2.2913, "grad_norm": 2.01806378364563, "raw_fp64_norm": 3.061927748926537e+31, "grad_norm_finite": true, "eff_coef_other": 0.4955242309880171, "max_grad_emb": 5.635529205178465e+30, "max_grad_other": 0.17397409677505493, "dead_tokens_in_batch": 1, "secs": 1518.5, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 478, "loss": 2.03675, "grad_norm": 2.0425586700439453, "raw_fp64_norm": 1.6328860511377982e+32, "grad_norm_finite": true, "eff_coef_other": 0.4895817804815881, "max_grad_emb": 1.9369764906056555e+31, "max_grad_other": 0.3491804003715515, "dead_tokens_in_batch": 21, "secs": 1521.4, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 479, "loss": 2.17546, "grad_norm": 1.940267562866211, "raw_fp64_norm": 1.085333360304164e+32, "grad_norm_finite": true, "eff_coef_other": 0.5153925694300671, "max_grad_emb": 2.1068629674734766e+31, "max_grad_other": 0.3170402944087982, "dead_tokens_in_batch": 1, "secs": 1524.0, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 480, "loss": 2.42026, "grad_norm": 2.8382272720336914, "raw_fp64_norm": 2.992050628084884, "grad_norm_finite": true, "eff_coef_other": 0.3523324779241468, "max_grad_emb": 0.01703675277531147, "max_grad_other": 0.5005321502685547, "dead_tokens_in_batch": 0, "secs": 1526.8, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 487, "loss": 2.03684, "grad_norm": 2.12567138671875, "raw_fp64_norm": 6.245758590880501e+28, "grad_norm_finite": true, "eff_coef_other": 0.4704393801453239, "max_grad_emb": 1.2013745194901965e+28, "max_grad_other": 0.6932785511016846, "dead_tokens_in_batch": 1, "secs": 1545.4, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 489, "loss": 2.52962, "grad_norm": 2.0846197605133057, "raw_fp64_norm": 3.481133376120956e+31, "grad_norm_finite": true, "eff_coef_other": 0.4797035599673129, "max_grad_emb": 6.519373662972901e+30, "max_grad_other": 0.3346549868583679, "dead_tokens_in_batch": 1, "secs": 1550.9, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 490, "loss": 2.29604, "grad_norm": 2.079291343688965, "raw_fp64_norm": 2.242121512715966, "grad_norm_finite": true, "eff_coef_other": 0.4809328534465988, "max_grad_emb": 0.02022753283381462, "max_grad_other": 0.16534897685050964, "dead_tokens_in_batch": 0, "secs": 1553.5, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 493, "loss": 2.66598, "grad_norm": 2.5621213912963867, "raw_fp64_norm": 5.057848048934328e+31, "grad_norm_finite": true, "eff_coef_other": 0.3903014170583859, "max_grad_emb": 1.0276316769277605e+31, "max_grad_other": 0.24452081322669983, "dead_tokens_in_batch": 4, "secs": 1561.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 494, "loss": 2.26436, "grad_norm": 2.30422306060791, "raw_fp64_norm": 3.622584443156756e+31, "grad_norm_finite": true, "eff_coef_other": 0.43398557331971255, "max_grad_emb": 7.035002285703293e+30, "max_grad_other": 0.2982495129108429, "dead_tokens_in_batch": 1, "secs": 1564.5, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 495, "loss": 2.28242, "grad_norm": 2.033825159072876, "raw_fp64_norm": 1.370592303953757e+31, "grad_norm_finite": true, "eff_coef_other": 0.4916841075816687, "max_grad_emb": 2.707185064563447e+30, "max_grad_other": 0.15698853135108948, "dead_tokens_in_batch": 1, "secs": 1567.1, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 497, "loss": 2.32639, "grad_norm": 2.3367607593536377, "raw_fp64_norm": 5.607187307825513e+31, "grad_norm_finite": true, "eff_coef_other": 0.42794264156248685, "max_grad_emb": 1.0534021068393217e+31, "max_grad_other": 0.2512049674987793, "dead_tokens_in_batch": 1, "secs": 1572.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 500, "loss": 2.14045, "grad_norm": 2.1877431869506836, "raw_fp64_norm": 2.3462668357991627, "grad_norm_finite": true, "eff_coef_other": 0.45709183274933873, "max_grad_emb": 0.01283949613571167, "max_grad_other": 0.22223106026649475, "dead_tokens_in_batch": 0, "secs": 1580.5, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 502, "loss": 2.70673, "grad_norm": 3.5965986251831055, "raw_fp64_norm": 6.035162106332555e+30, "grad_norm_finite": true, "eff_coef_other": 0.2780404004377021, "max_grad_emb": 1.1279908049587964e+30, "max_grad_other": 0.6524613499641418, "dead_tokens_in_batch": 1, "secs": 1586.0, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 504, "loss": 2.29057, "grad_norm": 2.130160093307495, "raw_fp64_norm": 2.322560865801923e+31, "grad_norm_finite": true, "eff_coef_other": 0.4694480634078725, "max_grad_emb": 4.383071175725333e+30, "max_grad_other": 0.18770000338554382, "dead_tokens_in_batch": 2, "secs": 1591.2, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 505, "loss": 2.06685, "grad_norm": 1.8505855798721313, "raw_fp64_norm": 1.2905030480871804e+31, "grad_norm_finite": true, "eff_coef_other": 0.5403692055678347, "max_grad_emb": 2.4861902513076165e+30, "max_grad_other": 0.15351912379264832, "dead_tokens_in_batch": 1, "secs": 1594.1, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 507, "loss": 2.17992, "grad_norm": 2.0507149696350098, "raw_fp64_norm": 1.4936985488428916e+31, "grad_norm_finite": true, "eff_coef_other": 0.48763456997800714, "max_grad_emb": 2.762431765594016e+30, "max_grad_other": 0.5357617735862732, "dead_tokens_in_batch": 1, "secs": 1599.3, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 510, "loss": 2.15949, "grad_norm": 2.0012190341949463, "raw_fp64_norm": 2.154060732703026, "grad_norm_finite": true, "eff_coef_other": 0.49969517739826214, "max_grad_emb": 0.015933968126773834, "max_grad_other": 0.320648729801178, "dead_tokens_in_batch": 0, "secs": 1607.4, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 512, "loss": 2.66256, "grad_norm": 2.5753064155578613, "raw_fp64_norm": 2.7850875214163495e+31, "grad_norm_finite": true, "eff_coef_other": 0.38830315711391705, "max_grad_emb": 5.377404804340538e+30, "max_grad_other": 0.8078563213348389, "dead_tokens_in_batch": 1, "secs": 1612.9, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 517, "loss": 2.26011, "grad_norm": 2.0815048217773438, "raw_fp64_norm": 2.241599961009285, "grad_norm_finite": true, "eff_coef_other": 0.480421428341779, "max_grad_emb": 0.023586641997098923, "max_grad_other": 0.10259748995304108, "dead_tokens_in_batch": 3, "secs": 1626.2, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 519, "loss": 2.25282, "grad_norm": 2.128737688064575, "raw_fp64_norm": 1.4713286193150116e+31, "grad_norm_finite": true, "eff_coef_other": 0.4697617446456937, "max_grad_emb": 2.0625120730699304e+30, "max_grad_other": 0.24676275253295898, "dead_tokens_in_batch": 4, "secs": 1631.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 520, "loss": 2.06667, "grad_norm": 2.037658929824829, "raw_fp64_norm": 2.2037730949096157, "grad_norm_finite": true, "eff_coef_other": 0.4907590247828874, "max_grad_emb": 0.011210843920707703, "max_grad_other": 0.12944361567497253, "dead_tokens_in_batch": 0, "secs": 1634.3, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 521, "loss": 2.04341, "grad_norm": 2.0000553131103516, "raw_fp64_norm": 2.074201643950678e+31, "grad_norm_finite": true, "eff_coef_other": 0.4999859221187967, "max_grad_emb": 3.9407962427202424e+30, "max_grad_other": 0.21504653990268707, "dead_tokens_in_batch": 1, "secs": 1637.2, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 522, "loss": 2.00895, "grad_norm": 1.8559707403182983, "raw_fp64_norm": 2.01987564955611, "grad_norm_finite": true, "eff_coef_other": 0.5388013073025026, "max_grad_emb": 0.02267090044915676, "max_grad_other": 0.15004414319992065, "dead_tokens_in_batch": 4, "secs": 1639.8, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 529, "loss": 2.19486, "grad_norm": 1.9129499197006226, "raw_fp64_norm": 3.2437206144706726e+31, "grad_norm_finite": true, "eff_coef_other": 0.5227525650038635, "max_grad_emb": 6.26094703068007e+30, "max_grad_other": 0.34568244218826294, "dead_tokens_in_batch": 1, "secs": 1658.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 530, "loss": 2.26529, "grad_norm": 1.896628499031067, "raw_fp64_norm": 2.388937262444835e+31, "grad_norm_finite": true, "eff_coef_other": 0.5272511054535802, "max_grad_emb": 4.437895961644856e+30, "max_grad_other": 0.22001299262046814, "dead_tokens_in_batch": 4, "secs": 1661.5, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 540, "loss": 2.04775, "grad_norm": 2.020228147506714, "raw_fp64_norm": 2.1592198611943996, "grad_norm_finite": true, "eff_coef_other": 0.49499335322142046, "max_grad_emb": 0.008818302303552628, "max_grad_other": 0.6027621626853943, "dead_tokens_in_batch": 0, "secs": 1688.1, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 544, "loss": 2.37584, "grad_norm": 2.412388563156128, "raw_fp64_norm": 1.1675540928049483e+32, "grad_norm_finite": true, "eff_coef_other": 0.41452674778268417, "max_grad_emb": 2.3717465934614513e+31, "max_grad_other": 0.4157940745353699, "dead_tokens_in_batch": 1, "secs": 1699.1, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 546, "loss": 2.32406, "grad_norm": 2.1312808990478516, "raw_fp64_norm": 7.98590311938719e+30, "grad_norm_finite": true, "eff_coef_other": 0.4692011884710085, "max_grad_emb": 1.491552426733051e+30, "max_grad_other": 0.26276761293411255, "dead_tokens_in_batch": 1, "secs": 1704.4, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 550, "loss": 2.11639, "grad_norm": 2.3780136108398438, "raw_fp64_norm": 2.5004249703746693, "grad_norm_finite": true, "eff_coef_other": 0.42051886285376094, "max_grad_emb": 0.009840625338256359, "max_grad_other": 0.5781338214874268, "dead_tokens_in_batch": 0, "secs": 1715.1, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 552, "loss": 2.45358, "grad_norm": 2.2094271183013916, "raw_fp64_norm": 3.9777790188701166e+31, "grad_norm_finite": true, "eff_coef_other": 0.4526058085876086, "max_grad_emb": 7.586637555045088e+30, "max_grad_other": 0.2518671751022339, "dead_tokens_in_batch": 1, "secs": 1720.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 555, "loss": 2.10557, "grad_norm": 2.0034756660461426, "raw_fp64_norm": 7.76376506889894e+28, "grad_norm_finite": true, "eff_coef_other": 0.49913234176742277, "max_grad_emb": 1.5177239612310409e+28, "max_grad_other": 0.6375914812088013, "dead_tokens_in_batch": 1, "secs": 1728.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 556, "loss": 2.20748, "grad_norm": 2.421626567840576, "raw_fp64_norm": 6.7466731668311665e+31, "grad_norm_finite": true, "eff_coef_other": 0.4129454145964006, "max_grad_emb": 1.2669048138901091e+31, "max_grad_other": 0.33427006006240845, "dead_tokens_in_batch": 2, "secs": 1731.3, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 560, "loss": 2.25959, "grad_norm": 1.989519715309143, "raw_fp64_norm": 2.145244789851304, "grad_norm_finite": true, "eff_coef_other": 0.5026336204016928, "max_grad_emb": 0.010757595300674438, "max_grad_other": 0.20827673375606537, "dead_tokens_in_batch": 0, "secs": 1742.0, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 570, "loss": 2.37521, "grad_norm": 2.0983238220214844, "raw_fp64_norm": 1.914937558868018e+31, "grad_norm_finite": true, "eff_coef_other": 0.47657063839935887, "max_grad_emb": 3.6737001011435e+30, "max_grad_other": 0.12293369323015213, "dead_tokens_in_batch": 2, "secs": 1769.0, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 571, "loss": 2.24842, "grad_norm": 1.9670329093933105, "raw_fp64_norm": 6.3283699667064175e+31, "grad_norm_finite": true, "eff_coef_other": 0.508379644715138, "max_grad_emb": 1.178531852905952e+31, "max_grad_other": 0.19796383380889893, "dead_tokens_in_batch": 1, "secs": 1771.8, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 575, "loss": 2.0781, "grad_norm": 1.9672082662582397, "raw_fp64_norm": 5.0078793802870805e+31, "grad_norm_finite": true, "eff_coef_other": 0.5083343277972989, "max_grad_emb": 9.17046336058041e+30, "max_grad_other": 0.2755522131919861, "dead_tokens_in_batch": 1, "secs": 1782.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 577, "loss": 1.8394, "grad_norm": 1.8412599563598633, "raw_fp64_norm": 2.6331194752567027e+31, "grad_norm_finite": true, "eff_coef_other": 0.543106068993599, "max_grad_emb": 4.750969969993182e+30, "max_grad_other": 0.3183336555957794, "dead_tokens_in_batch": 2, "secs": 1787.9, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 578, "loss": 2.0673, "grad_norm": 1.8389642238616943, "raw_fp64_norm": 8.796339039901665e+31, "grad_norm_finite": true, "eff_coef_other": 0.5437840732518433, "max_grad_emb": 1.7678041262194808e+31, "max_grad_other": 0.18050900101661682, "dead_tokens_in_batch": 1, "secs": 1790.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 580, "loss": 2.0042, "grad_norm": 2.0050816535949707, "raw_fp64_norm": 8.781155218811134e+31, "grad_norm_finite": true, "eff_coef_other": 0.49873255758662666, "max_grad_emb": 1.7530902900689512e+31, "max_grad_other": 0.20792683959007263, "dead_tokens_in_batch": 1, "secs": 1796.2, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 581, "loss": 2.01557, "grad_norm": 2.0047717094421387, "raw_fp64_norm": 4.346750410252856e+32, "grad_norm_finite": true, "eff_coef_other": 0.498809663205295, "max_grad_emb": 7.454226932337247e+31, "max_grad_other": 0.6419119834899902, "dead_tokens_in_batch": 16, "secs": 1798.8, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 584, "loss": 2.30309, "grad_norm": 2.0711193084716797, "raw_fp64_norm": 1.1080508909219908e+31, "grad_norm_finite": true, "eff_coef_other": 0.48283047387909567, "max_grad_emb": 2.1084820818236865e+30, "max_grad_other": 0.14622241258621216, "dead_tokens_in_batch": 1, "secs": 1806.9, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 587, "loss": 2.12166, "grad_norm": 2.038853883743286, "raw_fp64_norm": 2.702647918036696e+31, "grad_norm_finite": true, "eff_coef_other": 0.49047139547471136, "max_grad_emb": 5.34031919143513e+30, "max_grad_other": 0.21472060680389404, "dead_tokens_in_batch": 1, "secs": 1814.8, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 588, "loss": 2.09846, "grad_norm": 1.8882317543029785, "raw_fp64_norm": 1.949509935865475e+32, "grad_norm_finite": true, "eff_coef_other": 0.5295957279213386, "max_grad_emb": 3.7640205207304744e+31, "max_grad_other": 0.24593079090118408, "dead_tokens_in_batch": 2, "secs": 1817.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 590, "loss": 2.21342, "grad_norm": 2.075322151184082, "raw_fp64_norm": 2.2299369166452294, "grad_norm_finite": true, "eff_coef_other": 0.48185266927198633, "max_grad_emb": 0.014552549459040165, "max_grad_other": 0.19990681111812592, "dead_tokens_in_batch": 0, "secs": 1822.9, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 595, "loss": 2.07712, "grad_norm": 2.0822348594665527, "raw_fp64_norm": 6.102347607387876e+31, "grad_norm_finite": true, "eff_coef_other": 0.480252991251524, "max_grad_emb": 1.141755725010365e+31, "max_grad_other": 0.7248829007148743, "dead_tokens_in_batch": 1, "secs": 1836.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 597, "loss": 2.40158, "grad_norm": 2.3736746311187744, "raw_fp64_norm": 1.6840762801703786e+31, "grad_norm_finite": true, "eff_coef_other": 0.42128755373735466, "max_grad_emb": 2.651812937479093e+30, "max_grad_other": 0.734549343585968, "dead_tokens_in_batch": 2, "secs": 1842.1, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 600, "loss": 2.09978, "grad_norm": 1.895829677581787, "raw_fp64_norm": 2.0470009974239955, "grad_norm_finite": true, "eff_coef_other": 0.5274732663760577, "max_grad_emb": 0.01143874041736126, "max_grad_other": 0.3060186803340912, "dead_tokens_in_batch": 0, "secs": 1849.9, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 600, "tgt_nll": 2.28248, "tgt_ppl": 9.801, "en_nll": 2.75033, "flores_tgt_nll": 2.62311, "flores_tgt_ppl": 13.779, "flores_tgt_bpb": 0.67299, "flores_en_nll": 3.8672, "belebele_acc": 0.3156, "belebele_acc_raw": 0.3067, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.011385969817638397, "eval_secs": 48.4, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 601, "loss": 2.09541, "grad_norm": 1.8264808654785156, "raw_fp64_norm": 5.496143700440137e+31, "grad_norm_finite": true, "eff_coef_other": 0.5475006453119163, "max_grad_emb": 1.0386169440654348e+31, "max_grad_other": 0.3212342858314514, "dead_tokens_in_batch": 1, "secs": 1901.2, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 602, "loss": 2.20203, "grad_norm": 2.068186044692993, "raw_fp64_norm": 2.231119194456878, "grad_norm_finite": true, "eff_coef_other": 0.4835152616229846, "max_grad_emb": 0.01561629120260477, "max_grad_other": 0.3841327428817749, "dead_tokens_in_batch": 1, "secs": 1903.8, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 604, "loss": 2.021, "grad_norm": 1.9238032102584839, "raw_fp64_norm": 2.673856987461675e+31, "grad_norm_finite": true, "eff_coef_other": 0.5198034158921189, "max_grad_emb": 5.19300190890853e+30, "max_grad_other": 0.5710414052009583, "dead_tokens_in_batch": 1, "secs": 1909.2, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 606, "loss": 2.02886, "grad_norm": 1.8856842517852783, "raw_fp64_norm": 9.435451432871448e+31, "grad_norm_finite": true, "eff_coef_other": 0.5303111953881205, "max_grad_emb": 1.0975199203448462e+31, "max_grad_other": 0.20607873797416687, "dead_tokens_in_batch": 12, "secs": 1914.5, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 607, "loss": 2.28037, "grad_norm": 1.8765909671783447, "raw_fp64_norm": 1.2419460694644654e+31, "grad_norm_finite": true, "eff_coef_other": 0.5328808912592791, "max_grad_emb": 2.126922734044633e+30, "max_grad_other": 0.21343132853507996, "dead_tokens_in_batch": 5, "secs": 1917.3, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 609, "loss": 1.96219, "grad_norm": 1.9926139116287231, "raw_fp64_norm": 6.764159567316662e+32, "grad_norm_finite": true, "eff_coef_other": 0.5018531148011034, "max_grad_emb": 1.3612165262490577e+32, "max_grad_other": 0.19303137063980103, "dead_tokens_in_batch": 1, "secs": 1922.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 610, "loss": 1.98367, "grad_norm": 1.8811933994293213, "raw_fp64_norm": 2.019947726514976, "grad_norm_finite": true, "eff_coef_other": 0.5315771726214791, "max_grad_emb": 0.013248386792838573, "max_grad_other": 0.48877763748168945, "dead_tokens_in_batch": 0, "secs": 1925.2, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 616, "loss": 2.31387, "grad_norm": 2.423936605453491, "raw_fp64_norm": 1.4304970376267756e+28, "grad_norm_finite": true, "eff_coef_other": 0.412551873344492, "max_grad_emb": 2.66148118241165e+27, "max_grad_other": 0.6782052516937256, "dead_tokens_in_batch": 1, "secs": 1941.4, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 620, "loss": 2.57922, "grad_norm": 2.2119641304016113, "raw_fp64_norm": 2.378975408739386, "grad_norm_finite": true, "eff_coef_other": 0.45208669262269824, "max_grad_emb": 0.018985919654369354, "max_grad_other": 0.3346213102340698, "dead_tokens_in_batch": 0, "secs": 1952.4, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 630, "loss": 2.60184, "grad_norm": 2.764763593673706, "raw_fp64_norm": 2.9049236064614243, "grad_norm_finite": true, "eff_coef_other": 0.3616944467128179, "max_grad_emb": 0.023127935826778412, "max_grad_other": 0.95391845703125, "dead_tokens_in_batch": 0, "secs": 1979.2, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 632, "loss": 1.93044, "grad_norm": 1.838303804397583, "raw_fp64_norm": 2.041832557015531, "grad_norm_finite": true, "eff_coef_other": 0.5439794301836155, "max_grad_emb": 0.026881948113441467, "max_grad_other": 0.29950281977653503, "dead_tokens_in_batch": 2, "secs": 1984.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 633, "loss": 2.01378, "grad_norm": 2.0728373527526855, "raw_fp64_norm": 2.9899927629084415e+31, "grad_norm_finite": true, "eff_coef_other": 0.4824302863134605, "max_grad_emb": 5.561130701313561e+30, "max_grad_other": 0.3022768497467041, "dead_tokens_in_batch": 1, "secs": 1987.3, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 638, "loss": 2.0145, "grad_norm": 2.0750627517700195, "raw_fp64_norm": 2.130382434676923e+29, "grad_norm_finite": true, "eff_coef_other": 0.4819129046743767, "max_grad_emb": 4.114407605155062e+28, "max_grad_other": 0.14724649488925934, "dead_tokens_in_batch": 3, "secs": 2000.9, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 640, "loss": 2.15097, "grad_norm": 2.246333122253418, "raw_fp64_norm": 2.432827070793578, "grad_norm_finite": true, "eff_coef_other": 0.445169750169154, "max_grad_emb": 0.01652618870139122, "max_grad_other": 0.32910752296447754, "dead_tokens_in_batch": 0, "secs": 2006.2, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 645, "loss": 2.12444, "grad_norm": 2.0744788646698, "raw_fp64_norm": 2.137267474767004e+31, "grad_norm_finite": true, "eff_coef_other": 0.48204854480916953, "max_grad_emb": 4.1247022696403884e+30, "max_grad_other": 0.6857017278671265, "dead_tokens_in_batch": 3, "secs": 2019.8, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 648, "loss": 2.37434, "grad_norm": 2.3107094764709473, "raw_fp64_norm": 3.5624436595738836e+31, "grad_norm_finite": true, "eff_coef_other": 0.4327673285695483, "max_grad_emb": 6.960372877006843e+30, "max_grad_other": 0.42962127923965454, "dead_tokens_in_batch": 1, "secs": 2027.9, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 650, "loss": 2.4901, "grad_norm": 2.24070405960083, "raw_fp64_norm": 2.3709775046740322, "grad_norm_finite": true, "eff_coef_other": 0.4462880983444312, "max_grad_emb": 0.0074466257356107235, "max_grad_other": 0.2219737321138382, "dead_tokens_in_batch": 0, "secs": 2033.1, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 656, "loss": 1.91028, "grad_norm": 1.8470227718353271, "raw_fp64_norm": 2.524941734940195e+31, "grad_norm_finite": true, "eff_coef_other": 0.5414115482695345, "max_grad_emb": 4.787542393888164e+30, "max_grad_other": 0.14684215188026428, "dead_tokens_in_batch": 1, "secs": 2049.3, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 659, "loss": 2.2499, "grad_norm": 2.3357224464416504, "raw_fp64_norm": 1.4535383209578912e+30, "grad_norm_finite": true, "eff_coef_other": 0.42813287742752526, "max_grad_emb": 2.716041126212898e+29, "max_grad_other": 0.2790561020374298, "dead_tokens_in_batch": 2, "secs": 2057.4, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 660, "loss": 2.38121, "grad_norm": 2.1865053176879883, "raw_fp64_norm": 2.3726082965106627, "grad_norm_finite": true, "eff_coef_other": 0.4573506108399448, "max_grad_emb": 0.015302958898246288, "max_grad_other": 0.3784981369972229, "dead_tokens_in_batch": 0, "secs": 2060.0, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 661, "loss": 2.11193, "grad_norm": 1.9125393629074097, "raw_fp64_norm": 1.7236890979790425e+29, "grad_norm_finite": true, "eff_coef_other": 0.522864782042988, "max_grad_emb": 3.466987924754648e+28, "max_grad_other": 0.23729543387889862, "dead_tokens_in_batch": 2, "secs": 2062.9, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 668, "loss": 2.18818, "grad_norm": 1.8925575017929077, "raw_fp64_norm": 1.2161726810052908e+32, "grad_norm_finite": true, "eff_coef_other": 0.528385251527313, "max_grad_emb": 2.268544948373901e+31, "max_grad_other": 0.11000595986843109, "dead_tokens_in_batch": 3, "secs": 2081.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 669, "loss": 1.93583, "grad_norm": 1.7259601354599, "raw_fp64_norm": 1.0941150861032055e+32, "grad_norm_finite": true, "eff_coef_other": 0.5793873219129815, "max_grad_emb": 1.914993746179529e+31, "max_grad_other": 0.16435980796813965, "dead_tokens_in_batch": 2, "secs": 2084.3, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 670, "loss": 1.76765, "grad_norm": 2.31339430809021, "raw_fp64_norm": 2.424508927238807, "grad_norm_finite": true, "eff_coef_other": 0.43226507657506036, "max_grad_emb": 0.016636395826935768, "max_grad_other": 0.2681903541088104, "dead_tokens_in_batch": 0, "secs": 2087.2, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 671, "loss": 2.14821, "grad_norm": 2.0576183795928955, "raw_fp64_norm": 2.168170399178246e+32, "grad_norm_finite": true, "eff_coef_other": 0.48599853302210444, "max_grad_emb": 4.24242244891231e+31, "max_grad_other": 0.18740332126617432, "dead_tokens_in_batch": 1, "secs": 2089.8, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 673, "loss": 2.14241, "grad_norm": 1.8533450365066528, "raw_fp64_norm": 6.909150675335784e+29, "grad_norm_finite": true, "eff_coef_other": 0.5395646470234381, "max_grad_emb": 1.3522195136715622e+29, "max_grad_other": 0.1009024828672409, "dead_tokens_in_batch": 1, "secs": 2095.1, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 677, "loss": 2.16891, "grad_norm": 1.8351539373397827, "raw_fp64_norm": 2.9374747756870285e+31, "grad_norm_finite": true, "eff_coef_other": 0.5449131185890971, "max_grad_emb": 4.4375692494421054e+30, "max_grad_other": 0.1789342314004898, "dead_tokens_in_batch": 4, "secs": 2105.9, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 680, "loss": 2.06376, "grad_norm": 2.2086689472198486, "raw_fp64_norm": 2.3965900874030432, "grad_norm_finite": true, "eff_coef_other": 0.45276117477794475, "max_grad_emb": 0.017880786210298538, "max_grad_other": 0.13267403841018677, "dead_tokens_in_batch": 0, "secs": 2114.0, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 684, "loss": 1.95268, "grad_norm": 1.7106521129608154, "raw_fp64_norm": 1.9022883537399777, "grad_norm_finite": true, "eff_coef_other": 0.5845720517055559, "max_grad_emb": 0.026567500084638596, "max_grad_other": 0.19723621010780334, "dead_tokens_in_batch": 2, "secs": 2124.9, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 687, "loss": 2.36459, "grad_norm": 2.2674098014831543, "raw_fp64_norm": 1.6076543173300391e+31, "grad_norm_finite": true, "eff_coef_other": 0.44103168219269395, "max_grad_emb": 2.9276205985119786e+30, "max_grad_other": 0.7100282907485962, "dead_tokens_in_batch": 1, "secs": 2133.1, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 690, "loss": 2.1013, "grad_norm": 1.9208202362060547, "raw_fp64_norm": 2.083687398030728, "grad_norm_finite": true, "eff_coef_other": 0.5206106540008733, "max_grad_emb": 0.010164059698581696, "max_grad_other": 0.28622883558273315, "dead_tokens_in_batch": 0, "secs": 2140.9, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 694, "loss": 2.077, "grad_norm": 1.7471880912780762, "raw_fp64_norm": 1.4454030728868318e+32, "grad_norm_finite": true, "eff_coef_other": 0.5723478958241983, "max_grad_emb": 1.5982027140599249e+31, "max_grad_other": 0.1653943955898285, "dead_tokens_in_batch": 17, "secs": 2151.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 700, "loss": 1.81635, "grad_norm": 1.7557367086410522, "raw_fp64_norm": 8.234609618431765e+31, "grad_norm_finite": true, "eff_coef_other": 0.5695611565887048, "max_grad_emb": 1.4288062148267936e+31, "max_grad_other": 0.35005781054496765, "dead_tokens_in_batch": 5, "secs": 2167.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 701, "loss": 1.97015, "grad_norm": 1.9490467309951782, "raw_fp64_norm": 4.270163368884459e+31, "grad_norm_finite": true, "eff_coef_other": 0.5130710675255772, "max_grad_emb": 8.175097309315254e+30, "max_grad_other": 0.40158146619796753, "dead_tokens_in_batch": 1, "secs": 2170.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 703, "loss": 2.39935, "grad_norm": 2.1738853454589844, "raw_fp64_norm": 1.830217643898714e+30, "grad_norm_finite": true, "eff_coef_other": 0.4600056493702593, "max_grad_emb": 3.475337210367356e+29, "max_grad_other": 0.24101993441581726, "dead_tokens_in_batch": 1, "secs": 2175.9, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 705, "loss": 2.1834, "grad_norm": 1.9951362609863281, "raw_fp64_norm": 4.13872412219971e+31, "grad_norm_finite": true, "eff_coef_other": 0.5012186477363637, "max_grad_emb": 8.138232325371925e+30, "max_grad_other": 0.2531212568283081, "dead_tokens_in_batch": 1, "secs": 2181.3, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 710, "loss": 2.1647, "grad_norm": 1.9105113744735718, "raw_fp64_norm": 2.091707782869556, "grad_norm_finite": true, "eff_coef_other": 0.5234197974119602, "max_grad_emb": 0.02161671593785286, "max_grad_other": 0.35559403896331787, "dead_tokens_in_batch": 0, "secs": 2194.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 713, "loss": 2.34215, "grad_norm": 1.965494155883789, "raw_fp64_norm": 2.1769516227090326, "grad_norm_finite": true, "eff_coef_other": 0.5087776466945032, "max_grad_emb": 0.03204182907938957, "max_grad_other": 0.26356831192970276, "dead_tokens_in_batch": 1, "secs": 2202.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 720, "loss": 2.03511, "grad_norm": 1.9722154140472412, "raw_fp64_norm": 2.1220325059179364, "grad_norm_finite": true, "eff_coef_other": 0.5070437467599571, "max_grad_emb": 0.012015087530016899, "max_grad_other": 0.66607666015625, "dead_tokens_in_batch": 0, "secs": 2221.8, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 730, "loss": 2.43445, "grad_norm": 1.9155033826828003, "raw_fp64_norm": 2.0848345616893447, "grad_norm_finite": true, "eff_coef_other": 0.5220557097339703, "max_grad_emb": 0.0096820667386055, "max_grad_other": 0.1980062574148178, "dead_tokens_in_batch": 0, "secs": 2248.4, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 740, "loss": 3.28267, "grad_norm": 3.4417836666107178, "raw_fp64_norm": 3.599304237402142, "grad_norm_finite": true, "eff_coef_other": 0.29054693912177415, "max_grad_emb": 0.015397286973893642, "max_grad_other": 0.623076319694519, "dead_tokens_in_batch": 0, "secs": 2275.3, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 745, "loss": 2.09889, "grad_norm": 2.4478180408477783, "raw_fp64_norm": 1.261275461644525e+31, "grad_norm_finite": true, "eff_coef_other": 0.4085269308362189, "max_grad_emb": 2.3474365459399847e+30, "max_grad_other": 0.6526468992233276, "dead_tokens_in_batch": 1, "secs": 2288.8, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 750, "loss": 2.01811, "grad_norm": 1.916944146156311, "raw_fp64_norm": 2.082702739983784, "grad_norm_finite": true, "eff_coef_other": 0.5216633360662989, "max_grad_emb": 0.015811698511242867, "max_grad_other": 0.3145023584365845, "dead_tokens_in_batch": 0, "secs": 2302.1, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 752, "loss": 2.32092, "grad_norm": 2.1919455528259277, "raw_fp64_norm": 5.4116584189902546e+29, "grad_norm_finite": true, "eff_coef_other": 0.4562155033893358, "max_grad_emb": 1.00110164870059e+29, "max_grad_other": 0.1784038543701172, "dead_tokens_in_batch": 1, "secs": 2307.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 760, "loss": 2.43905, "grad_norm": 3.6783769130706787, "raw_fp64_norm": 3.791693811631069, "grad_norm_finite": true, "eff_coef_other": 0.2718589616489972, "max_grad_emb": 0.017825623974204063, "max_grad_other": 0.8351830840110779, "dead_tokens_in_batch": 0, "secs": 2329.0, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 762, "loss": 2.08644, "grad_norm": 2.294807195663452, "raw_fp64_norm": 6.222291190257393e+31, "grad_norm_finite": true, "eff_coef_other": 0.43576626660551465, "max_grad_emb": 1.2372169807526688e+31, "max_grad_other": 0.3752361834049225, "dead_tokens_in_batch": 1, "secs": 2334.5, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 770, "loss": 2.10997, "grad_norm": 1.9035167694091797, "raw_fp64_norm": 2.0541377102933116, "grad_norm_finite": true, "eff_coef_other": 0.5253431389350168, "max_grad_emb": 0.010625801049172878, "max_grad_other": 0.36896324157714844, "dead_tokens_in_batch": 0, "secs": 2356.2, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 771, "loss": 2.47325, "grad_norm": 2.2598748207092285, "raw_fp64_norm": 4.6341040183794e+31, "grad_norm_finite": true, "eff_coef_other": 0.4425021900920931, "max_grad_emb": 9.05837598982611e+30, "max_grad_other": 0.26734769344329834, "dead_tokens_in_batch": 1, "secs": 2358.8, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 780, "loss": 1.999, "grad_norm": 1.8805700540542603, "raw_fp64_norm": 2.201574818237106, "grad_norm_finite": true, "eff_coef_other": 0.5317533723834224, "max_grad_emb": 0.06306562572717667, "max_grad_other": 0.2451155036687851, "dead_tokens_in_batch": 0, "secs": 2382.8, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 781, "loss": 1.48143, "grad_norm": 3.9191136360168457, "raw_fp64_norm": 5.408524491403422e+28, "grad_norm_finite": true, "eff_coef_other": 0.2551596707097959, "max_grad_emb": 1.028449604969693e+28, "max_grad_other": 0.31967926025390625, "dead_tokens_in_batch": 1, "secs": 2385.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 782, "loss": 2.07144, "grad_norm": 1.8561605215072632, "raw_fp64_norm": 3.8094665371019153e+31, "grad_norm_finite": true, "eff_coef_other": 0.538746218156687, "max_grad_emb": 6.959509703971638e+30, "max_grad_other": 0.1712522655725479, "dead_tokens_in_batch": 1, "secs": 2388.3, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 783, "loss": 2.2301, "grad_norm": 1.9825752973556519, "raw_fp64_norm": 8.506135610544639e+30, "grad_norm_finite": true, "eff_coef_other": 0.5043942073421305, "max_grad_emb": 1.564963691550512e+30, "max_grad_other": 0.15783816576004028, "dead_tokens_in_batch": 1, "secs": 2390.9, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 785, "loss": 2.10149, "grad_norm": 2.0560245513916016, "raw_fp64_norm": 2.2149510691373027, "grad_norm_finite": true, "eff_coef_other": 0.4863752784215932, "max_grad_emb": 0.012291846796870232, "max_grad_other": 0.1588488519191742, "dead_tokens_in_batch": 1, "secs": 2396.4, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 787, "loss": 1.95006, "grad_norm": 2.1791088581085205, "raw_fp64_norm": 3.592232469754935e+31, "grad_norm_finite": true, "eff_coef_other": 0.45890297649702044, "max_grad_emb": 6.775361891887569e+30, "max_grad_other": 0.10812254250049591, "dead_tokens_in_batch": 1, "secs": 2401.9, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 790, "loss": 2.0709, "grad_norm": 1.8389188051223755, "raw_fp64_norm": 1.977925765083927, "grad_norm_finite": true, "eff_coef_other": 0.543797503955564, "max_grad_emb": 0.0065246508456766605, "max_grad_other": 0.20498119294643402, "dead_tokens_in_batch": 0, "secs": 2409.8, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 793, "loss": 2.06175, "grad_norm": 1.780509114265442, "raw_fp64_norm": 6.926204173965738e+31, "grad_norm_finite": true, "eff_coef_other": 0.5616367983467226, "max_grad_emb": 1.3403383531657966e+31, "max_grad_other": 0.15196381509304047, "dead_tokens_in_batch": 1, "secs": 2417.9, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 800, "loss": 2.91598, "grad_norm": 3.7864906787872314, "raw_fp64_norm": 3.913311419034146, "grad_norm_finite": true, "eff_coef_other": 0.26409671137063956, "max_grad_emb": 0.01651429571211338, "max_grad_other": 0.39064139127731323, "dead_tokens_in_batch": 0, "secs": 2436.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 800, "tgt_nll": 2.23625, "tgt_ppl": 9.358, "en_nll": 2.74714, "flores_tgt_nll": 2.59081, "flores_tgt_ppl": 13.341, "flores_tgt_bpb": 0.6647, "flores_en_nll": 3.88285, "belebele_acc": 0.3033, "belebele_acc_raw": 0.3178, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.011943799443542957, "eval_secs": 48.1, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 802, "loss": 1.96959, "grad_norm": 1.9001346826553345, "raw_fp64_norm": 4.867573673325567e+29, "grad_norm_finite": true, "eff_coef_other": 0.5262782069344413, "max_grad_emb": 8.975145565049216e+28, "max_grad_other": 0.3793993592262268, "dead_tokens_in_batch": 1, "secs": 2490.3, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 806, "loss": 2.10461, "grad_norm": 1.8991559743881226, "raw_fp64_norm": 6.00233569308579e+29, "grad_norm_finite": true, "eff_coef_other": 0.5265494182344689, "max_grad_emb": 1.0356052416183585e+29, "max_grad_other": 0.14015088975429535, "dead_tokens_in_batch": 1, "secs": 2501.0, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 807, "loss": 2.22647, "grad_norm": 1.9096754789352417, "raw_fp64_norm": 1.0219232850381264e+30, "grad_norm_finite": true, "eff_coef_other": 0.5236489065192653, "max_grad_emb": 2.0251556985598604e+29, "max_grad_other": 0.3057475686073303, "dead_tokens_in_batch": 1, "secs": 2503.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 810, "loss": 2.09758, "grad_norm": 1.9859809875488281, "raw_fp64_norm": 2.1742355331323706, "grad_norm_finite": true, "eff_coef_other": 0.5035292395749453, "max_grad_emb": 0.023769838735461235, "max_grad_other": 0.13130274415016174, "dead_tokens_in_batch": 0, "secs": 2511.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 812, "loss": 2.27985, "grad_norm": 1.7749688625335693, "raw_fp64_norm": 8.701589111238668e+29, "grad_norm_finite": true, "eff_coef_other": 0.5633898474042893, "max_grad_emb": 1.5878917630770726e+29, "max_grad_other": 0.1839316487312317, "dead_tokens_in_batch": 1, "secs": 2517.1, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 813, "loss": 1.91194, "grad_norm": 1.7755579948425293, "raw_fp64_norm": 6.688997629211147e+30, "grad_norm_finite": true, "eff_coef_other": 0.5632029140708378, "max_grad_emb": 1.3163299628594693e+30, "max_grad_other": 0.1852084994316101, "dead_tokens_in_batch": 1, "secs": 2519.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 814, "loss": 1.87459, "grad_norm": 1.9169552326202393, "raw_fp64_norm": 2.6537869984871552e+32, "grad_norm_finite": true, "eff_coef_other": 0.5216603190950924, "max_grad_emb": 5.125409294730311e+31, "max_grad_other": 0.3364340662956238, "dead_tokens_in_batch": 4, "secs": 2522.3, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 815, "loss": 2.05902, "grad_norm": 1.9113174676895142, "raw_fp64_norm": 7.30286929278629e+31, "grad_norm_finite": true, "eff_coef_other": 0.523199046576913, "max_grad_emb": 1.3991730251363998e+31, "max_grad_other": 0.2647988796234131, "dead_tokens_in_batch": 1, "secs": 2525.2, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 817, "loss": 1.7833, "grad_norm": 1.9533017873764038, "raw_fp64_norm": 5.065670537271608e+31, "grad_norm_finite": true, "eff_coef_other": 0.511953398348015, "max_grad_emb": 9.646944547420041e+30, "max_grad_other": 0.532981276512146, "dead_tokens_in_batch": 1, "secs": 2530.4, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 820, "loss": 2.12158, "grad_norm": 1.91972815990448, "raw_fp64_norm": 2.0697533963583057, "grad_norm_finite": true, "eff_coef_other": 0.5209068137766668, "max_grad_emb": 0.007354338653385639, "max_grad_other": 0.34298187494277954, "dead_tokens_in_batch": 0, "secs": 2538.4, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 821, "loss": 2.01123, "grad_norm": 1.9540083408355713, "raw_fp64_norm": 3.4876387791164465e+31, "grad_norm_finite": true, "eff_coef_other": 0.5117682802746384, "max_grad_emb": 6.36989663446956e+30, "max_grad_other": 0.35434094071388245, "dead_tokens_in_batch": 1, "secs": 2541.3, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 827, "loss": 2.14628, "grad_norm": 2.2337422370910645, "raw_fp64_norm": 3.046014022074421e+31, "grad_norm_finite": true, "eff_coef_other": 0.44767902747061894, "max_grad_emb": 5.707114538661126e+30, "max_grad_other": 0.5017430186271667, "dead_tokens_in_batch": 1, "secs": 2557.2, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 828, "loss": 1.96472, "grad_norm": 1.7553045749664307, "raw_fp64_norm": 4.383611904845174e+32, "grad_norm_finite": true, "eff_coef_other": 0.5697013752258632, "max_grad_emb": 7.899784280281464e+31, "max_grad_other": 0.11591485142707825, "dead_tokens_in_batch": 2, "secs": 2560.1, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 830, "loss": 2.28528, "grad_norm": 2.200636625289917, "raw_fp64_norm": 2.3874596759759465, "grad_norm_finite": true, "eff_coef_other": 0.45441375195439443, "max_grad_emb": 0.02919747680425644, "max_grad_other": 0.6412702798843384, "dead_tokens_in_batch": 0, "secs": 2565.3, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 833, "loss": 2.3133, "grad_norm": 2.5870232582092285, "raw_fp64_norm": 1.4786223032326355e+31, "grad_norm_finite": true, "eff_coef_other": 0.3865445006272237, "max_grad_emb": 2.6878570607909034e+30, "max_grad_other": 0.42354443669319153, "dead_tokens_in_batch": 1, "secs": 2573.4, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 834, "loss": 2.30316, "grad_norm": 2.183593511581421, "raw_fp64_norm": 2.0038618731305958e+31, "grad_norm_finite": true, "eff_coef_other": 0.4579604842823, "max_grad_emb": 3.902907600839155e+30, "max_grad_other": 0.13502469658851624, "dead_tokens_in_batch": 1, "secs": 2576.3, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 836, "loss": 2.15146, "grad_norm": 1.8103264570236206, "raw_fp64_norm": 1.9962771222541258, "grad_norm_finite": true, "eff_coef_other": 0.5523862526197946, "max_grad_emb": 0.021279621869325638, "max_grad_other": 0.26563888788223267, "dead_tokens_in_batch": 1, "secs": 2581.5, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 838, "loss": 2.30623, "grad_norm": 1.9197357892990112, "raw_fp64_norm": 2.4748093219404823e+31, "grad_norm_finite": true, "eff_coef_other": 0.5209047435951615, "max_grad_emb": 4.749753488387195e+30, "max_grad_other": 0.30966341495513916, "dead_tokens_in_batch": 1, "secs": 2587.0, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 840, "loss": 2.17862, "grad_norm": 2.017467737197876, "raw_fp64_norm": 2.181200217250933, "grad_norm_finite": true, "eff_coef_other": 0.4956706300137917, "max_grad_emb": 0.012022717855870724, "max_grad_other": 0.29878756403923035, "dead_tokens_in_batch": 0, "secs": 2592.2, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 843, "loss": 1.87545, "grad_norm": 1.8298040628433228, "raw_fp64_norm": 6.205118638847791e+31, "grad_norm_finite": true, "eff_coef_other": 0.5465063029425147, "max_grad_emb": 1.171790036287707e+31, "max_grad_other": 0.2605220377445221, "dead_tokens_in_batch": 2, "secs": 2600.3, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 850, "loss": 2.59638, "grad_norm": 2.841184616088867, "raw_fp64_norm": 3.022982409426143, "grad_norm_finite": true, "eff_coef_other": 0.35196574075881204, "max_grad_emb": 0.0513860248029232, "max_grad_other": 0.19615155458450317, "dead_tokens_in_batch": 0, "secs": 2619.1, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 853, "loss": 1.9809, "grad_norm": 1.8636245727539062, "raw_fp64_norm": 4.927603786257174e+30, "grad_norm_finite": true, "eff_coef_other": 0.536588472824123, "max_grad_emb": 9.158772141210372e+29, "max_grad_other": 0.4283551871776581, "dead_tokens_in_batch": 1, "secs": 2627.2, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 854, "loss": 2.53881, "grad_norm": 3.8519299030303955, "raw_fp64_norm": 2.111319067019619e+31, "grad_norm_finite": true, "eff_coef_other": 0.2596100566636018, "max_grad_emb": 4.086929684637984e+30, "max_grad_other": 0.696574866771698, "dead_tokens_in_batch": 1, "secs": 2629.8, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 860, "loss": 2.07195, "grad_norm": 1.9175540208816528, "raw_fp64_norm": 2.0768642648028006, "grad_norm_finite": true, "eff_coef_other": 0.5214974220349726, "max_grad_emb": 0.007938295602798462, "max_grad_other": 0.34291431307792664, "dead_tokens_in_batch": 0, "secs": 2646.0, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 868, "loss": 2.01349, "grad_norm": 1.9841253757476807, "raw_fp64_norm": 1.384602217833915e+31, "grad_norm_finite": true, "eff_coef_other": 0.5040001545381245, "max_grad_emb": 2.6325695585139224e+30, "max_grad_other": 0.21321505308151245, "dead_tokens_in_batch": 1, "secs": 2667.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 870, "loss": 1.99719, "grad_norm": 1.9169495105743408, "raw_fp64_norm": 2.052113037617892, "grad_norm_finite": true, "eff_coef_other": 0.521661876237164, "max_grad_emb": 0.019969146698713303, "max_grad_other": 0.20890718698501587, "dead_tokens_in_batch": 0, "secs": 2672.8, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 880, "loss": 2.23689, "grad_norm": 2.338073253631592, "raw_fp64_norm": 2.474293369072593, "grad_norm_finite": true, "eff_coef_other": 0.4277024129780136, "max_grad_emb": 0.013465862721204758, "max_grad_other": 0.23188616335391998, "dead_tokens_in_batch": 0, "secs": 2699.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 881, "loss": 2.11657, "grad_norm": 2.008558511734009, "raw_fp64_norm": 6.913262330324389e+30, "grad_norm_finite": true, "eff_coef_other": 0.49786924119399895, "max_grad_emb": 1.325491202720509e+30, "max_grad_other": 0.168925479054451, "dead_tokens_in_batch": 1, "secs": 2702.3, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 882, "loss": 1.95208, "grad_norm": 1.96034836769104, "raw_fp64_norm": 2.11040728015561, "grad_norm_finite": true, "eff_coef_other": 0.5101131545637861, "max_grad_emb": 0.016133245080709457, "max_grad_other": 0.34742623567581177, "dead_tokens_in_batch": 4, "secs": 2705.2, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 887, "loss": 1.88773, "grad_norm": 1.7645785808563232, "raw_fp64_norm": 2.8243404014076555e+32, "grad_norm_finite": true, "eff_coef_other": 0.566707226383474, "max_grad_emb": 5.478704809113834e+31, "max_grad_other": 0.4923742413520813, "dead_tokens_in_batch": 2, "secs": 2718.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 889, "loss": 2.07782, "grad_norm": 1.773464322090149, "raw_fp64_norm": 1.2812854619747798e+31, "grad_norm_finite": true, "eff_coef_other": 0.563867805896217, "max_grad_emb": 2.3104328377588554e+30, "max_grad_other": 0.259629487991333, "dead_tokens_in_batch": 1, "secs": 2724.0, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 890, "loss": 1.90106, "grad_norm": 1.7800374031066895, "raw_fp64_norm": 1.926438880771858, "grad_norm_finite": true, "eff_coef_other": 0.5617856324081023, "max_grad_emb": 0.006989768240600824, "max_grad_other": 0.1735381931066513, "dead_tokens_in_batch": 0, "secs": 2726.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 892, "loss": 1.98378, "grad_norm": 1.9069344997406006, "raw_fp64_norm": 4.506880341730155e+31, "grad_norm_finite": true, "eff_coef_other": 0.5244015857568489, "max_grad_emb": 8.578904524971662e+30, "max_grad_other": 0.210493266582489, "dead_tokens_in_batch": 1, "secs": 2732.1, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 894, "loss": 1.97314, "grad_norm": 1.856329083442688, "raw_fp64_norm": 1.0089736249995166e+32, "grad_norm_finite": true, "eff_coef_other": 0.5386972979209782, "max_grad_emb": 1.9440571691311384e+31, "max_grad_other": 0.32013821601867676, "dead_tokens_in_batch": 1, "secs": 2737.3, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 900, "loss": 2.12211, "grad_norm": 1.8711857795715332, "raw_fp64_norm": 2.019694633630189, "grad_norm_finite": true, "eff_coef_other": 0.5344201930653771, "max_grad_emb": 0.014102226123213768, "max_grad_other": 0.10137094557285309, "dead_tokens_in_batch": 1, "secs": 2753.5, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 901, "loss": 2.0247, "grad_norm": 1.9486069679260254, "raw_fp64_norm": 1.7504626697115834e+31, "grad_norm_finite": true, "eff_coef_other": 0.5131868577261011, "max_grad_emb": 3.3689404801195735e+30, "max_grad_other": 0.3509039282798767, "dead_tokens_in_batch": 2, "secs": 2756.4, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 902, "loss": 2.24425, "grad_norm": 2.168653964996338, "raw_fp64_norm": 3.636408716675243e+31, "grad_norm_finite": true, "eff_coef_other": 0.46111530701781717, "max_grad_emb": 5.117840572851449e+30, "max_grad_other": 0.20161466300487518, "dead_tokens_in_batch": 2, "secs": 2759.0, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 903, "loss": 2.07772, "grad_norm": 1.9866918325424194, "raw_fp64_norm": 2.617756757288339e+32, "grad_norm_finite": true, "eff_coef_other": 0.5033490752167639, "max_grad_emb": 4.880343106132951e+31, "max_grad_other": 0.5350373983383179, "dead_tokens_in_batch": 28, "secs": 2761.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 910, "loss": 2.16802, "grad_norm": 2.087059736251831, "raw_fp64_norm": 2.2482810395294073, "grad_norm_finite": true, "eff_coef_other": 0.47914274013697744, "max_grad_emb": 0.012271309271454811, "max_grad_other": 0.8265087008476257, "dead_tokens_in_batch": 1, "secs": 2780.4, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 911, "loss": 2.11213, "grad_norm": 1.7619706392288208, "raw_fp64_norm": 5.832394716736225e+30, "grad_norm_finite": true, "eff_coef_other": 0.567546024995998, "max_grad_emb": 1.0723419849774782e+30, "max_grad_other": 0.10732492059469223, "dead_tokens_in_batch": 2, "secs": 2783.0, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 916, "loss": 2.21806, "grad_norm": 2.916807174682617, "raw_fp64_norm": 2.7083049138138176e+31, "grad_norm_finite": true, "eff_coef_other": 0.3428405092524851, "max_grad_emb": 5.080933276504434e+30, "max_grad_other": 0.4410618245601654, "dead_tokens_in_batch": 1, "secs": 2796.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 919, "loss": 1.93228, "grad_norm": 1.8511130809783936, "raw_fp64_norm": 7.899393128781606e+31, "grad_norm_finite": true, "eff_coef_other": 0.5402152197294383, "max_grad_emb": 1.4653686046374726e+31, "max_grad_other": 0.32146093249320984, "dead_tokens_in_batch": 1, "secs": 2804.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 920, "loss": 2.07644, "grad_norm": 1.9437719583511353, "raw_fp64_norm": 2.0952705982024513, "grad_norm_finite": true, "eff_coef_other": 0.5144633768587256, "max_grad_emb": 0.007796372286975384, "max_grad_other": 0.5236098766326904, "dead_tokens_in_batch": 0, "secs": 2807.2, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 921, "loss": 2.04072, "grad_norm": 1.8700634241104126, "raw_fp64_norm": 3.3844478347019255e+32, "grad_norm_finite": true, "eff_coef_other": 0.534740935717067, "max_grad_emb": 5.360718484822725e+31, "max_grad_other": 0.528657078742981, "dead_tokens_in_batch": 27, "secs": 2809.9, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 927, "loss": 2.00195, "grad_norm": 1.907909870147705, "raw_fp64_norm": 8.073558458319708e+30, "grad_norm_finite": true, "eff_coef_other": 0.5241334989210387, "max_grad_emb": 1.4727256738284649e+30, "max_grad_other": 0.5761798024177551, "dead_tokens_in_batch": 1, "secs": 2826.1, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 929, "loss": 2.22141, "grad_norm": 1.9936983585357666, "raw_fp64_norm": 2.164471861512423, "grad_norm_finite": true, "eff_coef_other": 0.5015801383085313, "max_grad_emb": 0.010830886662006378, "max_grad_other": 0.2659791111946106, "dead_tokens_in_batch": 1, "secs": 2831.5, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 930, "loss": 2.13819, "grad_norm": 2.062915325164795, "raw_fp64_norm": 1.967994972507984e+31, "grad_norm_finite": true, "eff_coef_other": 0.48475063569052684, "max_grad_emb": 3.626593702119306e+30, "max_grad_other": 0.1812404841184616, "dead_tokens_in_batch": 2, "secs": 2834.1, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 935, "loss": 2.08964, "grad_norm": 1.797011375427246, "raw_fp64_norm": 1.97171295534914, "grad_norm_finite": true, "eff_coef_other": 0.5564791949539282, "max_grad_emb": 0.018375417217612267, "max_grad_other": 0.09590229392051697, "dead_tokens_in_batch": 1, "secs": 2847.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 937, "loss": 2.01519, "grad_norm": 1.7618210315704346, "raw_fp64_norm": 1.1318484447673196e+31, "grad_norm_finite": true, "eff_coef_other": 0.5675942189851211, "max_grad_emb": 2.1446514800735542e+30, "max_grad_other": 0.06866195797920227, "dead_tokens_in_batch": 2, "secs": 2852.9, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 938, "loss": 2.01994, "grad_norm": 1.890485405921936, "raw_fp64_norm": 4.810527010490858e+31, "grad_norm_finite": true, "eff_coef_other": 0.5289643960768544, "max_grad_emb": 9.278111555725085e+30, "max_grad_other": 0.2064417004585266, "dead_tokens_in_batch": 2, "secs": 2855.8, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 940, "loss": 1.93999, "grad_norm": 1.8832743167877197, "raw_fp64_norm": 2.038778339734935, "grad_norm_finite": true, "eff_coef_other": 0.5309898085988235, "max_grad_emb": 0.010372275486588478, "max_grad_other": 0.31985777616500854, "dead_tokens_in_batch": 0, "secs": 2861.0, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 941, "loss": 2.28268, "grad_norm": 1.8813923597335815, "raw_fp64_norm": 1.174012636982417e+31, "grad_norm_finite": true, "eff_coef_other": 0.5315209575001407, "max_grad_emb": 2.227480881488723e+30, "max_grad_other": 0.11656180024147034, "dead_tokens_in_batch": 3, "secs": 2863.7, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 950, "loss": 2.15272, "grad_norm": 1.8219796419143677, "raw_fp64_norm": 4.971391086829958e+31, "grad_norm_finite": true, "eff_coef_other": 0.5488532517827923, "max_grad_emb": 9.057047984813263e+30, "max_grad_other": 0.12532153725624084, "dead_tokens_in_batch": 1, "secs": 2887.9, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 952, "loss": 2.09319, "grad_norm": 2.0518274307250977, "raw_fp64_norm": 2.220376288105656, "grad_norm_finite": true, "eff_coef_other": 0.48737018408825195, "max_grad_emb": 0.01828097552061081, "max_grad_other": 0.4625706970691681, "dead_tokens_in_batch": 1, "secs": 2893.4, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 953, "loss": 2.21841, "grad_norm": 2.022213935852051, "raw_fp64_norm": 2.0537606605713345e+31, "grad_norm_finite": true, "eff_coef_other": 0.494507276289429, "max_grad_emb": 4.151155077730831e+30, "max_grad_other": 0.09447244554758072, "dead_tokens_in_batch": 5, "secs": 2896.0, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 958, "loss": 2.30578, "grad_norm": 1.9668205976486206, "raw_fp64_norm": 3.9551288746701663e+30, "grad_norm_finite": true, "eff_coef_other": 0.5084345225797411, "max_grad_emb": 7.547496163783425e+29, "max_grad_other": 0.18007270991802216, "dead_tokens_in_batch": 1, "secs": 2909.3, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 959, "loss": 2.10872, "grad_norm": 2.246364116668701, "raw_fp64_norm": 5.011932699476625e+29, "grad_norm_finite": true, "eff_coef_other": 0.4451636079013606, "max_grad_emb": 8.859123631878185e+28, "max_grad_other": 0.1505046784877777, "dead_tokens_in_batch": 1, "secs": 2912.1, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 960, "loss": 2.15694, "grad_norm": 2.8582193851470947, "raw_fp64_norm": 3.0549689287798203, "grad_norm_finite": true, "eff_coef_other": 0.3498680525814444, "max_grad_emb": 0.031705450266599655, "max_grad_other": 0.42978888750076294, "dead_tokens_in_batch": 0, "secs": 2914.8, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 967, "loss": 1.84729, "grad_norm": 1.8404473066329956, "raw_fp64_norm": 2.4935633522773646e+31, "grad_norm_finite": true, "eff_coef_other": 0.5433458774125789, "max_grad_emb": 4.6573407808842135e+30, "max_grad_other": 0.3167683780193329, "dead_tokens_in_batch": 1, "secs": 2933.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 968, "loss": 2.08083, "grad_norm": 2.100736379623413, "raw_fp64_norm": 1.1469361914527512e+32, "grad_norm_finite": true, "eff_coef_other": 0.47602332861771807, "max_grad_emb": 2.0258556288304854e+31, "max_grad_other": 0.14868922531604767, "dead_tokens_in_batch": 4, "secs": 2936.4, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 970, "loss": 1.94797, "grad_norm": 1.851864218711853, "raw_fp64_norm": 2.0135962585451073, "grad_norm_finite": true, "eff_coef_other": 0.539996102251758, "max_grad_emb": 0.009655678644776344, "max_grad_other": 0.5507187843322754, "dead_tokens_in_batch": 0, "secs": 2941.6, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 974, "loss": 1.79808, "grad_norm": 1.8627609014511108, "raw_fp64_norm": 5.414498780018792e+31, "grad_norm_finite": true, "eff_coef_other": 0.5368372625728439, "max_grad_emb": 1.0455891819448982e+31, "max_grad_other": 0.3926824927330017, "dead_tokens_in_batch": 1, "secs": 2952.3, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 975, "loss": 1.82827, "grad_norm": 1.810931921005249, "raw_fp64_norm": 2.4162791595822037e+31, "grad_norm_finite": true, "eff_coef_other": 0.5522015688161989, "max_grad_emb": 4.620491815207995e+30, "max_grad_other": 0.6034243702888489, "dead_tokens_in_batch": 1, "secs": 2955.2, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 978, "loss": 2.14665, "grad_norm": 1.847144365310669, "raw_fp64_norm": 9.293198813944287e+29, "grad_norm_finite": true, "eff_coef_other": 0.5413759083502404, "max_grad_emb": 1.7833027214542406e+29, "max_grad_other": 0.1462949961423874, "dead_tokens_in_batch": 1, "secs": 2963.0, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 980, "loss": 2.04081, "grad_norm": 1.823931336402893, "raw_fp64_norm": 2.003866553412122, "grad_norm_finite": true, "eff_coef_other": 0.5482659526570878, "max_grad_emb": 0.020765604451298714, "max_grad_other": 0.2038131058216095, "dead_tokens_in_batch": 0, "secs": 2968.5, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 989, "loss": 2.14499, "grad_norm": 1.7820899486541748, "raw_fp64_norm": 4.548957805355506e+31, "grad_norm_finite": true, "eff_coef_other": 0.5611385887769614, "max_grad_emb": 8.836121022519058e+30, "max_grad_other": 0.4091114401817322, "dead_tokens_in_batch": 1, "secs": 2992.8, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 990, "loss": 1.78334, "grad_norm": 1.721329689025879, "raw_fp64_norm": 1.872672126118404, "grad_norm_finite": true, "eff_coef_other": 0.5809458963204285, "max_grad_emb": 0.03986570984125137, "max_grad_other": 0.24046213924884796, "dead_tokens_in_batch": 0, "secs": 2995.4, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1000, "loss": 1.84595, "grad_norm": 1.824798345565796, "raw_fp64_norm": 1.9992434576320328, "grad_norm_finite": true, "eff_coef_other": 0.5480054573835573, "max_grad_emb": 0.021354176104068756, "max_grad_other": 0.3411204218864441, "dead_tokens_in_batch": 0, "secs": 3022.3, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 1000, "tgt_nll": 2.20817, "tgt_ppl": 9.099, "en_nll": 2.74339, "flores_tgt_nll": 2.5528, "flores_tgt_ppl": 12.843, "flores_tgt_bpb": 0.65495, "flores_en_nll": 3.88076, "belebele_acc": 0.3067, "belebele_acc_raw": 0.3178, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.012019312009215355, "eval_secs": 48.3, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "done", "steps": 1000, "n_dead_steps": 231, "n_inf_steps": 0, "peak_mem_gb": 67.93, "secs": 3070.5, "arm": "groupclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}


==> anc/embscan/outE32Nemo/e32_nemo_groupclip_s1.jsonl <==
{"kind": "meta", "opt": "adamw_fused", "n_dead_rows": 75, "n_train_chunks": 32016, "frac_chunks_with_dead": 0.00856, "steps": 1000, "lr_steps": 1000, "tokens_per_step": 16384, "n_flores_tgt": 1012, "n_belebele": 900, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 0, "tgt_nll": 3.93686, "tgt_ppl": 51.257, "en_nll": 2.73329, "flores_tgt_nll": 4.06837, "flores_tgt_ppl": 58.462, "flores_tgt_bpb": 1.04379, "flores_en_nll": 3.61807, "belebele_acc": 0.2978, "belebele_acc_raw": 0.3211, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.33263519611171e-10, "eval_secs": 73.8, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1, "loss": 4.03073, "grad_norm": 9.189550399780273, "raw_fp64_norm": 11.990049329051907, "grad_norm_finite": true, "eff_coef_other": 0.10881924007997937, "max_grad_emb": 1.445243239402771, "max_grad_other": 2.3784337043762207, "dead_tokens_in_batch": 0, "secs": 42.7, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 2, "loss": 3.37645, "grad_norm": 7.225149154663086, "raw_fp64_norm": 1.255441096774401e+33, "grad_norm_finite": true, "eff_coef_other": 0.13840542806637776, "max_grad_emb": 2.5429936438036995e+32, "max_grad_other": 1.4163196086883545, "dead_tokens_in_batch": 6, "secs": 45.9, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 3, "loss": 3.60039, "grad_norm": 7.648655414581299, "raw_fp64_norm": 7.869025925239478, "grad_norm_finite": true, "eff_coef_other": 0.13074191672325783, "max_grad_emb": 0.020265888422727585, "max_grad_other": 1.5745635032653809, "dead_tokens_in_batch": 0, "secs": 48.5, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 4, "loss": 3.91439, "grad_norm": 8.40491008758545, "raw_fp64_norm": 8.5908265329489, "grad_norm_finite": true, "eff_coef_other": 0.1189780581352085, "max_grad_emb": 0.020487245172262192, "max_grad_other": 1.6635271310806274, "dead_tokens_in_batch": 0, "secs": 51.1, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 5, "loss": 3.81359, "grad_norm": 8.350913047790527, "raw_fp64_norm": 8.582307154785832, "grad_norm_finite": true, "eff_coef_other": 0.11974737068028841, "max_grad_emb": 0.03587442636489868, "max_grad_other": 1.5185009241104126, "dead_tokens_in_batch": 0, "secs": 54.0, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 6, "loss": 3.87415, "grad_norm": 8.072332382202148, "raw_fp64_norm": 1.8234532327640724e+29, "grad_norm_finite": true, "eff_coef_other": 0.12387991831516727, "max_grad_emb": 2.6515872933638087e+28, "max_grad_other": 1.4548970460891724, "dead_tokens_in_batch": 1, "secs": 56.6, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 7, "loss": 3.89035, "grad_norm": 6.781086444854736, "raw_fp64_norm": 7.028412906393495, "grad_norm_finite": true, "eff_coef_other": 0.14746897280594232, "max_grad_emb": 0.032717060297727585, "max_grad_other": 1.367575764656067, "dead_tokens_in_batch": 0, "secs": 59.2, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 8, "loss": 3.83004, "grad_norm": 6.070605278015137, "raw_fp64_norm": 6.3556735491604694, "grad_norm_finite": true, "eff_coef_other": 0.1647281925730428, "max_grad_emb": 0.05907398462295532, "max_grad_other": 1.1442750692367554, "dead_tokens_in_batch": 0, "secs": 61.8, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 9, "loss": 3.6713, "grad_norm": 5.317404747009277, "raw_fp64_norm": 5.601735325909911, "grad_norm_finite": true, "eff_coef_other": 0.18806163147554428, "max_grad_emb": 0.056113697588443756, "max_grad_other": 0.8252015113830566, "dead_tokens_in_batch": 0, "secs": 64.7, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 10, "loss": 3.59079, "grad_norm": 4.054740905761719, "raw_fp64_norm": 1.3219674982593861e+32, "grad_norm_finite": true, "eff_coef_other": 0.24662482181147388, "max_grad_emb": 2.169217185182724e+31, "max_grad_other": 0.5178458094596863, "dead_tokens_in_batch": 2, "secs": 67.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 12, "loss": 3.26668, "grad_norm": 4.489591121673584, "raw_fp64_norm": 1.4778235358721551e+32, "grad_norm_finite": true, "eff_coef_other": 0.22273738301804358, "max_grad_emb": 2.892255407940464e+31, "max_grad_other": 0.6050575375556946, "dead_tokens_in_batch": 1, "secs": 72.6, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 20, "loss": 3.20033, "grad_norm": 5.748308181762695, "raw_fp64_norm": 5.88082958979327, "grad_norm_finite": true, "eff_coef_other": 0.17396419858079973, "max_grad_emb": 0.014605619944632053, "max_grad_other": 0.5591143369674683, "dead_tokens_in_batch": 0, "secs": 94.3, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 21, "loss": 2.81942, "grad_norm": 4.232985973358154, "raw_fp64_norm": 2.2788913392274913e+31, "grad_norm_finite": true, "eff_coef_other": 0.23623980094762026, "max_grad_emb": 4.3712826378268157e+30, "max_grad_other": 0.5085505247116089, "dead_tokens_in_batch": 1, "secs": 97.0, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 23, "loss": 3.22422, "grad_norm": 4.190316677093506, "raw_fp64_norm": 2.9997538048276166e+32, "grad_norm_finite": true, "eff_coef_other": 0.23864539088922285, "max_grad_emb": 5.63649960993387e+31, "max_grad_other": 0.7863443493843079, "dead_tokens_in_batch": 1, "secs": 102.5, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 25, "loss": 2.77466, "grad_norm": 3.3879191875457764, "raw_fp64_norm": 5.022300357801427e+31, "grad_norm_finite": true, "eff_coef_other": 0.29516633941852216, "max_grad_emb": 9.516954798665978e+30, "max_grad_other": 0.6521615982055664, "dead_tokens_in_batch": 1, "secs": 107.9, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 29, "loss": 3.34973, "grad_norm": 3.0360162258148193, "raw_fp64_norm": 4.019298190170102e+29, "grad_norm_finite": true, "eff_coef_other": 0.3293788953162529, "max_grad_emb": 7.722996397253529e+28, "max_grad_other": 0.20828194916248322, "dead_tokens_in_batch": 1, "secs": 118.7, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 30, "loss": 3.15514, "grad_norm": 2.91243314743042, "raw_fp64_norm": 4.505954133906017e+30, "grad_norm_finite": true, "eff_coef_other": 0.343355402861994, "max_grad_emb": 8.8526245222298e+29, "max_grad_other": 0.29662442207336426, "dead_tokens_in_batch": 1, "secs": 121.3, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 40, "loss": 2.98301, "grad_norm": 3.261122703552246, "raw_fp64_norm": 1.1390403850966002e+32, "grad_norm_finite": true, "eff_coef_other": 0.30664276823069586, "max_grad_emb": 2.2719413045715264e+31, "max_grad_other": 0.34999558329582214, "dead_tokens_in_batch": 1, "secs": 148.1, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 41, "loss": 3.09298, "grad_norm": 3.4552135467529297, "raw_fp64_norm": 9.660215648549608e+31, "grad_norm_finite": true, "eff_coef_other": 0.2894176284768653, "max_grad_emb": 1.814589434545985e+31, "max_grad_other": 0.33734384179115295, "dead_tokens_in_batch": 1, "secs": 150.8, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 43, "loss": 3.50844, "grad_norm": 4.363718032836914, "raw_fp64_norm": 9.960184351675859e+31, "grad_norm_finite": true, "eff_coef_other": 0.22916232518065816, "max_grad_emb": 1.932567175463775e+31, "max_grad_other": 1.1179734468460083, "dead_tokens_in_batch": 1, "secs": 156.3, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 50, "loss": 2.86534, "grad_norm": 3.406874179840088, "raw_fp64_norm": 3.637071960121373, "grad_norm_finite": true, "eff_coef_other": 0.2935241085195666, "max_grad_emb": 0.03103705123066902, "max_grad_other": 0.33716416358947754, "dead_tokens_in_batch": 0, "secs": 175.2, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 55, "loss": 2.72551, "grad_norm": 2.926941156387329, "raw_fp64_norm": 1.503159437039049e+32, "grad_norm_finite": true, "eff_coef_other": 0.3416534890577686, "max_grad_emb": 2.846771024688447e+31, "max_grad_other": 0.780464231967926, "dead_tokens_in_batch": 1, "secs": 188.7, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 56, "loss": 2.88171, "grad_norm": 2.7154252529144287, "raw_fp64_norm": 1.742088392757189e+32, "grad_norm_finite": true, "eff_coef_other": 0.36826630770278296, "max_grad_emb": 3.4072442671271164e+31, "max_grad_other": 0.32659706473350525, "dead_tokens_in_batch": 1, "secs": 191.3, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 60, "loss": 2.87801, "grad_norm": 3.0503365993499756, "raw_fp64_norm": 3.206151132390214, "grad_norm_finite": true, "eff_coef_other": 0.3278325652259275, "max_grad_emb": 0.015778806060552597, "max_grad_other": 0.33512523770332336, "dead_tokens_in_batch": 0, "secs": 202.0, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 65, "loss": 2.93266, "grad_norm": 2.9860386848449707, "raw_fp64_norm": 4.591029158022031e+19, "grad_norm_finite": true, "eff_coef_other": 0.3348917313709171, "max_grad_emb": 8.78666031195331e+18, "max_grad_other": 0.28238189220428467, "dead_tokens_in_batch": 1, "secs": 215.3, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 70, "loss": 2.61783, "grad_norm": 2.6383042335510254, "raw_fp64_norm": 5.983620397249796e+31, "grad_norm_finite": true, "eff_coef_other": 0.3790312005158139, "max_grad_emb": 1.1431407913218976e+31, "max_grad_other": 0.4931904971599579, "dead_tokens_in_batch": 1, "secs": 228.9, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 72, "loss": 2.59094, "grad_norm": 2.8526148796081543, "raw_fp64_norm": 4.642137986058124e+32, "grad_norm_finite": true, "eff_coef_other": 0.3505554348023063, "max_grad_emb": 7.103204682064926e+31, "max_grad_other": 0.39383387565612793, "dead_tokens_in_batch": 27, "secs": 234.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 73, "loss": 2.50623, "grad_norm": 2.6436314582824707, "raw_fp64_norm": 1.099108735759004e+32, "grad_norm_finite": true, "eff_coef_other": 0.37826740887032584, "max_grad_emb": 1.8732951141316353e+31, "max_grad_other": 0.41649675369262695, "dead_tokens_in_batch": 2, "secs": 237.0, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 77, "loss": 2.80247, "grad_norm": 2.7432427406311035, "raw_fp64_norm": 1.3277865975441145e+32, "grad_norm_finite": true, "eff_coef_other": 0.36453195360975926, "max_grad_emb": 2.610734544822953e+31, "max_grad_other": 0.31330418586730957, "dead_tokens_in_batch": 1, "secs": 247.7, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 80, "loss": 2.76812, "grad_norm": 2.5555009841918945, "raw_fp64_norm": 5.082353977494169e+31, "grad_norm_finite": true, "eff_coef_other": 0.391312550796638, "max_grad_emb": 9.660946930725728e+30, "max_grad_other": 0.26011672616004944, "dead_tokens_in_batch": 1, "secs": 255.8, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 81, "loss": 2.91811, "grad_norm": 2.861391067504883, "raw_fp64_norm": 2.5817172912288964e+31, "grad_norm_finite": true, "eff_coef_other": 0.34948024472297995, "max_grad_emb": 4.977946094857284e+30, "max_grad_other": 0.3343382179737091, "dead_tokens_in_batch": 1, "secs": 258.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 89, "loss": 2.7119, "grad_norm": 2.680126190185547, "raw_fp64_norm": 1.8886923947264008e+31, "grad_norm_finite": true, "eff_coef_other": 0.37311662060738593, "max_grad_emb": 3.668724464701421e+30, "max_grad_other": 0.15430554747581482, "dead_tokens_in_batch": 1, "secs": 280.1, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 90, "loss": 2.77899, "grad_norm": 3.2531816959381104, "raw_fp64_norm": 3.42506350707461, "grad_norm_finite": true, "eff_coef_other": 0.30739128215841965, "max_grad_emb": 0.019930897280573845, "max_grad_other": 0.4435421824455261, "dead_tokens_in_batch": 0, "secs": 282.7, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 95, "loss": 2.80051, "grad_norm": 3.192434310913086, "raw_fp64_norm": 1.1517274968853712e+32, "grad_norm_finite": true, "eff_coef_other": 0.3132404896605358, "max_grad_emb": 2.1827107316109345e+31, "max_grad_other": 0.3152771294116974, "dead_tokens_in_batch": 1, "secs": 296.0, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 100, "loss": 2.87831, "grad_norm": 3.0046286582946777, "raw_fp64_norm": 8.327346728572832e+31, "grad_norm_finite": true, "eff_coef_other": 0.33281971947503336, "max_grad_emb": 1.526367132932604e+31, "max_grad_other": 0.7414578199386597, "dead_tokens_in_batch": 1, "secs": 309.6, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 100, "tgt_nll": 2.81293, "tgt_ppl": 16.659, "en_nll": 2.69546, "flores_tgt_nll": 3.02562, "flores_tgt_ppl": 20.607, "flores_tgt_bpb": 0.77626, "flores_en_nll": 3.7151, "belebele_acc": 0.3178, "belebele_acc_raw": 0.32, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.3322832554129036e-10, "eval_secs": 48.2, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 104, "loss": 2.49971, "grad_norm": 2.672224521636963, "raw_fp64_norm": 1.2865244601535888e+32, "grad_norm_finite": true, "eff_coef_other": 0.37421991216797296, "max_grad_emb": 2.654395867938991e+31, "max_grad_other": 0.1633257269859314, "dead_tokens_in_batch": 1, "secs": 368.6, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 105, "loss": 2.65635, "grad_norm": 2.5818116664886475, "raw_fp64_norm": 4.2563207127796895e+31, "grad_norm_finite": true, "eff_coef_other": 0.38732477107257895, "max_grad_emb": 7.631282581100546e+30, "max_grad_other": 0.5793440937995911, "dead_tokens_in_batch": 2, "secs": 371.5, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 107, "loss": 2.53642, "grad_norm": 2.686760663986206, "raw_fp64_norm": 1.5789654516797472e+32, "grad_norm_finite": true, "eff_coef_other": 0.37219527634481464, "max_grad_emb": 3.0045191609718456e+31, "max_grad_other": 0.2032577246427536, "dead_tokens_in_batch": 3, "secs": 376.7, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 110, "loss": 2.53848, "grad_norm": 2.658369302749634, "raw_fp64_norm": 2.828479951128664, "grad_norm_finite": true, "eff_coef_other": 0.37617031719232996, "max_grad_emb": 0.04374438896775246, "max_grad_other": 0.36911335587501526, "dead_tokens_in_batch": 0, "secs": 384.9, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 112, "loss": 2.50084, "grad_norm": 2.472264051437378, "raw_fp64_norm": 1.3264043889300044e+19, "grad_norm_finite": true, "eff_coef_other": 0.4044873746116335, "max_grad_emb": 2.497771010179203e+18, "max_grad_other": 0.2378370463848114, "dead_tokens_in_batch": 1, "secs": 390.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 116, "loss": 2.76567, "grad_norm": 2.570507764816284, "raw_fp64_norm": 3.251801398557358e+30, "grad_norm_finite": true, "eff_coef_other": 0.3890280452210287, "max_grad_emb": 5.94400755758139e+29, "max_grad_other": 0.10711860656738281, "dead_tokens_in_batch": 1, "secs": 401.1, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 118, "loss": 2.68997, "grad_norm": 2.4560329914093018, "raw_fp64_norm": 1.7152075279471198e+19, "grad_norm_finite": true, "eff_coef_other": 0.4071604886161156, "max_grad_emb": 3.3693038497381745e+18, "max_grad_other": 0.40091821551322937, "dead_tokens_in_batch": 1, "secs": 406.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 120, "loss": 2.65133, "grad_norm": 2.415858507156372, "raw_fp64_norm": 2.598813055057436, "grad_norm_finite": true, "eff_coef_other": 0.41393135529518715, "max_grad_emb": 0.02751895785331726, "max_grad_other": 0.27668076753616333, "dead_tokens_in_batch": 0, "secs": 411.9, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 125, "loss": 2.52738, "grad_norm": 2.6401774883270264, "raw_fp64_norm": 1.4106486311874965e+31, "grad_norm_finite": true, "eff_coef_other": 0.3787622709681493, "max_grad_emb": 2.6170415108238823e+30, "max_grad_other": 0.2513432502746582, "dead_tokens_in_batch": 1, "secs": 425.5, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 130, "loss": 2.76442, "grad_norm": 2.4879274368286133, "raw_fp64_norm": 2.673763083767419, "grad_norm_finite": true, "eff_coef_other": 0.40194082160767847, "max_grad_emb": 0.017699092626571655, "max_grad_other": 0.14367103576660156, "dead_tokens_in_batch": 0, "secs": 438.9, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 131, "loss": 2.88963, "grad_norm": 3.033776044845581, "raw_fp64_norm": 1.809100509944142e+32, "grad_norm_finite": true, "eff_coef_other": 0.32962211303530375, "max_grad_emb": 3.353896304988834e+31, "max_grad_other": 0.5149936079978943, "dead_tokens_in_batch": 2, "secs": 441.5, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 139, "loss": 2.88134, "grad_norm": 2.6475865840911865, "raw_fp64_norm": 2.841048786942836, "grad_norm_finite": true, "eff_coef_other": 0.37770233023028055, "max_grad_emb": 0.04456498473882675, "max_grad_other": 0.3324800431728363, "dead_tokens_in_batch": 1, "secs": 463.3, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 140, "loss": 2.96874, "grad_norm": 2.7179548740386963, "raw_fp64_norm": 2.8530043463861894, "grad_norm_finite": true, "eff_coef_other": 0.36792355959556783, "max_grad_emb": 0.012288792058825493, "max_grad_other": 0.24826858937740326, "dead_tokens_in_batch": 0, "secs": 465.9, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 150, "loss": 2.51616, "grad_norm": 2.221146821975708, "raw_fp64_norm": 2.4060534138635705, "grad_norm_finite": true, "eff_coef_other": 0.4502176712896584, "max_grad_emb": 0.018054572865366936, "max_grad_other": 0.4470406174659729, "dead_tokens_in_batch": 0, "secs": 492.9, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 153, "loss": 2.6287, "grad_norm": 2.4416446685791016, "raw_fp64_norm": 6.727671361948618e+31, "grad_norm_finite": true, "eff_coef_other": 0.40955983616654046, "max_grad_emb": 1.341278051205383e+31, "max_grad_other": 0.2681151330471039, "dead_tokens_in_batch": 1, "secs": 501.0, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 160, "loss": 2.43358, "grad_norm": 2.3042092323303223, "raw_fp64_norm": 2.467135192924717, "grad_norm_finite": true, "eff_coef_other": 0.43398817780123633, "max_grad_emb": 0.0076873875223100185, "max_grad_other": 0.2932482063770294, "dead_tokens_in_batch": 0, "secs": 519.8, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 165, "loss": 2.40038, "grad_norm": 2.345327854156494, "raw_fp64_norm": 1.7304211137412138e+32, "grad_norm_finite": true, "eff_coef_other": 0.42637943852852717, "max_grad_emb": 3.2865426954451526e+31, "max_grad_other": 0.2888282835483551, "dead_tokens_in_batch": 1, "secs": 533.2, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 170, "loss": 2.5594, "grad_norm": 2.351822853088379, "raw_fp64_norm": 2.518689376319975, "grad_norm_finite": true, "eff_coef_other": 0.4252019124165338, "max_grad_emb": 0.011882737278938293, "max_grad_other": 0.27396512031555176, "dead_tokens_in_batch": 0, "secs": 546.9, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 178, "loss": 2.83864, "grad_norm": 2.6377434730529785, "raw_fp64_norm": 1.5616805763032943e+31, "grad_norm_finite": true, "eff_coef_other": 0.37911177910367483, "max_grad_emb": 2.8919711894802727e+30, "max_grad_other": 0.12734586000442505, "dead_tokens_in_batch": 1, "secs": 568.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 180, "loss": 2.42605, "grad_norm": 2.5325868129730225, "raw_fp64_norm": 2.700739976057873, "grad_norm_finite": true, "eff_coef_other": 0.39485304117691894, "max_grad_emb": 0.028776682913303375, "max_grad_other": 0.36711883544921875, "dead_tokens_in_batch": 0, "secs": 573.9, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 185, "loss": 2.75579, "grad_norm": 2.4476962089538574, "raw_fp64_norm": 5.099585749446256e+31, "grad_norm_finite": true, "eff_coef_other": 0.4085472648912316, "max_grad_emb": 9.651766952514484e+30, "max_grad_other": 0.30874523520469666, "dead_tokens_in_batch": 2, "secs": 587.5, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 190, "loss": 2.44147, "grad_norm": 2.1919026374816895, "raw_fp64_norm": 2.4753285237676823, "grad_norm_finite": true, "eff_coef_other": 0.45622443564577264, "max_grad_emb": 0.12373777478933334, "max_grad_other": 0.43371349573135376, "dead_tokens_in_batch": 0, "secs": 600.8, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 197, "loss": 2.22325, "grad_norm": 2.299438953399658, "raw_fp64_norm": 1.318703008621789e+32, "grad_norm_finite": true, "eff_coef_other": 0.43488850340341684, "max_grad_emb": 2.495924794015463e+31, "max_grad_other": 0.34468016028404236, "dead_tokens_in_batch": 2, "secs": 619.8, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 198, "loss": 2.31915, "grad_norm": 2.6857357025146484, "raw_fp64_norm": 1.727791223226586e+31, "grad_norm_finite": true, "eff_coef_other": 0.3723373177511044, "max_grad_emb": 3.3893253872899154e+30, "max_grad_other": 0.7009066939353943, "dead_tokens_in_batch": 1, "secs": 622.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 200, "loss": 2.3589, "grad_norm": 2.177520275115967, "raw_fp64_norm": 2.3790182291794655, "grad_norm_finite": true, "eff_coef_other": 0.4592377633356274, "max_grad_emb": 0.020508911460638046, "max_grad_other": 0.2681504487991333, "dead_tokens_in_batch": 0, "secs": 628.0, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 200, "tgt_nll": 2.59583, "tgt_ppl": 13.408, "en_nll": 2.7095, "flores_tgt_nll": 2.85859, "flores_tgt_ppl": 17.437, "flores_tgt_bpb": 0.73341, "flores_en_nll": 3.78355, "belebele_acc": 0.3122, "belebele_acc_raw": 0.3156, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.006607371382415295, "eval_secs": 48.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 203, "loss": 2.51362, "grad_norm": 2.4420723915100098, "raw_fp64_norm": 3.8802199576399765e+31, "grad_norm_finite": true, "eff_coef_other": 0.4094881028049976, "max_grad_emb": 7.14706789579284e+30, "max_grad_other": 0.5696601867675781, "dead_tokens_in_batch": 1, "secs": 684.6, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 204, "loss": 2.25664, "grad_norm": 2.323958158493042, "raw_fp64_norm": 1.7893583053096713e+32, "grad_norm_finite": true, "eff_coef_other": 0.43030016097548124, "max_grad_emb": 3.4777200484925347e+31, "max_grad_other": 0.15545229613780975, "dead_tokens_in_batch": 1, "secs": 687.5, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 208, "loss": 2.51359, "grad_norm": 2.5995075702667236, "raw_fp64_norm": 2.9556663089015656e+32, "grad_norm_finite": true, "eff_coef_other": 0.384688095064597, "max_grad_emb": 3.5512752057056755e+31, "max_grad_other": 0.4085543751716614, "dead_tokens_in_batch": 22, "secs": 698.2, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 209, "loss": 2.50431, "grad_norm": 2.2889111042022705, "raw_fp64_norm": 3.2312126812181256e+32, "grad_norm_finite": true, "eff_coef_other": 0.4368887726899059, "max_grad_emb": 5.540516702700402e+31, "max_grad_other": 0.2297523021697998, "dead_tokens_in_batch": 13, "secs": 700.8, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 210, "loss": 2.62666, "grad_norm": 2.3708105087280273, "raw_fp64_norm": 2.5348860071030104, "grad_norm_finite": true, "eff_coef_other": 0.4217965014589091, "max_grad_emb": 0.013111812993884087, "max_grad_other": 0.20044541358947754, "dead_tokens_in_batch": 0, "secs": 703.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 211, "loss": 2.20753, "grad_norm": 2.1410884857177734, "raw_fp64_norm": 1.3449199701968909e+32, "grad_norm_finite": true, "eff_coef_other": 0.46705194092565566, "max_grad_emb": 2.6081075490169302e+31, "max_grad_other": 0.25125378370285034, "dead_tokens_in_batch": 1, "secs": 706.1, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 213, "loss": 2.33327, "grad_norm": 2.1456780433654785, "raw_fp64_norm": 2.6989903076640516e+29, "grad_norm_finite": true, "eff_coef_other": 0.4660529276696988, "max_grad_emb": 5.0074850261126795e+28, "max_grad_other": 0.1343555450439453, "dead_tokens_in_batch": 1, "secs": 711.6, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 220, "loss": 2.56595, "grad_norm": 2.3642711639404297, "raw_fp64_norm": 2.5277847108924343, "grad_norm_finite": true, "eff_coef_other": 0.4229631491889425, "max_grad_emb": 0.010663952678442001, "max_grad_other": 0.45085301995277405, "dead_tokens_in_batch": 0, "secs": 730.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 223, "loss": 2.31762, "grad_norm": 2.159057855606079, "raw_fp64_norm": 1.5386789945474584e+31, "grad_norm_finite": true, "eff_coef_other": 0.4631647707997684, "max_grad_emb": 2.891396345253046e+30, "max_grad_other": 0.49430832266807556, "dead_tokens_in_batch": 1, "secs": 738.6, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 225, "loss": 2.1492, "grad_norm": 2.164057493209839, "raw_fp64_norm": 8.816130290160187e+31, "grad_norm_finite": true, "eff_coef_other": 0.4620947183903289, "max_grad_emb": 1.7237462754346092e+31, "max_grad_other": 0.7280505895614624, "dead_tokens_in_batch": 1, "secs": 744.0, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 230, "loss": 2.79445, "grad_norm": 2.827346086502075, "raw_fp64_norm": 2.962672166718875, "grad_norm_finite": true, "eff_coef_other": 0.3536884469452159, "max_grad_emb": 0.017363935708999634, "max_grad_other": 0.22218859195709229, "dead_tokens_in_batch": 0, "secs": 757.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 234, "loss": 2.37582, "grad_norm": 2.301170587539673, "raw_fp64_norm": 4.2226689935973755e+31, "grad_norm_finite": true, "eff_coef_other": 0.43456124932828794, "max_grad_emb": 8.249762381323383e+30, "max_grad_other": 0.21951183676719666, "dead_tokens_in_batch": 1, "secs": 768.1, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 236, "loss": 2.2957, "grad_norm": 2.197716474533081, "raw_fp64_norm": 9.413638108300824e+31, "grad_norm_finite": true, "eff_coef_other": 0.45501754051095955, "max_grad_emb": 1.731837132374962e+31, "max_grad_other": 0.37546655535697937, "dead_tokens_in_batch": 8, "secs": 773.6, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 237, "loss": 2.5728, "grad_norm": 2.178037405014038, "raw_fp64_norm": 4.5987823715875137e+30, "grad_norm_finite": true, "eff_coef_other": 0.4591287268846642, "max_grad_emb": 8.746675774556049e+29, "max_grad_other": 0.30429548025131226, "dead_tokens_in_batch": 1, "secs": 776.2, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 240, "loss": 2.38744, "grad_norm": 2.3766353130340576, "raw_fp64_norm": 2.563329170234211, "grad_norm_finite": true, "eff_coef_other": 0.420762737031221, "max_grad_emb": 0.02724241092801094, "max_grad_other": 0.33649498224258423, "dead_tokens_in_batch": 0, "secs": 784.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 241, "loss": 2.21713, "grad_norm": 2.625661611557007, "raw_fp64_norm": 2.8411255300029934, "grad_norm_finite": true, "eff_coef_other": 0.38085624390523054, "max_grad_emb": 0.03706943616271019, "max_grad_other": 1.1062337160110474, "dead_tokens_in_batch": 1, "secs": 787.0, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 243, "loss": 2.52031, "grad_norm": 2.093378782272339, "raw_fp64_norm": 3.4439591526339665e+29, "grad_norm_finite": true, "eff_coef_other": 0.47769640677169045, "max_grad_emb": 6.5309936501669115e+28, "max_grad_other": 0.127977192401886, "dead_tokens_in_batch": 1, "secs": 792.5, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 244, "loss": 2.88265, "grad_norm": 2.814605951309204, "raw_fp64_norm": 3.141506765814204e+30, "grad_norm_finite": true, "eff_coef_other": 0.35528939468256965, "max_grad_emb": 5.869246829317784e+29, "max_grad_other": 0.3606935441493988, "dead_tokens_in_batch": 1, "secs": 795.1, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 245, "loss": 2.75765, "grad_norm": 2.6438872814178467, "raw_fp64_norm": 2.9143623051258225e+31, "grad_norm_finite": true, "eff_coef_other": 0.37823080764355393, "max_grad_emb": 5.477921546075306e+30, "max_grad_other": 0.20853222906589508, "dead_tokens_in_batch": 2, "secs": 797.7, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 249, "loss": 2.1138, "grad_norm": 2.440150737762451, "raw_fp64_norm": 2.6440921532335344, "grad_norm_finite": true, "eff_coef_other": 0.4098105804342197, "max_grad_emb": 0.01925939880311489, "max_grad_other": 0.19515259563922882, "dead_tokens_in_batch": 2, "secs": 808.8, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 250, "loss": 2.2415, "grad_norm": 2.1336796283721924, "raw_fp64_norm": 1.1170101465150114e+32, "grad_norm_finite": true, "eff_coef_other": 0.46867370247575924, "max_grad_emb": 1.9590572789157528e+31, "max_grad_other": 0.14329828321933746, "dead_tokens_in_batch": 2, "secs": 811.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 251, "loss": 2.39363, "grad_norm": 2.244976043701172, "raw_fp64_norm": 6.87277475954553e+31, "grad_norm_finite": true, "eff_coef_other": 0.4454388532861584, "max_grad_emb": 1.1501274154186144e+31, "max_grad_other": 0.5317268371582031, "dead_tokens_in_batch": 5, "secs": 814.0, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 253, "loss": 2.23059, "grad_norm": 2.5148496627807617, "raw_fp64_norm": 1.0909979723399016e+32, "grad_norm_finite": true, "eff_coef_other": 0.3976379253049816, "max_grad_emb": 2.121034479501327e+31, "max_grad_other": 0.7530257701873779, "dead_tokens_in_batch": 2, "secs": 819.6, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 260, "loss": 2.11887, "grad_norm": 2.1487913131713867, "raw_fp64_norm": 8.025832149811683e+31, "grad_norm_finite": true, "eff_coef_other": 0.4653776886069121, "max_grad_emb": 1.5391245644292513e+31, "max_grad_other": 0.3462175726890564, "dead_tokens_in_batch": 1, "secs": 838.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 264, "loss": 2.4751, "grad_norm": 2.584458351135254, "raw_fp64_norm": 1.2866976571339974e+32, "grad_norm_finite": true, "eff_coef_other": 0.38692812079274463, "max_grad_emb": 2.4595291150753088e+31, "max_grad_other": 0.6437133550643921, "dead_tokens_in_batch": 1, "secs": 849.2, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 267, "loss": 2.3408, "grad_norm": 2.2553653717041016, "raw_fp64_norm": 9.833631501658251e+31, "grad_norm_finite": true, "eff_coef_other": 0.4433869426032204, "max_grad_emb": 1.5389828783231925e+31, "max_grad_other": 0.16270337998867035, "dead_tokens_in_batch": 24, "secs": 857.3, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 270, "loss": 2.25201, "grad_norm": 2.1778035163879395, "raw_fp64_norm": 8.259943508618357e+31, "grad_norm_finite": true, "eff_coef_other": 0.4591780357121211, "max_grad_emb": 1.5904987133818487e+31, "max_grad_other": 0.2857387065887451, "dead_tokens_in_batch": 1, "secs": 865.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 278, "loss": 2.43465, "grad_norm": 2.3484694957733154, "raw_fp64_norm": 2.476023571830936, "grad_norm_finite": true, "eff_coef_other": 0.4258090539352146, "max_grad_emb": 0.007569123059511185, "max_grad_other": 0.39621701836586, "dead_tokens_in_batch": 1, "secs": 886.9, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 280, "loss": 2.54255, "grad_norm": 2.27759051322937, "raw_fp64_norm": 1.8017415542943234e+32, "grad_norm_finite": true, "eff_coef_other": 0.4390602942588734, "max_grad_emb": 2.73896675722046e+31, "max_grad_other": 0.21269360184669495, "dead_tokens_in_batch": 16, "secs": 892.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 282, "loss": 2.15828, "grad_norm": 2.031341552734375, "raw_fp64_norm": 2.6597540018163755e+31, "grad_norm_finite": true, "eff_coef_other": 0.4922852616137576, "max_grad_emb": 5.04341275253542e+30, "max_grad_other": 0.24303774535655975, "dead_tokens_in_batch": 1, "secs": 897.9, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 287, "loss": 2.06809, "grad_norm": 2.1212587356567383, "raw_fp64_norm": 1.0710086845743224e+31, "grad_norm_finite": true, "eff_coef_other": 0.4714179895987144, "max_grad_emb": 2.0338618911866108e+30, "max_grad_other": 0.218479722738266, "dead_tokens_in_batch": 1, "secs": 911.3, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 290, "loss": 2.353, "grad_norm": 2.199934482574463, "raw_fp64_norm": 3.8834104302952936e+31, "grad_norm_finite": true, "eff_coef_other": 0.45455878498298286, "max_grad_emb": 7.325494466435583e+30, "max_grad_other": 0.3760979175567627, "dead_tokens_in_batch": 1, "secs": 919.5, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 300, "loss": 2.22268, "grad_norm": 2.038581371307373, "raw_fp64_norm": 2.195217256945103, "grad_norm_finite": true, "eff_coef_other": 0.49053696042641887, "max_grad_emb": 0.010259459726512432, "max_grad_other": 0.1331590861082077, "dead_tokens_in_batch": 1, "secs": 946.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 300, "tgt_nll": 2.48263, "tgt_ppl": 11.973, "en_nll": 2.72477, "flores_tgt_nll": 2.753, "flores_tgt_ppl": 15.69, "flores_tgt_bpb": 0.70631, "flores_en_nll": 3.7918, "belebele_acc": 0.3144, "belebele_acc_raw": 0.3111, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.00929428543895483, "eval_secs": 48.3, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 305, "loss": 2.3947, "grad_norm": 2.16902494430542, "raw_fp64_norm": 2.9442460740348423e+32, "grad_norm_finite": true, "eff_coef_other": 0.46103644017048706, "max_grad_emb": 3.489397788339684e+31, "max_grad_other": 0.13547660410404205, "dead_tokens_in_batch": 29, "secs": 1008.3, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 306, "loss": 2.13766, "grad_norm": 2.125682830810547, "raw_fp64_norm": 1.254051398067891e+32, "grad_norm_finite": true, "eff_coef_other": 0.4704368474302638, "max_grad_emb": 2.429315399206336e+31, "max_grad_other": 0.5273587107658386, "dead_tokens_in_batch": 1, "secs": 1010.9, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 307, "loss": 2.21877, "grad_norm": 2.3031206130981445, "raw_fp64_norm": 1.5575450538701094e+32, "grad_norm_finite": true, "eff_coef_other": 0.43419331150941975, "max_grad_emb": 2.858109298165449e+31, "max_grad_other": 0.24703574180603027, "dead_tokens_in_batch": 3, "secs": 1013.5, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 310, "loss": 2.16287, "grad_norm": 2.140735149383545, "raw_fp64_norm": 2.282381936323934, "grad_norm_finite": true, "eff_coef_other": 0.46712902955740904, "max_grad_emb": 0.017714545130729675, "max_grad_other": 0.6065551042556763, "dead_tokens_in_batch": 0, "secs": 1021.7, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 311, "loss": 2.17027, "grad_norm": 1.9955358505249023, "raw_fp64_norm": 2.1473005455737133, "grad_norm_finite": true, "eff_coef_other": 0.501118282900645, "max_grad_emb": 0.02160356380045414, "max_grad_other": 0.2961612045764923, "dead_tokens_in_batch": 1, "secs": 1024.3, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 315, "loss": 2.28198, "grad_norm": 2.289567708969116, "raw_fp64_norm": 1.3105289041161335e+29, "grad_norm_finite": true, "eff_coef_other": 0.4367634812978608, "max_grad_emb": 2.5592865153912042e+28, "max_grad_other": 0.42495793104171753, "dead_tokens_in_batch": 1, "secs": 1035.3, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 316, "loss": 2.19479, "grad_norm": 2.034166097640991, "raw_fp64_norm": 8.165149354441617e+31, "grad_norm_finite": true, "eff_coef_other": 0.4916016983853945, "max_grad_emb": 1.518323424099216e+31, "max_grad_other": 0.218316912651062, "dead_tokens_in_batch": 2, "secs": 1037.9, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 317, "loss": 2.29283, "grad_norm": 2.0046393871307373, "raw_fp64_norm": 4.558983873656098e+31, "grad_norm_finite": true, "eff_coef_other": 0.4988425886357155, "max_grad_emb": 7.361570626281613e+30, "max_grad_other": 0.1651342511177063, "dead_tokens_in_batch": 2, "secs": 1040.5, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 320, "loss": 2.19101, "grad_norm": 2.1098718643188477, "raw_fp64_norm": 2.2669594157158506, "grad_norm_finite": true, "eff_coef_other": 0.47396220734979705, "max_grad_emb": 0.022040434181690216, "max_grad_other": 0.2812637686729431, "dead_tokens_in_batch": 0, "secs": 1048.7, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 321, "loss": 2.28414, "grad_norm": 2.2050230503082275, "raw_fp64_norm": 5.2542690615602125e+31, "grad_norm_finite": true, "eff_coef_other": 0.45350979272095276, "max_grad_emb": 9.56105641256552e+30, "max_grad_other": 0.16882729530334473, "dead_tokens_in_batch": 2, "secs": 1051.5, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 330, "loss": 2.12387, "grad_norm": 2.1743907928466797, "raw_fp64_norm": 2.313061202870613, "grad_norm_finite": true, "eff_coef_other": 0.459898718938235, "max_grad_emb": 0.018507545813918114, "max_grad_other": 0.20572230219841003, "dead_tokens_in_batch": 0, "secs": 1075.6, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 334, "loss": 2.08062, "grad_norm": 2.001478672027588, "raw_fp64_norm": 1.754212550801253e+32, "grad_norm_finite": true, "eff_coef_other": 0.499630355469439, "max_grad_emb": 3.3567433252940266e+31, "max_grad_other": 0.12859076261520386, "dead_tokens_in_batch": 1, "secs": 1086.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 340, "loss": 2.15521, "grad_norm": 2.066676616668701, "raw_fp64_norm": 2.227173363808968, "grad_norm_finite": true, "eff_coef_other": 0.4838684040193507, "max_grad_emb": 0.011238104663789272, "max_grad_other": 0.3804231882095337, "dead_tokens_in_batch": 0, "secs": 1102.6, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 341, "loss": 2.06869, "grad_norm": 1.912024974822998, "raw_fp64_norm": 2.0819741161076744, "grad_norm_finite": true, "eff_coef_other": 0.5230054471893736, "max_grad_emb": 0.010601622983813286, "max_grad_other": 0.17115217447280884, "dead_tokens_in_batch": 1, "secs": 1105.2, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 344, "loss": 2.43281, "grad_norm": 1.9570022821426392, "raw_fp64_norm": 3.213436525523032e+32, "grad_norm_finite": true, "eff_coef_other": 0.5109853463838563, "max_grad_emb": 6.18317248057131e+31, "max_grad_other": 0.20672538876533508, "dead_tokens_in_batch": 1, "secs": 1113.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 350, "loss": 2.12854, "grad_norm": 1.9612641334533691, "raw_fp64_norm": 2.1118814167506907, "grad_norm_finite": true, "eff_coef_other": 0.5098749694485282, "max_grad_emb": 0.03401514142751694, "max_grad_other": 0.0885804146528244, "dead_tokens_in_batch": 0, "secs": 1129.6, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 351, "loss": 2.05909, "grad_norm": 2.127521276473999, "raw_fp64_norm": 6.035366541960182e+31, "grad_norm_finite": true, "eff_coef_other": 0.4700303310841602, "max_grad_emb": 1.1482761873110385e+31, "max_grad_other": 0.11329707503318787, "dead_tokens_in_batch": 1, "secs": 1132.2, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 360, "loss": 2.58516, "grad_norm": 2.324849843978882, "raw_fp64_norm": 2.5033164415904245, "grad_norm_finite": true, "eff_coef_other": 0.4301351213949464, "max_grad_emb": 0.02183019556105137, "max_grad_other": 0.16846944391727448, "dead_tokens_in_batch": 0, "secs": 1156.6, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 362, "loss": 2.24448, "grad_norm": 2.0688178539276123, "raw_fp64_norm": 1.2203221460208475e+31, "grad_norm_finite": true, "eff_coef_other": 0.48336759794194617, "max_grad_emb": 2.3093609739040396e+30, "max_grad_other": 0.2057376354932785, "dead_tokens_in_batch": 1, "secs": 1162.1, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 365, "loss": 2.2787, "grad_norm": 2.0408003330230713, "raw_fp64_norm": 6.292289851626655e+31, "grad_norm_finite": true, "eff_coef_other": 0.49000359996760884, "max_grad_emb": 1.177681736269599e+31, "max_grad_other": 0.25352102518081665, "dead_tokens_in_batch": 3, "secs": 1170.3, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 367, "loss": 2.20176, "grad_norm": 2.0957021713256836, "raw_fp64_norm": 8.3939670664469e+31, "grad_norm_finite": true, "eff_coef_other": 0.477166811446598, "max_grad_emb": 1.6266570801836124e+31, "max_grad_other": 0.31153178215026855, "dead_tokens_in_batch": 1, "secs": 1175.5, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 370, "loss": 2.43991, "grad_norm": 2.6223034858703613, "raw_fp64_norm": 2.767913994343526, "grad_norm_finite": true, "eff_coef_other": 0.38134396878327914, "max_grad_emb": 0.010598117485642433, "max_grad_other": 0.5425457954406738, "dead_tokens_in_batch": 0, "secs": 1183.6, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 374, "loss": 2.26474, "grad_norm": 2.021648406982422, "raw_fp64_norm": 2.0068568145226004e+31, "grad_norm_finite": true, "eff_coef_other": 0.49464560796059676, "max_grad_emb": 3.624944122838442e+30, "max_grad_other": 0.14638128876686096, "dead_tokens_in_batch": 1, "secs": 1194.3, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 380, "loss": 2.1311, "grad_norm": 2.15891695022583, "raw_fp64_norm": 2.313016615714317, "grad_norm_finite": true, "eff_coef_other": 0.4631950000209117, "max_grad_emb": 0.016387952491641045, "max_grad_other": 0.4570358991622925, "dead_tokens_in_batch": 0, "secs": 1210.5, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 381, "loss": 2.35339, "grad_norm": 2.3734612464904785, "raw_fp64_norm": 8.185211965249342e+31, "grad_norm_finite": true, "eff_coef_other": 0.42132542932951667, "max_grad_emb": 1.6118410898013254e+31, "max_grad_other": 0.5938907861709595, "dead_tokens_in_batch": 2, "secs": 1213.2, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 383, "loss": 3.55424, "grad_norm": 19.474388122558594, "raw_fp64_norm": 1.4857557581112898e+32, "grad_norm_finite": true, "eff_coef_other": 0.05134949259289615, "max_grad_emb": 2.6937236755620383e+31, "max_grad_other": 4.399857521057129, "dead_tokens_in_batch": 2, "secs": 1218.7, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 389, "loss": 2.19058, "grad_norm": 2.0509696006774902, "raw_fp64_norm": 8.136654961063357e+31, "grad_norm_finite": true, "eff_coef_other": 0.48757402942278805, "max_grad_emb": 1.4866280487457237e+31, "max_grad_other": 0.42050865292549133, "dead_tokens_in_batch": 2, "secs": 1235.0, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 390, "loss": 2.11193, "grad_norm": 1.9886562824249268, "raw_fp64_norm": 2.162735461574858, "grad_norm_finite": true, "eff_coef_other": 0.5028518532769111, "max_grad_emb": 0.011245022527873516, "max_grad_other": 0.21941408514976501, "dead_tokens_in_batch": 0, "secs": 1237.6, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 391, "loss": 2.47902, "grad_norm": 2.316478967666626, "raw_fp64_norm": 1.0777784133556324e+32, "grad_norm_finite": true, "eff_coef_other": 0.4316894658956593, "max_grad_emb": 2.031208389681993e+31, "max_grad_other": 0.185312420129776, "dead_tokens_in_batch": 1, "secs": 1240.2, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 392, "loss": 2.37238, "grad_norm": 2.1178030967712402, "raw_fp64_norm": 4.119269097397266e+31, "grad_norm_finite": true, "eff_coef_other": 0.4721872063259199, "max_grad_emb": 7.653748654069355e+30, "max_grad_other": 0.24645262956619263, "dead_tokens_in_batch": 1, "secs": 1243.1, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 395, "loss": 1.97122, "grad_norm": 2.282443046569824, "raw_fp64_norm": 1.4076752585707713e+32, "grad_norm_finite": true, "eff_coef_other": 0.4381268410513073, "max_grad_emb": 2.6345622309423932e+31, "max_grad_other": 0.3069545030593872, "dead_tokens_in_batch": 1, "secs": 1251.2, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 400, "loss": 2.31088, "grad_norm": 2.2424607276916504, "raw_fp64_norm": 2.413546289436624, "grad_norm_finite": true, "eff_coef_other": 0.44593849145839465, "max_grad_emb": 0.010170125402510166, "max_grad_other": 0.2223740518093109, "dead_tokens_in_batch": 0, "secs": 1264.5, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 400, "tgt_nll": 2.4032, "tgt_ppl": 11.058, "en_nll": 2.7348, "flores_tgt_nll": 2.68956, "flores_tgt_ppl": 14.725, "flores_tgt_bpb": 0.69004, "flores_en_nll": 3.80041, "belebele_acc": 0.3056, "belebele_acc_raw": 0.3133, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.011237622238695621, "eval_secs": 48.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 405, "loss": 2.19467, "grad_norm": 2.1913909912109375, "raw_fp64_norm": 1.2396384390888435e+31, "grad_norm_finite": true, "eff_coef_other": 0.45633095494129816, "max_grad_emb": 2.39157412538266e+30, "max_grad_other": 0.5037316679954529, "dead_tokens_in_batch": 2, "secs": 1326.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 410, "loss": 2.33345, "grad_norm": 2.974395751953125, "raw_fp64_norm": 3.209148011215905, "grad_norm_finite": true, "eff_coef_other": 0.33620262641268495, "max_grad_emb": 0.04370518773794174, "max_grad_other": 0.196990966796875, "dead_tokens_in_batch": 0, "secs": 1339.8, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 420, "loss": 2.42906, "grad_norm": 2.6143898963928223, "raw_fp64_norm": 2.7609328935419364, "grad_norm_finite": true, "eff_coef_other": 0.38249827192243485, "max_grad_emb": 0.012384751811623573, "max_grad_other": 0.4564211964607239, "dead_tokens_in_batch": 0, "secs": 1366.8, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 427, "loss": 2.48327, "grad_norm": 2.1110377311706543, "raw_fp64_norm": 3.639781155547814e+31, "grad_norm_finite": true, "eff_coef_other": 0.47370045145759143, "max_grad_emb": 7.248436930230437e+30, "max_grad_other": 0.12837734818458557, "dead_tokens_in_batch": 1, "secs": 1385.7, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 430, "loss": 2.34897, "grad_norm": 2.3436412811279297, "raw_fp64_norm": 2.502008810843061, "grad_norm_finite": true, "eff_coef_other": 0.42668627719018953, "max_grad_emb": 0.009459544904530048, "max_grad_other": 0.2717580795288086, "dead_tokens_in_batch": 0, "secs": 1393.8, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 440, "loss": 2.16662, "grad_norm": 1.9713990688323975, "raw_fp64_norm": 2.1364394411962535, "grad_norm_finite": true, "eff_coef_other": 0.5072537106038911, "max_grad_emb": 0.014230135828256607, "max_grad_other": 0.18817412853240967, "dead_tokens_in_batch": 0, "secs": 1420.9, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 450, "loss": 2.37542, "grad_norm": 2.2916643619537354, "raw_fp64_norm": 2.454485894259988, "grad_norm_finite": true, "eff_coef_other": 0.4363638847983723, "max_grad_emb": 0.01133519597351551, "max_grad_other": 0.4523993730545044, "dead_tokens_in_batch": 0, "secs": 1447.9, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 451, "loss": 2.32337, "grad_norm": 2.4011003971099854, "raw_fp64_norm": 5.509785218773585e+31, "grad_norm_finite": true, "eff_coef_other": 0.4164755396017929, "max_grad_emb": 1.0301826312997294e+31, "max_grad_other": 0.3426579535007477, "dead_tokens_in_batch": 1, "secs": 1450.7, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 458, "loss": 2.14008, "grad_norm": 2.2782506942749023, "raw_fp64_norm": 1.0365594731039093e+30, "grad_norm_finite": true, "eff_coef_other": 0.43893306543475186, "max_grad_emb": 1.9201043894125134e+29, "max_grad_other": 0.8166533708572388, "dead_tokens_in_batch": 1, "secs": 1469.7, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 460, "loss": 2.15173, "grad_norm": 2.1355528831481934, "raw_fp64_norm": 2.3322993804368633e+31, "grad_norm_finite": true, "eff_coef_other": 0.4682625935552695, "max_grad_emb": 4.2863377673430486e+30, "max_grad_other": 0.18682603538036346, "dead_tokens_in_batch": 1, "secs": 1474.9, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 470, "loss": 2.19601, "grad_norm": 2.2432801723480225, "raw_fp64_norm": 2.381158015298956, "grad_norm_finite": true, "eff_coef_other": 0.44577559528719657, "max_grad_emb": 0.012030372396111488, "max_grad_other": 0.32129329442977905, "dead_tokens_in_batch": 0, "secs": 1502.0, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 473, "loss": 2.4779, "grad_norm": 2.102001190185547, "raw_fp64_norm": 2.260978358683078, "grad_norm_finite": true, "eff_coef_other": 0.4757368972635221, "max_grad_emb": 0.014127695932984352, "max_grad_other": 0.3067616820335388, "dead_tokens_in_batch": 1, "secs": 1510.1, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 477, "loss": 2.17842, "grad_norm": 1.8982858657836914, "raw_fp64_norm": 5.7685587768769095e+31, "grad_norm_finite": true, "eff_coef_other": 0.526790770154309, "max_grad_emb": 1.1111043779946918e+31, "max_grad_other": 0.24677598476409912, "dead_tokens_in_batch": 2, "secs": 1520.9, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 480, "loss": 2.04295, "grad_norm": 1.826577067375183, "raw_fp64_norm": 1.9984845377991454, "grad_norm_finite": true, "eff_coef_other": 0.5474718096429425, "max_grad_emb": 0.024392912164330482, "max_grad_other": 0.20571285486221313, "dead_tokens_in_batch": 0, "secs": 1529.1, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 481, "loss": 2.07623, "grad_norm": 1.9509098529815674, "raw_fp64_norm": 1.1325785673617182e+32, "grad_norm_finite": true, "eff_coef_other": 0.5125810840980791, "max_grad_emb": 2.141259566678316e+31, "max_grad_other": 0.1468140184879303, "dead_tokens_in_batch": 2, "secs": 1531.7, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 483, "loss": 2.19299, "grad_norm": 2.0606932640075684, "raw_fp64_norm": 1.3078803293706642e+31, "grad_norm_finite": true, "eff_coef_other": 0.48527334571953135, "max_grad_emb": 2.5202165263107624e+30, "max_grad_other": 0.25417622923851013, "dead_tokens_in_batch": 1, "secs": 1537.2, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 490, "loss": 2.2914, "grad_norm": 2.1474125385284424, "raw_fp64_norm": 4.0468445131453104e+30, "grad_norm_finite": true, "eff_coef_other": 0.46567649037235265, "max_grad_emb": 7.818137631441915e+29, "max_grad_other": 0.21290884912014008, "dead_tokens_in_batch": 1, "secs": 1556.1, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 491, "loss": 2.276, "grad_norm": 2.135441780090332, "raw_fp64_norm": 1.8120210023563477e+31, "grad_norm_finite": true, "eff_coef_other": 0.46828695637431156, "max_grad_emb": 3.430795471911611e+30, "max_grad_other": 0.2810179889202118, "dead_tokens_in_batch": 2, "secs": 1559.0, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 495, "loss": 2.03522, "grad_norm": 2.251821756362915, "raw_fp64_norm": 1.280703992431797e+33, "grad_norm_finite": true, "eff_coef_other": 0.44408468525079375, "max_grad_emb": 2.413453857239697e+32, "max_grad_other": 0.20607510209083557, "dead_tokens_in_batch": 3, "secs": 1569.8, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 499, "loss": 2.04054, "grad_norm": 2.2477688789367676, "raw_fp64_norm": 1.1542762073310266e+32, "grad_norm_finite": true, "eff_coef_other": 0.4448853992442574, "max_grad_emb": 2.192693799244148e+31, "max_grad_other": 0.2968519628047943, "dead_tokens_in_batch": 1, "secs": 1580.6, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 500, "loss": 2.3053, "grad_norm": 2.230043649673462, "raw_fp64_norm": 2.3769049622754825, "grad_norm_finite": true, "eff_coef_other": 0.4484215148546136, "max_grad_emb": 0.012309795245528221, "max_grad_other": 0.2022487372159958, "dead_tokens_in_batch": 0, "secs": 1583.2, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 503, "loss": 2.01948, "grad_norm": 2.090045928955078, "raw_fp64_norm": 1.9457430708288522e+30, "grad_norm_finite": true, "eff_coef_other": 0.4784581562003258, "max_grad_emb": 3.495063479639599e+29, "max_grad_other": 0.19579650461673737, "dead_tokens_in_batch": 1, "secs": 1591.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 510, "loss": 2.30418, "grad_norm": 2.0137853622436523, "raw_fp64_norm": 2.1732479135683977, "grad_norm_finite": true, "eff_coef_other": 0.4965770047652194, "max_grad_emb": 0.022136731073260307, "max_grad_other": 0.24797898530960083, "dead_tokens_in_batch": 0, "secs": 1610.2, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 511, "loss": 2.18514, "grad_norm": 2.095130443572998, "raw_fp64_norm": 1.1209762081702766e+32, "grad_norm_finite": true, "eff_coef_other": 0.47729702261287177, "max_grad_emb": 2.089680746584458e+31, "max_grad_other": 0.27610886096954346, "dead_tokens_in_batch": 1, "secs": 1612.9, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 514, "loss": 2.10108, "grad_norm": 1.94601309299469, "raw_fp64_norm": 2.7222189856403145e+31, "grad_norm_finite": true, "eff_coef_other": 0.5138708931244769, "max_grad_emb": 5.077064109418758e+30, "max_grad_other": 0.1632061004638672, "dead_tokens_in_batch": 1, "secs": 1621.0, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 515, "loss": 2.14849, "grad_norm": 2.2008864879608154, "raw_fp64_norm": 1.5851002814981308e+32, "grad_norm_finite": true, "eff_coef_other": 0.4543621632046844, "max_grad_emb": 3.0462362895847794e+31, "max_grad_other": 0.30351394414901733, "dead_tokens_in_batch": 2, "secs": 1623.9, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 520, "loss": 2.45524, "grad_norm": 2.8923141956329346, "raw_fp64_norm": 3.1028255997548264, "grad_norm_finite": true, "eff_coef_other": 0.34574378391051075, "max_grad_emb": 0.0208069309592247, "max_grad_other": 0.14202117919921875, "dead_tokens_in_batch": 0, "secs": 1637.2, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 527, "loss": 2.10309, "grad_norm": 2.033961296081543, "raw_fp64_norm": 8.745378721236108e+31, "grad_norm_finite": true, "eff_coef_other": 0.4916511982186268, "max_grad_emb": 1.6923522852879467e+31, "max_grad_other": 0.3691396117210388, "dead_tokens_in_batch": 3, "secs": 1656.2, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 530, "loss": 1.8507, "grad_norm": 2.438535451889038, "raw_fp64_norm": 2.598293124050663, "grad_norm_finite": true, "eff_coef_other": 0.4100820388497122, "max_grad_emb": 0.011354989372193813, "max_grad_other": 0.2264062762260437, "dead_tokens_in_batch": 0, "secs": 1664.3, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 533, "loss": 2.01954, "grad_norm": 2.0432608127593994, "raw_fp64_norm": 2.18674468424214, "grad_norm_finite": true, "eff_coef_other": 0.4894135415027957, "max_grad_emb": 0.007989723235368729, "max_grad_other": 0.16252592206001282, "dead_tokens_in_batch": 1, "secs": 1672.5, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 540, "loss": 2.15846, "grad_norm": 1.9929652214050293, "raw_fp64_norm": 1.938007278692317e+31, "grad_norm_finite": true, "eff_coef_other": 0.5017646507300089, "max_grad_emb": 3.678873094725631e+30, "max_grad_other": 0.26086968183517456, "dead_tokens_in_batch": 1, "secs": 1691.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 541, "loss": 2.24876, "grad_norm": 2.085937023162842, "raw_fp64_norm": 2.2282672862679886, "grad_norm_finite": true, "eff_coef_other": 0.4794006288277595, "max_grad_emb": 0.014140775427222252, "max_grad_other": 0.1951330155134201, "dead_tokens_in_batch": 1, "secs": 1694.0, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 543, "loss": 2.05891, "grad_norm": 2.048729419708252, "raw_fp64_norm": 1.1295421324955422e+32, "grad_norm_finite": true, "eff_coef_other": 0.4881071664579492, "max_grad_emb": 2.060170141972173e+31, "max_grad_other": 0.3672358989715576, "dead_tokens_in_batch": 2, "secs": 1699.5, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 545, "loss": 2.26338, "grad_norm": 2.3878653049468994, "raw_fp64_norm": 1.4247274237269518e+32, "grad_norm_finite": true, "eff_coef_other": 0.41878391513307006, "max_grad_emb": 2.6248775262014604e+31, "max_grad_other": 0.7810785174369812, "dead_tokens_in_batch": 2, "secs": 1705.0, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 550, "loss": 2.27872, "grad_norm": 2.1678144931793213, "raw_fp64_norm": 5.309787866119275e+31, "grad_norm_finite": true, "eff_coef_other": 0.4612938707866685, "max_grad_emb": 1.0153352088461323e+31, "max_grad_other": 0.19041456282138824, "dead_tokens_in_batch": 1, "secs": 1718.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 560, "loss": 2.26422, "grad_norm": 2.086611270904541, "raw_fp64_norm": 2.215000160079408, "grad_norm_finite": true, "eff_coef_other": 0.4792457199374671, "max_grad_emb": 0.008613853715360165, "max_grad_other": 0.22092853486537933, "dead_tokens_in_batch": 0, "secs": 1745.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 564, "loss": 2.10463, "grad_norm": 1.977133870124817, "raw_fp64_norm": 2.0577375251149e+31, "grad_norm_finite": true, "eff_coef_other": 0.505782390018173, "max_grad_emb": 3.9727566146133943e+30, "max_grad_other": 0.15952168405056, "dead_tokens_in_batch": 1, "secs": 1756.2, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 565, "loss": 1.86958, "grad_norm": 2.038968324661255, "raw_fp64_norm": 8.099309379287936e+31, "grad_norm_finite": true, "eff_coef_other": 0.4904438668620654, "max_grad_emb": 1.5523097138808783e+31, "max_grad_other": 0.7057878375053406, "dead_tokens_in_batch": 1, "secs": 1759.1, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 570, "loss": 2.08758, "grad_norm": 1.9352059364318848, "raw_fp64_norm": 2.084313371891501, "grad_norm_finite": true, "eff_coef_other": 0.516740603381564, "max_grad_emb": 0.010366486385464668, "max_grad_other": 0.138291135430336, "dead_tokens_in_batch": 0, "secs": 1772.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 572, "loss": 2.33036, "grad_norm": 2.233187198638916, "raw_fp64_norm": 6.681736812670911e+31, "grad_norm_finite": true, "eff_coef_other": 0.44779029398842435, "max_grad_emb": 1.2727197470824555e+31, "max_grad_other": 0.2662505805492401, "dead_tokens_in_batch": 1, "secs": 1778.0, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 576, "loss": 2.2352, "grad_norm": 2.066610097885132, "raw_fp64_norm": 5.1313887825044815e+31, "grad_norm_finite": true, "eff_coef_other": 0.4838839784724619, "max_grad_emb": 9.710870126909624e+30, "max_grad_other": 0.17241863906383514, "dead_tokens_in_batch": 1, "secs": 1788.8, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 580, "loss": 2.16779, "grad_norm": 2.31246018409729, "raw_fp64_norm": 2.4358992415913416, "grad_norm_finite": true, "eff_coef_other": 0.4324396910430164, "max_grad_emb": 0.015617979690432549, "max_grad_other": 0.12809212505817413, "dead_tokens_in_batch": 0, "secs": 1799.5, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 581, "loss": 2.19534, "grad_norm": 2.35231876373291, "raw_fp64_norm": 3.4830730580015476e+31, "grad_norm_finite": true, "eff_coef_other": 0.42511227232691107, "max_grad_emb": 6.361455914397011e+30, "max_grad_other": 0.18092787265777588, "dead_tokens_in_batch": 4, "secs": 1802.1, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 582, "loss": 2.11221, "grad_norm": 1.9271595478057861, "raw_fp64_norm": 2.0827315269272053, "grad_norm_finite": true, "eff_coef_other": 0.5188981276824982, "max_grad_emb": 0.016415130347013474, "max_grad_other": 0.2442290186882019, "dead_tokens_in_batch": 1, "secs": 1805.0, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 584, "loss": 1.95087, "grad_norm": 1.861594796180725, "raw_fp64_norm": 6.149253797409088e+31, "grad_norm_finite": true, "eff_coef_other": 0.5371735379138766, "max_grad_emb": 1.1182633949132858e+31, "max_grad_other": 0.17465612292289734, "dead_tokens_in_batch": 2, "secs": 1810.3, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 590, "loss": 2.10626, "grad_norm": 2.003307819366455, "raw_fp64_norm": 2.168076651463126, "grad_norm_finite": true, "eff_coef_other": 0.4991741614337071, "max_grad_emb": 0.019666623324155807, "max_grad_other": 0.14477437734603882, "dead_tokens_in_batch": 0, "secs": 1826.6, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 594, "loss": 2.01915, "grad_norm": 2.018827199935913, "raw_fp64_norm": 3.8621744727584094e+31, "grad_norm_finite": true, "eff_coef_other": 0.4953368493821042, "max_grad_emb": 7.393793335077621e+30, "max_grad_other": 0.4182961583137512, "dead_tokens_in_batch": 1, "secs": 1837.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 595, "loss": 2.12986, "grad_norm": 2.0025634765625, "raw_fp64_norm": 3.6021283238378565e+32, "grad_norm_finite": true, "eff_coef_other": 0.49935970187414336, "max_grad_emb": 3.950707923283808e+31, "max_grad_other": 0.18811523914337158, "dead_tokens_in_batch": 13, "secs": 1840.3, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 596, "loss": 2.76979, "grad_norm": 2.814659595489502, "raw_fp64_norm": 1.4880506317013838e+32, "grad_norm_finite": true, "eff_coef_other": 0.3552826232770308, "max_grad_emb": 2.780943321314283e+31, "max_grad_other": 0.2746829092502594, "dead_tokens_in_batch": 1, "secs": 1842.9, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 599, "loss": 2.27222, "grad_norm": 1.9951939582824707, "raw_fp64_norm": 2.51940009528101e+31, "grad_norm_finite": true, "eff_coef_other": 0.5012041534331225, "max_grad_emb": 4.634931225197472e+30, "max_grad_other": 0.3710345923900604, "dead_tokens_in_batch": 1, "secs": 1851.0, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 600, "loss": 1.96033, "grad_norm": 2.007788896560669, "raw_fp64_norm": 2.313011049837701e+31, "grad_norm_finite": true, "eff_coef_other": 0.49806008174111915, "max_grad_emb": 4.230274134689875e+30, "max_grad_other": 0.28820985555648804, "dead_tokens_in_batch": 1, "secs": 1853.6, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 600, "tgt_nll": 2.29501, "tgt_ppl": 9.924, "en_nll": 2.7414, "flores_tgt_nll": 2.63032, "flores_tgt_ppl": 13.878, "flores_tgt_bpb": 0.67484, "flores_en_nll": 3.81243, "belebele_acc": 0.3167, "belebele_acc_raw": 0.3133, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.012259255163371563, "eval_secs": 48.3, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 601, "loss": 1.93399, "grad_norm": 1.9688769578933716, "raw_fp64_norm": 1.1975577520819087e+32, "grad_norm_finite": true, "eff_coef_other": 0.5079034970100249, "max_grad_emb": 2.2953896297687717e+31, "max_grad_other": 0.3150927424430847, "dead_tokens_in_batch": 1, "secs": 1904.8, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 610, "loss": 2.11585, "grad_norm": 2.1438984870910645, "raw_fp64_norm": 2.29049598927929, "grad_norm_finite": true, "eff_coef_other": 0.4664397776207518, "max_grad_emb": 0.03663823381066322, "max_grad_other": 0.2118643820285797, "dead_tokens_in_batch": 1, "secs": 1928.9, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 611, "loss": 2.42817, "grad_norm": 2.2732439041137695, "raw_fp64_norm": 1.1245574300586373e+32, "grad_norm_finite": true, "eff_coef_other": 0.43989980938276974, "max_grad_emb": 2.14458435446742e+31, "max_grad_other": 0.18978199362754822, "dead_tokens_in_batch": 2, "secs": 1931.5, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 614, "loss": 1.83375, "grad_norm": 2.0270910263061523, "raw_fp64_norm": 2.1677856449373243, "grad_norm_finite": true, "eff_coef_other": 0.4933175144604755, "max_grad_emb": 0.013062085025012493, "max_grad_other": 0.2609497904777527, "dead_tokens_in_batch": 1, "secs": 1939.6, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 616, "loss": 1.85163, "grad_norm": 1.9093457460403442, "raw_fp64_norm": 1.9867841348575463e+32, "grad_norm_finite": true, "eff_coef_other": 0.5237393375895854, "max_grad_emb": 3.8845675916926914e+31, "max_grad_other": 0.4555210471153259, "dead_tokens_in_batch": 1, "secs": 1945.2, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 618, "loss": 2.16018, "grad_norm": 2.058986186981201, "raw_fp64_norm": 7.501551718504632e+31, "grad_norm_finite": true, "eff_coef_other": 0.4856756789565831, "max_grad_emb": 1.412574209631992e+31, "max_grad_other": 0.411242812871933, "dead_tokens_in_batch": 1, "secs": 1950.7, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 620, "loss": 2.00307, "grad_norm": 1.9608110189437866, "raw_fp64_norm": 6.595966398128463e+31, "grad_norm_finite": true, "eff_coef_other": 0.5099927939745398, "max_grad_emb": 1.287496689160769e+31, "max_grad_other": 0.17866265773773193, "dead_tokens_in_batch": 2, "secs": 1956.0, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 624, "loss": 2.14865, "grad_norm": 1.933588981628418, "raw_fp64_norm": 2.0987369978760038, "grad_norm_finite": true, "eff_coef_other": 0.5171727250871597, "max_grad_emb": 0.01748517155647278, "max_grad_other": 0.22795185446739197, "dead_tokens_in_batch": 1, "secs": 1966.7, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 625, "loss": 2.2457, "grad_norm": 2.1263437271118164, "raw_fp64_norm": 7.043298812870955e+31, "grad_norm_finite": true, "eff_coef_other": 0.4702906293836398, "max_grad_emb": 1.0152864891356018e+31, "max_grad_other": 0.34197238087654114, "dead_tokens_in_batch": 3, "secs": 1969.6, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 626, "loss": 1.94066, "grad_norm": 1.861923336982727, "raw_fp64_norm": 6.230096070675276e+30, "grad_norm_finite": true, "eff_coef_other": 0.5370787524161768, "max_grad_emb": 1.0897836111242408e+30, "max_grad_other": 0.12120223045349121, "dead_tokens_in_batch": 2, "secs": 1972.2, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 629, "loss": 1.76187, "grad_norm": 1.8762762546539307, "raw_fp64_norm": 3.472075910392767e+30, "grad_norm_finite": true, "eff_coef_other": 0.5329702726607133, "max_grad_emb": 6.529481642866426e+29, "max_grad_other": 0.2163596898317337, "dead_tokens_in_batch": 1, "secs": 1980.3, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 630, "loss": 2.24071, "grad_norm": 1.8954501152038574, "raw_fp64_norm": 2.0664640809666515, "grad_norm_finite": true, "eff_coef_other": 0.5275788924223715, "max_grad_emb": 0.01437982078641653, "max_grad_other": 0.3124156594276428, "dead_tokens_in_batch": 0, "secs": 1982.9, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 636, "loss": 2.15439, "grad_norm": 1.8667266368865967, "raw_fp64_norm": 7.1080091940732465e+31, "grad_norm_finite": true, "eff_coef_other": 0.5356967884548173, "max_grad_emb": 1.3610561985068604e+31, "max_grad_other": 0.1407131403684616, "dead_tokens_in_batch": 1, "secs": 1999.2, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 640, "loss": 2.20962, "grad_norm": 2.6383209228515625, "raw_fp64_norm": 2.8389236290233724, "grad_norm_finite": true, "eff_coef_other": 0.37902880286844437, "max_grad_emb": 0.030665135011076927, "max_grad_other": 0.4472562074661255, "dead_tokens_in_batch": 0, "secs": 2010.0, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 646, "loss": 2.30202, "grad_norm": 2.062938690185547, "raw_fp64_norm": 3.548145321400838e+32, "grad_norm_finite": true, "eff_coef_other": 0.48474514536586233, "max_grad_emb": 6.680258115510126e+31, "max_grad_other": 0.4958251714706421, "dead_tokens_in_batch": 1, "secs": 2026.2, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 650, "loss": 2.08353, "grad_norm": 1.924730658531189, "raw_fp64_norm": 2.088147167107068, "grad_norm_finite": true, "eff_coef_other": 0.5195529442078826, "max_grad_emb": 0.01621018908917904, "max_grad_other": 0.15193402767181396, "dead_tokens_in_batch": 4, "secs": 2037.0, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 660, "loss": 2.15726, "grad_norm": 2.278118371963501, "raw_fp64_norm": 2.4215211586818612, "grad_norm_finite": true, "eff_coef_other": 0.43895856042789555, "max_grad_emb": 0.017205240204930305, "max_grad_other": 0.6829542517662048, "dead_tokens_in_batch": 1, "secs": 2064.1, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 667, "loss": 2.28554, "grad_norm": 2.613239288330078, "raw_fp64_norm": 1.2596223152463565e+32, "grad_norm_finite": true, "eff_coef_other": 0.3826666856720717, "max_grad_emb": 2.383662491695065e+31, "max_grad_other": 0.1905938684940338, "dead_tokens_in_batch": 4, "secs": 2083.1, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 670, "loss": 2.14878, "grad_norm": 2.2511184215545654, "raw_fp64_norm": 2.42702780026681, "grad_norm_finite": true, "eff_coef_other": 0.4442234340945917, "max_grad_emb": 0.019548222422599792, "max_grad_other": 0.2728818356990814, "dead_tokens_in_batch": 0, "secs": 2091.2, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 680, "loss": 2.23057, "grad_norm": 1.9531220197677612, "raw_fp64_norm": 2.1163940716293665, "grad_norm_finite": true, "eff_coef_other": 0.5120005191065263, "max_grad_emb": 0.008159825578331947, "max_grad_other": 0.1958288848400116, "dead_tokens_in_batch": 0, "secs": 2118.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 690, "loss": 2.19242, "grad_norm": 2.3317441940307617, "raw_fp64_norm": 2.5079881229742385, "grad_norm_finite": true, "eff_coef_other": 0.42886332630168483, "max_grad_emb": 0.01656111516058445, "max_grad_other": 0.202837735414505, "dead_tokens_in_batch": 0, "secs": 2145.5, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 692, "loss": 2.32275, "grad_norm": 2.108290195465088, "raw_fp64_norm": 2.265405653142434, "grad_norm_finite": true, "eff_coef_other": 0.4743177802719991, "max_grad_emb": 0.01055498793721199, "max_grad_other": 0.29451650381088257, "dead_tokens_in_batch": 1, "secs": 2151.0, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 693, "loss": 2.36422, "grad_norm": 2.1001992225646973, "raw_fp64_norm": 8.641544915975887e+31, "grad_norm_finite": true, "eff_coef_other": 0.4761450785767616, "max_grad_emb": 1.5669692692621072e+31, "max_grad_other": 0.2126447707414627, "dead_tokens_in_batch": 1, "secs": 2153.6, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 698, "loss": 2.18443, "grad_norm": 1.9018235206604004, "raw_fp64_norm": 1.1656897531401264e+32, "grad_norm_finite": true, "eff_coef_other": 0.5258108669525169, "max_grad_emb": 2.3099994982988145e+31, "max_grad_other": 0.3166811466217041, "dead_tokens_in_batch": 2, "secs": 2167.3, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 700, "loss": 2.13346, "grad_norm": 1.9656862020492554, "raw_fp64_norm": 2.137108145939671, "grad_norm_finite": true, "eff_coef_other": 0.5087279394999807, "max_grad_emb": 0.012163626961410046, "max_grad_other": 0.19308717548847198, "dead_tokens_in_batch": 0, "secs": 2172.5, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 707, "loss": 2.21887, "grad_norm": 1.8335070610046387, "raw_fp64_norm": 3.794439946513441e+31, "grad_norm_finite": true, "eff_coef_other": 0.5454025653162755, "max_grad_emb": 7.319858454264539e+30, "max_grad_other": 0.21167528629302979, "dead_tokens_in_batch": 2, "secs": 2191.5, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 708, "loss": 2.64021, "grad_norm": 2.568024158477783, "raw_fp64_norm": 2.710539395894869, "grad_norm_finite": true, "eff_coef_other": 0.3894042847277858, "max_grad_emb": 0.013634863309562206, "max_grad_other": 0.22979892790317535, "dead_tokens_in_batch": 1, "secs": 2194.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 710, "loss": 2.29218, "grad_norm": 2.1177423000335693, "raw_fp64_norm": 2.274012173378025, "grad_norm_finite": true, "eff_coef_other": 0.4722007620017726, "max_grad_emb": 0.010577169246971607, "max_grad_other": 0.26499682664871216, "dead_tokens_in_batch": 0, "secs": 2199.6, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 712, "loss": 2.11717, "grad_norm": 1.890100121498108, "raw_fp64_norm": 3.8246323581912057e+31, "grad_norm_finite": true, "eff_coef_other": 0.5290722219176256, "max_grad_emb": 6.988751201696477e+30, "max_grad_other": 0.17392973601818085, "dead_tokens_in_batch": 1, "secs": 2205.2, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 713, "loss": 2.19271, "grad_norm": 2.0556657314300537, "raw_fp64_norm": 9.33247979125739e+31, "grad_norm_finite": true, "eff_coef_other": 0.48646017601517333, "max_grad_emb": 1.6478749372436688e+31, "max_grad_other": 0.255703866481781, "dead_tokens_in_batch": 3, "secs": 2207.8, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 715, "loss": 2.0951, "grad_norm": 1.8578803539276123, "raw_fp64_norm": 9.25036918199686e+31, "grad_norm_finite": true, "eff_coef_other": 0.5382475032035671, "max_grad_emb": 1.7582268949839118e+31, "max_grad_other": 0.13581445813179016, "dead_tokens_in_batch": 1, "secs": 2213.3, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 720, "loss": 2.12508, "grad_norm": 1.9134382009506226, "raw_fp64_norm": 5.900055172890614e+31, "grad_norm_finite": true, "eff_coef_other": 0.5226191663174803, "max_grad_emb": 1.1329007060594338e+31, "max_grad_other": 0.09257280826568604, "dead_tokens_in_batch": 1, "secs": 2226.7, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 721, "loss": 1.90269, "grad_norm": 1.782265543937683, "raw_fp64_norm": 1.294970970086972e+31, "grad_norm_finite": true, "eff_coef_other": 0.5610833033933476, "max_grad_emb": 2.464424146388365e+30, "max_grad_other": 0.10140863060951233, "dead_tokens_in_batch": 1, "secs": 2229.6, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 722, "loss": 2.44194, "grad_norm": 2.389993667602539, "raw_fp64_norm": 1.5585346654446669e+31, "grad_norm_finite": true, "eff_coef_other": 0.4184109753697166, "max_grad_emb": 2.8506380157076485e+30, "max_grad_other": 0.5236876606941223, "dead_tokens_in_batch": 1, "secs": 2232.2, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 723, "loss": 2.20511, "grad_norm": 1.9375720024108887, "raw_fp64_norm": 2.003471961604076e+32, "grad_norm_finite": true, "eff_coef_other": 0.5161095859385516, "max_grad_emb": 3.8253776164237035e+31, "max_grad_other": 0.31755900382995605, "dead_tokens_in_batch": 1, "secs": 2234.8, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 724, "loss": 2.08, "grad_norm": 1.8523765802383423, "raw_fp64_norm": 7.592973729638137e+29, "grad_norm_finite": true, "eff_coef_other": 0.5398467411116754, "max_grad_emb": 1.4540462965370762e+29, "max_grad_other": 0.131122887134552, "dead_tokens_in_batch": 1, "secs": 2237.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 726, "loss": 2.62426, "grad_norm": 2.2578842639923096, "raw_fp64_norm": 5.271094279570018e+31, "grad_norm_finite": true, "eff_coef_other": 0.44289230101614496, "max_grad_emb": 9.636951566595107e+30, "max_grad_other": 0.23629508912563324, "dead_tokens_in_batch": 1, "secs": 2242.9, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 728, "loss": 2.09281, "grad_norm": 2.149019479751587, "raw_fp64_norm": 7.376220098654966e+31, "grad_norm_finite": true, "eff_coef_other": 0.46532827835851687, "max_grad_emb": 1.5154267169428375e+31, "max_grad_other": 0.6274922490119934, "dead_tokens_in_batch": 2, "secs": 2248.2, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 729, "loss": 2.11798, "grad_norm": 1.893935203552246, "raw_fp64_norm": 1.0629215704027605e+32, "grad_norm_finite": true, "eff_coef_other": 0.5280008894303889, "max_grad_emb": 2.0009405139363016e+31, "max_grad_other": 0.20695263147354126, "dead_tokens_in_batch": 1, "secs": 2251.1, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 730, "loss": 2.15362, "grad_norm": 1.907270073890686, "raw_fp64_norm": 2.0804414433977843, "grad_norm_finite": true, "eff_coef_other": 0.5243093201010368, "max_grad_emb": 0.015255517326295376, "max_grad_other": 0.25560468435287476, "dead_tokens_in_batch": 0, "secs": 2253.7, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 731, "loss": 2.29303, "grad_norm": 2.1541502475738525, "raw_fp64_norm": 2.4018708965930649e+30, "grad_norm_finite": true, "eff_coef_other": 0.4642199572227187, "max_grad_emb": 4.3448741066445164e+29, "max_grad_other": 0.21356961131095886, "dead_tokens_in_batch": 1, "secs": 2256.3, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 734, "loss": 2.27146, "grad_norm": 1.9895445108413696, "raw_fp64_norm": 5.129796253398339e+31, "grad_norm_finite": true, "eff_coef_other": 0.5026273561227079, "max_grad_emb": 9.416161212918518e+30, "max_grad_other": 0.13805143535137177, "dead_tokens_in_batch": 1, "secs": 2264.5, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 740, "loss": 2.44492, "grad_norm": 1.8922158479690552, "raw_fp64_norm": 2.0401529620726033, "grad_norm_finite": true, "eff_coef_other": 0.5284806554139474, "max_grad_emb": 0.006399217061698437, "max_grad_other": 0.1601974368095398, "dead_tokens_in_batch": 0, "secs": 2280.7, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 741, "loss": 2.0168, "grad_norm": 1.9786456823349, "raw_fp64_norm": 7.964360814539764e+31, "grad_norm_finite": true, "eff_coef_other": 0.5053959400270245, "max_grad_emb": 1.5006911201275548e+31, "max_grad_other": 0.32077524065971375, "dead_tokens_in_batch": 2, "secs": 2283.6, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 742, "loss": 1.99659, "grad_norm": 1.8512016534805298, "raw_fp64_norm": 4.537710749827235e+31, "grad_norm_finite": true, "eff_coef_other": 0.5401893726328961, "max_grad_emb": 8.6436902551819e+30, "max_grad_other": 0.15834562480449677, "dead_tokens_in_batch": 1, "secs": 2286.2, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 750, "loss": 1.7808, "grad_norm": 1.8813841342926025, "raw_fp64_norm": 2.030648267863771, "grad_norm_finite": true, "eff_coef_other": 0.5315232813168784, "max_grad_emb": 0.023413097485899925, "max_grad_other": 0.1473921239376068, "dead_tokens_in_batch": 0, "secs": 2307.7, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 752, "loss": 2.01335, "grad_norm": 1.8188644647598267, "raw_fp64_norm": 2.916236261182667e+31, "grad_norm_finite": true, "eff_coef_other": 0.5497932746400491, "max_grad_emb": 5.406932817484625e+30, "max_grad_other": 0.23363946378231049, "dead_tokens_in_batch": 1, "secs": 2313.3, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 755, "loss": 1.97676, "grad_norm": 1.9652364253997803, "raw_fp64_norm": 2.110765103224342, "grad_norm_finite": true, "eff_coef_other": 0.5088443701893037, "max_grad_emb": 0.009289860725402832, "max_grad_other": 0.3714216649532318, "dead_tokens_in_batch": 2, "secs": 2321.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 760, "loss": 1.94891, "grad_norm": 1.7667498588562012, "raw_fp64_norm": 1.9199099464028981, "grad_norm_finite": true, "eff_coef_other": 0.5660107620648915, "max_grad_emb": 0.014263165183365345, "max_grad_other": 0.10061056911945343, "dead_tokens_in_batch": 0, "secs": 2334.8, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 761, "loss": 2.08403, "grad_norm": 2.0690600872039795, "raw_fp64_norm": 1.4351033450935139e+32, "grad_norm_finite": true, "eff_coef_other": 0.4833110081594292, "max_grad_emb": 1.8795592841585505e+31, "max_grad_other": 0.6553674936294556, "dead_tokens_in_batch": 26, "secs": 2337.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 764, "loss": 2.14995, "grad_norm": 2.014181137084961, "raw_fp64_norm": 2.1601415698987558e+30, "grad_norm_finite": true, "eff_coef_other": 0.4964794303296011, "max_grad_emb": 3.862120181516223e+29, "max_grad_other": 0.3273332715034485, "dead_tokens_in_batch": 2, "secs": 2345.5, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 765, "loss": 2.27802, "grad_norm": 1.924943447113037, "raw_fp64_norm": 2.1162164857389585, "grad_norm_finite": true, "eff_coef_other": 0.5194955114158044, "max_grad_emb": 0.025549715384840965, "max_grad_other": 0.28434640169143677, "dead_tokens_in_batch": 1, "secs": 2348.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 768, "loss": 2.03635, "grad_norm": 2.1377429962158203, "raw_fp64_norm": 1.118132999283467e+32, "grad_norm_finite": true, "eff_coef_other": 0.4677828597672005, "max_grad_emb": 1.5742657410463913e+31, "max_grad_other": 0.21975812315940857, "dead_tokens_in_batch": 24, "secs": 2356.5, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 770, "loss": 1.87633, "grad_norm": 1.7863770723342896, "raw_fp64_norm": 1.932496415367768, "grad_norm_finite": true, "eff_coef_other": 0.5597919138658501, "max_grad_emb": 0.0077379136346280575, "max_grad_other": 0.1948315054178238, "dead_tokens_in_batch": 0, "secs": 2361.8, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 775, "loss": 2.11311, "grad_norm": 1.9057790040969849, "raw_fp64_norm": 2.746344660968408e+31, "grad_norm_finite": true, "eff_coef_other": 0.5247195362792306, "max_grad_emb": 5.195469930969273e+30, "max_grad_other": 0.23050346970558167, "dead_tokens_in_batch": 2, "secs": 2375.5, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 777, "loss": 1.85923, "grad_norm": 1.9021477699279785, "raw_fp64_norm": 1.6262668763901066e+31, "grad_norm_finite": true, "eff_coef_other": 0.5257212347475131, "max_grad_emb": 2.7747872897019325e+30, "max_grad_other": 0.6332666873931885, "dead_tokens_in_batch": 3, "secs": 2380.7, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 780, "loss": 2.18437, "grad_norm": 1.9295955896377563, "raw_fp64_norm": 2.110642665115077, "grad_norm_finite": true, "eff_coef_other": 0.5182430386590444, "max_grad_emb": 0.01660776697099209, "max_grad_other": 0.15489259362220764, "dead_tokens_in_batch": 0, "secs": 2388.8, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 785, "loss": 2.37904, "grad_norm": 1.9868180751800537, "raw_fp64_norm": 8.952513858543434e+30, "grad_norm_finite": true, "eff_coef_other": 0.5033170923776117, "max_grad_emb": 1.673585525327159e+30, "max_grad_other": 0.5678085088729858, "dead_tokens_in_batch": 1, "secs": 2402.5, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 787, "loss": 2.24002, "grad_norm": 1.9277704954147339, "raw_fp64_norm": 1.0178213171861366e+32, "grad_norm_finite": true, "eff_coef_other": 0.5187336789544467, "max_grad_emb": 1.3903691437476383e+31, "max_grad_other": 0.1585191935300827, "dead_tokens_in_batch": 17, "secs": 2407.7, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 790, "loss": 2.21775, "grad_norm": 1.9614967107772827, "raw_fp64_norm": 2.1105529242740735, "grad_norm_finite": true, "eff_coef_other": 0.5098145129130587, "max_grad_emb": 0.00862390547990799, "max_grad_other": 0.39434346556663513, "dead_tokens_in_batch": 0, "secs": 2415.9, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 791, "loss": 1.99505, "grad_norm": 1.751548409461975, "raw_fp64_norm": 5.290728368582553e+31, "grad_norm_finite": true, "eff_coef_other": 0.5709230893504573, "max_grad_emb": 8.349605751376626e+30, "max_grad_other": 0.18561995029449463, "dead_tokens_in_batch": 2, "secs": 2418.5, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 794, "loss": 2.2821, "grad_norm": 2.25099515914917, "raw_fp64_norm": 4.354062450778624e+29, "grad_norm_finite": true, "eff_coef_other": 0.4442477593466793, "max_grad_emb": 8.448452475428392e+28, "max_grad_other": 0.2876472771167755, "dead_tokens_in_batch": 1, "secs": 2426.6, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 800, "loss": 2.08667, "grad_norm": 1.8184618949890137, "raw_fp64_norm": 2.000635423512144, "grad_norm_finite": true, "eff_coef_other": 0.5499149874081107, "max_grad_emb": 0.039449431002140045, "max_grad_other": 0.16692329943180084, "dead_tokens_in_batch": 0, "secs": 2442.9, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 800, "tgt_nll": 2.24573, "tgt_ppl": 9.447, "en_nll": 2.74437, "flores_tgt_nll": 2.59391, "flores_tgt_ppl": 13.382, "flores_tgt_bpb": 0.6655, "flores_en_nll": 3.89471, "belebele_acc": 0.3144, "belebele_acc_raw": 0.3189, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.012637650594115257, "eval_secs": 48.3, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 801, "loss": 2.09735, "grad_norm": 1.9663279056549072, "raw_fp64_norm": 4.145613383055023e+31, "grad_norm_finite": true, "eff_coef_other": 0.5085619181634006, "max_grad_emb": 7.540442686088883e+30, "max_grad_other": 0.39354056119918823, "dead_tokens_in_batch": 1, "secs": 2494.1, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 808, "loss": 2.35197, "grad_norm": 2.095212697982788, "raw_fp64_norm": 5.535425312550544e+31, "grad_norm_finite": true, "eff_coef_other": 0.4772782847700792, "max_grad_emb": 1.01519823755077e+31, "max_grad_other": 0.2319631278514862, "dead_tokens_in_batch": 1, "secs": 2513.0, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 810, "loss": 2.16396, "grad_norm": 1.7998600006103516, "raw_fp64_norm": 1.9726460140805564, "grad_norm_finite": true, "eff_coef_other": 0.5555984599148988, "max_grad_emb": 0.015605350956320763, "max_grad_other": 0.18154355883598328, "dead_tokens_in_batch": 0, "secs": 2518.2, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 815, "loss": 1.91088, "grad_norm": 1.7237348556518555, "raw_fp64_norm": 1.8647159650453484, "grad_norm_finite": true, "eff_coef_other": 0.5801352897087795, "max_grad_emb": 0.008180538192391396, "max_grad_other": 0.14120565354824066, "dead_tokens_in_batch": 1, "secs": 2531.8, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 820, "loss": 2.08802, "grad_norm": 1.8076967000961304, "raw_fp64_norm": 1.9777632432517591, "grad_norm_finite": true, "eff_coef_other": 0.5531898391787641, "max_grad_emb": 0.00984351895749569, "max_grad_other": 0.16765445470809937, "dead_tokens_in_batch": 0, "secs": 2545.1, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 821, "loss": 2.20476, "grad_norm": 1.9212663173675537, "raw_fp64_norm": 3.312530166804094e+30, "grad_norm_finite": true, "eff_coef_other": 0.5204897782626946, "max_grad_emb": 6.253012019389438e+29, "max_grad_other": 0.17142795026302338, "dead_tokens_in_batch": 1, "secs": 2548.0, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 825, "loss": 2.24712, "grad_norm": 2.9643795490264893, "raw_fp64_norm": 8.711831557574446e+31, "grad_norm_finite": true, "eff_coef_other": 0.3373386053043705, "max_grad_emb": 1.6405033911659866e+31, "max_grad_other": 0.4656657576560974, "dead_tokens_in_batch": 1, "secs": 2558.7, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 826, "loss": 2.24401, "grad_norm": 2.2614200115203857, "raw_fp64_norm": 3.225671737757837e+29, "grad_norm_finite": true, "eff_coef_other": 0.442199835813715, "max_grad_emb": 5.6898065365963625e+28, "max_grad_other": 0.27728062868118286, "dead_tokens_in_batch": 2, "secs": 2561.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 830, "loss": 1.83212, "grad_norm": 1.7523455619812012, "raw_fp64_norm": 1.909813575236984, "grad_norm_finite": true, "eff_coef_other": 0.5706633731568492, "max_grad_emb": 0.017029408365488052, "max_grad_other": 0.19408534467220306, "dead_tokens_in_batch": 0, "secs": 2572.1, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 837, "loss": 2.42658, "grad_norm": 2.4033498764038086, "raw_fp64_norm": 1.3438560504810587e+31, "grad_norm_finite": true, "eff_coef_other": 0.4160857283961482, "max_grad_emb": 2.5748070828527355e+30, "max_grad_other": 0.19448810815811157, "dead_tokens_in_batch": 1, "secs": 2591.2, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 838, "loss": 2.33837, "grad_norm": 2.1064000129699707, "raw_fp64_norm": 2.276092038855074, "grad_norm_finite": true, "eff_coef_other": 0.47474341013064075, "max_grad_emb": 0.016732223331928253, "max_grad_other": 0.1738756000995636, "dead_tokens_in_batch": 2, "secs": 2593.9, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 840, "loss": 2.37617, "grad_norm": 2.125373363494873, "raw_fp64_norm": 2.278231575324, "grad_norm_finite": true, "eff_coef_other": 0.4705053458702887, "max_grad_emb": 0.00910125020891428, "max_grad_other": 0.16895422339439392, "dead_tokens_in_batch": 0, "secs": 2599.1, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 843, "loss": 1.93712, "grad_norm": 2.097461700439453, "raw_fp64_norm": 1.822170375311361e+32, "grad_norm_finite": true, "eff_coef_other": 0.47676652356701427, "max_grad_emb": 2.486534825389352e+31, "max_grad_other": 0.677436113357544, "dead_tokens_in_batch": 16, "secs": 2607.2, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 845, "loss": 2.08297, "grad_norm": 1.8476964235305786, "raw_fp64_norm": 9.361382701157055e+30, "grad_norm_finite": true, "eff_coef_other": 0.5412141551235163, "max_grad_emb": 1.7288042699481494e+30, "max_grad_other": 0.22113214433193207, "dead_tokens_in_batch": 1, "secs": 2612.7, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 850, "loss": 2.16246, "grad_norm": 1.9840730428695679, "raw_fp64_norm": 2.14119722615194, "grad_norm_finite": true, "eff_coef_other": 0.5040134482852763, "max_grad_emb": 0.011011635884642601, "max_grad_other": 0.3994615077972412, "dead_tokens_in_batch": 0, "secs": 2626.1, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 851, "loss": 2.24894, "grad_norm": 1.9063842296600342, "raw_fp64_norm": 2.082944342959554, "grad_norm_finite": true, "eff_coef_other": 0.5245529520695721, "max_grad_emb": 0.00915315467864275, "max_grad_other": 0.31181055307388306, "dead_tokens_in_batch": 1, "secs": 2629.0, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 852, "loss": 1.90668, "grad_norm": 1.7135870456695557, "raw_fp64_norm": 1.1125466302102935e+32, "grad_norm_finite": true, "eff_coef_other": 0.5835708311149351, "max_grad_emb": 2.2916037576720665e+31, "max_grad_other": 0.1841365098953247, "dead_tokens_in_batch": 4, "secs": 2631.6, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 860, "loss": 1.98038, "grad_norm": 1.7894870042800903, "raw_fp64_norm": 1.9256635671070241, "grad_norm_finite": true, "eff_coef_other": 0.5588190575227127, "max_grad_emb": 0.00887543149292469, "max_grad_other": 0.44079887866973877, "dead_tokens_in_batch": 0, "secs": 2653.1, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 861, "loss": 2.20519, "grad_norm": 1.9552221298217773, "raw_fp64_norm": 1.276543470551e+32, "grad_norm_finite": true, "eff_coef_other": 0.5114505780683722, "max_grad_emb": 2.030425005750883e+31, "max_grad_other": 0.2317737191915512, "dead_tokens_in_batch": 2, "secs": 2655.7, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 864, "loss": 2.23012, "grad_norm": 1.800856590270996, "raw_fp64_norm": 1.964012087829754, "grad_norm_finite": true, "eff_coef_other": 0.5552909932481215, "max_grad_emb": 0.02009022794663906, "max_grad_other": 0.25228026509284973, "dead_tokens_in_batch": 1, "secs": 2663.9, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 870, "loss": 2.31738, "grad_norm": 2.005847215652466, "raw_fp64_norm": 2.1703210632018033, "grad_norm_finite": true, "eff_coef_other": 0.49854220882546596, "max_grad_emb": 0.01075000874698162, "max_grad_other": 0.16774031519889832, "dead_tokens_in_batch": 0, "secs": 2680.2, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 876, "loss": 1.96522, "grad_norm": 1.8137545585632324, "raw_fp64_norm": 1.9710147490268901, "grad_norm_finite": true, "eff_coef_other": 0.5513422110706863, "max_grad_emb": 0.01878744550049305, "max_grad_other": 0.22132590413093567, "dead_tokens_in_batch": 1, "secs": 2696.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 878, "loss": 2.21992, "grad_norm": 2.0665464401245117, "raw_fp64_norm": 5.361447695564e+31, "grad_norm_finite": true, "eff_coef_other": 0.4838988839954958, "max_grad_emb": 1.0004778732008144e+31, "max_grad_other": 0.13225434720516205, "dead_tokens_in_batch": 1, "secs": 2702.0, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 880, "loss": 2.16808, "grad_norm": 1.9243061542510986, "raw_fp64_norm": 2.5196004052210913e+29, "grad_norm_finite": true, "eff_coef_other": 0.5196675581602667, "max_grad_emb": 4.895979564245865e+28, "max_grad_other": 0.2279476523399353, "dead_tokens_in_batch": 5, "secs": 2707.2, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 888, "loss": 1.91871, "grad_norm": 1.7261492013931274, "raw_fp64_norm": 8.370159866356448e+30, "grad_norm_finite": true, "eff_coef_other": 0.5793238613840951, "max_grad_emb": 1.61841710224341e+30, "max_grad_other": 0.13306298851966858, "dead_tokens_in_batch": 2, "secs": 2729.1, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 890, "loss": 2.07645, "grad_norm": 1.776589035987854, "raw_fp64_norm": 4.593974285760567e+31, "grad_norm_finite": true, "eff_coef_other": 0.5628760601733087, "max_grad_emb": 8.71740994719909e+30, "max_grad_other": 0.20268471539020538, "dead_tokens_in_batch": 1, "secs": 2734.3, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 892, "loss": 2.19354, "grad_norm": 2.0826175212860107, "raw_fp64_norm": 4.420872949214949e+31, "grad_norm_finite": true, "eff_coef_other": 0.48016474922277314, "max_grad_emb": 8.459937157377935e+30, "max_grad_other": 0.6785212755203247, "dead_tokens_in_batch": 2, "secs": 2739.9, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 900, "loss": 2.98112, "grad_norm": 3.413383960723877, "raw_fp64_norm": 3.514847257257661, "grad_norm_finite": true, "eff_coef_other": 0.2929643188525474, "max_grad_emb": 0.008231580257415771, "max_grad_other": 0.7998506426811218, "dead_tokens_in_batch": 0, "secs": 2761.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 906, "loss": 1.81103, "grad_norm": 1.7846472263336182, "raw_fp64_norm": 1.962982427076531e+28, "grad_norm_finite": true, "eff_coef_other": 0.560334515925528, "max_grad_emb": 3.7177210877188963e+27, "max_grad_other": 0.3207162618637085, "dead_tokens_in_batch": 1, "secs": 2777.6, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 910, "loss": 1.82538, "grad_norm": 1.940855860710144, "raw_fp64_norm": 6.665727359741612e+30, "grad_norm_finite": true, "eff_coef_other": 0.5152363475347214, "max_grad_emb": 1.3149469517218302e+30, "max_grad_other": 0.3115428388118744, "dead_tokens_in_batch": 1, "secs": 2788.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 912, "loss": 2.01097, "grad_norm": 1.7576953172683716, "raw_fp64_norm": 1.9117224610199721, "grad_norm_finite": true, "eff_coef_other": 0.5689264921224252, "max_grad_emb": 0.007241289131343365, "max_grad_other": 0.175805002450943, "dead_tokens_in_batch": 1, "secs": 2793.9, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 914, "loss": 1.89338, "grad_norm": 1.7026445865631104, "raw_fp64_norm": 6.49286088071657e+31, "grad_norm_finite": true, "eff_coef_other": 0.587321288641495, "max_grad_emb": 1.1843616558858795e+31, "max_grad_other": 0.21413691341876984, "dead_tokens_in_batch": 2, "secs": 2799.2, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 919, "loss": 2.08701, "grad_norm": 1.7895296812057495, "raw_fp64_norm": 5.835071079394046e+31, "grad_norm_finite": true, "eff_coef_other": 0.5588057307440073, "max_grad_emb": 1.1034391838354253e+31, "max_grad_other": 0.1429494321346283, "dead_tokens_in_batch": 1, "secs": 2812.8, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 920, "loss": 2.07072, "grad_norm": 1.959572672843933, "raw_fp64_norm": 2.1412178910086763, "grad_norm_finite": true, "eff_coef_other": 0.5103150822335238, "max_grad_emb": 0.01924394629895687, "max_grad_other": 0.16453422605991364, "dead_tokens_in_batch": 0, "secs": 2815.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 921, "loss": 2.23175, "grad_norm": 1.8283711671829224, "raw_fp64_norm": 3.32178171540974e+29, "grad_norm_finite": true, "eff_coef_other": 0.5469346000495935, "max_grad_emb": 6.206860803989001e+28, "max_grad_other": 0.10524880141019821, "dead_tokens_in_batch": 1, "secs": 2818.3, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 927, "loss": 1.89711, "grad_norm": 1.776167631149292, "raw_fp64_norm": 1.9209592121299925, "grad_norm_finite": true, "eff_coef_other": 0.5630096053171132, "max_grad_emb": 0.01060168631374836, "max_grad_other": 0.12203158438205719, "dead_tokens_in_batch": 1, "secs": 2834.3, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 930, "loss": 1.90264, "grad_norm": 1.8225977420806885, "raw_fp64_norm": 1.9682246747737855, "grad_norm_finite": true, "eff_coef_other": 0.548667118500474, "max_grad_emb": 0.008645197376608849, "max_grad_other": 0.2644517719745636, "dead_tokens_in_batch": 0, "secs": 2842.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 931, "loss": 1.97036, "grad_norm": 1.8085631132125854, "raw_fp64_norm": 2.1573132215386447e+31, "grad_norm_finite": true, "eff_coef_other": 0.5529248273226443, "max_grad_emb": 4.1378520580117916e+30, "max_grad_other": 0.15403267741203308, "dead_tokens_in_batch": 1, "secs": 2845.1, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 932, "loss": 1.94908, "grad_norm": 1.7866973876953125, "raw_fp64_norm": 8.0048878113709935e+31, "grad_norm_finite": true, "eff_coef_other": 0.5596915556015664, "max_grad_emb": 1.302040187663315e+31, "max_grad_other": 0.08813086897134781, "dead_tokens_in_batch": 2, "secs": 2848.0, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 938, "loss": 2.01469, "grad_norm": 1.8523746728897095, "raw_fp64_norm": 7.240075338498139e+30, "grad_norm_finite": true, "eff_coef_other": 0.5398472969794503, "max_grad_emb": 1.406866417490409e+30, "max_grad_other": 0.11633861809968948, "dead_tokens_in_batch": 1, "secs": 2864.3, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 940, "loss": 2.05891, "grad_norm": 1.8872950077056885, "raw_fp64_norm": 2.054852002850933, "grad_norm_finite": true, "eff_coef_other": 0.5298585891757704, "max_grad_emb": 0.012187052518129349, "max_grad_other": 0.35887134075164795, "dead_tokens_in_batch": 0, "secs": 2869.5, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 944, "loss": 1.92933, "grad_norm": 1.8111920356750488, "raw_fp64_norm": 2.25067473038876e+31, "grad_norm_finite": true, "eff_coef_other": 0.5521222643324104, "max_grad_emb": 4.156261580392883e+30, "max_grad_other": 0.4243427813053131, "dead_tokens_in_batch": 1, "secs": 2880.2, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 950, "loss": 2.05284, "grad_norm": 1.8352774381637573, "raw_fp64_norm": 9.05534564627542e+31, "grad_norm_finite": true, "eff_coef_other": 0.5448764499192424, "max_grad_emb": 1.1990513135200169e+31, "max_grad_other": 0.44979625940322876, "dead_tokens_in_batch": 9, "secs": 2896.5, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 951, "loss": 2.19617, "grad_norm": 1.9837918281555176, "raw_fp64_norm": 1.7561135400390455e+32, "grad_norm_finite": true, "eff_coef_other": 0.5040848952608503, "max_grad_emb": 3.1043089756112795e+31, "max_grad_other": 0.41992539167404175, "dead_tokens_in_batch": 2, "secs": 2899.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 958, "loss": 1.84058, "grad_norm": 2.0164852142333984, "raw_fp64_norm": 5.8067472375855885e+29, "grad_norm_finite": true, "eff_coef_other": 0.495912143084086, "max_grad_emb": 1.097683771350229e+29, "max_grad_other": 0.8198976516723633, "dead_tokens_in_batch": 1, "secs": 2918.2, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 959, "loss": 1.99351, "grad_norm": 1.8320364952087402, "raw_fp64_norm": 1.2081080040526691e+32, "grad_norm_finite": true, "eff_coef_other": 0.5458403567695874, "max_grad_emb": 2.2804207102703034e+31, "max_grad_other": 0.1568862497806549, "dead_tokens_in_batch": 2, "secs": 2920.8, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 960, "loss": 2.46813, "grad_norm": 2.1725428104400635, "raw_fp64_norm": 4.544698593690394e+32, "grad_norm_finite": true, "eff_coef_other": 0.46028991231133937, "max_grad_emb": 8.592035030976242e+31, "max_grad_other": 0.6291892528533936, "dead_tokens_in_batch": 3, "secs": 2923.5, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 961, "loss": 1.79856, "grad_norm": 1.8272122144699097, "raw_fp64_norm": 3.675676026571405e+31, "grad_norm_finite": true, "eff_coef_other": 0.5472815061104451, "max_grad_emb": 6.988390337339322e+30, "max_grad_other": 0.2728065848350525, "dead_tokens_in_batch": 1, "secs": 2926.1, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 967, "loss": 1.73983, "grad_norm": 1.759766697883606, "raw_fp64_norm": 2.1667422256135932e+32, "grad_norm_finite": true, "eff_coef_other": 0.5682568223082259, "max_grad_emb": 4.266610636711159e+31, "max_grad_other": 0.3984000086784363, "dead_tokens_in_batch": 4, "secs": 2942.4, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 970, "loss": 1.98707, "grad_norm": 1.8162425756454468, "raw_fp64_norm": 1.9717373523070956, "grad_norm_finite": true, "eff_coef_other": 0.5505869440692311, "max_grad_emb": 0.010006876662373543, "max_grad_other": 0.3484451174736023, "dead_tokens_in_batch": 0, "secs": 2950.5, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 972, "loss": 2.07939, "grad_norm": 1.8855739831924438, "raw_fp64_norm": 4.765670012730021e+31, "grad_norm_finite": true, "eff_coef_other": 0.5303422080340249, "max_grad_emb": 8.606776309742877e+30, "max_grad_other": 0.6182695031166077, "dead_tokens_in_batch": 1, "secs": 2956.0, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 980, "loss": 1.81539, "grad_norm": 1.803918719291687, "raw_fp64_norm": 1.9531040883069335, "grad_norm_finite": true, "eff_coef_other": 0.5543483943912162, "max_grad_emb": 0.010377843864262104, "max_grad_other": 0.0945928692817688, "dead_tokens_in_batch": 0, "secs": 2977.5, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 986, "loss": 1.98543, "grad_norm": 1.8663318157196045, "raw_fp64_norm": 1.873372294014343e+31, "grad_norm_finite": true, "eff_coef_other": 0.5358101146683362, "max_grad_emb": 3.5126083178282114e+30, "max_grad_other": 0.2625795006752014, "dead_tokens_in_batch": 4, "secs": 2993.8, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 990, "loss": 2.129, "grad_norm": 2.6976711750030518, "raw_fp64_norm": 2.8774589896270606, "grad_norm_finite": true, "eff_coef_other": 0.3706899634678067, "max_grad_emb": 0.026094989851117134, "max_grad_other": 0.351080060005188, "dead_tokens_in_batch": 0, "secs": 3004.5, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1000, "loss": 1.95717, "grad_norm": 2.1334452629089355, "raw_fp64_norm": 2.275700115482028, "grad_norm_finite": true, "eff_coef_other": 0.46872518768600646, "max_grad_emb": 0.01371756661683321, "max_grad_other": 0.3138425648212433, "dead_tokens_in_batch": 0, "secs": 3031.5, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 1000, "tgt_nll": 2.21918, "tgt_ppl": 9.2, "en_nll": 2.74149, "flores_tgt_nll": 2.57686, "flores_tgt_ppl": 13.156, "flores_tgt_bpb": 0.66112, "flores_en_nll": 3.86673, "belebele_acc": 0.3144, "belebele_acc_raw": 0.3167, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.012699994258582592, "eval_secs": 50.0, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "done", "steps": 1000, "n_dead_steps": 214, "n_inf_steps": 0, "peak_mem_gb": 67.93, "secs": 3081.5, "arm": "groupclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}


==> anc/embscan/outE32Nemo/e32_nemo_groupclip_s2.jsonl <==
{"kind": "meta", "opt": "adamw_fused", "n_dead_rows": 75, "n_train_chunks": 32016, "frac_chunks_with_dead": 0.00921, "steps": 1000, "lr_steps": 1000, "tokens_per_step": 16384, "n_flores_tgt": 1012, "n_belebele": 900, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 0, "tgt_nll": 3.93686, "tgt_ppl": 51.257, "en_nll": 2.73329, "flores_tgt_nll": 4.06837, "flores_tgt_ppl": 58.462, "flores_tgt_bpb": 1.04379, "flores_en_nll": 3.61807, "belebele_acc": 0.2978, "belebele_acc_raw": 0.3211, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.33263519611171e-10, "eval_secs": 57.6, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1, "loss": 3.70757, "grad_norm": 8.159029006958008, "raw_fp64_norm": 9.552924825742394, "grad_norm_finite": true, "eff_coef_other": 0.12256358894956897, "max_grad_emb": 0.5926508903503418, "max_grad_other": 1.5838205814361572, "dead_tokens_in_batch": 0, "secs": 12.0, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 2, "loss": 4.30474, "grad_norm": 10.504008293151855, "raw_fp64_norm": 10.659233581874549, "grad_norm_finite": true, "eff_coef_other": 0.09520174364772843, "max_grad_emb": 0.024442236870527267, "max_grad_other": 2.2464325428009033, "dead_tokens_in_batch": 0, "secs": 15.1, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 3, "loss": 3.55518, "grad_norm": 7.676416873931885, "raw_fp64_norm": 7.91130453652521, "grad_norm_finite": true, "eff_coef_other": 0.1302690937912421, "max_grad_emb": 0.06120767071843147, "max_grad_other": 1.491504430770874, "dead_tokens_in_batch": 0, "secs": 17.8, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 4, "loss": 3.72231, "grad_norm": 8.30093765258789, "raw_fp64_norm": 8.63948745075573, "grad_norm_finite": true, "eff_coef_other": 0.12046830386925475, "max_grad_emb": 0.12125134468078613, "max_grad_other": 1.5454460382461548, "dead_tokens_in_batch": 0, "secs": 20.6, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 5, "loss": 3.77702, "grad_norm": 7.789563179016113, "raw_fp64_norm": 8.005899223884631, "grad_norm_finite": true, "eff_coef_other": 0.12837688695008714, "max_grad_emb": 0.024745138362050056, "max_grad_other": 1.4846839904785156, "dead_tokens_in_batch": 0, "secs": 23.6, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 6, "loss": 3.75869, "grad_norm": 7.34886360168457, "raw_fp64_norm": 7.5856385295468325, "grad_norm_finite": true, "eff_coef_other": 0.13607544215344114, "max_grad_emb": 0.07794367522001266, "max_grad_other": 1.5686101913452148, "dead_tokens_in_batch": 0, "secs": 26.6, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 7, "loss": 3.66143, "grad_norm": 5.938671588897705, "raw_fp64_norm": 4.1012539009657806e+32, "grad_norm_finite": true, "eff_coef_other": 0.16838779795159797, "max_grad_emb": 7.968630671427205e+31, "max_grad_other": 1.266414761543274, "dead_tokens_in_batch": 2, "secs": 29.1, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 8, "loss": 3.7846, "grad_norm": 5.892633438110352, "raw_fp64_norm": 3.4373193994372245e+31, "grad_norm_finite": true, "eff_coef_other": 0.16970338318164527, "max_grad_emb": 7.009432900155534e+30, "max_grad_other": 1.1144076585769653, "dead_tokens_in_batch": 1, "secs": 31.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 9, "loss": 4.09211, "grad_norm": 7.16438627243042, "raw_fp64_norm": 7.576820655090058, "grad_norm_finite": true, "eff_coef_other": 0.13957927760942546, "max_grad_emb": 0.12610498070716858, "max_grad_other": 0.8187093734741211, "dead_tokens_in_batch": 0, "secs": 34.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 10, "loss": 4.03957, "grad_norm": 5.907351016998291, "raw_fp64_norm": 1.105677611386833e+32, "grad_norm_finite": true, "eff_coef_other": 0.16928058411324048, "max_grad_emb": 2.158140039682759e+31, "max_grad_other": 0.6836056709289551, "dead_tokens_in_batch": 2, "secs": 37.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 12, "loss": 3.57334, "grad_norm": 4.652609825134277, "raw_fp64_norm": 1.717722652492893e+32, "grad_norm_finite": true, "eff_coef_other": 0.2149330854405041, "max_grad_emb": 3.5267913146513482e+31, "max_grad_other": 0.546930193901062, "dead_tokens_in_batch": 2, "secs": 42.4, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 17, "loss": 3.50657, "grad_norm": 5.852011203765869, "raw_fp64_norm": 2.7024189573609687e+18, "grad_norm_finite": true, "eff_coef_other": 0.17088139347291229, "max_grad_emb": 2.2857463761993728e+17, "max_grad_other": 1.1902047395706177, "dead_tokens_in_batch": 1, "secs": 56.0, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 20, "loss": 3.44446, "grad_norm": 3.9186019897460938, "raw_fp64_norm": 20.15863527669981, "grad_norm_finite": true, "eff_coef_other": 0.2551929865354375, "max_grad_emb": 1.651045322418213, "max_grad_other": 0.5753397941589355, "dead_tokens_in_batch": 0, "secs": 64.1, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 30, "loss": 3.17906, "grad_norm": 3.1350228786468506, "raw_fp64_norm": 3.3087639021838013, "grad_norm_finite": true, "eff_coef_other": 0.318976836767069, "max_grad_emb": 0.01754016987979412, "max_grad_other": 0.43397560715675354, "dead_tokens_in_batch": 0, "secs": 90.4, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 40, "loss": 3.21279, "grad_norm": 3.7379164695739746, "raw_fp64_norm": 2.7435730218488834e+31, "grad_norm_finite": true, "eff_coef_other": 0.2675286461351363, "max_grad_emb": 5.310770022089199e+30, "max_grad_other": 1.1531689167022705, "dead_tokens_in_batch": 1, "secs": 116.8, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 50, "loss": 3.2482, "grad_norm": 4.875507831573486, "raw_fp64_norm": 4.990398363538375, "grad_norm_finite": true, "eff_coef_other": 0.20510679696118347, "max_grad_emb": 0.014851680025458336, "max_grad_other": 0.7848569750785828, "dead_tokens_in_batch": 0, "secs": 143.1, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 60, "loss": 2.92661, "grad_norm": 3.3311610221862793, "raw_fp64_norm": 3.5680239709841524, "grad_norm_finite": true, "eff_coef_other": 0.300195545380194, "max_grad_emb": 0.09679675102233887, "max_grad_other": 0.4096779227256775, "dead_tokens_in_batch": 0, "secs": 169.5, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 61, "loss": 2.87843, "grad_norm": 2.704005002975464, "raw_fp64_norm": 1.2829293428395305e+32, "grad_norm_finite": true, "eff_coef_other": 0.3698216641899496, "max_grad_emb": 2.448285137812237e+31, "max_grad_other": 0.2086058259010315, "dead_tokens_in_batch": 1, "secs": 172.1, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 65, "loss": 2.75683, "grad_norm": 2.6938109397888184, "raw_fp64_norm": 1.5071632116117975e+33, "grad_norm_finite": true, "eff_coef_other": 0.371221162557619, "max_grad_emb": 3.0410010605014546e+32, "max_grad_other": 0.20535393059253693, "dead_tokens_in_batch": 2, "secs": 182.5, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 70, "loss": 2.79477, "grad_norm": 2.863156795501709, "raw_fp64_norm": 3.068757480731168, "grad_norm_finite": true, "eff_coef_other": 0.3492647179876339, "max_grad_emb": 0.051092471927404404, "max_grad_other": 0.30998581647872925, "dead_tokens_in_batch": 0, "secs": 195.8, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 71, "loss": 2.69894, "grad_norm": 2.710538148880005, "raw_fp64_norm": 2.181390986539599e+31, "grad_norm_finite": true, "eff_coef_other": 0.36893029212037026, "max_grad_emb": 4.037484316384291e+30, "max_grad_other": 0.4914316236972809, "dead_tokens_in_batch": 1, "secs": 198.4, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 72, "loss": 2.75039, "grad_norm": 2.552466869354248, "raw_fp64_norm": 4.101385737004506e+31, "grad_norm_finite": true, "eff_coef_other": 0.39177770345567214, "max_grad_emb": 8.148616393699505e+30, "max_grad_other": 0.30564895272254944, "dead_tokens_in_batch": 1, "secs": 200.9, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 73, "loss": 2.8788, "grad_norm": 2.7290780544281006, "raw_fp64_norm": 2.0730298686154e+19, "grad_norm_finite": true, "eff_coef_other": 0.36642397675415, "max_grad_emb": 3.034947311533818e+18, "max_grad_other": 0.17712926864624023, "dead_tokens_in_batch": 1, "secs": 203.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 80, "loss": 2.67877, "grad_norm": 2.9115772247314453, "raw_fp64_norm": 6.458332446330415e+31, "grad_norm_finite": true, "eff_coef_other": 0.343456339763029, "max_grad_emb": 1.2462278302417484e+31, "max_grad_other": 0.4699218273162842, "dead_tokens_in_batch": 1, "secs": 222.2, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 83, "loss": 3.28349, "grad_norm": 3.931166887283325, "raw_fp64_norm": 2.7569124079805934e+31, "grad_norm_finite": true, "eff_coef_other": 0.25437733230240145, "max_grad_emb": 5.051236013745601e+30, "max_grad_other": 0.4295297861099243, "dead_tokens_in_batch": 1, "secs": 230.1, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 88, "loss": 2.77191, "grad_norm": 2.7492220401763916, "raw_fp64_norm": 5.925610122017985e+31, "grad_norm_finite": true, "eff_coef_other": 0.3637391311604312, "max_grad_emb": 1.083949848912254e+31, "max_grad_other": 0.3467535376548767, "dead_tokens_in_batch": 1, "secs": 243.1, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 90, "loss": 2.75392, "grad_norm": 2.5673646926879883, "raw_fp64_norm": 2.768902794221233, "grad_norm_finite": true, "eff_coef_other": 0.3895043089685509, "max_grad_emb": 0.02148127555847168, "max_grad_other": 0.3942434787750244, "dead_tokens_in_batch": 0, "secs": 248.5, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 93, "loss": 2.73869, "grad_norm": 2.8629953861236572, "raw_fp64_norm": 6.017936779444599e+31, "grad_norm_finite": true, "eff_coef_other": 0.3492844087567802, "max_grad_emb": 1.1502747834760254e+31, "max_grad_other": 0.447640061378479, "dead_tokens_in_batch": 3, "secs": 256.2, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 100, "loss": 2.64167, "grad_norm": 2.5597634315490723, "raw_fp64_norm": 1.400936374848197e+32, "grad_norm_finite": true, "eff_coef_other": 0.39066094820093966, "max_grad_emb": 2.4921935653658043e+31, "max_grad_other": 0.7481984496116638, "dead_tokens_in_batch": 5, "secs": 274.8, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 100, "tgt_nll": 2.83641, "tgt_ppl": 17.054, "en_nll": 2.6964, "flores_tgt_nll": 3.05343, "flores_tgt_ppl": 21.188, "flores_tgt_bpb": 0.78339, "flores_en_nll": 3.76803, "belebele_acc": 0.3133, "belebele_acc_raw": 0.3044, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.0034298638347536325, "eval_secs": 48.1, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 101, "loss": 2.52689, "grad_norm": 2.9170899391174316, "raw_fp64_norm": 1.5853769901316199e+32, "grad_norm_finite": true, "eff_coef_other": 0.3428072764514331, "max_grad_emb": 3.080904413528704e+31, "max_grad_other": 1.0014220476150513, "dead_tokens_in_batch": 6, "secs": 325.5, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 103, "loss": 2.57024, "grad_norm": 2.67263126373291, "raw_fp64_norm": 3.472830070977227e+31, "grad_norm_finite": true, "eff_coef_other": 0.3741629604528096, "max_grad_emb": 6.636039235806081e+30, "max_grad_other": 0.4987331032752991, "dead_tokens_in_batch": 1, "secs": 331.0, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 104, "loss": 3.12657, "grad_norm": 3.3370373249053955, "raw_fp64_norm": 2.3601792278952107e+31, "grad_norm_finite": true, "eff_coef_other": 0.2996669209750085, "max_grad_emb": 4.1475458296963715e+30, "max_grad_other": 0.7456085681915283, "dead_tokens_in_batch": 8, "secs": 333.6, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 110, "loss": 2.61168, "grad_norm": 2.558488607406616, "raw_fp64_norm": 2.704379926861621, "grad_norm_finite": true, "eff_coef_other": 0.3908556036753413, "max_grad_emb": 0.009453440085053444, "max_grad_other": 0.5282681584358215, "dead_tokens_in_batch": 0, "secs": 349.6, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 113, "loss": 2.71427, "grad_norm": 2.673617124557495, "raw_fp64_norm": 9.72674880268496e+31, "grad_norm_finite": true, "eff_coef_other": 0.3740249928794554, "max_grad_emb": 1.858081749832441e+31, "max_grad_other": 0.37592706084251404, "dead_tokens_in_batch": 2, "secs": 357.6, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 120, "loss": 2.57088, "grad_norm": 2.4567911624908447, "raw_fp64_norm": 2.6309753777553446, "grad_norm_finite": true, "eff_coef_other": 0.4070348380573387, "max_grad_emb": 0.01517533604055643, "max_grad_other": 0.13404680788516998, "dead_tokens_in_batch": 0, "secs": 376.0, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 129, "loss": 2.69624, "grad_norm": 3.0962791442871094, "raw_fp64_norm": 3.6518289141851563e+31, "grad_norm_finite": true, "eff_coef_other": 0.32296819195933607, "max_grad_emb": 7.004247817315207e+30, "max_grad_other": 0.2863216698169708, "dead_tokens_in_batch": 1, "secs": 399.8, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 130, "loss": 2.62342, "grad_norm": 3.371568441390991, "raw_fp64_norm": 3.5507593187364908, "grad_norm_finite": true, "eff_coef_other": 0.29659777660917314, "max_grad_emb": 0.03305285796523094, "max_grad_other": 0.4362477958202362, "dead_tokens_in_batch": 0, "secs": 402.4, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 132, "loss": 2.53245, "grad_norm": 2.7494893074035645, "raw_fp64_norm": 6.428123256181559e+30, "grad_norm_finite": true, "eff_coef_other": 0.36370377349841737, "max_grad_emb": 1.1381917965825684e+30, "max_grad_other": 0.33245769143104553, "dead_tokens_in_batch": 1, "secs": 407.5, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 140, "loss": 2.71806, "grad_norm": 2.7680792808532715, "raw_fp64_norm": 9.184881425565495e+31, "grad_norm_finite": true, "eff_coef_other": 0.36126119857034855, "max_grad_emb": 1.6883561809912105e+31, "max_grad_other": 0.6951797604560852, "dead_tokens_in_batch": 1, "secs": 428.8, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 141, "loss": 2.77515, "grad_norm": 2.69821834564209, "raw_fp64_norm": 4.036840449408633e+19, "grad_norm_finite": true, "eff_coef_other": 0.37061479142350157, "max_grad_emb": 6.772487501018825e+18, "max_grad_other": 0.1896563321352005, "dead_tokens_in_batch": 1, "secs": 431.4, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 144, "loss": 2.84317, "grad_norm": 2.635132074356079, "raw_fp64_norm": 5.561981224909236e+32, "grad_norm_finite": true, "eff_coef_other": 0.37948747626127377, "max_grad_emb": 9.399889554956833e+31, "max_grad_other": 0.2156800627708435, "dead_tokens_in_batch": 12, "secs": 439.4, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 148, "loss": 2.57406, "grad_norm": 2.540724992752075, "raw_fp64_norm": 1.092382455308944e+32, "grad_norm_finite": true, "eff_coef_other": 0.3935882904542632, "max_grad_emb": 2.0937415284125433e+31, "max_grad_other": 0.2258206605911255, "dead_tokens_in_batch": 2, "secs": 449.9, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 150, "loss": 2.63052, "grad_norm": 2.264291286468506, "raw_fp64_norm": 2.431140281012475, "grad_norm_finite": true, "eff_coef_other": 0.44163909667317985, "max_grad_emb": 0.009970569983124733, "max_grad_other": 0.23469595611095428, "dead_tokens_in_batch": 0, "secs": 455.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 153, "loss": 2.8074, "grad_norm": 3.5777475833892822, "raw_fp64_norm": 5.776390340255323e+31, "grad_norm_finite": true, "eff_coef_other": 0.2795053863322831, "max_grad_emb": 1.0689737967514499e+31, "max_grad_other": 0.700049638748169, "dead_tokens_in_batch": 1, "secs": 463.2, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 154, "loss": 2.92388, "grad_norm": 3.2857162952423096, "raw_fp64_norm": 4.666865986961054e+19, "grad_norm_finite": true, "eff_coef_other": 0.30434754732185615, "max_grad_emb": 7.710711768116363e+18, "max_grad_other": 0.6819165349006653, "dead_tokens_in_batch": 1, "secs": 465.8, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 158, "loss": 2.53813, "grad_norm": 2.535616636276245, "raw_fp64_norm": 1.3424304636189227e+31, "grad_norm_finite": true, "eff_coef_other": 0.39438122913065826, "max_grad_emb": 2.5248728552207356e+30, "max_grad_other": 0.49799618124961853, "dead_tokens_in_batch": 1, "secs": 476.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 160, "loss": 2.67825, "grad_norm": 2.549468994140625, "raw_fp64_norm": 8.667211658987317e+31, "grad_norm_finite": true, "eff_coef_other": 0.39223838770343317, "max_grad_emb": 1.592292396620411e+31, "max_grad_other": 0.26103827357292175, "dead_tokens_in_batch": 2, "secs": 481.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 165, "loss": 2.89423, "grad_norm": 3.1323800086975098, "raw_fp64_norm": 4.113474595933424e+31, "grad_norm_finite": true, "eff_coef_other": 0.3192459656802142, "max_grad_emb": 7.924465226244388e+30, "max_grad_other": 0.3350681960582733, "dead_tokens_in_batch": 1, "secs": 494.9, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 170, "loss": 2.36051, "grad_norm": 2.5055887699127197, "raw_fp64_norm": 2.6585402656834973, "grad_norm_finite": true, "eff_coef_other": 0.39910763206653505, "max_grad_emb": 0.013894898816943169, "max_grad_other": 0.2882004380226135, "dead_tokens_in_batch": 0, "secs": 508.2, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 173, "loss": 2.38723, "grad_norm": 2.1544487476348877, "raw_fp64_norm": 1.0631934013546533e+32, "grad_norm_finite": true, "eff_coef_other": 0.46415563932172477, "max_grad_emb": 2.1819570872549868e+31, "max_grad_other": 0.2964015007019043, "dead_tokens_in_batch": 1, "secs": 516.2, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 177, "loss": 2.36158, "grad_norm": 2.1609623432159424, "raw_fp64_norm": 1.037331970186486e+31, "grad_norm_finite": true, "eff_coef_other": 0.4627565771253674, "max_grad_emb": 1.9626061411055225e+30, "max_grad_other": 0.28773245215415955, "dead_tokens_in_batch": 1, "secs": 526.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 180, "loss": 2.65986, "grad_norm": 2.4174723625183105, "raw_fp64_norm": 2.577769894262941, "grad_norm_finite": true, "eff_coef_other": 0.41365502325878295, "max_grad_emb": 0.01850012317299843, "max_grad_other": 0.3349691331386566, "dead_tokens_in_batch": 0, "secs": 534.6, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 186, "loss": 2.45347, "grad_norm": 2.3041319847106934, "raw_fp64_norm": 2.8693661185545545e+31, "grad_norm_finite": true, "eff_coef_other": 0.4340027275489743, "max_grad_emb": 5.438404783346653e+30, "max_grad_other": 0.3129562735557556, "dead_tokens_in_batch": 2, "secs": 550.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 190, "loss": 2.48152, "grad_norm": 2.55338978767395, "raw_fp64_norm": 2.6917886574820016, "grad_norm_finite": true, "eff_coef_other": 0.3916360961382511, "max_grad_emb": 0.014855783432722092, "max_grad_other": 0.3241482377052307, "dead_tokens_in_batch": 0, "secs": 561.1, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 192, "loss": 2.7135, "grad_norm": 2.831923484802246, "raw_fp64_norm": 5.030107720797014e+31, "grad_norm_finite": true, "eff_coef_other": 0.35311676048093144, "max_grad_emb": 9.323977596858354e+30, "max_grad_other": 0.1790361851453781, "dead_tokens_in_batch": 1, "secs": 566.2, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 193, "loss": 2.64946, "grad_norm": 2.3130788803100586, "raw_fp64_norm": 3.4032063167751715e+31, "grad_norm_finite": true, "eff_coef_other": 0.4323240232697689, "max_grad_emb": 6.633575444985707e+30, "max_grad_other": 0.2105303257703781, "dead_tokens_in_batch": 1, "secs": 569.1, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 196, "loss": 2.64544, "grad_norm": 2.5344579219818115, "raw_fp64_norm": 4.917294853184547e+31, "grad_norm_finite": true, "eff_coef_other": 0.394561533953785, "max_grad_emb": 9.397424071640311e+30, "max_grad_other": 0.26830142736434937, "dead_tokens_in_batch": 1, "secs": 577.0, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 200, "loss": 2.44918, "grad_norm": 2.0064778327941895, "raw_fp64_norm": 1.2401246894780264e+19, "grad_norm_finite": true, "eff_coef_other": 0.4983855217687078, "max_grad_emb": 2.362900515869688e+18, "max_grad_other": 0.16739331185817719, "dead_tokens_in_batch": 1, "secs": 587.5, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 200, "tgt_nll": 2.59951, "tgt_ppl": 13.457, "en_nll": 2.71482, "flores_tgt_nll": 2.87052, "flores_tgt_ppl": 17.646, "flores_tgt_bpb": 0.73647, "flores_en_nll": 3.80274, "belebele_acc": 0.3, "belebele_acc_raw": 0.3022, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.0034371744841337204, "eval_secs": 48.2, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 204, "loss": 2.77924, "grad_norm": 2.370790481567383, "raw_fp64_norm": 2.537590569822359, "grad_norm_finite": true, "eff_coef_other": 0.42180006456699337, "max_grad_emb": 0.0207949411123991, "max_grad_other": 0.26324355602264404, "dead_tokens_in_batch": 1, "secs": 646.2, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 210, "loss": 2.3314, "grad_norm": 2.0829010009765625, "raw_fp64_norm": 2.271240479595329, "grad_norm_finite": true, "eff_coef_other": 0.48009939955463715, "max_grad_emb": 0.014146005734801292, "max_grad_other": 0.10722792893648148, "dead_tokens_in_batch": 0, "secs": 662.2, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 211, "loss": 2.81838, "grad_norm": 2.8164725303649902, "raw_fp64_norm": 6.669590113546735e+31, "grad_norm_finite": true, "eff_coef_other": 0.35505393152777426, "max_grad_emb": 1.2823609304938822e+31, "max_grad_other": 0.28057312965393066, "dead_tokens_in_batch": 1, "secs": 664.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 213, "loss": 2.33209, "grad_norm": 2.2680606842041016, "raw_fp64_norm": 2.695662889032804e+31, "grad_norm_finite": true, "eff_coef_other": 0.4409051160135954, "max_grad_emb": 4.9009045769192474e+30, "max_grad_other": 0.2312925159931183, "dead_tokens_in_batch": 1, "secs": 670.1, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 216, "loss": 2.47732, "grad_norm": 2.1539127826690674, "raw_fp64_norm": 6.150788341127402e+30, "grad_norm_finite": true, "eff_coef_other": 0.46427113659156266, "max_grad_emb": 1.1192588093215837e+30, "max_grad_other": 0.26713070273399353, "dead_tokens_in_batch": 1, "secs": 678.1, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 220, "loss": 2.40686, "grad_norm": 2.1710798740386963, "raw_fp64_norm": 2.588341827206109, "grad_norm_finite": true, "eff_coef_other": 0.4606000688218381, "max_grad_emb": 0.20406273007392883, "max_grad_other": 0.3779458701610565, "dead_tokens_in_batch": 0, "secs": 688.6, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 224, "loss": 2.82554, "grad_norm": 2.392035961151123, "raw_fp64_norm": 6.382051537685414e+31, "grad_norm_finite": true, "eff_coef_other": 0.4180537409082377, "max_grad_emb": 1.2269075031481591e+31, "max_grad_other": 0.22567571699619293, "dead_tokens_in_batch": 2, "secs": 699.1, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 230, "loss": 2.42291, "grad_norm": 2.1517200469970703, "raw_fp64_norm": 4.831096314783077e+31, "grad_norm_finite": true, "eff_coef_other": 0.46474425734487945, "max_grad_emb": 9.431657224074339e+30, "max_grad_other": 0.13486719131469727, "dead_tokens_in_batch": 1, "secs": 715.1, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 231, "loss": 2.29945, "grad_norm": 2.2508058547973633, "raw_fp64_norm": 8.855270056581226e+31, "grad_norm_finite": true, "eff_coef_other": 0.44428512285210203, "max_grad_emb": 1.702113635925843e+31, "max_grad_other": 0.3612173795700073, "dead_tokens_in_batch": 1, "secs": 717.6, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 234, "loss": 2.4776, "grad_norm": 2.3558971881866455, "raw_fp64_norm": 2.4915542511355183e+32, "grad_norm_finite": true, "eff_coef_other": 0.4244665601486405, "max_grad_emb": 3.961931107022782e+31, "max_grad_other": 0.2765045762062073, "dead_tokens_in_batch": 5, "secs": 725.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 238, "loss": 2.48168, "grad_norm": 2.342602491378784, "raw_fp64_norm": 7.874457560494358e+31, "grad_norm_finite": true, "eff_coef_other": 0.4268754843404723, "max_grad_emb": 1.5179173459164076e+31, "max_grad_other": 0.34837427735328674, "dead_tokens_in_batch": 1, "secs": 736.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 240, "loss": 2.58594, "grad_norm": 2.8450162410736084, "raw_fp64_norm": 3.0003396264641227, "grad_norm_finite": true, "eff_coef_other": 0.35149171877167096, "max_grad_emb": 0.01383274421095848, "max_grad_other": 0.3501304090023041, "dead_tokens_in_batch": 0, "secs": 741.8, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 249, "loss": 2.46104, "grad_norm": 3.684781312942505, "raw_fp64_norm": 1.77630357926792e+32, "grad_norm_finite": true, "eff_coef_other": 0.271386452460863, "max_grad_emb": 2.8737520729157704e+31, "max_grad_other": 1.4220819473266602, "dead_tokens_in_batch": 4, "secs": 765.5, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 250, "loss": 2.66416, "grad_norm": 3.8547635078430176, "raw_fp64_norm": 1.4425983087157117e+31, "grad_norm_finite": true, "eff_coef_other": 0.25941921950494523, "max_grad_emb": 2.726396709225853e+30, "max_grad_other": 1.9556057453155518, "dead_tokens_in_batch": 1, "secs": 768.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 251, "loss": 2.38311, "grad_norm": 2.6476519107818604, "raw_fp64_norm": 5.958646850090679e+31, "grad_norm_finite": true, "eff_coef_other": 0.377693011016575, "max_grad_emb": 1.0979164480136798e+31, "max_grad_other": 0.9655656218528748, "dead_tokens_in_batch": 1, "secs": 770.8, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 260, "loss": 2.63028, "grad_norm": 3.56181263923645, "raw_fp64_norm": 3.749871547135907, "grad_norm_finite": true, "eff_coef_other": 0.28075584555692, "max_grad_emb": 0.05968518555164337, "max_grad_other": 0.3127691149711609, "dead_tokens_in_batch": 0, "secs": 794.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 265, "loss": 2.45635, "grad_norm": 2.2113873958587646, "raw_fp64_norm": 5.0136855697963535e+31, "grad_norm_finite": true, "eff_coef_other": 0.45220459774171085, "max_grad_emb": 9.727023189248404e+30, "max_grad_other": 0.21188917756080627, "dead_tokens_in_batch": 1, "secs": 808.0, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 270, "loss": 2.29353, "grad_norm": 2.3619823455810547, "raw_fp64_norm": 2.5395588363013917, "grad_norm_finite": true, "eff_coef_other": 0.423373010597582, "max_grad_emb": 0.027179084718227386, "max_grad_other": 0.17326191067695618, "dead_tokens_in_batch": 0, "secs": 821.4, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 273, "loss": 2.43473, "grad_norm": 2.1980435848236084, "raw_fp64_norm": 1.5962017266390785e+30, "grad_norm_finite": true, "eff_coef_other": 0.45494982536045747, "max_grad_emb": 3.0397948608095632e+29, "max_grad_other": 0.26387467980384827, "dead_tokens_in_batch": 1, "secs": 829.4, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 277, "loss": 2.01959, "grad_norm": 2.3064486980438232, "raw_fp64_norm": 6.740332315472333e+31, "grad_norm_finite": true, "eff_coef_other": 0.43356679352172006, "max_grad_emb": 1.2527676353555357e+31, "max_grad_other": 0.6298326849937439, "dead_tokens_in_batch": 2, "secs": 840.0, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 280, "loss": 2.18298, "grad_norm": 2.2208034992218018, "raw_fp64_norm": 2.456186931606505, "grad_norm_finite": true, "eff_coef_other": 0.45028727218015485, "max_grad_emb": 0.0320148691534996, "max_grad_other": 0.3126617670059204, "dead_tokens_in_batch": 0, "secs": 848.1, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 290, "loss": 2.04526, "grad_norm": 2.5129928588867188, "raw_fp64_norm": 2.6761561744214957, "grad_norm_finite": true, "eff_coef_other": 0.39793173248859826, "max_grad_emb": 0.013973320834338665, "max_grad_other": 0.2882462441921234, "dead_tokens_in_batch": 0, "secs": 874.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 293, "loss": 2.5166, "grad_norm": 2.5452721118927, "raw_fp64_norm": 1.0296832286550869e+32, "grad_norm_finite": true, "eff_coef_other": 0.3928851467166862, "max_grad_emb": 2.048456859705927e+31, "max_grad_other": 0.3709251284599304, "dead_tokens_in_batch": 1, "secs": 882.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 295, "loss": 2.37923, "grad_norm": 2.3073596954345703, "raw_fp64_norm": 2.5147544206937047, "grad_norm_finite": true, "eff_coef_other": 0.43339561169549135, "max_grad_emb": 0.04421122744679451, "max_grad_other": 0.28537261486053467, "dead_tokens_in_batch": 1, "secs": 887.9, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 297, "loss": 2.41472, "grad_norm": 2.5371596813201904, "raw_fp64_norm": 5.5331154311100305e+31, "grad_norm_finite": true, "eff_coef_other": 0.3941413751846644, "max_grad_emb": 1.0021069611890361e+31, "max_grad_other": 0.18432945013046265, "dead_tokens_in_batch": 2, "secs": 893.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 300, "loss": 2.4137, "grad_norm": 2.2132952213287354, "raw_fp64_norm": 1.381331101321791e+31, "grad_norm_finite": true, "eff_coef_other": 0.4518148047077303, "max_grad_emb": 2.671025488835864e+30, "max_grad_other": 0.24874530732631683, "dead_tokens_in_batch": 1, "secs": 901.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 300, "tgt_nll": 2.48136, "tgt_ppl": 11.957, "en_nll": 2.7273, "flores_tgt_nll": 2.78465, "flores_tgt_ppl": 16.194, "flores_tgt_bpb": 0.71444, "flores_en_nll": 3.7815, "belebele_acc": 0.3044, "belebele_acc_raw": 0.3144, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.006307853385806084, "eval_secs": 48.2, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 304, "loss": 2.20791, "grad_norm": 2.1719493865966797, "raw_fp64_norm": 5.0021340020280945e+31, "grad_norm_finite": true, "eff_coef_other": 0.4604156734753697, "max_grad_emb": 9.87350510403365e+30, "max_grad_other": 0.6092393398284912, "dead_tokens_in_batch": 2, "secs": 960.1, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 310, "loss": 2.53102, "grad_norm": 2.1895620822906494, "raw_fp64_norm": 3.0286349470860393e+31, "grad_norm_finite": true, "eff_coef_other": 0.4567121212848696, "max_grad_emb": 5.63676714521775e+30, "max_grad_other": 0.26025450229644775, "dead_tokens_in_batch": 1, "secs": 976.0, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 319, "loss": 2.00751, "grad_norm": 2.2800259590148926, "raw_fp64_norm": 1.9053653203185752e+32, "grad_norm_finite": true, "eff_coef_other": 0.43859130526774975, "max_grad_emb": 3.477822323616874e+31, "max_grad_other": 1.0145920515060425, "dead_tokens_in_batch": 1, "secs": 999.9, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 320, "loss": 2.44679, "grad_norm": 2.176785945892334, "raw_fp64_norm": 2.403464233138941, "grad_norm_finite": true, "eff_coef_other": 0.4593926851164886, "max_grad_emb": 0.01995919831097126, "max_grad_other": 0.39017078280448914, "dead_tokens_in_batch": 0, "secs": 1002.5, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 322, "loss": 2.25058, "grad_norm": 2.056699514389038, "raw_fp64_norm": 2.0054886391439984e+31, "grad_norm_finite": true, "eff_coef_other": 0.4862156609597869, "max_grad_emb": 3.8499717615127796e+30, "max_grad_other": 0.34439921379089355, "dead_tokens_in_batch": 1, "secs": 1007.9, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 323, "loss": 2.20289, "grad_norm": 2.019717216491699, "raw_fp64_norm": 8.382353561629378e+29, "grad_norm_finite": true, "eff_coef_other": 0.4951185724001761, "max_grad_emb": 1.5888069577014527e+29, "max_grad_other": 0.35060054063796997, "dead_tokens_in_batch": 1, "secs": 1010.5, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 328, "loss": 1.87517, "grad_norm": 2.1056957244873047, "raw_fp64_norm": 3.647983240915402e+31, "grad_norm_finite": true, "eff_coef_other": 0.47490219667957173, "max_grad_emb": 7.073716321687722e+30, "max_grad_other": 0.5176296234130859, "dead_tokens_in_batch": 1, "secs": 1023.6, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 329, "loss": 1.88146, "grad_norm": 2.0920145511627197, "raw_fp64_norm": 2.3385948650117765, "grad_norm_finite": true, "eff_coef_other": 0.4780079189393266, "max_grad_emb": 0.04760464280843735, "max_grad_other": 0.40039166808128357, "dead_tokens_in_batch": 1, "secs": 1026.2, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 330, "loss": 1.94991, "grad_norm": 2.1573314666748047, "raw_fp64_norm": 2.404874735752725, "grad_norm_finite": true, "eff_coef_other": 0.4635354148919595, "max_grad_emb": 0.04467010125517845, "max_grad_other": 0.3778001666069031, "dead_tokens_in_batch": 0, "secs": 1029.0, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 335, "loss": 2.47828, "grad_norm": 4.389012336730957, "raw_fp64_norm": 7.147995802998685e+31, "grad_norm_finite": true, "eff_coef_other": 0.22784164076950017, "max_grad_emb": 1.3483832709250041e+31, "max_grad_other": 0.8866260051727295, "dead_tokens_in_batch": 1, "secs": 1042.1, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 338, "loss": 2.44315, "grad_norm": 2.355792999267578, "raw_fp64_norm": 2.50449657217715, "grad_norm_finite": true, "eff_coef_other": 0.4244853328902707, "max_grad_emb": 0.014262310229241848, "max_grad_other": 0.2575540244579315, "dead_tokens_in_batch": 1, "secs": 1050.1, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 340, "loss": 2.05666, "grad_norm": 1.9893041849136353, "raw_fp64_norm": 2.144892814458228, "grad_norm_finite": true, "eff_coef_other": 0.5026880780202735, "max_grad_emb": 0.022059021517634392, "max_grad_other": 0.4497217833995819, "dead_tokens_in_batch": 0, "secs": 1055.5, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 341, "loss": 2.2966, "grad_norm": 2.3044235706329346, "raw_fp64_norm": 1.3745712770272399e+32, "grad_norm_finite": true, "eff_coef_other": 0.4339478118502006, "max_grad_emb": 2.4903734066517925e+31, "max_grad_other": 0.30022183060646057, "dead_tokens_in_batch": 1, "secs": 1058.1, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 344, "loss": 2.25423, "grad_norm": 2.918978214263916, "raw_fp64_norm": 6.177438490810782e+31, "grad_norm_finite": true, "eff_coef_other": 0.342585515893155, "max_grad_emb": 1.1991157492662023e+31, "max_grad_other": 0.39841705560684204, "dead_tokens_in_batch": 3, "secs": 1066.0, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 347, "loss": 2.29151, "grad_norm": 2.2466726303100586, "raw_fp64_norm": 2.4013827959985026, "grad_norm_finite": true, "eff_coef_other": 0.44510247795181185, "max_grad_emb": 0.014190870337188244, "max_grad_other": 0.2613201439380646, "dead_tokens_in_batch": 1, "secs": 1074.1, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 350, "loss": 2.11921, "grad_norm": 2.3576202392578125, "raw_fp64_norm": 2.524093712677595, "grad_norm_finite": true, "eff_coef_other": 0.42415634171789335, "max_grad_emb": 0.046703241765499115, "max_grad_other": 0.39127206802368164, "dead_tokens_in_batch": 0, "secs": 1082.1, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 351, "loss": 2.23651, "grad_norm": 2.362515687942505, "raw_fp64_norm": 3.7365656275665786e+30, "grad_norm_finite": true, "eff_coef_other": 0.4232774333843505, "max_grad_emb": 6.814970230747058e+29, "max_grad_other": 0.48626330494880676, "dead_tokens_in_batch": 1, "secs": 1084.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 360, "loss": 2.29646, "grad_norm": 2.059203624725342, "raw_fp64_norm": 2.2168976262223623, "grad_norm_finite": true, "eff_coef_other": 0.48562439496918897, "max_grad_emb": 0.01265258714556694, "max_grad_other": 0.33512192964553833, "dead_tokens_in_batch": 0, "secs": 1108.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 366, "loss": 2.35901, "grad_norm": 2.3501715660095215, "raw_fp64_norm": 2.655235528498801, "grad_norm_finite": true, "eff_coef_other": 0.42550066938188763, "max_grad_emb": 0.11819876730442047, "max_grad_other": 0.3215276598930359, "dead_tokens_in_batch": 4, "secs": 1124.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 369, "loss": 2.21764, "grad_norm": 2.025189161300659, "raw_fp64_norm": 2.33268419724908e+31, "grad_norm_finite": true, "eff_coef_other": 0.4937807911123563, "max_grad_emb": 4.309607473750446e+30, "max_grad_other": 0.12052646279335022, "dead_tokens_in_batch": 2, "secs": 1132.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 370, "loss": 2.00348, "grad_norm": 2.542518377304077, "raw_fp64_norm": 1.73331964812374e+29, "grad_norm_finite": true, "eff_coef_other": 0.39331067008831816, "max_grad_emb": 3.381268708949219e+28, "max_grad_other": 1.1645328998565674, "dead_tokens_in_batch": 1, "secs": 1135.2, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 371, "loss": 2.4587, "grad_norm": 2.549794912338257, "raw_fp64_norm": 4.223093528451443e+31, "grad_norm_finite": true, "eff_coef_other": 0.392188251287517, "max_grad_emb": 7.329892538567341e+30, "max_grad_other": 0.6425842642784119, "dead_tokens_in_batch": 2, "secs": 1137.8, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 373, "loss": 2.24585, "grad_norm": 2.431347370147705, "raw_fp64_norm": 2.3186235697624987e+31, "grad_norm_finite": true, "eff_coef_other": 0.411294412712749, "max_grad_emb": 4.383148849209243e+30, "max_grad_other": 0.4609212279319763, "dead_tokens_in_batch": 1, "secs": 1143.2, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 374, "loss": 2.25702, "grad_norm": 2.3878159523010254, "raw_fp64_norm": 3.742985726203021e+31, "grad_norm_finite": true, "eff_coef_other": 0.41879257077739884, "max_grad_emb": 7.256063438763475e+30, "max_grad_other": 0.35265859961509705, "dead_tokens_in_batch": 1, "secs": 1145.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 380, "loss": 2.40506, "grad_norm": 2.2561891078948975, "raw_fp64_norm": 2.391452100884517, "grad_norm_finite": true, "eff_coef_other": 0.4432250617981098, "max_grad_emb": 0.011436276137828827, "max_grad_other": 0.24617186188697815, "dead_tokens_in_batch": 0, "secs": 1161.6, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 381, "loss": 2.37661, "grad_norm": 2.165689468383789, "raw_fp64_norm": 2.7613663861342415e+31, "grad_norm_finite": true, "eff_coef_other": 0.4617465028353196, "max_grad_emb": 5.303828974495882e+30, "max_grad_other": 0.1459694802761078, "dead_tokens_in_batch": 1, "secs": 1164.2, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 387, "loss": 2.44193, "grad_norm": 2.4622490406036377, "raw_fp64_norm": 3.0624353774595905e+31, "grad_norm_finite": true, "eff_coef_other": 0.40613259559733544, "max_grad_emb": 5.865496514751748e+30, "max_grad_other": 0.6662099361419678, "dead_tokens_in_batch": 2, "secs": 1180.1, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 390, "loss": 2.19995, "grad_norm": 2.0505006313323975, "raw_fp64_norm": 2.2090973098988615, "grad_norm_finite": true, "eff_coef_other": 0.48768554226909294, "max_grad_emb": 0.01211001817137003, "max_grad_other": 0.21171875298023224, "dead_tokens_in_batch": 0, "secs": 1188.0, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 400, "loss": 2.17952, "grad_norm": 2.0505311489105225, "raw_fp64_norm": 2.2207110924193856, "grad_norm_finite": true, "eff_coef_other": 0.48767828416214515, "max_grad_emb": 0.009553154930472374, "max_grad_other": 0.27107852697372437, "dead_tokens_in_batch": 0, "secs": 1214.4, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 400, "tgt_nll": 2.41052, "tgt_ppl": 11.14, "en_nll": 2.737, "flores_tgt_nll": 2.73389, "flores_tgt_ppl": 15.393, "flores_tgt_bpb": 0.70141, "flores_en_nll": 3.81004, "belebele_acc": 0.3089, "belebele_acc_raw": 0.3122, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.009161007590591908, "eval_secs": 48.0, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 401, "loss": 2.16181, "grad_norm": 2.2978904247283936, "raw_fp64_norm": 3.296442311117565e+31, "grad_norm_finite": true, "eff_coef_other": 0.43518157091264575, "max_grad_emb": 6.380866427356743e+30, "max_grad_other": 0.3566487729549408, "dead_tokens_in_batch": 5, "secs": 1265.0, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 405, "loss": 2.04673, "grad_norm": 1.9638363122940063, "raw_fp64_norm": 4.384582960409752e+31, "grad_norm_finite": true, "eff_coef_other": 0.5092071495636651, "max_grad_emb": 8.839217081543091e+30, "max_grad_other": 0.2508277893066406, "dead_tokens_in_batch": 1, "secs": 1275.5, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 406, "loss": 2.12695, "grad_norm": 1.9570412635803223, "raw_fp64_norm": 5.334376292345604e+31, "grad_norm_finite": true, "eff_coef_other": 0.5109751682983812, "max_grad_emb": 1.0017664067856506e+31, "max_grad_other": 0.32098209857940674, "dead_tokens_in_batch": 1, "secs": 1278.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 409, "loss": 2.33716, "grad_norm": 2.0913963317871094, "raw_fp64_norm": 2.283945628878856, "grad_norm_finite": true, "eff_coef_other": 0.4781492186114128, "max_grad_emb": 0.026657983660697937, "max_grad_other": 0.28911539912223816, "dead_tokens_in_batch": 2, "secs": 1286.0, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 410, "loss": 2.08844, "grad_norm": 2.06535005569458, "raw_fp64_norm": 2.2194103288877427, "grad_norm_finite": true, "eff_coef_other": 0.48417918941324906, "max_grad_emb": 0.011716539040207863, "max_grad_other": 0.28723716735839844, "dead_tokens_in_batch": 0, "secs": 1288.8, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 418, "loss": 1.98539, "grad_norm": 2.122927188873291, "raw_fp64_norm": 4.037102910941987e+31, "grad_norm_finite": true, "eff_coef_other": 0.4710474924404925, "max_grad_emb": 7.991987360047324e+30, "max_grad_other": 0.7727923393249512, "dead_tokens_in_batch": 1, "secs": 1309.9, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 419, "loss": 2.07463, "grad_norm": 1.8254618644714355, "raw_fp64_norm": 1.2068128041223894e+31, "grad_norm_finite": true, "eff_coef_other": 0.5478062684608767, "max_grad_emb": 2.200560370221817e+30, "max_grad_other": 0.29121410846710205, "dead_tokens_in_batch": 2, "secs": 1312.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 420, "loss": 2.72957, "grad_norm": 2.549346923828125, "raw_fp64_norm": 9.092011453122375e+31, "grad_norm_finite": true, "eff_coef_other": 0.3922571692365907, "max_grad_emb": 1.708886763722816e+31, "max_grad_other": 0.5968884825706482, "dead_tokens_in_batch": 1, "secs": 1315.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 421, "loss": 2.37803, "grad_norm": 2.071139097213745, "raw_fp64_norm": 1.3896730103029444e+31, "grad_norm_finite": true, "eff_coef_other": 0.4828258606674053, "max_grad_emb": 2.651710481015881e+30, "max_grad_other": 0.6010433435440063, "dead_tokens_in_batch": 1, "secs": 1317.8, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 422, "loss": 2.07773, "grad_norm": 2.1038737297058105, "raw_fp64_norm": 2.2645829829825703, "grad_norm_finite": true, "eff_coef_other": 0.47531347084521147, "max_grad_emb": 0.016971196979284286, "max_grad_other": 0.4435553550720215, "dead_tokens_in_batch": 1, "secs": 1320.4, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 428, "loss": 2.3377, "grad_norm": 2.1390438079833984, "raw_fp64_norm": 1.558416232301859e+31, "grad_norm_finite": true, "eff_coef_other": 0.4674983881907354, "max_grad_emb": 3.0936372433849223e+30, "max_grad_other": 0.24117594957351685, "dead_tokens_in_batch": 1, "secs": 1336.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 430, "loss": 2.09048, "grad_norm": 1.9858616590499878, "raw_fp64_norm": 2.1398521063315727, "grad_norm_finite": true, "eff_coef_other": 0.5035594961427935, "max_grad_emb": 0.0109330452978611, "max_grad_other": 0.3435630202293396, "dead_tokens_in_batch": 0, "secs": 1341.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 431, "loss": 2.43556, "grad_norm": 2.2467780113220215, "raw_fp64_norm": 1.3288420622460679e+31, "grad_norm_finite": true, "eff_coef_other": 0.4450816012437256, "max_grad_emb": 2.578011038506169e+30, "max_grad_other": 0.3079760670661926, "dead_tokens_in_batch": 1, "secs": 1344.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 432, "loss": 2.27591, "grad_norm": 1.8558090925216675, "raw_fp64_norm": 6.096213345122202e+31, "grad_norm_finite": true, "eff_coef_other": 0.5388482388525024, "max_grad_emb": 1.1711396341967543e+31, "max_grad_other": 0.18647971749305725, "dead_tokens_in_batch": 2, "secs": 1346.9, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 440, "loss": 2.16276, "grad_norm": 2.208909749984741, "raw_fp64_norm": 2.3442510376836823, "grad_norm_finite": true, "eff_coef_other": 0.45271181735473365, "max_grad_emb": 0.020636942237615585, "max_grad_other": 0.17604655027389526, "dead_tokens_in_batch": 0, "secs": 1368.2, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 447, "loss": 2.21707, "grad_norm": 1.904917597770691, "raw_fp64_norm": 2.1236757857798163, "grad_norm_finite": true, "eff_coef_other": 0.5249568150420134, "max_grad_emb": 0.08029861748218536, "max_grad_other": 0.21790124475955963, "dead_tokens_in_batch": 2, "secs": 1386.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 450, "loss": 2.17632, "grad_norm": 2.3230597972869873, "raw_fp64_norm": 2.460460576305919, "grad_norm_finite": true, "eff_coef_other": 0.43046656427066443, "max_grad_emb": 0.008163189515471458, "max_grad_other": 0.3169883191585541, "dead_tokens_in_batch": 0, "secs": 1394.6, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 452, "loss": 2.33274, "grad_norm": 1.910172939300537, "raw_fp64_norm": 2.4182442692683405e+31, "grad_norm_finite": true, "eff_coef_other": 0.5235125343434314, "max_grad_emb": 4.566919778669047e+30, "max_grad_other": 0.19372814893722534, "dead_tokens_in_batch": 1, "secs": 1400.0, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 459, "loss": 2.12641, "grad_norm": 2.4100091457366943, "raw_fp64_norm": 2.587606368028618, "grad_norm_finite": true, "eff_coef_other": 0.41493601251803813, "max_grad_emb": 0.020837346091866493, "max_grad_other": 0.4428383708000183, "dead_tokens_in_batch": 1, "secs": 1418.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 460, "loss": 2.24217, "grad_norm": 2.763983964920044, "raw_fp64_norm": 2.9527441648304937, "grad_norm_finite": true, "eff_coef_other": 0.3617964687550056, "max_grad_emb": 0.02336396649479866, "max_grad_other": 0.4473511278629303, "dead_tokens_in_batch": 0, "secs": 1421.1, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 470, "loss": 1.95597, "grad_norm": 2.3338608741760254, "raw_fp64_norm": 2.454916861744761, "grad_norm_finite": true, "eff_coef_other": 0.42847437162623514, "max_grad_emb": 0.015279419720172882, "max_grad_other": 0.21780641376972198, "dead_tokens_in_batch": 0, "secs": 1447.6, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 472, "loss": 2.04306, "grad_norm": 1.958786964416504, "raw_fp64_norm": 5.184806994048688e+30, "grad_norm_finite": true, "eff_coef_other": 0.5105197796627704, "max_grad_emb": 9.529278437355402e+29, "max_grad_other": 0.2588033080101013, "dead_tokens_in_batch": 1, "secs": 1452.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 474, "loss": 2.09645, "grad_norm": 2.049119710922241, "raw_fp64_norm": 1.0387187355313048e+31, "grad_norm_finite": true, "eff_coef_other": 0.48801419783119226, "max_grad_emb": 1.933472086662902e+30, "max_grad_other": 0.2235797643661499, "dead_tokens_in_batch": 1, "secs": 1458.1, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 479, "loss": 2.14502, "grad_norm": 2.0552780628204346, "raw_fp64_norm": 2.21875824026421, "grad_norm_finite": true, "eff_coef_other": 0.4865519325768405, "max_grad_emb": 0.015511687844991684, "max_grad_other": 0.2185250222682953, "dead_tokens_in_batch": 1, "secs": 1471.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 480, "loss": 2.43902, "grad_norm": 2.4727790355682373, "raw_fp64_norm": 2.612881449773973, "grad_norm_finite": true, "eff_coef_other": 0.4044031355867054, "max_grad_emb": 0.014562143012881279, "max_grad_other": 0.2950970530509949, "dead_tokens_in_batch": 0, "secs": 1474.1, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 484, "loss": 2.24976, "grad_norm": 2.1058664321899414, "raw_fp64_norm": 5.89968076141708e+30, "grad_norm_finite": true, "eff_coef_other": 0.4748636997344492, "max_grad_emb": 1.0679690736143409e+30, "max_grad_other": 0.20738694071769714, "dead_tokens_in_batch": 1, "secs": 1484.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 487, "loss": 2.14466, "grad_norm": 2.208195924758911, "raw_fp64_norm": 6.853577782841102e+31, "grad_norm_finite": true, "eff_coef_other": 0.4528581616918876, "max_grad_emb": 1.3386347349007957e+31, "max_grad_other": 0.6233612895011902, "dead_tokens_in_batch": 4, "secs": 1492.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 490, "loss": 2.02997, "grad_norm": 1.8988767862319946, "raw_fp64_norm": 2.461594550626342e+32, "grad_norm_finite": true, "eff_coef_other": 0.5266268357292929, "max_grad_emb": 4.743233026086522e+31, "max_grad_other": 0.08437339216470718, "dead_tokens_in_batch": 2, "secs": 1500.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 492, "loss": 2.13763, "grad_norm": 1.9835257530212402, "raw_fp64_norm": 1.1435458066148214e+32, "grad_norm_finite": true, "eff_coef_other": 0.5041525144426886, "max_grad_emb": 1.988610921287216e+31, "max_grad_other": 0.39091160893440247, "dead_tokens_in_batch": 5, "secs": 1505.8, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 494, "loss": 2.09597, "grad_norm": 2.00512957572937, "raw_fp64_norm": 8.951624118473513e+30, "grad_norm_finite": true, "eff_coef_other": 0.4987206379994719, "max_grad_emb": 1.7216243083897306e+30, "max_grad_other": 0.29564133286476135, "dead_tokens_in_batch": 1, "secs": 1511.2, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 500, "loss": 2.22765, "grad_norm": 2.054182291030884, "raw_fp64_norm": 2.2147261077117784, "grad_norm_finite": true, "eff_coef_other": 0.4868114760577932, "max_grad_emb": 0.01747147925198078, "max_grad_other": 0.19105768203735352, "dead_tokens_in_batch": 0, "secs": 1527.2, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 501, "loss": 2.22479, "grad_norm": 2.068315029144287, "raw_fp64_norm": 1.9014282318240964e+32, "grad_norm_finite": true, "eff_coef_other": 0.4834851086145304, "max_grad_emb": 3.5942440561122382e+31, "max_grad_other": 0.23971512913703918, "dead_tokens_in_batch": 1, "secs": 1529.8, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 502, "loss": 2.24045, "grad_norm": 2.0637052059173584, "raw_fp64_norm": 3.8544396877019174e+31, "grad_norm_finite": true, "eff_coef_other": 0.4845650980418892, "max_grad_emb": 7.438929789478753e+30, "max_grad_other": 0.245446115732193, "dead_tokens_in_batch": 1, "secs": 1532.6, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 505, "loss": 2.20182, "grad_norm": 2.4093575477600098, "raw_fp64_norm": 7.183738150086098e+31, "grad_norm_finite": true, "eff_coef_other": 0.4150482297164546, "max_grad_emb": 1.3551958097036965e+31, "max_grad_other": 0.4797782897949219, "dead_tokens_in_batch": 1, "secs": 1540.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 509, "loss": 2.13342, "grad_norm": 2.421786308288574, "raw_fp64_norm": 2.5611811710848813, "grad_norm_finite": true, "eff_coef_other": 0.41291817682646903, "max_grad_emb": 0.014808188192546368, "max_grad_other": 0.19378794729709625, "dead_tokens_in_batch": 1, "secs": 1550.9, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 510, "loss": 2.07665, "grad_norm": 1.9358853101730347, "raw_fp64_norm": 2.1071852396203647, "grad_norm_finite": true, "eff_coef_other": 0.5165592600893063, "max_grad_emb": 0.02903125062584877, "max_grad_other": 0.15569227933883667, "dead_tokens_in_batch": 0, "secs": 1553.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 514, "loss": 2.14628, "grad_norm": 1.912235975265503, "raw_fp64_norm": 8.67295381362367e+31, "grad_norm_finite": true, "eff_coef_other": 0.5229477376156038, "max_grad_emb": 1.6644892047826327e+31, "max_grad_other": 0.20547930896282196, "dead_tokens_in_batch": 1, "secs": 1564.2, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 517, "loss": 2.22803, "grad_norm": 1.8714550733566284, "raw_fp64_norm": 1.4317354381483568e+32, "grad_norm_finite": true, "eff_coef_other": 0.5343432924965256, "max_grad_emb": 2.680824920637078e+31, "max_grad_other": 0.10082750767469406, "dead_tokens_in_batch": 1, "secs": 1572.2, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 520, "loss": 2.28063, "grad_norm": 1.987242579460144, "raw_fp64_norm": 1.1750731691554989e+32, "grad_norm_finite": true, "eff_coef_other": 0.5032095764886862, "max_grad_emb": 2.1652569859828303e+31, "max_grad_other": 0.16461512446403503, "dead_tokens_in_batch": 1, "secs": 1580.2, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 524, "loss": 2.05997, "grad_norm": 1.9904483556747437, "raw_fp64_norm": 1.8123895539108917e+32, "grad_norm_finite": true, "eff_coef_other": 0.5023991176409557, "max_grad_emb": 3.3288311624004362e+31, "max_grad_other": 0.22236499190330505, "dead_tokens_in_batch": 1, "secs": 1590.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 525, "loss": 2.21846, "grad_norm": 2.00292706489563, "raw_fp64_norm": 1.2618308797585064e+32, "grad_norm_finite": true, "eff_coef_other": 0.49926905390489335, "max_grad_emb": 2.1357246207057923e+31, "max_grad_other": 0.6873996257781982, "dead_tokens_in_batch": 3, "secs": 1593.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 526, "loss": 2.23058, "grad_norm": 2.1377077102661133, "raw_fp64_norm": 2.2458016220228804e+32, "grad_norm_finite": true, "eff_coef_other": 0.46779058119453265, "max_grad_emb": 4.2345958631561245e+31, "max_grad_other": 0.7414864897727966, "dead_tokens_in_batch": 4, "secs": 1595.9, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 530, "loss": 2.19175, "grad_norm": 2.1239845752716064, "raw_fp64_norm": 2.267169504797657, "grad_norm_finite": true, "eff_coef_other": 0.47081299027754653, "max_grad_emb": 0.008695945143699646, "max_grad_other": 0.21441270411014557, "dead_tokens_in_batch": 0, "secs": 1606.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 540, "loss": 2.05248, "grad_norm": 1.8715375661849976, "raw_fp64_norm": 2.0094779371246747, "grad_norm_finite": true, "eff_coef_other": 0.5343197399551488, "max_grad_emb": 0.006342370994389057, "max_grad_other": 0.27050963044166565, "dead_tokens_in_batch": 0, "secs": 1633.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 542, "loss": 2.1127, "grad_norm": 2.126364231109619, "raw_fp64_norm": 2.159180510399592e+29, "grad_norm_finite": true, "eff_coef_other": 0.4702860944910021, "max_grad_emb": 4.142336152771402e+28, "max_grad_other": 0.38402074575424194, "dead_tokens_in_batch": 1, "secs": 1638.4, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 549, "loss": 1.89575, "grad_norm": 2.0896759033203125, "raw_fp64_norm": 7.505474103847225e+31, "grad_norm_finite": true, "eff_coef_other": 0.4785428782847186, "max_grad_emb": 1.4286242714909416e+31, "max_grad_other": 0.4133600890636444, "dead_tokens_in_batch": 1, "secs": 1656.9, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 550, "loss": 2.00301, "grad_norm": 1.793319821357727, "raw_fp64_norm": 1.9695079411672725, "grad_norm_finite": true, "eff_coef_other": 0.5576247083569229, "max_grad_emb": 0.017495043575763702, "max_grad_other": 0.14136213064193726, "dead_tokens_in_batch": 0, "secs": 1659.8, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 557, "loss": 2.34099, "grad_norm": 2.345090866088867, "raw_fp64_norm": 5.284577911255354e+31, "grad_norm_finite": true, "eff_coef_other": 0.4264225271770675, "max_grad_emb": 9.794124616866114e+30, "max_grad_other": 0.13192367553710938, "dead_tokens_in_batch": 1, "secs": 1678.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 558, "loss": 2.43263, "grad_norm": 2.2078497409820557, "raw_fp64_norm": 6.972051037207048e+29, "grad_norm_finite": true, "eff_coef_other": 0.4529291683708647, "max_grad_emb": 1.2944511822759365e+29, "max_grad_other": 0.3099413216114044, "dead_tokens_in_batch": 1, "secs": 1680.9, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 560, "loss": 2.31344, "grad_norm": 1.972519874572754, "raw_fp64_norm": 4.711006935219787e+31, "grad_norm_finite": true, "eff_coef_other": 0.5069654840619109, "max_grad_emb": 8.615814843633226e+30, "max_grad_other": 0.2285183072090149, "dead_tokens_in_batch": 1, "secs": 1686.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 562, "loss": 2.24633, "grad_norm": 2.0952341556549072, "raw_fp64_norm": 1.089182427033941e+31, "grad_norm_finite": true, "eff_coef_other": 0.4772733968791346, "max_grad_emb": 2.0619119925162192e+30, "max_grad_other": 0.31267350912094116, "dead_tokens_in_batch": 1, "secs": 1691.4, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 567, "loss": 2.26829, "grad_norm": 1.9238680601119995, "raw_fp64_norm": 2.0962745537322913, "grad_norm_finite": true, "eff_coef_other": 0.5197858943382478, "max_grad_emb": 0.014234967529773712, "max_grad_other": 0.17857322096824646, "dead_tokens_in_batch": 1, "secs": 1704.8, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 568, "loss": 1.93326, "grad_norm": 1.9972071647644043, "raw_fp64_norm": 5.941151158405203e+31, "grad_norm_finite": true, "eff_coef_other": 0.5006989344638307, "max_grad_emb": 1.1340487020177398e+31, "max_grad_other": 0.24695944786071777, "dead_tokens_in_batch": 1, "secs": 1707.4, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 570, "loss": 2.32288, "grad_norm": 2.880910634994507, "raw_fp64_norm": 3.0210669870344624, "grad_norm_finite": true, "eff_coef_other": 0.3471123473045735, "max_grad_emb": 0.014613899402320385, "max_grad_other": 0.23039819300174713, "dead_tokens_in_batch": 0, "secs": 1712.8, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 580, "loss": 2.07624, "grad_norm": 2.121690511703491, "raw_fp64_norm": 2.241529931398221, "grad_norm_finite": true, "eff_coef_other": 0.47132205341063316, "max_grad_emb": 0.006663233041763306, "max_grad_other": 0.8823485374450684, "dead_tokens_in_batch": 0, "secs": 1739.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 585, "loss": 2.43386, "grad_norm": 2.223006248474121, "raw_fp64_norm": 2.3060572556488242e+31, "grad_norm_finite": true, "eff_coef_other": 0.44984108832141817, "max_grad_emb": 3.332163747761077e+30, "max_grad_other": 0.20177225768566132, "dead_tokens_in_batch": 2, "secs": 1752.5, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 590, "loss": 2.06098, "grad_norm": 1.9485275745391846, "raw_fp64_norm": 1.0910958698389473e+32, "grad_norm_finite": true, "eff_coef_other": 0.5132077676800271, "max_grad_emb": 2.0696643200039345e+31, "max_grad_other": 0.12670361995697021, "dead_tokens_in_batch": 5, "secs": 1765.9, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 591, "loss": 2.6368, "grad_norm": 2.5211567878723145, "raw_fp64_norm": 8.635667875107392e+30, "grad_norm_finite": true, "eff_coef_other": 0.39664316323649534, "max_grad_emb": 1.5739901361826647e+30, "max_grad_other": 0.6123412847518921, "dead_tokens_in_batch": 1, "secs": 1768.4, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 592, "loss": 2.07833, "grad_norm": 1.9951680898666382, "raw_fp64_norm": 9.007532772500297e+30, "grad_norm_finite": true, "eff_coef_other": 0.501210651808385, "max_grad_emb": 1.712034655441365e+30, "max_grad_other": 0.3891409635543823, "dead_tokens_in_batch": 1, "secs": 1771.0, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 600, "loss": 2.1822, "grad_norm": 2.116787910461426, "raw_fp64_norm": 2.2627516590902808, "grad_norm_finite": true, "eff_coef_other": 0.4724136615880211, "max_grad_emb": 0.011303666047751904, "max_grad_other": 0.26100483536720276, "dead_tokens_in_batch": 0, "secs": 1792.4, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 600, "tgt_nll": 2.30175, "tgt_ppl": 9.992, "en_nll": 2.74612, "flores_tgt_nll": 2.65834, "flores_tgt_ppl": 14.273, "flores_tgt_bpb": 0.68203, "flores_en_nll": 3.80994, "belebele_acc": 0.3056, "belebele_acc_raw": 0.3233, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.010819337330758572, "eval_secs": 48.1, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 604, "loss": 2.52613, "grad_norm": 2.059621572494507, "raw_fp64_norm": 1.5028867486074502e+32, "grad_norm_finite": true, "eff_coef_other": 0.485525849907953, "max_grad_emb": 2.3119719816660977e+31, "max_grad_other": 0.14012961089611053, "dead_tokens_in_batch": 9, "secs": 1851.1, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 605, "loss": 2.27546, "grad_norm": 1.874468207359314, "raw_fp64_norm": 2.0025575717025605e+31, "grad_norm_finite": true, "eff_coef_other": 0.5334843571043585, "max_grad_emb": 3.589445829534188e+30, "max_grad_other": 0.1300664097070694, "dead_tokens_in_batch": 1, "secs": 1853.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 606, "loss": 2.36094, "grad_norm": 2.0604376792907715, "raw_fp64_norm": 3.889187890734157e+31, "grad_norm_finite": true, "eff_coef_other": 0.4853335408866486, "max_grad_emb": 7.243244593835192e+30, "max_grad_other": 0.2351740598678589, "dead_tokens_in_batch": 2, "secs": 1856.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 610, "loss": 2.16298, "grad_norm": 1.8982648849487305, "raw_fp64_norm": 2.049799136978507, "grad_norm_finite": true, "eff_coef_other": 0.5267965925790257, "max_grad_emb": 0.010717801749706268, "max_grad_other": 0.1695648431777954, "dead_tokens_in_batch": 0, "secs": 1867.1, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 611, "loss": 2.93915, "grad_norm": 3.6347625255584717, "raw_fp64_norm": 3.7714615108335714, "grad_norm_finite": true, "eff_coef_other": 0.2751210616504557, "max_grad_emb": 0.0368039533495903, "max_grad_other": 0.7723095417022705, "dead_tokens_in_batch": 1, "secs": 1869.6, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 614, "loss": 2.21428, "grad_norm": 1.9551403522491455, "raw_fp64_norm": 8.85475355330936e+31, "grad_norm_finite": true, "eff_coef_other": 0.5114719704790782, "max_grad_emb": 1.7007747505806199e+31, "max_grad_other": 0.36469122767448425, "dead_tokens_in_batch": 1, "secs": 1877.6, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 615, "loss": 2.06614, "grad_norm": 1.8053512573242188, "raw_fp64_norm": 2.6316067860481577e+32, "grad_norm_finite": true, "eff_coef_other": 0.5539085216987726, "max_grad_emb": 3.605845391847588e+31, "max_grad_other": 0.26106613874435425, "dead_tokens_in_batch": 3, "secs": 1880.2, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 617, "loss": 2.24778, "grad_norm": 2.122802257537842, "raw_fp64_norm": 1.1107622049727515e+31, "grad_norm_finite": true, "eff_coef_other": 0.47107521455373197, "max_grad_emb": 2.0247154606668614e+30, "max_grad_other": 0.19219082593917847, "dead_tokens_in_batch": 1, "secs": 1885.6, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 620, "loss": 2.16705, "grad_norm": 1.7883343696594238, "raw_fp64_norm": 1.9163330586729317e+31, "grad_norm_finite": true, "eff_coef_other": 0.5591792328026499, "max_grad_emb": 3.810118312943364e+30, "max_grad_other": 0.16450455784797668, "dead_tokens_in_batch": 2, "secs": 1893.6, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 621, "loss": 2.25423, "grad_norm": 1.9156492948532104, "raw_fp64_norm": 6.891970727752978e+31, "grad_norm_finite": true, "eff_coef_other": 0.5220159455442918, "max_grad_emb": 1.2369031436098968e+31, "max_grad_other": 0.16856996715068817, "dead_tokens_in_batch": 2, "secs": 1896.1, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 630, "loss": 2.07874, "grad_norm": 1.9840097427368164, "raw_fp64_norm": 2.1244938141613074, "grad_norm_finite": true, "eff_coef_other": 0.5040295289029352, "max_grad_emb": 0.007612608373165131, "max_grad_other": 0.13612250983715057, "dead_tokens_in_batch": 0, "secs": 1920.0, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 632, "loss": 1.89983, "grad_norm": 1.925228238105774, "raw_fp64_norm": 7.2478106927956e+31, "grad_norm_finite": true, "eff_coef_other": 0.5194186646489415, "max_grad_emb": 1.39884637337994e+31, "max_grad_other": 0.21978774666786194, "dead_tokens_in_batch": 1, "secs": 1925.1, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 633, "loss": 2.00534, "grad_norm": 1.801255226135254, "raw_fp64_norm": 3.3656000548580864e+31, "grad_norm_finite": true, "eff_coef_other": 0.5551681018450016, "max_grad_emb": 6.110748273462419e+30, "max_grad_other": 0.349458247423172, "dead_tokens_in_batch": 1, "secs": 1927.9, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 634, "loss": 2.04336, "grad_norm": 1.803422212600708, "raw_fp64_norm": 1.9778576996201027, "grad_norm_finite": true, "eff_coef_other": 0.5545010139677113, "max_grad_emb": 0.02192242443561554, "max_grad_other": 0.11549004912376404, "dead_tokens_in_batch": 1, "secs": 1930.5, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 640, "loss": 2.27937, "grad_norm": 1.9555199146270752, "raw_fp64_norm": 2.1142681365349842, "grad_norm_finite": true, "eff_coef_other": 0.5113726948763949, "max_grad_emb": 0.008657674305140972, "max_grad_other": 0.15273204445838928, "dead_tokens_in_batch": 0, "secs": 1946.4, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 644, "loss": 2.06805, "grad_norm": 1.973846673965454, "raw_fp64_norm": 7.52001696813031e+31, "grad_norm_finite": true, "eff_coef_other": 0.5066247072607194, "max_grad_emb": 1.4724548442217257e+31, "max_grad_other": 0.4807892441749573, "dead_tokens_in_batch": 1, "secs": 1957.0, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 650, "loss": 2.38507, "grad_norm": 2.98335599899292, "raw_fp64_norm": 2.3199971344457225e+32, "grad_norm_finite": true, "eff_coef_other": 0.335192871767464, "max_grad_emb": 4.433940960825987e+31, "max_grad_other": 0.37066909670829773, "dead_tokens_in_batch": 4, "secs": 1972.9, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 653, "loss": 2.04806, "grad_norm": 1.8922475576400757, "raw_fp64_norm": 3.1295116961462653e+31, "grad_norm_finite": true, "eff_coef_other": 0.5284717993111611, "max_grad_emb": 5.55856233840979e+30, "max_grad_other": 0.36205196380615234, "dead_tokens_in_batch": 1, "secs": 1980.6, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 654, "loss": 2.10193, "grad_norm": 1.911004662513733, "raw_fp64_norm": 2.0748265445287966, "grad_norm_finite": true, "eff_coef_other": 0.5232846870189815, "max_grad_emb": 0.015505008399486542, "max_grad_other": 0.3419533669948578, "dead_tokens_in_batch": 1, "secs": 1983.4, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 655, "loss": 1.89021, "grad_norm": 1.8394728899002075, "raw_fp64_norm": 4.522451567157e+31, "grad_norm_finite": true, "eff_coef_other": 0.5436337017288408, "max_grad_emb": 8.245792873394678e+30, "max_grad_other": 0.5183171033859253, "dead_tokens_in_batch": 1, "secs": 1986.0, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 656, "loss": 2.19062, "grad_norm": 1.9893208742141724, "raw_fp64_norm": 2.8569965047331848e+32, "grad_norm_finite": true, "eff_coef_other": 0.5026838607477851, "max_grad_emb": 5.344123318311711e+31, "max_grad_other": 0.3438374996185303, "dead_tokens_in_batch": 19, "secs": 1988.6, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 660, "loss": 2.38254, "grad_norm": 2.0700159072875977, "raw_fp64_norm": 2.3075076136824335, "grad_norm_finite": true, "eff_coef_other": 0.4830878416883698, "max_grad_emb": 0.09443707764148712, "max_grad_other": 0.24664446711540222, "dead_tokens_in_batch": 0, "secs": 1999.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 667, "loss": 2.28429, "grad_norm": 1.9342217445373535, "raw_fp64_norm": 2.5571317730406117e+32, "grad_norm_finite": true, "eff_coef_other": 0.5170035368595512, "max_grad_emb": 4.211230228484941e+31, "max_grad_other": 0.3189716637134552, "dead_tokens_in_batch": 27, "secs": 2017.9, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 670, "loss": 1.83631, "grad_norm": 2.036256790161133, "raw_fp64_norm": 2.1911330110246228, "grad_norm_finite": true, "eff_coef_other": 0.49109695483147453, "max_grad_emb": 0.020165661349892616, "max_grad_other": 0.42810535430908203, "dead_tokens_in_batch": 0, "secs": 2025.8, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 675, "loss": 2.23638, "grad_norm": 2.0011656284332275, "raw_fp64_norm": 6.8015567197426265e+31, "grad_norm_finite": true, "eff_coef_other": 0.49970851292025065, "max_grad_emb": 1.295781699587752e+31, "max_grad_other": 0.377427875995636, "dead_tokens_in_batch": 1, "secs": 2039.0, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 678, "loss": 2.07133, "grad_norm": 1.9220370054244995, "raw_fp64_norm": 2.071893482571479, "grad_norm_finite": true, "eff_coef_other": 0.5202810751804781, "max_grad_emb": 0.01576988771557808, "max_grad_other": 0.09524558484554291, "dead_tokens_in_batch": 1, "secs": 2046.9, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 680, "loss": 1.96411, "grad_norm": 1.856213927268982, "raw_fp64_norm": 2.000214381081957, "grad_norm_finite": true, "eff_coef_other": 0.538730717714507, "max_grad_emb": 0.00824000034481287, "max_grad_other": 0.11130187660455704, "dead_tokens_in_batch": 0, "secs": 2052.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 687, "loss": 2.13493, "grad_norm": 1.9214825630187988, "raw_fp64_norm": 9.666662126887114e+31, "grad_norm_finite": true, "eff_coef_other": 0.5204312018307994, "max_grad_emb": 1.8811035660005262e+31, "max_grad_other": 0.17329677939414978, "dead_tokens_in_batch": 2, "secs": 2070.8, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 688, "loss": 2.18824, "grad_norm": 1.8696815967559814, "raw_fp64_norm": 8.678167892678452e+31, "grad_norm_finite": true, "eff_coef_other": 0.5348501407324772, "max_grad_emb": 1.5755672705837884e+31, "max_grad_other": 0.29782870411872864, "dead_tokens_in_batch": 1, "secs": 2073.4, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 690, "loss": 2.29712, "grad_norm": 2.2590413093566895, "raw_fp64_norm": 2.4161736983689903, "grad_norm_finite": true, "eff_coef_other": 0.4426654586583512, "max_grad_emb": 0.038217999041080475, "max_grad_other": 0.1353941410779953, "dead_tokens_in_batch": 0, "secs": 2078.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 696, "loss": 1.95966, "grad_norm": 1.8865602016448975, "raw_fp64_norm": 2.532850371346593e+32, "grad_norm_finite": true, "eff_coef_other": 0.530064966420436, "max_grad_emb": 3.946259076267626e+31, "max_grad_other": 0.37129583954811096, "dead_tokens_in_batch": 6, "secs": 2094.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 700, "loss": 2.16115, "grad_norm": 1.8405969142913818, "raw_fp64_norm": 2.006301196830943, "grad_norm_finite": true, "eff_coef_other": 0.5433017131202137, "max_grad_emb": 0.02621975913643837, "max_grad_other": 0.14663313329219818, "dead_tokens_in_batch": 0, "secs": 2105.2, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 703, "loss": 2.35161, "grad_norm": 2.0933077335357666, "raw_fp64_norm": 5.030292489215417e+30, "grad_norm_finite": true, "eff_coef_other": 0.4777126202072064, "max_grad_emb": 9.847080856815696e+29, "max_grad_other": 0.3408404290676117, "dead_tokens_in_batch": 1, "secs": 2112.9, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 707, "loss": 2.13323, "grad_norm": 1.9367811679840088, "raw_fp64_norm": 8.08959506810694e+30, "grad_norm_finite": true, "eff_coef_other": 0.5163203258118063, "max_grad_emb": 1.472437798367669e+30, "max_grad_other": 0.3086484670639038, "dead_tokens_in_batch": 1, "secs": 2123.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 710, "loss": 2.20476, "grad_norm": 1.8996318578720093, "raw_fp64_norm": 2.037732205994899, "grad_norm_finite": true, "eff_coef_other": 0.5264175105500184, "max_grad_emb": 0.007610008120536804, "max_grad_other": 0.24649034440517426, "dead_tokens_in_batch": 0, "secs": 2131.6, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 715, "loss": 2.08994, "grad_norm": 2.1791090965270996, "raw_fp64_norm": 9.99790083492749e+30, "grad_norm_finite": true, "eff_coef_other": 0.4589029262879944, "max_grad_emb": 1.7853162629646725e+30, "max_grad_other": 0.22797971963882446, "dead_tokens_in_batch": 1, "secs": 2144.8, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 716, "loss": 2.09569, "grad_norm": 1.825713872909546, "raw_fp64_norm": 1.1538840825914464e+30, "grad_norm_finite": true, "eff_coef_other": 0.547730653257128, "max_grad_emb": 2.2201395661123177e+29, "max_grad_other": 0.3641495704650879, "dead_tokens_in_batch": 1, "secs": 2147.6, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 720, "loss": 2.32629, "grad_norm": 2.180893659591675, "raw_fp64_norm": 2.366320064527045, "grad_norm_finite": true, "eff_coef_other": 0.4585274192872884, "max_grad_emb": 0.049531448632478714, "max_grad_other": 0.23298637568950653, "dead_tokens_in_batch": 1, "secs": 2158.2, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 726, "loss": 2.43611, "grad_norm": 2.5435292720794678, "raw_fp64_norm": 1.2598185987729294e+31, "grad_norm_finite": true, "eff_coef_other": 0.3931543536072988, "max_grad_emb": 2.4663103728984186e+30, "max_grad_other": 0.4283914268016815, "dead_tokens_in_batch": 1, "secs": 2174.0, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 730, "loss": 2.07346, "grad_norm": 3.446608781814575, "raw_fp64_norm": 3.6675923754193542, "grad_norm_finite": true, "eff_coef_other": 0.2901401850816772, "max_grad_emb": 0.06732530146837234, "max_grad_other": 0.32615262269973755, "dead_tokens_in_batch": 0, "secs": 2184.8, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 734, "loss": 2.2483, "grad_norm": 2.059861660003662, "raw_fp64_norm": 9.57340668517638e+31, "grad_norm_finite": true, "eff_coef_other": 0.4854692593914111, "max_grad_emb": 1.846464698061436e+31, "max_grad_other": 0.16557566821575165, "dead_tokens_in_batch": 4, "secs": 2195.4, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 737, "loss": 2.21426, "grad_norm": 1.9408717155456543, "raw_fp64_norm": 1.436384090066879e+32, "grad_norm_finite": true, "eff_coef_other": 0.5152321386098013, "max_grad_emb": 2.6061077439261237e+31, "max_grad_other": 0.5252688527107239, "dead_tokens_in_batch": 1, "secs": 2203.4, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 740, "loss": 2.19166, "grad_norm": 2.035956621170044, "raw_fp64_norm": 2.376675371293647e+32, "grad_norm_finite": true, "eff_coef_other": 0.4911693591270874, "max_grad_emb": 4.181537559644222e+31, "max_grad_other": 0.14727783203125, "dead_tokens_in_batch": 6, "secs": 2211.4, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 741, "loss": 2.02297, "grad_norm": 1.8018776178359985, "raw_fp64_norm": 6.709354362971956e+32, "grad_norm_finite": true, "eff_coef_other": 0.5549763397497717, "max_grad_emb": 1.2426891834751544e+32, "max_grad_other": 0.18469426035881042, "dead_tokens_in_batch": 4, "secs": 2214.0, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 749, "loss": 2.03729, "grad_norm": 2.0002105236053467, "raw_fp64_norm": 7.028478225263669e+31, "grad_norm_finite": true, "eff_coef_other": 0.4999471246908513, "max_grad_emb": 1.2957042074427147e+31, "max_grad_other": 0.6460845470428467, "dead_tokens_in_batch": 1, "secs": 2235.1, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 750, "loss": 1.93574, "grad_norm": 1.8126332759857178, "raw_fp64_norm": 1.9757245028439427, "grad_norm_finite": true, "eff_coef_other": 0.5516832674126699, "max_grad_emb": 0.009973789565265179, "max_grad_other": 0.2105698585510254, "dead_tokens_in_batch": 0, "secs": 2238.0, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 753, "loss": 1.82685, "grad_norm": 2.0060431957244873, "raw_fp64_norm": 4.0354026190124784e+31, "grad_norm_finite": true, "eff_coef_other": 0.49849350384767954, "max_grad_emb": 7.766873887639794e+30, "max_grad_other": 0.49106037616729736, "dead_tokens_in_batch": 1, "secs": 2245.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 756, "loss": 2.07197, "grad_norm": 1.9032641649246216, "raw_fp64_norm": 3.065674359959361e+31, "grad_norm_finite": true, "eff_coef_other": 0.5254128633408812, "max_grad_emb": 5.742395225317849e+30, "max_grad_other": 0.23615801334381104, "dead_tokens_in_batch": 1, "secs": 2253.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 760, "loss": 2.15721, "grad_norm": 2.056173086166382, "raw_fp64_norm": 2.182839133287303, "grad_norm_finite": true, "eff_coef_other": 0.4863401434381669, "max_grad_emb": 0.010401514358818531, "max_grad_other": 0.2831246256828308, "dead_tokens_in_batch": 0, "secs": 2264.6, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 763, "loss": 1.92246, "grad_norm": 1.9895684719085693, "raw_fp64_norm": 6.317007795669231e+30, "grad_norm_finite": true, "eff_coef_other": 0.5026213028091512, "max_grad_emb": 1.1779362151546278e+30, "max_grad_other": 0.4693908393383026, "dead_tokens_in_batch": 2, "secs": 2272.6, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 764, "loss": 1.83958, "grad_norm": 1.8955696821212769, "raw_fp64_norm": 2.6562672065105557e+31, "grad_norm_finite": true, "eff_coef_other": 0.5275456143270425, "max_grad_emb": 4.748495903303341e+30, "max_grad_other": 0.12431333214044571, "dead_tokens_in_batch": 1, "secs": 2275.2, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 766, "loss": 2.06998, "grad_norm": 1.9171160459518433, "raw_fp64_norm": 2.066858649683454, "grad_norm_finite": true, "eff_coef_other": 0.5216165607163035, "max_grad_emb": 0.013814016245305538, "max_grad_other": 0.23344720900058746, "dead_tokens_in_batch": 1, "secs": 2280.4, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 768, "loss": 2.13132, "grad_norm": 1.944926142692566, "raw_fp64_norm": 6.645055018420061e+31, "grad_norm_finite": true, "eff_coef_other": 0.5141580772098205, "max_grad_emb": 1.2809929100364063e+31, "max_grad_other": 0.4912700951099396, "dead_tokens_in_batch": 1, "secs": 2285.8, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 769, "loss": 2.21387, "grad_norm": 2.0558245182037354, "raw_fp64_norm": 1.0730581493988745e+31, "grad_norm_finite": true, "eff_coef_other": 0.48642260305910767, "max_grad_emb": 2.079746670670084e+30, "max_grad_other": 0.274389386177063, "dead_tokens_in_batch": 1, "secs": 2288.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 770, "loss": 2.07569, "grad_norm": 1.8482812643051147, "raw_fp64_norm": 2.0085612037288256, "grad_norm_finite": true, "eff_coef_other": 0.5410429020028296, "max_grad_emb": 0.014347819611430168, "max_grad_other": 0.23490534722805023, "dead_tokens_in_batch": 0, "secs": 2291.2, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 771, "loss": 2.18355, "grad_norm": 1.976263403892517, "raw_fp64_norm": 2.8195998241664784e+32, "grad_norm_finite": true, "eff_coef_other": 0.5060051671377405, "max_grad_emb": 4.313191032111239e+31, "max_grad_other": 0.483310729265213, "dead_tokens_in_batch": 14, "secs": 2293.8, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 772, "loss": 1.93124, "grad_norm": 1.9954512119293213, "raw_fp64_norm": 6.97206131702857e+31, "grad_norm_finite": true, "eff_coef_other": 0.5011395382068012, "max_grad_emb": 1.3177895896709265e+31, "max_grad_other": 0.3107117712497711, "dead_tokens_in_batch": 1, "secs": 2296.4, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 773, "loss": 2.34405, "grad_norm": 1.9838365316390991, "raw_fp64_norm": 4.349659261066625e+31, "grad_norm_finite": true, "eff_coef_other": 0.5040735362909349, "max_grad_emb": 8.466230825194849e+30, "max_grad_other": 0.2705216705799103, "dead_tokens_in_batch": 1, "secs": 2298.9, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 779, "loss": 2.18416, "grad_norm": 1.83686101436615, "raw_fp64_norm": 7.272661568957372e+31, "grad_norm_finite": true, "eff_coef_other": 0.5444067067525876, "max_grad_emb": 1.3693101395402793e+31, "max_grad_other": 0.15392330288887024, "dead_tokens_in_batch": 1, "secs": 2315.2, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 780, "loss": 1.7362, "grad_norm": 1.9057978391647339, "raw_fp64_norm": 4.580197633089518, "grad_norm_finite": true, "eff_coef_other": 0.5247143504601336, "max_grad_emb": 0.3555873930454254, "max_grad_other": 0.16707518696784973, "dead_tokens_in_batch": 2, "secs": 2317.8, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 781, "loss": 1.72088, "grad_norm": 1.8121693134307861, "raw_fp64_norm": 8.148037046607883e+31, "grad_norm_finite": true, "eff_coef_other": 0.5518245126236552, "max_grad_emb": 1.354585543949955e+31, "max_grad_other": 0.1280696988105774, "dead_tokens_in_batch": 2, "secs": 2320.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 785, "loss": 1.98222, "grad_norm": 1.7527655363082886, "raw_fp64_norm": 5.3941302539615026e+32, "grad_norm_finite": true, "eff_coef_other": 0.5705266384798855, "max_grad_emb": 1.0247692790861426e+32, "max_grad_other": 0.40689194202423096, "dead_tokens_in_batch": 3, "secs": 2330.9, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 788, "loss": 2.1926, "grad_norm": 2.0148050785064697, "raw_fp64_norm": 5.898648914327621e+31, "grad_norm_finite": true, "eff_coef_other": 0.4963256814974855, "max_grad_emb": 1.1263599338049908e+31, "max_grad_other": 0.3897556662559509, "dead_tokens_in_batch": 1, "secs": 2338.9, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 789, "loss": 2.43982, "grad_norm": 2.1301722526550293, "raw_fp64_norm": 2.3099987657879097, "grad_norm_finite": true, "eff_coef_other": 0.4694453837281116, "max_grad_emb": 0.015074972994625568, "max_grad_other": 0.21536463499069214, "dead_tokens_in_batch": 1, "secs": 2341.5, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 790, "loss": 1.9358, "grad_norm": 1.7818242311477661, "raw_fp64_norm": 4.926287357236839e+31, "grad_norm_finite": true, "eff_coef_other": 0.5612222694567234, "max_grad_emb": 8.907833293212779e+30, "max_grad_other": 0.18385568261146545, "dead_tokens_in_batch": 1, "secs": 2344.4, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 793, "loss": 2.1065, "grad_norm": 1.9458011388778687, "raw_fp64_norm": 1.0999762297201746e+32, "grad_norm_finite": true, "eff_coef_other": 0.5139268685235866, "max_grad_emb": 2.0318537142845034e+31, "max_grad_other": 0.2210913747549057, "dead_tokens_in_batch": 3, "secs": 2352.4, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 800, "loss": 2.23393, "grad_norm": 1.995503306388855, "raw_fp64_norm": 2.1682308250398314, "grad_norm_finite": true, "eff_coef_other": 0.5011264555021885, "max_grad_emb": 0.010759267024695873, "max_grad_other": 0.14396654069423676, "dead_tokens_in_batch": 1, "secs": 2370.9, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 800, "tgt_nll": 2.24717, "tgt_ppl": 9.461, "en_nll": 2.74184, "flores_tgt_nll": 2.6071, "flores_tgt_ppl": 13.56, "flores_tgt_bpb": 0.66888, "flores_en_nll": 3.84252, "belebele_acc": 0.3111, "belebele_acc_raw": 0.3311, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.011321036145091057, "eval_secs": 48.4, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 802, "loss": 2.18838, "grad_norm": 1.8412847518920898, "raw_fp64_norm": 3.909979288671758e+31, "grad_norm_finite": true, "eff_coef_other": 0.5430987552977089, "max_grad_emb": 7.288055242727937e+30, "max_grad_other": 0.2436779886484146, "dead_tokens_in_batch": 2, "secs": 2424.4, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 803, "loss": 2.04155, "grad_norm": 1.8056015968322754, "raw_fp64_norm": 5.512168619776484e+31, "grad_norm_finite": true, "eff_coef_other": 0.5538317245192195, "max_grad_emb": 9.680589557442826e+30, "max_grad_other": 0.1487957388162613, "dead_tokens_in_batch": 5, "secs": 2427.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 805, "loss": 1.86141, "grad_norm": 2.2077267169952393, "raw_fp64_norm": 1.9069799486397438e+31, "grad_norm_finite": true, "eff_coef_other": 0.4529544075122722, "max_grad_emb": 3.717644252455037e+30, "max_grad_other": 0.22057321667671204, "dead_tokens_in_batch": 1, "secs": 2432.4, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 807, "loss": 2.30881, "grad_norm": 2.1322314739227295, "raw_fp64_norm": 2.3046248142619787, "grad_norm_finite": true, "eff_coef_other": 0.46899201293950427, "max_grad_emb": 0.02924470230937004, "max_grad_other": 0.27478015422821045, "dead_tokens_in_batch": 4, "secs": 2437.8, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 809, "loss": 2.14466, "grad_norm": 2.1449344158172607, "raw_fp64_norm": 1.7294798765404543e+31, "grad_norm_finite": true, "eff_coef_other": 0.4662145035350545, "max_grad_emb": 3.16551453245302e+30, "max_grad_other": 0.23149168491363525, "dead_tokens_in_batch": 1, "secs": 2443.2, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 810, "loss": 2.36046, "grad_norm": 2.0193965435028076, "raw_fp64_norm": 2.1468153235848026, "grad_norm_finite": true, "eff_coef_other": 0.49519719542959306, "max_grad_emb": 0.008056778460741043, "max_grad_other": 0.13322067260742188, "dead_tokens_in_batch": 0, "secs": 2445.8, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 811, "loss": 2.33878, "grad_norm": 1.9843719005584717, "raw_fp64_norm": 1.1367917799999687e+31, "grad_norm_finite": true, "eff_coef_other": 0.5039375410330211, "max_grad_emb": 2.1900895614666799e+30, "max_grad_other": 0.3342972993850708, "dead_tokens_in_batch": 1, "secs": 2448.4, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 812, "loss": 2.43149, "grad_norm": 1.9837979078292847, "raw_fp64_norm": 1.2863996489282294e+32, "grad_norm_finite": true, "eff_coef_other": 0.5040833504108647, "max_grad_emb": 2.2821081289293215e+31, "max_grad_other": 0.11073653399944305, "dead_tokens_in_batch": 1, "secs": 2451.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 818, "loss": 2.01834, "grad_norm": 1.7645397186279297, "raw_fp64_norm": 4.189866853884351e+31, "grad_norm_finite": true, "eff_coef_other": 0.5667197075381629, "max_grad_emb": 8.281809191412637e+30, "max_grad_other": 0.15404640138149261, "dead_tokens_in_batch": 1, "secs": 2467.0, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 819, "loss": 1.86962, "grad_norm": 1.6968066692352295, "raw_fp64_norm": 4.674555997727075e+30, "grad_norm_finite": true, "eff_coef_other": 0.5893419850292824, "max_grad_emb": 8.879903177770767e+29, "max_grad_other": 0.33413177728652954, "dead_tokens_in_batch": 1, "secs": 2469.6, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 820, "loss": 1.99515, "grad_norm": 1.9404571056365967, "raw_fp64_norm": 2.098937727425955, "grad_norm_finite": true, "eff_coef_other": 0.5153422261965995, "max_grad_emb": 0.010160982608795166, "max_grad_other": 0.35477495193481445, "dead_tokens_in_batch": 0, "secs": 2472.5, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 821, "loss": 2.02745, "grad_norm": 1.7740010023117065, "raw_fp64_norm": 6.391488030567761e+31, "grad_norm_finite": true, "eff_coef_other": 0.5636972217037509, "max_grad_emb": 1.2293790310937793e+31, "max_grad_other": 0.20399793982505798, "dead_tokens_in_batch": 5, "secs": 2475.0, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 823, "loss": 2.14766, "grad_norm": 1.9097532033920288, "raw_fp64_norm": 1.762638353997539e+31, "grad_norm_finite": true, "eff_coef_other": 0.523627594705036, "max_grad_emb": 3.183874791106962e+30, "max_grad_other": 0.19467833638191223, "dead_tokens_in_batch": 1, "secs": 2480.5, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 830, "loss": 2.3079, "grad_norm": 1.7875239849090576, "raw_fp64_norm": 9.61991045815051e+31, "grad_norm_finite": true, "eff_coef_other": 0.5594327399294372, "max_grad_emb": 1.7667801660502672e+31, "max_grad_other": 0.10512781888246536, "dead_tokens_in_batch": 1, "secs": 2499.0, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 834, "loss": 2.00233, "grad_norm": 1.8084999322891235, "raw_fp64_norm": 8.325080995224803e+32, "grad_norm_finite": true, "eff_coef_other": 0.5529441440399163, "max_grad_emb": 1.604818560607766e+32, "max_grad_other": 0.15736985206604004, "dead_tokens_in_batch": 3, "secs": 2509.6, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 840, "loss": 2.33039, "grad_norm": 2.5064544677734375, "raw_fp64_norm": 2.6497195286965622, "grad_norm_finite": true, "eff_coef_other": 0.398969785363205, "max_grad_emb": 0.014667190611362457, "max_grad_other": 0.1624213308095932, "dead_tokens_in_batch": 0, "secs": 2525.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 847, "loss": 2.47387, "grad_norm": 2.1245205402374268, "raw_fp64_norm": 4.998862271828742e+31, "grad_norm_finite": true, "eff_coef_other": 0.47069421564360536, "max_grad_emb": 9.570108244639884e+30, "max_grad_other": 0.17054586112499237, "dead_tokens_in_batch": 2, "secs": 2544.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 850, "loss": 1.88829, "grad_norm": 1.9097251892089844, "raw_fp64_norm": 2.7116809425123154e+32, "grad_norm_finite": true, "eff_coef_other": 0.523635275910524, "max_grad_emb": 4.946997956552895e+31, "max_grad_other": 0.2473200112581253, "dead_tokens_in_batch": 1, "secs": 2552.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 853, "loss": 2.18811, "grad_norm": 2.0339345932006836, "raw_fp64_norm": 1.0852778194310981e+31, "grad_norm_finite": true, "eff_coef_other": 0.4916576529477806, "max_grad_emb": 2.0704539601261613e+30, "max_grad_other": 0.33788126707077026, "dead_tokens_in_batch": 1, "secs": 2560.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 860, "loss": 2.14699, "grad_norm": 2.4365086555480957, "raw_fp64_norm": 2.5531638672331085, "grad_norm_finite": true, "eff_coef_other": 0.4104231632010704, "max_grad_emb": 0.008558040484786034, "max_grad_other": 0.2358863204717636, "dead_tokens_in_batch": 0, "secs": 2578.9, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 865, "loss": 1.90556, "grad_norm": 2.0046958923339844, "raw_fp64_norm": 2.7216349463137274e+31, "grad_norm_finite": true, "eff_coef_other": 0.49882852805530215, "max_grad_emb": 5.153187750428252e+30, "max_grad_other": 0.3050803244113922, "dead_tokens_in_batch": 1, "secs": 2592.1, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 868, "loss": 2.0064, "grad_norm": 1.8272124528884888, "raw_fp64_norm": 2.0142743828433943e+31, "grad_norm_finite": true, "eff_coef_other": 0.5472814347000258, "max_grad_emb": 3.533612799481106e+30, "max_grad_other": 0.12287421524524689, "dead_tokens_in_batch": 1, "secs": 2600.0, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 869, "loss": 2.12855, "grad_norm": 1.9996355772018433, "raw_fp64_norm": 1.3690849999665451e+29, "grad_norm_finite": true, "eff_coef_other": 0.500090872212056, "max_grad_emb": 2.6456064162132543e+28, "max_grad_other": 0.22512437403202057, "dead_tokens_in_batch": 1, "secs": 2602.6, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 870, "loss": 2.04907, "grad_norm": 1.8400206565856934, "raw_fp64_norm": 1.9939850050686265, "grad_norm_finite": true, "eff_coef_other": 0.5434718642690215, "max_grad_emb": 0.00817167665809393, "max_grad_other": 0.23758694529533386, "dead_tokens_in_batch": 0, "secs": 2605.5, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 876, "loss": 2.04264, "grad_norm": 1.824170470237732, "raw_fp64_norm": 1.984138446535927, "grad_norm_finite": true, "eff_coef_other": 0.5481940795125344, "max_grad_emb": 0.011396416462957859, "max_grad_other": 0.3179466128349304, "dead_tokens_in_batch": 1, "secs": 2621.6, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 880, "loss": 2.13654, "grad_norm": 1.7783807516098022, "raw_fp64_norm": 1.94758096431812, "grad_norm_finite": true, "eff_coef_other": 0.5623089638064458, "max_grad_emb": 0.032863419502973557, "max_grad_other": 0.11382606625556946, "dead_tokens_in_batch": 0, "secs": 2632.2, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 881, "loss": 2.10347, "grad_norm": 1.9094431400299072, "raw_fp64_norm": 2.2124375009666817e+31, "grad_norm_finite": true, "eff_coef_other": 0.5237126234990761, "max_grad_emb": 3.938550663010308e+30, "max_grad_other": 0.27015143632888794, "dead_tokens_in_batch": 1, "secs": 2634.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 885, "loss": 2.04569, "grad_norm": 1.814819574356079, "raw_fp64_norm": 2.2770338692595294e+31, "grad_norm_finite": true, "eff_coef_other": 0.5510186594367944, "max_grad_emb": 4.3250246024965364e+30, "max_grad_other": 0.32298246026039124, "dead_tokens_in_batch": 1, "secs": 2645.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 887, "loss": 2.15228, "grad_norm": 2.017195463180542, "raw_fp64_norm": 2.1794833984608526, "grad_norm_finite": true, "eff_coef_other": 0.4957375338757465, "max_grad_emb": 0.012982964515686035, "max_grad_other": 0.46318763494491577, "dead_tokens_in_batch": 1, "secs": 2650.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 890, "loss": 2.09793, "grad_norm": 2.2378084659576416, "raw_fp64_norm": 2.361192712992464, "grad_norm_finite": true, "eff_coef_other": 0.4468655688575626, "max_grad_emb": 0.010940111242234707, "max_grad_other": 0.2547391951084137, "dead_tokens_in_batch": 0, "secs": 2658.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 892, "loss": 2.05979, "grad_norm": 2.0173847675323486, "raw_fp64_norm": 3.837062458576912e+31, "grad_norm_finite": true, "eff_coef_other": 0.4956910156173019, "max_grad_emb": 7.361784606151685e+30, "max_grad_other": 0.4336690604686737, "dead_tokens_in_batch": 1, "secs": 2663.9, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 896, "loss": 1.89376, "grad_norm": 1.867727518081665, "raw_fp64_norm": 3.652814300884075e+31, "grad_norm_finite": true, "eff_coef_other": 0.5354097184461772, "max_grad_emb": 6.73605245993698e+30, "max_grad_other": 0.1817920207977295, "dead_tokens_in_batch": 1, "secs": 2674.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 900, "loss": 1.99419, "grad_norm": 1.9530285596847534, "raw_fp64_norm": 2.112051998011224, "grad_norm_finite": true, "eff_coef_other": 0.5120250203286294, "max_grad_emb": 0.031164083629846573, "max_grad_other": 0.3685151934623718, "dead_tokens_in_batch": 0, "secs": 2685.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 901, "loss": 2.26076, "grad_norm": 2.0008351802825928, "raw_fp64_norm": 1.5542340611996622e+32, "grad_norm_finite": true, "eff_coef_other": 0.4997910422925092, "max_grad_emb": 2.8122334647330408e+31, "max_grad_other": 0.26354843378067017, "dead_tokens_in_batch": 1, "secs": 2687.9, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 905, "loss": 2.40824, "grad_norm": 2.6020328998565674, "raw_fp64_norm": 1.903985147189452e+30, "grad_norm_finite": true, "eff_coef_other": 0.3843147470350495, "max_grad_emb": 3.818954729548246e+29, "max_grad_other": 0.44791314005851746, "dead_tokens_in_batch": 1, "secs": 2698.4, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 906, "loss": 1.91649, "grad_norm": 1.8599902391433716, "raw_fp64_norm": 3.2767258375516795e+30, "grad_norm_finite": true, "eff_coef_other": 0.5376369409463214, "max_grad_emb": 6.2575296240616106e+29, "max_grad_other": 0.4154103398323059, "dead_tokens_in_batch": 1, "secs": 2701.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 909, "loss": 2.0395, "grad_norm": 1.8779230117797852, "raw_fp64_norm": 8.688950465744856e+30, "grad_norm_finite": true, "eff_coef_other": 0.5325029094506648, "max_grad_emb": 1.5919852992390833e+30, "max_grad_other": 0.10099214315414429, "dead_tokens_in_batch": 1, "secs": 2709.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 910, "loss": 2.1689, "grad_norm": 1.8209599256515503, "raw_fp64_norm": 2.0120511882279923e+31, "grad_norm_finite": true, "eff_coef_other": 0.5491606030163411, "max_grad_emb": 3.7545113520185496e+30, "max_grad_other": 0.11436426639556885, "dead_tokens_in_batch": 1, "secs": 2711.9, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 917, "loss": 2.1476, "grad_norm": 2.039015293121338, "raw_fp64_norm": 7.232803520232584e+30, "grad_norm_finite": true, "eff_coef_other": 0.49043256955499565, "max_grad_emb": 1.2791171105115467e+30, "max_grad_other": 0.6256669759750366, "dead_tokens_in_batch": 1, "secs": 2730.5, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 920, "loss": 1.96079, "grad_norm": 1.77472722530365, "raw_fp64_norm": 1.9484777508388558, "grad_norm_finite": true, "eff_coef_other": 0.5634665554659241, "max_grad_emb": 0.017027616500854492, "max_grad_other": 0.32919687032699585, "dead_tokens_in_batch": 0, "secs": 2738.5, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 922, "loss": 1.74551, "grad_norm": 1.71992826461792, "raw_fp64_norm": 5.6590370461792765e+31, "grad_norm_finite": true, "eff_coef_other": 0.5814192598334262, "max_grad_emb": 1.0674671125024641e+31, "max_grad_other": 0.1459592878818512, "dead_tokens_in_batch": 2, "secs": 2743.6, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 930, "loss": 1.88939, "grad_norm": 1.9688420295715332, "raw_fp64_norm": 1.6859648906131055e+32, "grad_norm_finite": true, "eff_coef_other": 0.5079125074880264, "max_grad_emb": 3.2244701574518755e+31, "max_grad_other": 0.655195951461792, "dead_tokens_in_batch": 3, "secs": 2765.1, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 934, "loss": 2.01623, "grad_norm": 1.7404695749282837, "raw_fp64_norm": 1.5938242891008302e+32, "grad_norm_finite": true, "eff_coef_other": 0.5745572573332388, "max_grad_emb": 2.7680392471157166e+31, "max_grad_other": 0.13763079047203064, "dead_tokens_in_batch": 3, "secs": 2775.6, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 935, "loss": 1.95479, "grad_norm": 1.7781044244766235, "raw_fp64_norm": 6.8321036663957175e+31, "grad_norm_finite": true, "eff_coef_other": 0.5623963496395862, "max_grad_emb": 9.386287446990021e+30, "max_grad_other": 0.36014851927757263, "dead_tokens_in_batch": 6, "secs": 2778.2, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 936, "loss": 2.33732, "grad_norm": 1.9028472900390625, "raw_fp64_norm": 2.07014488446433, "grad_norm_finite": true, "eff_coef_other": 0.5255279704823297, "max_grad_emb": 0.04528970643877983, "max_grad_other": 0.24422624707221985, "dead_tokens_in_batch": 1, "secs": 2781.1, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 937, "loss": 2.05722, "grad_norm": 1.7596299648284912, "raw_fp64_norm": 1.6137727079997741e+32, "grad_norm_finite": true, "eff_coef_other": 0.568300979005259, "max_grad_emb": 2.444125707637271e+31, "max_grad_other": 0.2616838812828064, "dead_tokens_in_batch": 9, "secs": 2783.6, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 939, "loss": 2.08719, "grad_norm": 1.8314151763916016, "raw_fp64_norm": 7.069954744782947e+31, "grad_norm_finite": true, "eff_coef_other": 0.5460255363531176, "max_grad_emb": 1.3472147232277646e+31, "max_grad_other": 0.2233452945947647, "dead_tokens_in_batch": 1, "secs": 2788.8, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 940, "loss": 2.48528, "grad_norm": 2.226633071899414, "raw_fp64_norm": 2.3807290269897443, "grad_norm_finite": true, "eff_coef_other": 0.44910837062102316, "max_grad_emb": 0.009472939185798168, "max_grad_other": 0.2554595470428467, "dead_tokens_in_batch": 0, "secs": 2791.6, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 947, "loss": 1.95578, "grad_norm": 1.8242379426956177, "raw_fp64_norm": 1.1599258390374622e+32, "grad_norm_finite": true, "eff_coef_other": 0.5481738036588195, "max_grad_emb": 2.134934708575256e+31, "max_grad_other": 0.1596217304468155, "dead_tokens_in_batch": 1, "secs": 2810.2, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 950, "loss": 1.886, "grad_norm": 1.7649106979370117, "raw_fp64_norm": 1.956782379480611, "grad_norm_finite": true, "eff_coef_other": 0.566600584702844, "max_grad_emb": 0.05366307869553566, "max_grad_other": 0.23873496055603027, "dead_tokens_in_batch": 0, "secs": 2818.2, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 951, "loss": 2.24964, "grad_norm": 1.7957147359848022, "raw_fp64_norm": 2.9358594434460925e+31, "grad_norm_finite": true, "eff_coef_other": 0.5568810140495775, "max_grad_emb": 5.705396655071453e+30, "max_grad_other": 0.13970817625522614, "dead_tokens_in_batch": 1, "secs": 2820.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 955, "loss": 2.02019, "grad_norm": 1.9507173299789429, "raw_fp64_norm": 1.5604128330681577e+31, "grad_norm_finite": true, "eff_coef_other": 0.5126316724623152, "max_grad_emb": 2.926321305487348e+30, "max_grad_other": 0.3201134204864502, "dead_tokens_in_batch": 1, "secs": 2831.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 957, "loss": 2.19134, "grad_norm": 2.0801889896392822, "raw_fp64_norm": 6.519466162974405e+31, "grad_norm_finite": true, "eff_coef_other": 0.4807253207546711, "max_grad_emb": 1.2781381526059683e+31, "max_grad_other": 0.5894595980644226, "dead_tokens_in_batch": 2, "secs": 2836.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 958, "loss": 2.13094, "grad_norm": 1.8593409061431885, "raw_fp64_norm": 3.1197369819156858e+32, "grad_norm_finite": true, "eff_coef_other": 0.537824698457041, "max_grad_emb": 3.2980961577180457e+31, "max_grad_other": 0.11955159902572632, "dead_tokens_in_batch": 46, "secs": 2839.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 960, "loss": 2.03692, "grad_norm": 1.896470546722412, "raw_fp64_norm": 2.0736378787457137, "grad_norm_finite": true, "eff_coef_other": 0.5272950188618731, "max_grad_emb": 0.014215686358511448, "max_grad_other": 0.25484541058540344, "dead_tokens_in_batch": 0, "secs": 2844.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 963, "loss": 1.94683, "grad_norm": 1.8666499853134155, "raw_fp64_norm": 6.247403596510776e+30, "grad_norm_finite": true, "eff_coef_other": 0.5357187861404619, "max_grad_emb": 1.2607047924894973e+30, "max_grad_other": 0.18023811280727386, "dead_tokens_in_batch": 1, "secs": 2852.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 966, "loss": 2.09778, "grad_norm": 1.8826149702072144, "raw_fp64_norm": 8.89526823023151e+31, "grad_norm_finite": true, "eff_coef_other": 0.5311757765923619, "max_grad_emb": 1.6343184057802562e+31, "max_grad_other": 0.17349791526794434, "dead_tokens_in_batch": 1, "secs": 2860.7, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 968, "loss": 2.05927, "grad_norm": 1.8718419075012207, "raw_fp64_norm": 3.741759036359871e+32, "grad_norm_finite": true, "eff_coef_other": 0.534232865371662, "max_grad_emb": 7.7151194106243455e+31, "max_grad_other": 0.1757686883211136, "dead_tokens_in_batch": 1, "secs": 2865.9, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 970, "loss": 2.47768, "grad_norm": 2.083542823791504, "raw_fp64_norm": 1.3054049917684074e+32, "grad_norm_finite": true, "eff_coef_other": 0.47995150789785734, "max_grad_emb": 1.8993317495086756e+31, "max_grad_other": 0.4448683261871338, "dead_tokens_in_batch": 4, "secs": 2871.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 976, "loss": 1.91816, "grad_norm": 1.8483853340148926, "raw_fp64_norm": 3.7833009511417654e+32, "grad_norm_finite": true, "eff_coef_other": 0.5410124396602161, "max_grad_emb": 7.347009719247264e+31, "max_grad_other": 0.2393908053636551, "dead_tokens_in_batch": 2, "secs": 2887.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 978, "loss": 2.34144, "grad_norm": 1.8900853395462036, "raw_fp64_norm": 4.496317882481438e+31, "grad_norm_finite": true, "eff_coef_other": 0.5290763596757665, "max_grad_emb": 8.686818683796652e+30, "max_grad_other": 0.14187641441822052, "dead_tokens_in_batch": 2, "secs": 2892.5, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 980, "loss": 1.78086, "grad_norm": 1.9509096145629883, "raw_fp64_norm": 9.05974971843624e+30, "grad_norm_finite": true, "eff_coef_other": 0.5125811467400335, "max_grad_emb": 1.776025365809479e+30, "max_grad_other": 0.174505814909935, "dead_tokens_in_batch": 1, "secs": 2897.9, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 982, "loss": 1.94062, "grad_norm": 1.745405673980713, "raw_fp64_norm": 5.366000344806377e+31, "grad_norm_finite": true, "eff_coef_other": 0.5729323801193682, "max_grad_emb": 1.0600943574989624e+31, "max_grad_other": 0.4165102541446686, "dead_tokens_in_batch": 1, "secs": 2903.1, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 984, "loss": 1.97696, "grad_norm": 1.7733937501907349, "raw_fp64_norm": 1.65590315174603e+32, "grad_norm_finite": true, "eff_coef_other": 0.5638902449059616, "max_grad_emb": 1.803631972702162e+31, "max_grad_other": 0.3609970510005951, "dead_tokens_in_batch": 16, "secs": 2908.5, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 990, "loss": 2.10429, "grad_norm": 3.2552757263183594, "raw_fp64_norm": 3.3886624993360255, "grad_norm_finite": true, "eff_coef_other": 0.30719354576376556, "max_grad_emb": 0.015935292467474937, "max_grad_other": 0.9578801989555359, "dead_tokens_in_batch": 0, "secs": 2924.5, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1000, "loss": 2.06373, "grad_norm": 2.043224811553955, "raw_fp64_norm": 6.961280648212473e+31, "grad_norm_finite": true, "eff_coef_other": 0.4894221648655955, "max_grad_emb": 1.2716855110437752e+31, "max_grad_other": 0.5153370499610901, "dead_tokens_in_batch": 2, "secs": 2951.0, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 1000, "tgt_nll": 2.22188, "tgt_ppl": 9.225, "en_nll": 2.7398, "flores_tgt_nll": 2.57714, "flores_tgt_ppl": 13.159, "flores_tgt_bpb": 0.6612, "flores_en_nll": 3.85987, "belebele_acc": 0.3167, "belebele_acc_raw": 0.3356, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.011349955573678017, "eval_secs": 48.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "done", "steps": 1000, "n_dead_steps": 230, "n_inf_steps": 0, "peak_mem_gb": 67.93, "secs": 2999.3, "arm": "groupclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}


==> anc/embscan/outE32Nemo/e32_nemo_mask_s0.jsonl <==
{"kind": "meta", "opt": "adamw_fused", "n_dead_rows": 75, "n_train_chunks": 32016, "frac_chunks_with_dead": 0.00921, "steps": 1000, "lr_steps": 1000, "tokens_per_step": 16384, "n_flores_tgt": 1012, "n_belebele": 900, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 0, "tgt_nll": 3.93686, "tgt_ppl": 51.257, "en_nll": 2.73329, "flores_tgt_nll": 4.06837, "flores_tgt_ppl": 58.462, "flores_tgt_bpb": 1.04379, "flores_en_nll": 3.61807, "belebele_acc": 0.2978, "belebele_acc_raw": 0.3211, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.33263519611171e-10, "eval_secs": 73.5, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1, "loss": 3.81584, "grad_norm": 54.466949462890625, "raw_fp64_norm": 54.466950289149906, "grad_norm_finite": true, "eff_coef_other": 0.01835975745844848, "max_grad_emb": 5.006421089172363, "max_grad_other": 1.546866536140442, "dead_tokens_in_batch": 0, "secs": 42.6, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 2, "loss": 3.43182, "grad_norm": 86.18892669677734, "raw_fp64_norm": 86.18892554775778, "grad_norm_finite": true, "eff_coef_other": 0.011602418393208419, "max_grad_emb": 13.328803062438965, "max_grad_other": 1.5563974380493164, "dead_tokens_in_batch": 0, "secs": 45.6, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 3, "loss": 3.95852, "grad_norm": 8.90963363647461, "raw_fp64_norm": 8.90963416885364, "grad_norm_finite": true, "eff_coef_other": 0.11223804800099896, "max_grad_emb": 0.07752268761396408, "max_grad_other": 1.7582036256790161, "dead_tokens_in_batch": 0, "secs": 48.2, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 4, "loss": 3.93779, "grad_norm": 8.221780776977539, "raw_fp64_norm": 8.221780681854874, "grad_norm_finite": true, "eff_coef_other": 0.1216281369569038, "max_grad_emb": 0.027551820501685143, "max_grad_other": 1.4379632472991943, "dead_tokens_in_batch": 0, "secs": 51.1, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 5, "loss": 4.61436, "grad_norm": 14.102770805358887, "raw_fp64_norm": 14.102771774006662, "grad_norm_finite": true, "eff_coef_other": 0.07090804657422109, "max_grad_emb": 0.03093513660132885, "max_grad_other": 2.2966513633728027, "dead_tokens_in_batch": 0, "secs": 53.8, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 6, "loss": 3.57201, "grad_norm": 7.0856404304504395, "raw_fp64_norm": 7.0856401548687895, "grad_norm_finite": true, "eff_coef_other": 0.14113048336068978, "max_grad_emb": 0.03954678773880005, "max_grad_other": 1.2035489082336426, "dead_tokens_in_batch": 0, "secs": 56.4, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 7, "loss": 3.52104, "grad_norm": 6.9503021240234375, "raw_fp64_norm": 6.950302549853287, "grad_norm_finite": true, "eff_coef_other": 0.14387861682514838, "max_grad_emb": 0.1369429975748062, "max_grad_other": 1.311991572380066, "dead_tokens_in_batch": 0, "secs": 59.0, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 8, "loss": 3.33881, "grad_norm": 6.258711814880371, "raw_fp64_norm": 6.258711115117258, "grad_norm_finite": true, "eff_coef_other": 0.15977726244643387, "max_grad_emb": 0.046613216400146484, "max_grad_other": 1.010432243347168, "dead_tokens_in_batch": 0, "secs": 61.9, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 9, "loss": 3.59412, "grad_norm": 5.815406799316406, "raw_fp64_norm": 5.815406952306802, "grad_norm_finite": true, "eff_coef_other": 0.17195698642450297, "max_grad_emb": 0.026782924309372902, "max_grad_other": 1.1554439067840576, "dead_tokens_in_batch": 0, "secs": 64.5, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 10, "loss": 3.48206, "grad_norm": 4.397539138793945, "raw_fp64_norm": 4.397539101049291, "grad_norm_finite": true, "eff_coef_other": 0.22739985729254916, "max_grad_emb": 0.044030118733644485, "max_grad_other": 0.7414527535438538, "dead_tokens_in_batch": 1, "secs": 67.1, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 11, "loss": 3.58283, "grad_norm": 4.9064621925354, "raw_fp64_norm": 4.906462492927878, "grad_norm_finite": true, "eff_coef_other": 0.20381279972126987, "max_grad_emb": 0.02487766370177269, "max_grad_other": 1.2865780591964722, "dead_tokens_in_batch": 1, "secs": 69.7, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 14, "loss": 3.65123, "grad_norm": 5.668798446655273, "raw_fp64_norm": 5.6687984646565175, "grad_norm_finite": true, "eff_coef_other": 0.1764041944701402, "max_grad_emb": 0.06078905984759331, "max_grad_other": 1.0228374004364014, "dead_tokens_in_batch": 1, "secs": 77.9, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 16, "loss": 3.31484, "grad_norm": 7.5488080978393555, "raw_fp64_norm": 7.5488081169167645, "grad_norm_finite": true, "eff_coef_other": 0.1324712265258136, "max_grad_emb": 0.14774461090564728, "max_grad_other": 1.295667052268982, "dead_tokens_in_batch": 2, "secs": 83.4, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 20, "loss": 3.61698, "grad_norm": 3.9131827354431152, "raw_fp64_norm": 3.9131828245140965, "grad_norm_finite": true, "eff_coef_other": 0.2555463958777707, "max_grad_emb": 0.015408676117658615, "max_grad_other": 0.3247736692428589, "dead_tokens_in_batch": 0, "secs": 94.1, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 26, "loss": 3.45228, "grad_norm": 3.885723114013672, "raw_fp64_norm": 3.885723398136614, "grad_norm_finite": true, "eff_coef_other": 0.25735229024457745, "max_grad_emb": 0.029594149440526962, "max_grad_other": 0.3360998034477234, "dead_tokens_in_batch": 1, "secs": 110.4, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 27, "loss": 3.22735, "grad_norm": 3.733316659927368, "raw_fp64_norm": 3.7333167005054824, "grad_norm_finite": true, "eff_coef_other": 0.26785826738875873, "max_grad_emb": 0.019207188859581947, "max_grad_other": 0.3253343105316162, "dead_tokens_in_batch": 1, "secs": 113.0, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 30, "loss": 3.22239, "grad_norm": 4.08679723739624, "raw_fp64_norm": 4.0867974331226415, "grad_norm_finite": true, "eff_coef_other": 0.24469032771167945, "max_grad_emb": 0.017231035977602005, "max_grad_other": 0.5892637968063354, "dead_tokens_in_batch": 0, "secs": 121.2, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 34, "loss": 3.1917, "grad_norm": 3.662278413772583, "raw_fp64_norm": 3.6622783925847924, "grad_norm_finite": true, "eff_coef_other": 0.2730539882455012, "max_grad_emb": 0.08433769643306732, "max_grad_other": 0.8645246624946594, "dead_tokens_in_batch": 7, "secs": 131.9, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 35, "loss": 3.15107, "grad_norm": 3.308845281600952, "raw_fp64_norm": 3.308845324564365, "grad_norm_finite": true, "eff_coef_other": 0.3022201440908763, "max_grad_emb": 0.014884816482663155, "max_grad_other": 0.22574956715106964, "dead_tokens_in_batch": 1, "secs": 134.8, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 39, "loss": 3.14205, "grad_norm": 4.319741249084473, "raw_fp64_norm": 4.319741231131711, "grad_norm_finite": true, "eff_coef_other": 0.23149529354718798, "max_grad_emb": 0.07038179039955139, "max_grad_other": 1.1949983835220337, "dead_tokens_in_batch": 1, "secs": 145.5, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 40, "loss": 3.16712, "grad_norm": 4.088170528411865, "raw_fp64_norm": 4.0881703560079155, "grad_norm_finite": true, "eff_coef_other": 0.2446081317895364, "max_grad_emb": 0.012110745534300804, "max_grad_other": 0.6485089659690857, "dead_tokens_in_batch": 2, "secs": 148.1, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 41, "loss": 3.09987, "grad_norm": 3.6227195262908936, "raw_fp64_norm": 3.622719504140693, "grad_norm_finite": true, "eff_coef_other": 0.27603564579237516, "max_grad_emb": 0.05085704103112221, "max_grad_other": 0.5056419372558594, "dead_tokens_in_batch": 1, "secs": 151.0, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 42, "loss": 2.90318, "grad_norm": 3.435871124267578, "raw_fp64_norm": 3.435871155699909, "grad_norm_finite": true, "eff_coef_other": 0.29104692020899037, "max_grad_emb": 0.12338543683290482, "max_grad_other": 0.21825742721557617, "dead_tokens_in_batch": 1, "secs": 153.6, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 46, "loss": 2.85527, "grad_norm": 3.046156883239746, "raw_fp64_norm": 3.046156731549084, "grad_norm_finite": true, "eff_coef_other": 0.32828239320821034, "max_grad_emb": 0.018512574955821037, "max_grad_other": 0.6989520192146301, "dead_tokens_in_batch": 2, "secs": 164.3, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 47, "loss": 2.80272, "grad_norm": 3.203718662261963, "raw_fp64_norm": 3.2037189489780076, "grad_norm_finite": true, "eff_coef_other": 0.3121371734797661, "max_grad_emb": 0.025258665904402733, "max_grad_other": 0.26358747482299805, "dead_tokens_in_batch": 1, "secs": 166.9, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 49, "loss": 3.27072, "grad_norm": 3.4330615997314453, "raw_fp64_norm": 3.43306153301835, "grad_norm_finite": true, "eff_coef_other": 0.2912851050482522, "max_grad_emb": 0.03761513531208038, "max_grad_other": 0.19487637281417847, "dead_tokens_in_batch": 1, "secs": 172.4, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 50, "loss": 2.94086, "grad_norm": 3.1189539432525635, "raw_fp64_norm": 3.1189539580106267, "grad_norm_finite": true, "eff_coef_other": 0.32062021356331694, "max_grad_emb": 0.01800110749900341, "max_grad_other": 0.2506895363330841, "dead_tokens_in_batch": 0, "secs": 175.1, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 53, "loss": 3.25259, "grad_norm": 3.738953113555908, "raw_fp64_norm": 3.738953118225376, "grad_norm_finite": true, "eff_coef_other": 0.26745447246180737, "max_grad_emb": 0.013153904117643833, "max_grad_other": 0.2551195025444031, "dead_tokens_in_batch": 1, "secs": 183.2, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 58, "loss": 2.84758, "grad_norm": 7.609076023101807, "raw_fp64_norm": 7.609075853481788, "grad_norm_finite": true, "eff_coef_other": 0.131421984159697, "max_grad_emb": 0.6959871649742126, "max_grad_other": 0.29870760440826416, "dead_tokens_in_batch": 1, "secs": 196.7, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 60, "loss": 2.83131, "grad_norm": 3.1125526428222656, "raw_fp64_norm": 3.1125526790001907, "grad_norm_finite": true, "eff_coef_other": 0.3212796034234011, "max_grad_emb": 0.018369583413004875, "max_grad_other": 0.2139957696199417, "dead_tokens_in_batch": 1, "secs": 201.9, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 67, "loss": 2.78613, "grad_norm": 3.0917532444000244, "raw_fp64_norm": 3.0917532422106966, "grad_norm_finite": true, "eff_coef_other": 0.3234409726488648, "max_grad_emb": 0.01656988449394703, "max_grad_other": 0.38176652789115906, "dead_tokens_in_batch": 1, "secs": 220.6, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 69, "loss": 2.89597, "grad_norm": 3.1444008350372314, "raw_fp64_norm": 3.144400984937562, "grad_norm_finite": true, "eff_coef_other": 0.31802551088008746, "max_grad_emb": 0.02260993979871273, "max_grad_other": 0.2710927724838257, "dead_tokens_in_batch": 1, "secs": 226.1, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 70, "loss": 2.93801, "grad_norm": 3.457676887512207, "raw_fp64_norm": 3.4576769282962667, "grad_norm_finite": true, "eff_coef_other": 0.28921143973867913, "max_grad_emb": 0.024464718997478485, "max_grad_other": 0.32451045513153076, "dead_tokens_in_batch": 0, "secs": 228.7, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 75, "loss": 2.89369, "grad_norm": 3.1909639835357666, "raw_fp64_norm": 3.1909639096884628, "grad_norm_finite": true, "eff_coef_other": 0.3133848240766166, "max_grad_emb": 0.01505045872181654, "max_grad_other": 0.29820775985717773, "dead_tokens_in_batch": 1, "secs": 242.3, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 80, "loss": 2.7097, "grad_norm": 2.9861176013946533, "raw_fp64_norm": 2.9861176431231313, "grad_norm_finite": true, "eff_coef_other": 0.33488288091871315, "max_grad_emb": 0.025384102016687393, "max_grad_other": 0.2839958071708679, "dead_tokens_in_batch": 0, "secs": 255.7, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 88, "loss": 2.68937, "grad_norm": 3.394620418548584, "raw_fp64_norm": 3.3946203432235573, "grad_norm_finite": true, "eff_coef_other": 0.2945836594725675, "max_grad_emb": 0.014713145792484283, "max_grad_other": 0.4233661890029907, "dead_tokens_in_batch": 1, "secs": 277.3, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 89, "loss": 2.87682, "grad_norm": 3.4852335453033447, "raw_fp64_norm": 3.485233695578354, "grad_norm_finite": true, "eff_coef_other": 0.28692473548088365, "max_grad_emb": 0.010397179052233696, "max_grad_other": 0.2414126694202423, "dead_tokens_in_batch": 1, "secs": 280.0, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 90, "loss": 2.81407, "grad_norm": 88.66333770751953, "raw_fp64_norm": 88.66333479307038, "grad_norm_finite": true, "eff_coef_other": 0.011278618813338123, "max_grad_emb": 8.585103988647461, "max_grad_other": 31.587154388427734, "dead_tokens_in_batch": 0, "secs": 282.6, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 96, "loss": 2.54643, "grad_norm": 2.769348621368408, "raw_fp64_norm": 2.7693485989468116, "grad_norm_finite": true, "eff_coef_other": 0.36109561331077933, "max_grad_emb": 0.0142575204372406, "max_grad_other": 0.8580232858657837, "dead_tokens_in_batch": 2, "secs": 298.8, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 100, "loss": 2.96022, "grad_norm": 3.0123355388641357, "raw_fp64_norm": 3.0123355801275764, "grad_norm_finite": true, "eff_coef_other": 0.331968220382531, "max_grad_emb": 0.023202162235975266, "max_grad_other": 0.5105747580528259, "dead_tokens_in_batch": 0, "secs": 309.6, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 100, "tgt_nll": 2.80497, "tgt_ppl": 16.527, "en_nll": 2.70818, "flores_tgt_nll": 3.05473, "flores_tgt_ppl": 21.215, "flores_tgt_bpb": 0.78373, "flores_en_nll": 3.78252, "belebele_acc": 0.3156, "belebele_acc_raw": 0.3067, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.3322832554129036e-10, "eval_secs": 48.2, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 107, "loss": 2.21108, "grad_norm": 3.1881728172302246, "raw_fp64_norm": 3.188172790657862, "grad_norm_finite": true, "eff_coef_other": 0.31365918463905, "max_grad_emb": 0.017651362344622612, "max_grad_other": 0.5007442235946655, "dead_tokens_in_batch": 1, "secs": 376.7, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 110, "loss": 2.77782, "grad_norm": 3.0684895515441895, "raw_fp64_norm": 3.068489587227278, "grad_norm_finite": true, "eff_coef_other": 0.32589313318783375, "max_grad_emb": 0.027674600481987, "max_grad_other": 0.2881486415863037, "dead_tokens_in_batch": 0, "secs": 384.8, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 120, "loss": 2.94829, "grad_norm": 2.942673921585083, "raw_fp64_norm": 2.9426738814014857, "grad_norm_finite": true, "eff_coef_other": 0.33982686727127376, "max_grad_emb": 0.011826648376882076, "max_grad_other": 0.501765251159668, "dead_tokens_in_batch": 0, "secs": 411.9, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 124, "loss": 2.76152, "grad_norm": 2.9721481800079346, "raw_fp64_norm": 2.972148194546578, "grad_norm_finite": true, "eff_coef_other": 0.3364568665417159, "max_grad_emb": 0.02031012624502182, "max_grad_other": 0.21768951416015625, "dead_tokens_in_batch": 1, "secs": 422.6, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 126, "loss": 2.64465, "grad_norm": 3.0188584327697754, "raw_fp64_norm": 3.0188585539172483, "grad_norm_finite": true, "eff_coef_other": 0.33125093177409365, "max_grad_emb": 0.024291520938277245, "max_grad_other": 0.3036022186279297, "dead_tokens_in_batch": 1, "secs": 428.1, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 130, "loss": 2.71946, "grad_norm": 3.1006360054016113, "raw_fp64_norm": 3.100635945961993, "grad_norm_finite": true, "eff_coef_other": 0.32251437309749664, "max_grad_emb": 0.012022669427096844, "max_grad_other": 0.5219743847846985, "dead_tokens_in_batch": 0, "secs": 439.0, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 131, "loss": 2.71692, "grad_norm": 2.841970920562744, "raw_fp64_norm": 2.8419708713119762, "grad_norm_finite": true, "eff_coef_other": 0.3518683604030782, "max_grad_emb": 0.016700739040970802, "max_grad_other": 0.22715289890766144, "dead_tokens_in_batch": 2, "secs": 441.6, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 140, "loss": 2.56996, "grad_norm": 2.519174337387085, "raw_fp64_norm": 2.5191743242502342, "grad_norm_finite": true, "eff_coef_other": 0.39695529928345935, "max_grad_emb": 0.019695457071065903, "max_grad_other": 0.10923835635185242, "dead_tokens_in_batch": 2, "secs": 466.1, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 146, "loss": 2.70341, "grad_norm": 2.769665002822876, "raw_fp64_norm": 2.7696650986216995, "grad_norm_finite": true, "eff_coef_other": 0.36105436503202487, "max_grad_emb": 0.01832747831940651, "max_grad_other": 0.12947194278240204, "dead_tokens_in_batch": 1, "secs": 482.5, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 150, "loss": 2.47158, "grad_norm": 2.4982240200042725, "raw_fp64_norm": 2.4982240253206927, "grad_norm_finite": true, "eff_coef_other": 0.4002841985780327, "max_grad_emb": 0.016283566132187843, "max_grad_other": 0.2857277989387512, "dead_tokens_in_batch": 0, "secs": 493.3, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 154, "loss": 2.50417, "grad_norm": 2.6143226623535156, "raw_fp64_norm": 2.6143226275676565, "grad_norm_finite": true, "eff_coef_other": 0.38250810884669156, "max_grad_emb": 0.020693538710474968, "max_grad_other": 0.24910324811935425, "dead_tokens_in_batch": 2, "secs": 504.3, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 157, "loss": 2.45682, "grad_norm": 2.6133620738983154, "raw_fp64_norm": 2.6133621901281305, "grad_norm_finite": true, "eff_coef_other": 0.3826487065604377, "max_grad_emb": 0.01209593191742897, "max_grad_other": 0.359916627407074, "dead_tokens_in_batch": 1, "secs": 512.2, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 160, "loss": 2.42348, "grad_norm": 2.583592653274536, "raw_fp64_norm": 2.5835927297348724, "grad_norm_finite": true, "eff_coef_other": 0.3870577707653699, "max_grad_emb": 0.011594919487833977, "max_grad_other": 0.5572185516357422, "dead_tokens_in_batch": 0, "secs": 520.4, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 161, "loss": 2.31816, "grad_norm": 2.4575631618499756, "raw_fp64_norm": 2.457563139391953, "grad_norm_finite": true, "eff_coef_other": 0.4069069754204228, "max_grad_emb": 0.016916150227189064, "max_grad_other": 0.3524119257926941, "dead_tokens_in_batch": 1, "secs": 523.1, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 170, "loss": 2.59501, "grad_norm": 2.9308300018310547, "raw_fp64_norm": 2.9308300273083145, "grad_norm_finite": true, "eff_coef_other": 0.34120015769426615, "max_grad_emb": 0.017941948026418686, "max_grad_other": 0.16213443875312805, "dead_tokens_in_batch": 0, "secs": 547.6, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 176, "loss": 2.46857, "grad_norm": 2.7025341987609863, "raw_fp64_norm": 2.7025343431799915, "grad_norm_finite": true, "eff_coef_other": 0.37002293271090914, "max_grad_emb": 0.028116391971707344, "max_grad_other": 0.34515541791915894, "dead_tokens_in_batch": 1, "secs": 564.0, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 180, "loss": 2.54867, "grad_norm": 2.5083377361297607, "raw_fp64_norm": 2.508337942055536, "grad_norm_finite": true, "eff_coef_other": 0.39867023763423165, "max_grad_emb": 0.0355885811150074, "max_grad_other": 0.2860791087150574, "dead_tokens_in_batch": 1, "secs": 574.8, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 185, "loss": 2.83573, "grad_norm": 3.383347988128662, "raw_fp64_norm": 3.3833479713854633, "grad_norm_finite": true, "eff_coef_other": 0.2955651348733913, "max_grad_emb": 0.019589107483625412, "max_grad_other": 0.559921145439148, "dead_tokens_in_batch": 3, "secs": 588.5, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 190, "loss": 2.35605, "grad_norm": 2.640012502670288, "raw_fp64_norm": 2.6400125082519916, "grad_norm_finite": true, "eff_coef_other": 0.378785941431183, "max_grad_emb": 0.010517657734453678, "max_grad_other": 0.6677542924880981, "dead_tokens_in_batch": 0, "secs": 602.0, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 197, "loss": 2.57986, "grad_norm": 2.50050687789917, "raw_fp64_norm": 2.5005067838806077, "grad_norm_finite": true, "eff_coef_other": 0.3999187560409373, "max_grad_emb": 0.012723960913717747, "max_grad_other": 0.26860591769218445, "dead_tokens_in_batch": 1, "secs": 621.0, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 200, "loss": 2.38033, "grad_norm": 2.7180943489074707, "raw_fp64_norm": 2.718094299557523, "grad_norm_finite": true, "eff_coef_other": 0.3679046801658178, "max_grad_emb": 0.1844981163740158, "max_grad_other": 0.20099887251853943, "dead_tokens_in_batch": 0, "secs": 629.2, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 200, "tgt_nll": 2.58598, "tgt_ppl": 13.276, "en_nll": 2.72464, "flores_tgt_nll": 2.83358, "flores_tgt_ppl": 17.006, "flores_tgt_bpb": 0.72699, "flores_en_nll": 3.79842, "belebele_acc": 0.3133, "belebele_acc_raw": 0.3178, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.331829174195832e-10, "eval_secs": 48.2, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 202, "loss": 2.48299, "grad_norm": 2.804642677307129, "raw_fp64_norm": 2.804642603050083, "grad_norm_finite": true, "eff_coef_other": 0.35655153205064083, "max_grad_emb": 0.08062214404344559, "max_grad_other": 0.31687691807746887, "dead_tokens_in_batch": 32, "secs": 683.0, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 208, "loss": 2.42025, "grad_norm": 2.4840176105499268, "raw_fp64_norm": 2.484017601052767, "grad_norm_finite": true, "eff_coef_other": 0.40257347338416843, "max_grad_emb": 0.020277807489037514, "max_grad_other": 0.3122588098049164, "dead_tokens_in_batch": 1, "secs": 699.0, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 210, "loss": 2.40239, "grad_norm": 2.4287192821502686, "raw_fp64_norm": 2.428719258565953, "grad_norm_finite": true, "eff_coef_other": 0.4117394692791257, "max_grad_emb": 0.035570479929447174, "max_grad_other": 0.22973723709583282, "dead_tokens_in_batch": 0, "secs": 704.5, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 218, "loss": 2.38926, "grad_norm": 2.3058247566223145, "raw_fp64_norm": 2.3058246325736906, "grad_norm_finite": true, "eff_coef_other": 0.4336841138702729, "max_grad_emb": 0.02228201925754547, "max_grad_other": 0.1755957007408142, "dead_tokens_in_batch": 1, "secs": 726.3, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 220, "loss": 2.20231, "grad_norm": 2.3177297115325928, "raw_fp64_norm": 2.317729644562626, "grad_norm_finite": true, "eff_coef_other": 0.43145650830969606, "max_grad_emb": 0.0077786012552678585, "max_grad_other": 0.21459607779979706, "dead_tokens_in_batch": 0, "secs": 731.6, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 222, "loss": 2.67648, "grad_norm": 2.4097275733947754, "raw_fp64_norm": 2.409727440499145, "grad_norm_finite": true, "eff_coef_other": 0.41498449702624424, "max_grad_emb": 0.01499863713979721, "max_grad_other": 0.365703284740448, "dead_tokens_in_batch": 1, "secs": 737.1, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 230, "loss": 2.60176, "grad_norm": 2.624772548675537, "raw_fp64_norm": 2.624772629011031, "grad_norm_finite": true, "eff_coef_other": 0.3809852474719584, "max_grad_emb": 0.01355814840644598, "max_grad_other": 0.41106921434402466, "dead_tokens_in_batch": 0, "secs": 758.6, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 240, "loss": 2.16959, "grad_norm": 2.480114459991455, "raw_fp64_norm": 2.4801146068122586, "grad_norm_finite": true, "eff_coef_other": 0.4032070345642075, "max_grad_emb": 0.015585795044898987, "max_grad_other": 0.30384328961372375, "dead_tokens_in_batch": 0, "secs": 785.7, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 244, "loss": 2.28982, "grad_norm": 2.2248809337615967, "raw_fp64_norm": 2.2248808515051217, "grad_norm_finite": true, "eff_coef_other": 0.4494620522668836, "max_grad_emb": 0.013614829629659653, "max_grad_other": 0.19182135164737701, "dead_tokens_in_batch": 3, "secs": 796.3, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 250, "loss": 2.32134, "grad_norm": 2.242201328277588, "raw_fp64_norm": 2.2422012821833497, "grad_norm_finite": true, "eff_coef_other": 0.4459900818888983, "max_grad_emb": 0.008425415493547916, "max_grad_other": 0.3020477294921875, "dead_tokens_in_batch": 0, "secs": 812.3, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 252, "loss": 2.47672, "grad_norm": 2.3158345222473145, "raw_fp64_norm": 2.3158344737910284, "grad_norm_finite": true, "eff_coef_other": 0.4318095954541659, "max_grad_emb": 0.012447208166122437, "max_grad_other": 0.3457639813423157, "dead_tokens_in_batch": 1, "secs": 817.7, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 258, "loss": 2.22681, "grad_norm": 2.4343528747558594, "raw_fp64_norm": 2.434352963348657, "grad_norm_finite": true, "eff_coef_other": 0.4107866199610316, "max_grad_emb": 0.0547669380903244, "max_grad_other": 0.4317648112773895, "dead_tokens_in_batch": 1, "secs": 833.6, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 259, "loss": 2.43142, "grad_norm": 2.4411497116088867, "raw_fp64_norm": 2.441149498663727, "grad_norm_finite": true, "eff_coef_other": 0.40964287671568256, "max_grad_emb": 0.008252913132309914, "max_grad_other": 0.6193669438362122, "dead_tokens_in_batch": 1, "secs": 836.5, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 260, "loss": 2.22877, "grad_norm": 2.885586977005005, "raw_fp64_norm": 2.8855869751696304, "grad_norm_finite": true, "eff_coef_other": 0.346549822070549, "max_grad_emb": 0.020735006779432297, "max_grad_other": 0.6962465047836304, "dead_tokens_in_batch": 1, "secs": 839.1, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 263, "loss": 2.36876, "grad_norm": 2.4958667755126953, "raw_fp64_norm": 2.495866730802119, "grad_norm_finite": true, "eff_coef_other": 0.4006622505451365, "max_grad_emb": 0.011499580927193165, "max_grad_other": 0.31269681453704834, "dead_tokens_in_batch": 2, "secs": 847.2, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 265, "loss": 2.52151, "grad_norm": 3.430908203125, "raw_fp64_norm": 3.4309083200236543, "grad_norm_finite": true, "eff_coef_other": 0.2914679289936215, "max_grad_emb": 0.04804129898548126, "max_grad_other": 0.9363081455230713, "dead_tokens_in_batch": 5, "secs": 852.6, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 270, "loss": 2.58287, "grad_norm": 3.3679141998291016, "raw_fp64_norm": 3.367914162769471, "grad_norm_finite": true, "eff_coef_other": 0.29691958991447975, "max_grad_emb": 0.048245206475257874, "max_grad_other": 0.41125115752220154, "dead_tokens_in_batch": 0, "secs": 865.9, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 280, "loss": 2.6307, "grad_norm": 2.6722614765167236, "raw_fp64_norm": 2.672261577383491, "grad_norm_finite": true, "eff_coef_other": 0.3742147370581251, "max_grad_emb": 0.023254379630088806, "max_grad_other": 0.39674675464630127, "dead_tokens_in_batch": 0, "secs": 892.7, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 282, "loss": 2.57827, "grad_norm": 2.4753007888793945, "raw_fp64_norm": 2.4753008824300027, "grad_norm_finite": true, "eff_coef_other": 0.4039911434204209, "max_grad_emb": 0.027770541608333588, "max_grad_other": 0.24405887722969055, "dead_tokens_in_batch": 1, "secs": 898.2, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 290, "loss": 2.38598, "grad_norm": 2.555819034576416, "raw_fp64_norm": 2.5558191266516754, "grad_norm_finite": true, "eff_coef_other": 0.3912638552290451, "max_grad_emb": 0.02179996855556965, "max_grad_other": 0.5325539708137512, "dead_tokens_in_batch": 0, "secs": 919.6, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 294, "loss": 2.59372, "grad_norm": 3.298743724822998, "raw_fp64_norm": 3.2987439625344015, "grad_norm_finite": true, "eff_coef_other": 0.30314561550489705, "max_grad_emb": 0.08569000661373138, "max_grad_other": 0.4121139645576477, "dead_tokens_in_batch": 1, "secs": 930.2, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 296, "loss": 2.18361, "grad_norm": 2.2675981521606445, "raw_fp64_norm": 2.2675981127563203, "grad_norm_finite": true, "eff_coef_other": 0.44099504934422223, "max_grad_emb": 0.01184720266610384, "max_grad_other": 0.2810039818286896, "dead_tokens_in_batch": 2, "secs": 935.7, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 299, "loss": 2.52356, "grad_norm": 2.2818660736083984, "raw_fp64_norm": 2.281866141762611, "grad_norm_finite": true, "eff_coef_other": 0.43823762197447547, "max_grad_emb": 0.006522157229483128, "max_grad_other": 0.4228541851043701, "dead_tokens_in_batch": 1, "secs": 943.7, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 300, "loss": 2.35916, "grad_norm": 2.620516300201416, "raw_fp64_norm": 2.6205161160534813, "grad_norm_finite": true, "eff_coef_other": 0.3816040443324449, "max_grad_emb": 0.019177326932549477, "max_grad_other": 0.3385846018791199, "dead_tokens_in_batch": 1, "secs": 946.3, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 300, "tgt_nll": 2.4541, "tgt_ppl": 11.636, "en_nll": 2.74571, "flores_tgt_nll": 2.77197, "flores_tgt_ppl": 15.99, "flores_tgt_bpb": 0.71118, "flores_en_nll": 3.86396, "belebele_acc": 0.3189, "belebele_acc_raw": 0.3233, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.3314075670022305e-10, "eval_secs": 48.3, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 304, "loss": 2.27229, "grad_norm": 2.730518102645874, "raw_fp64_norm": 2.730517833816303, "grad_norm_finite": true, "eff_coef_other": 0.3662307284468362, "max_grad_emb": 0.04214547574520111, "max_grad_other": 0.8284326791763306, "dead_tokens_in_batch": 1, "secs": 1005.2, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 307, "loss": 2.1883, "grad_norm": 2.366173505783081, "raw_fp64_norm": 2.366173695695236, "grad_norm_finite": true, "eff_coef_other": 0.4226230979819689, "max_grad_emb": 0.013173435814678669, "max_grad_other": 0.4952382445335388, "dead_tokens_in_batch": 1, "secs": 1013.2, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 308, "loss": 2.34126, "grad_norm": 2.2462823390960693, "raw_fp64_norm": 2.2462823210658884, "grad_norm_finite": true, "eff_coef_other": 0.4451798144050748, "max_grad_emb": 0.011530025862157345, "max_grad_other": 0.20309408009052277, "dead_tokens_in_batch": 1, "secs": 1016.0, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 310, "loss": 2.13926, "grad_norm": 2.307816743850708, "raw_fp64_norm": 2.3078167941604, "grad_norm_finite": true, "eff_coef_other": 0.43330978049048646, "max_grad_emb": 0.046062715351581573, "max_grad_other": 0.46175768971443176, "dead_tokens_in_batch": 1, "secs": 1021.2, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 311, "loss": 2.26849, "grad_norm": 2.1691696643829346, "raw_fp64_norm": 2.1691695779984594, "grad_norm_finite": true, "eff_coef_other": 0.46100568130468916, "max_grad_emb": 0.007758600637316704, "max_grad_other": 0.15118660032749176, "dead_tokens_in_batch": 1, "secs": 1024.1, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 312, "loss": 2.38251, "grad_norm": 2.3241517543792725, "raw_fp64_norm": 2.3241515577191896, "grad_norm_finite": true, "eff_coef_other": 0.43026431809000304, "max_grad_emb": 0.012941673398017883, "max_grad_other": 0.2401893585920334, "dead_tokens_in_batch": 1, "secs": 1026.6, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 316, "loss": 2.35033, "grad_norm": 2.2568418979644775, "raw_fp64_norm": 2.256841864297813, "grad_norm_finite": true, "eff_coef_other": 0.44309685929044224, "max_grad_emb": 0.038091178983449936, "max_grad_other": 0.19909517467021942, "dead_tokens_in_batch": 1, "secs": 1037.3, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 317, "loss": 2.4508, "grad_norm": 2.3410286903381348, "raw_fp64_norm": 2.3410285851297674, "grad_norm_finite": true, "eff_coef_other": 0.4271624593772501, "max_grad_emb": 0.006775727029889822, "max_grad_other": 0.11271858215332031, "dead_tokens_in_batch": 1, "secs": 1039.8, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 320, "loss": 2.17398, "grad_norm": 2.1341373920440674, "raw_fp64_norm": 2.134137338460018, "grad_norm_finite": true, "eff_coef_other": 0.4685731739459524, "max_grad_emb": 0.013876992277801037, "max_grad_other": 0.4816587567329407, "dead_tokens_in_batch": 0, "secs": 1047.8, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 321, "loss": 2.30109, "grad_norm": 2.3292133808135986, "raw_fp64_norm": 2.3292133979349434, "grad_norm_finite": true, "eff_coef_other": 0.42932930873056785, "max_grad_emb": 0.037158649414777756, "max_grad_other": 0.25397709012031555, "dead_tokens_in_batch": 3, "secs": 1050.7, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 322, "loss": 2.37278, "grad_norm": 2.294182777404785, "raw_fp64_norm": 2.294182866301007, "grad_norm_finite": true, "eff_coef_other": 0.4358848710591158, "max_grad_emb": 0.008341574110090733, "max_grad_other": 0.1649530977010727, "dead_tokens_in_batch": 1, "secs": 1053.3, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 323, "loss": 2.1626, "grad_norm": 2.2160747051239014, "raw_fp64_norm": 2.216074701441662, "grad_norm_finite": true, "eff_coef_other": 0.4512481219336727, "max_grad_emb": 0.008710574358701706, "max_grad_other": 0.21426472067832947, "dead_tokens_in_batch": 2, "secs": 1055.9, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 324, "loss": 2.27688, "grad_norm": 2.344585657119751, "raw_fp64_norm": 2.344585646578222, "grad_norm_finite": true, "eff_coef_other": 0.42651441223693887, "max_grad_emb": 0.024083074182271957, "max_grad_other": 0.5358617305755615, "dead_tokens_in_batch": 1, "secs": 1058.4, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 330, "loss": 2.39964, "grad_norm": 2.6276419162750244, "raw_fp64_norm": 2.6276417186979235, "grad_norm_finite": true, "eff_coef_other": 0.38056921425899487, "max_grad_emb": 0.02786463312804699, "max_grad_other": 0.17768771946430206, "dead_tokens_in_batch": 5, "secs": 1074.5, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 335, "loss": 2.24538, "grad_norm": 2.3323171138763428, "raw_fp64_norm": 2.332317161223199, "grad_norm_finite": true, "eff_coef_other": 0.42875797861809983, "max_grad_emb": 0.08326175808906555, "max_grad_other": 0.2591140866279602, "dead_tokens_in_batch": 1, "secs": 1088.0, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 336, "loss": 2.04721, "grad_norm": 2.4565374851226807, "raw_fp64_norm": 2.456537540777198, "grad_norm_finite": true, "eff_coef_other": 0.4070768709939667, "max_grad_emb": 0.020585056394338608, "max_grad_other": 0.3852299749851227, "dead_tokens_in_batch": 15, "secs": 1090.7, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 340, "loss": 2.33205, "grad_norm": 2.3559048175811768, "raw_fp64_norm": 2.3559047707181997, "grad_norm_finite": true, "eff_coef_other": 0.4244651855508834, "max_grad_emb": 0.025462299585342407, "max_grad_other": 0.2354000359773636, "dead_tokens_in_batch": 0, "secs": 1101.3, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 347, "loss": 2.37438, "grad_norm": 2.3062288761138916, "raw_fp64_norm": 2.3062288009750067, "grad_norm_finite": true, "eff_coef_other": 0.43360811962294415, "max_grad_emb": 0.006361980456858873, "max_grad_other": 0.5412790775299072, "dead_tokens_in_batch": 1, "secs": 1120.0, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 348, "loss": 2.43714, "grad_norm": 2.2959413528442383, "raw_fp64_norm": 2.2959414844496338, "grad_norm_finite": true, "eff_coef_other": 0.43555100534697183, "max_grad_emb": 0.017249228432774544, "max_grad_other": 0.399594247341156, "dead_tokens_in_batch": 1, "secs": 1122.9, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 349, "loss": 2.11663, "grad_norm": 2.16953182220459, "raw_fp64_norm": 2.1695319556337305, "grad_norm_finite": true, "eff_coef_other": 0.4609287261134133, "max_grad_emb": 0.009657940827310085, "max_grad_other": 0.29555046558380127, "dead_tokens_in_batch": 2, "secs": 1125.4, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 350, "loss": 2.34035, "grad_norm": 2.187110662460327, "raw_fp64_norm": 2.1871107213495793, "grad_norm_finite": true, "eff_coef_other": 0.45722402617298435, "max_grad_emb": 0.014365020208060741, "max_grad_other": 0.2768365442752838, "dead_tokens_in_batch": 0, "secs": 1128.0, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 355, "loss": 2.25548, "grad_norm": 2.3355355262756348, "raw_fp64_norm": 2.3355355402634843, "grad_norm_finite": true, "eff_coef_other": 0.42816714221748897, "max_grad_emb": 0.01571289822459221, "max_grad_other": 0.45080697536468506, "dead_tokens_in_batch": 1, "secs": 1141.5, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 357, "loss": 2.25433, "grad_norm": 2.2584760189056396, "raw_fp64_norm": 2.258476098809086, "grad_norm_finite": true, "eff_coef_other": 0.442776256578673, "max_grad_emb": 0.020861731842160225, "max_grad_other": 0.2792181074619293, "dead_tokens_in_batch": 28, "secs": 1146.7, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 360, "loss": 2.81893, "grad_norm": 3.1448867321014404, "raw_fp64_norm": 3.1448867433153347, "grad_norm_finite": true, "eff_coef_other": 0.317976374734303, "max_grad_emb": 0.021966585889458656, "max_grad_other": 0.2578583061695099, "dead_tokens_in_batch": 1, "secs": 1154.8, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 362, "loss": 2.14781, "grad_norm": 2.3048152923583984, "raw_fp64_norm": 2.3048153174240196, "grad_norm_finite": true, "eff_coef_other": 0.4338740589935487, "max_grad_emb": 0.03061269037425518, "max_grad_other": 0.3431667387485504, "dead_tokens_in_batch": 1, "secs": 1160.3, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 367, "loss": 2.46853, "grad_norm": 2.706326723098755, "raw_fp64_norm": 2.706326854861332, "grad_norm_finite": true, "eff_coef_other": 0.3695043994357773, "max_grad_emb": 0.012553341686725616, "max_grad_other": 0.4072840213775635, "dead_tokens_in_batch": 1, "secs": 1173.5, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 368, "loss": 2.28296, "grad_norm": 2.447364330291748, "raw_fp64_norm": 2.447364358437799, "grad_norm_finite": true, "eff_coef_other": 0.40860266655848676, "max_grad_emb": 0.019223155453801155, "max_grad_other": 0.29360443353652954, "dead_tokens_in_batch": 1, "secs": 1176.4, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 370, "loss": 2.22039, "grad_norm": 2.2080347537994385, "raw_fp64_norm": 2.2080347476262023, "grad_norm_finite": true, "eff_coef_other": 0.45289121712783303, "max_grad_emb": 0.08477482199668884, "max_grad_other": 0.24657395482063293, "dead_tokens_in_batch": 1, "secs": 1181.6, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 372, "loss": 2.09487, "grad_norm": 2.1218883991241455, "raw_fp64_norm": 2.12188841953826, "grad_norm_finite": true, "eff_coef_other": 0.4712780979125354, "max_grad_emb": 0.012796437367796898, "max_grad_other": 0.2802176773548126, "dead_tokens_in_batch": 1, "secs": 1187.0, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 374, "loss": 2.26229, "grad_norm": 2.238213539123535, "raw_fp64_norm": 2.238213538352239, "grad_norm_finite": true, "eff_coef_other": 0.4467846949075717, "max_grad_emb": 0.018068987876176834, "max_grad_other": 0.3498527705669403, "dead_tokens_in_batch": 1, "secs": 1192.2, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 378, "loss": 2.249, "grad_norm": 2.2030932903289795, "raw_fp64_norm": 2.203093411151792, "grad_norm_finite": true, "eff_coef_other": 0.45390703629424495, "max_grad_emb": 0.016582472249865532, "max_grad_other": 0.23454293608665466, "dead_tokens_in_batch": 1, "secs": 1203.2, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 380, "loss": 2.24485, "grad_norm": 3.1100707054138184, "raw_fp64_norm": 3.1100706911215656, "grad_norm_finite": true, "eff_coef_other": 0.3215359948966008, "max_grad_emb": 0.15903152525424957, "max_grad_other": 0.3301238417625427, "dead_tokens_in_batch": 0, "secs": 1208.3, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 385, "loss": 2.13507, "grad_norm": 2.333446741104126, "raw_fp64_norm": 2.3334466892248775, "grad_norm_finite": true, "eff_coef_other": 0.4285504159295319, "max_grad_emb": 0.015821363776922226, "max_grad_other": 0.262485146522522, "dead_tokens_in_batch": 2, "secs": 1221.9, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 390, "loss": 2.22592, "grad_norm": 2.2965128421783447, "raw_fp64_norm": 2.2965129441256127, "grad_norm_finite": true, "eff_coef_other": 0.43544261812567864, "max_grad_emb": 0.016044892370700836, "max_grad_other": 0.29915234446525574, "dead_tokens_in_batch": 0, "secs": 1235.2, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 392, "loss": 2.22445, "grad_norm": 2.3520748615264893, "raw_fp64_norm": 2.352074913635132, "grad_norm_finite": true, "eff_coef_other": 0.4251563550127177, "max_grad_emb": 0.011125725694000721, "max_grad_other": 0.42408713698387146, "dead_tokens_in_batch": 2, "secs": 1240.6, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 394, "loss": 2.207, "grad_norm": 2.1842963695526123, "raw_fp64_norm": 2.1842962100543537, "grad_norm_finite": true, "eff_coef_other": 0.45781312285552944, "max_grad_emb": 0.030967315658926964, "max_grad_other": 0.18137907981872559, "dead_tokens_in_batch": 1, "secs": 1246.1, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 395, "loss": 2.09367, "grad_norm": 2.329716682434082, "raw_fp64_norm": 2.3297166581531323, "grad_norm_finite": true, "eff_coef_other": 0.4292365583778387, "max_grad_emb": 0.013523349538445473, "max_grad_other": 0.46734580397605896, "dead_tokens_in_batch": 2, "secs": 1248.7, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 396, "loss": 2.27662, "grad_norm": 2.3604230880737305, "raw_fp64_norm": 2.3604232288618423, "grad_norm_finite": true, "eff_coef_other": 0.42365268387684907, "max_grad_emb": 0.012844526208937168, "max_grad_other": 0.42429664731025696, "dead_tokens_in_batch": 2, "secs": 1251.3, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 400, "loss": 2.44087, "grad_norm": 2.1815643310546875, "raw_fp64_norm": 2.181564308801667, "grad_norm_finite": true, "eff_coef_other": 0.4583864557090965, "max_grad_emb": 0.01008672546595335, "max_grad_other": 0.1960574835538864, "dead_tokens_in_batch": 0, "secs": 1261.9, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 400, "tgt_nll": 2.38143, "tgt_ppl": 10.82, "en_nll": 2.7578, "flores_tgt_nll": 2.69888, "flores_tgt_ppl": 14.863, "flores_tgt_bpb": 0.69243, "flores_en_nll": 3.91716, "belebele_acc": 0.3178, "belebele_acc_raw": 0.3244, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.3310367525120057e-10, "eval_secs": 48.2, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 401, "loss": 2.15057, "grad_norm": 2.3283333778381348, "raw_fp64_norm": 2.328333465454833, "grad_norm_finite": true, "eff_coef_other": 0.4294915754018557, "max_grad_emb": 0.016120921820402145, "max_grad_other": 0.5531527996063232, "dead_tokens_in_batch": 1, "secs": 1313.0, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 402, "loss": 2.20917, "grad_norm": 2.196793794631958, "raw_fp64_norm": 2.1967937799797617, "grad_norm_finite": true, "eff_coef_other": 0.4552086532813985, "max_grad_emb": 0.019812975078821182, "max_grad_other": 0.29515236616134644, "dead_tokens_in_batch": 4, "secs": 1315.6, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 410, "loss": 2.60282, "grad_norm": 3.4932680130004883, "raw_fp64_norm": 3.493268008850627, "grad_norm_finite": true, "eff_coef_other": 0.2862648127809274, "max_grad_emb": 0.093501016497612, "max_grad_other": 0.39102664589881897, "dead_tokens_in_batch": 1, "secs": 1336.8, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 414, "loss": 1.67584, "grad_norm": 2.850893259048462, "raw_fp64_norm": 2.8508932196502808, "grad_norm_finite": true, "eff_coef_other": 0.35076713098919643, "max_grad_emb": 0.012424303218722343, "max_grad_other": 0.4873500466346741, "dead_tokens_in_batch": 2, "secs": 1347.5, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 420, "loss": 2.21172, "grad_norm": 2.1651713848114014, "raw_fp64_norm": 2.165171483052797, "grad_norm_finite": true, "eff_coef_other": 0.46185698977825523, "max_grad_emb": 0.00881646666675806, "max_grad_other": 0.11725195497274399, "dead_tokens_in_batch": 0, "secs": 1363.6, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 421, "loss": 2.13686, "grad_norm": 2.252627372741699, "raw_fp64_norm": 2.252627322763964, "grad_norm_finite": true, "eff_coef_other": 0.44392586549146973, "max_grad_emb": 0.03855406120419502, "max_grad_other": 0.24877585470676422, "dead_tokens_in_batch": 14, "secs": 1366.5, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 422, "loss": 2.21927, "grad_norm": 2.439262628555298, "raw_fp64_norm": 2.4392627047342774, "grad_norm_finite": true, "eff_coef_other": 0.4099597879841589, "max_grad_emb": 0.05320008471608162, "max_grad_other": 0.1479417085647583, "dead_tokens_in_batch": 1, "secs": 1369.1, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 429, "loss": 2.44356, "grad_norm": 2.983171224594116, "raw_fp64_norm": 2.983171084572924, "grad_norm_finite": true, "eff_coef_other": 0.33521363324440906, "max_grad_emb": 0.02196408621966839, "max_grad_other": 0.9289550185203552, "dead_tokens_in_batch": 1, "secs": 1387.8, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 430, "loss": 2.33919, "grad_norm": 2.5664279460906982, "raw_fp64_norm": 2.566428087391347, "grad_norm_finite": true, "eff_coef_other": 0.389646478046176, "max_grad_emb": 0.01430806890130043, "max_grad_other": 0.3579311966896057, "dead_tokens_in_batch": 0, "secs": 1390.4, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 431, "loss": 2.32741, "grad_norm": 2.397711992263794, "raw_fp64_norm": 2.397712027082976, "grad_norm_finite": true, "eff_coef_other": 0.41706409533855543, "max_grad_emb": 0.00925610214471817, "max_grad_other": 0.2609676420688629, "dead_tokens_in_batch": 2, "secs": 1393.0, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 433, "loss": 2.11642, "grad_norm": 2.2972350120544434, "raw_fp64_norm": 2.2972349026156818, "grad_norm_finite": true, "eff_coef_other": 0.43530573034404463, "max_grad_emb": 0.011291416361927986, "max_grad_other": 0.2819991707801819, "dead_tokens_in_batch": 2, "secs": 1398.5, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 434, "loss": 2.4133, "grad_norm": 2.444972276687622, "raw_fp64_norm": 2.4449722605166677, "grad_norm_finite": true, "eff_coef_other": 0.4090024253167996, "max_grad_emb": 0.010788913816213608, "max_grad_other": 0.23345543444156647, "dead_tokens_in_batch": 1, "secs": 1401.1, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 435, "loss": 2.2946, "grad_norm": 2.44602370262146, "raw_fp64_norm": 2.4460236945979714, "grad_norm_finite": true, "eff_coef_other": 0.40882661525383507, "max_grad_emb": 0.06675775349140167, "max_grad_other": 0.6652122139930725, "dead_tokens_in_batch": 4, "secs": 1404.0, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 437, "loss": 1.92824, "grad_norm": 2.2511613368988037, "raw_fp64_norm": 2.2511612533966394, "grad_norm_finite": true, "eff_coef_other": 0.44421496557978035, "max_grad_emb": 0.015503359958529472, "max_grad_other": 0.15871015191078186, "dead_tokens_in_batch": 1, "secs": 1409.5, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 440, "loss": 2.2828, "grad_norm": 2.2944679260253906, "raw_fp64_norm": 2.2944681468163153, "grad_norm_finite": true, "eff_coef_other": 0.43583070080284625, "max_grad_emb": 0.010730240494012833, "max_grad_other": 0.1563543975353241, "dead_tokens_in_batch": 0, "secs": 1417.3, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 442, "loss": 2.1216, "grad_norm": 2.29156494140625, "raw_fp64_norm": 2.291564839366502, "grad_norm_finite": true, "eff_coef_other": 0.43638281662815104, "max_grad_emb": 0.04029499366879463, "max_grad_other": 0.1912004053592682, "dead_tokens_in_batch": 2, "secs": 1422.8, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 450, "loss": 2.1218, "grad_norm": 2.097399950027466, "raw_fp64_norm": 2.097400026064147, "grad_norm_finite": true, "eff_coef_other": 0.4767805602390448, "max_grad_emb": 0.0173044316470623, "max_grad_other": 0.16583241522312164, "dead_tokens_in_batch": 0, "secs": 1444.1, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 458, "loss": 2.62185, "grad_norm": 2.9656877517700195, "raw_fp64_norm": 2.9656879100860762, "grad_norm_finite": true, "eff_coef_other": 0.3371898009874325, "max_grad_emb": 0.020854424685239792, "max_grad_other": 0.3804164528846741, "dead_tokens_in_batch": 2, "secs": 1465.8, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 459, "loss": 2.23028, "grad_norm": 2.0033321380615234, "raw_fp64_norm": 2.003332212206896, "grad_norm_finite": true, "eff_coef_other": 0.4991681019002289, "max_grad_emb": 0.014027792029082775, "max_grad_other": 0.3234213590621948, "dead_tokens_in_batch": 1, "secs": 1468.4, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 460, "loss": 2.09627, "grad_norm": 2.13204288482666, "raw_fp64_norm": 2.132042799451258, "grad_norm_finite": true, "eff_coef_other": 0.4690334974419638, "max_grad_emb": 0.010213585570454597, "max_grad_other": 0.36780160665512085, "dead_tokens_in_batch": 0, "secs": 1471.0, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 462, "loss": 2.35521, "grad_norm": 2.3961713314056396, "raw_fp64_norm": 2.3961713504253788, "grad_norm_finite": true, "eff_coef_other": 0.41733225398416196, "max_grad_emb": 0.008619364351034164, "max_grad_other": 0.14770430326461792, "dead_tokens_in_batch": 1, "secs": 1476.5, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 464, "loss": 2.29193, "grad_norm": 2.0635104179382324, "raw_fp64_norm": 2.063510281581254, "grad_norm_finite": true, "eff_coef_other": 0.4846108392262519, "max_grad_emb": 0.011859814636409283, "max_grad_other": 0.1357721984386444, "dead_tokens_in_batch": 1, "secs": 1481.7, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 470, "loss": 2.56223, "grad_norm": 2.56895112991333, "raw_fp64_norm": 2.568951170163198, "grad_norm_finite": true, "eff_coef_other": 0.389263773487962, "max_grad_emb": 0.012475384399294853, "max_grad_other": 0.5339009165763855, "dead_tokens_in_batch": 0, "secs": 1497.8, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 471, "loss": 2.88949, "grad_norm": 2.8667147159576416, "raw_fp64_norm": 2.8667147798346257, "grad_norm_finite": true, "eff_coef_other": 0.34883124072382765, "max_grad_emb": 0.015460031107068062, "max_grad_other": 0.5621051788330078, "dead_tokens_in_batch": 1, "secs": 1500.7, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 477, "loss": 2.29073, "grad_norm": 2.1464426517486572, "raw_fp64_norm": 2.146442585414105, "grad_norm_finite": true, "eff_coef_other": 0.4658869098125746, "max_grad_emb": 0.024349624291062355, "max_grad_other": 0.17518235743045807, "dead_tokens_in_batch": 1, "secs": 1516.6, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 478, "loss": 2.03573, "grad_norm": 2.2228949069976807, "raw_fp64_norm": 2.2228947249287705, "grad_norm_finite": true, "eff_coef_other": 0.44986362017762416, "max_grad_emb": 0.021611299365758896, "max_grad_other": 0.3351458013057709, "dead_tokens_in_batch": 21, "secs": 1519.2, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 479, "loss": 2.17422, "grad_norm": 2.0919570922851562, "raw_fp64_norm": 2.091957014205933, "grad_norm_finite": true, "eff_coef_other": 0.47802104816910895, "max_grad_emb": 0.009508490562438965, "max_grad_other": 0.25038856267929077, "dead_tokens_in_batch": 1, "secs": 1522.1, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 480, "loss": 2.42021, "grad_norm": 2.964454412460327, "raw_fp64_norm": 2.964454464996329, "grad_norm_finite": true, "eff_coef_other": 0.3373300862602813, "max_grad_emb": 0.017098868265748024, "max_grad_other": 0.41217148303985596, "dead_tokens_in_batch": 0, "secs": 1524.7, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 487, "loss": 2.03692, "grad_norm": 2.2811217308044434, "raw_fp64_norm": 2.281121887963933, "grad_norm_finite": true, "eff_coef_other": 0.4383806213036804, "max_grad_emb": 0.012071737088263035, "max_grad_other": 0.7674906849861145, "dead_tokens_in_batch": 1, "secs": 1543.5, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 489, "loss": 2.52966, "grad_norm": 2.232743978500366, "raw_fp64_norm": 2.232744032128776, "grad_norm_finite": true, "eff_coef_other": 0.44787918442510827, "max_grad_emb": 0.01892697624862194, "max_grad_other": 0.32713836431503296, "dead_tokens_in_batch": 1, "secs": 1548.9, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 490, "loss": 2.29534, "grad_norm": 2.2449936866760254, "raw_fp64_norm": 2.2449936641758863, "grad_norm_finite": true, "eff_coef_other": 0.44543535266919304, "max_grad_emb": 0.022650182247161865, "max_grad_other": 0.17295049130916595, "dead_tokens_in_batch": 0, "secs": 1551.5, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 493, "loss": 2.6663, "grad_norm": 2.722562074661255, "raw_fp64_norm": 2.7225619804927788, "grad_norm_finite": true, "eff_coef_other": 0.3673009486196831, "max_grad_emb": 0.017125824466347694, "max_grad_other": 0.24333137273788452, "dead_tokens_in_batch": 4, "secs": 1559.5, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 494, "loss": 2.26352, "grad_norm": 2.451262950897217, "raw_fp64_norm": 2.4512628852996787, "grad_norm_finite": true, "eff_coef_other": 0.4079528031381434, "max_grad_emb": 0.029670478776097298, "max_grad_other": 0.22298428416252136, "dead_tokens_in_batch": 1, "secs": 1562.1, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 495, "loss": 2.28152, "grad_norm": 2.196232318878174, "raw_fp64_norm": 2.19623237528213, "grad_norm_finite": true, "eff_coef_other": 0.4553250291780454, "max_grad_emb": 0.016694726422429085, "max_grad_other": 0.22238202393054962, "dead_tokens_in_batch": 1, "secs": 1565.0, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 497, "loss": 2.32529, "grad_norm": 2.4528186321258545, "raw_fp64_norm": 2.4528186234884455, "grad_norm_finite": true, "eff_coef_other": 0.4076940623364555, "max_grad_emb": 0.012277130968868732, "max_grad_other": 0.23621530830860138, "dead_tokens_in_batch": 1, "secs": 1570.2, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 500, "loss": 2.13995, "grad_norm": 2.3410749435424805, "raw_fp64_norm": 2.341074811134987, "grad_norm_finite": true, "eff_coef_other": 0.427154019825096, "max_grad_emb": 0.011782794259488583, "max_grad_other": 0.2147834450006485, "dead_tokens_in_batch": 0, "secs": 1578.3, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 502, "loss": 2.70546, "grad_norm": 3.6767737865448, "raw_fp64_norm": 3.6767737428922866, "grad_norm_finite": true, "eff_coef_other": 0.27197749605428967, "max_grad_emb": 0.03694044053554535, "max_grad_other": 0.6517574191093445, "dead_tokens_in_batch": 1, "secs": 1583.7, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 504, "loss": 2.29143, "grad_norm": 2.297490119934082, "raw_fp64_norm": 2.2974900792090933, "grad_norm_finite": true, "eff_coef_other": 0.4352573950443348, "max_grad_emb": 0.013263406231999397, "max_grad_other": 0.15531407296657562, "dead_tokens_in_batch": 2, "secs": 1589.2, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 505, "loss": 2.06619, "grad_norm": 2.032356023788452, "raw_fp64_norm": 2.0323560255460404, "grad_norm_finite": true, "eff_coef_other": 0.4920395325698886, "max_grad_emb": 0.023760464042425156, "max_grad_other": 0.19345828890800476, "dead_tokens_in_batch": 1, "secs": 1591.8, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 507, "loss": 2.17848, "grad_norm": 2.2087299823760986, "raw_fp64_norm": 2.2087300514387773, "grad_norm_finite": true, "eff_coef_other": 0.45274866336335107, "max_grad_emb": 0.01244395598769188, "max_grad_other": 0.568037211894989, "dead_tokens_in_batch": 1, "secs": 1597.0, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 510, "loss": 2.15928, "grad_norm": 2.1450936794281006, "raw_fp64_norm": 2.1450936801218767, "grad_norm_finite": true, "eff_coef_other": 0.4661798892096492, "max_grad_emb": 0.015082372352480888, "max_grad_other": 0.29689764976501465, "dead_tokens_in_batch": 0, "secs": 1605.1, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 512, "loss": 2.6614, "grad_norm": 2.67915415763855, "raw_fp64_norm": 2.679154095758244, "grad_norm_finite": true, "eff_coef_other": 0.37325199219944244, "max_grad_emb": 0.009427852928638458, "max_grad_other": 0.7976125478744507, "dead_tokens_in_batch": 1, "secs": 1610.5, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 517, "loss": 2.26156, "grad_norm": 2.216006278991699, "raw_fp64_norm": 2.2160062226176938, "grad_norm_finite": true, "eff_coef_other": 0.4512620556260121, "max_grad_emb": 0.008796416223049164, "max_grad_other": 0.10124954581260681, "dead_tokens_in_batch": 3, "secs": 1623.8, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 519, "loss": 2.25245, "grad_norm": 2.2878823280334473, "raw_fp64_norm": 2.2878824664647293, "grad_norm_finite": true, "eff_coef_other": 0.43708522534650013, "max_grad_emb": 0.03118509240448475, "max_grad_other": 0.16873091459274292, "dead_tokens_in_batch": 4, "secs": 1629.2, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 520, "loss": 2.06544, "grad_norm": 2.200096368789673, "raw_fp64_norm": 2.2000963333819867, "grad_norm_finite": true, "eff_coef_other": 0.4545253379172597, "max_grad_emb": 0.010284869000315666, "max_grad_other": 0.17605887353420258, "dead_tokens_in_batch": 0, "secs": 1631.9, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 521, "loss": 2.04325, "grad_norm": 2.1537954807281494, "raw_fp64_norm": 2.1537956488462884, "grad_norm_finite": true, "eff_coef_other": 0.4642964221308054, "max_grad_emb": 0.010577036999166012, "max_grad_other": 0.20671671628952026, "dead_tokens_in_batch": 1, "secs": 1634.7, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 522, "loss": 2.01021, "grad_norm": 1.9956177473068237, "raw_fp64_norm": 1.9956178082019866, "grad_norm_finite": true, "eff_coef_other": 0.5010977178629659, "max_grad_emb": 0.007771290838718414, "max_grad_other": 0.13353826105594635, "dead_tokens_in_batch": 4, "secs": 1637.3, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 529, "loss": 2.19401, "grad_norm": 2.07149076461792, "raw_fp64_norm": 2.0714907278489187, "grad_norm_finite": true, "eff_coef_other": 0.48274389359421216, "max_grad_emb": 0.007994459010660648, "max_grad_other": 0.383597731590271, "dead_tokens_in_batch": 1, "secs": 1656.1, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 530, "loss": 2.26364, "grad_norm": 2.044541835784912, "raw_fp64_norm": 2.0445417539542383, "grad_norm_finite": true, "eff_coef_other": 0.4891068959267337, "max_grad_emb": 0.0155897606164217, "max_grad_other": 0.21553508937358856, "dead_tokens_in_batch": 4, "secs": 1658.7, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 540, "loss": 2.04614, "grad_norm": 2.1488022804260254, "raw_fp64_norm": 2.1488023277277017, "grad_norm_finite": true, "eff_coef_other": 0.46537531337058374, "max_grad_emb": 0.007287407293915749, "max_grad_other": 0.6073257923126221, "dead_tokens_in_batch": 0, "secs": 1685.5, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 544, "loss": 2.37427, "grad_norm": 2.551135778427124, "raw_fp64_norm": 2.551135672867064, "grad_norm_finite": true, "eff_coef_other": 0.3919821188954593, "max_grad_emb": 0.015360359102487564, "max_grad_other": 0.39947545528411865, "dead_tokens_in_batch": 1, "secs": 1696.2, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 546, "loss": 2.32349, "grad_norm": 2.2755916118621826, "raw_fp64_norm": 2.2755915970336487, "grad_norm_finite": true, "eff_coef_other": 0.4394459688378366, "max_grad_emb": 0.011863401159644127, "max_grad_other": 0.23892244696617126, "dead_tokens_in_batch": 1, "secs": 1701.7, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 550, "loss": 2.11572, "grad_norm": 2.5082926750183105, "raw_fp64_norm": 2.508292594330951, "grad_norm_finite": true, "eff_coef_other": 0.39867739968395044, "max_grad_emb": 0.010218138806521893, "max_grad_other": 0.5988003015518188, "dead_tokens_in_batch": 0, "secs": 1712.3, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 552, "loss": 2.45336, "grad_norm": 2.3734538555145264, "raw_fp64_norm": 2.373453704359794, "grad_norm_finite": true, "eff_coef_other": 0.4213267413435661, "max_grad_emb": 0.01713082753121853, "max_grad_other": 0.25082552433013916, "dead_tokens_in_batch": 1, "secs": 1717.8, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 555, "loss": 2.1041, "grad_norm": 2.155524492263794, "raw_fp64_norm": 2.1555245298759984, "grad_norm_finite": true, "eff_coef_other": 0.46392399606917734, "max_grad_emb": 0.013742695562541485, "max_grad_other": 0.5771832466125488, "dead_tokens_in_batch": 1, "secs": 1725.8, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 556, "loss": 2.20456, "grad_norm": 2.565516233444214, "raw_fp64_norm": 2.5655162548902295, "grad_norm_finite": true, "eff_coef_other": 0.38978494744215664, "max_grad_emb": 0.026159152388572693, "max_grad_other": 0.2938891053199768, "dead_tokens_in_batch": 2, "secs": 1728.4, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 560, "loss": 2.25927, "grad_norm": 2.1387393474578857, "raw_fp64_norm": 2.1387393299499102, "grad_norm_finite": true, "eff_coef_other": 0.4675649389551207, "max_grad_emb": 0.009932857938110828, "max_grad_other": 0.2057136744260788, "dead_tokens_in_batch": 0, "secs": 1739.1, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 570, "loss": 2.37576, "grad_norm": 2.2280611991882324, "raw_fp64_norm": 2.2280612093439807, "grad_norm_finite": true, "eff_coef_other": 0.44882050436668147, "max_grad_emb": 0.007841755636036396, "max_grad_other": 0.12605521082878113, "dead_tokens_in_batch": 2, "secs": 1765.9, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 571, "loss": 2.24704, "grad_norm": 2.1508991718292236, "raw_fp64_norm": 2.150899153418403, "grad_norm_finite": true, "eff_coef_other": 0.46492162355891875, "max_grad_emb": 0.012194490060210228, "max_grad_other": 0.19246512651443481, "dead_tokens_in_batch": 1, "secs": 1768.8, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 575, "loss": 2.07581, "grad_norm": 2.1209452152252197, "raw_fp64_norm": 2.1209451007905873, "grad_norm_finite": true, "eff_coef_other": 0.47148767508647627, "max_grad_emb": 0.015364358201622963, "max_grad_other": 0.2982775568962097, "dead_tokens_in_batch": 1, "secs": 1779.5, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 577, "loss": 1.83986, "grad_norm": 1.9598042964935303, "raw_fp64_norm": 1.9598042626346972, "grad_norm_finite": true, "eff_coef_other": 0.5102547695881795, "max_grad_emb": 0.0142781101167202, "max_grad_other": 0.28023552894592285, "dead_tokens_in_batch": 2, "secs": 1784.7, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 578, "loss": 2.06957, "grad_norm": 1.9600340127944946, "raw_fp64_norm": 1.960033892183536, "grad_norm_finite": true, "eff_coef_other": 0.5101949676777778, "max_grad_emb": 0.005906037986278534, "max_grad_other": 0.12939567863941193, "dead_tokens_in_batch": 1, "secs": 1787.3, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 580, "loss": 2.00471, "grad_norm": 2.2401750087738037, "raw_fp64_norm": 2.2401750292953304, "grad_norm_finite": true, "eff_coef_other": 0.4463934959054249, "max_grad_emb": 0.04088840261101723, "max_grad_other": 0.22667530179023743, "dead_tokens_in_batch": 1, "secs": 1792.8, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 581, "loss": 2.01302, "grad_norm": 2.1925415992736816, "raw_fp64_norm": 2.192541593937422, "grad_norm_finite": true, "eff_coef_other": 0.4560914804260896, "max_grad_emb": 0.029367676004767418, "max_grad_other": 0.5703333020210266, "dead_tokens_in_batch": 16, "secs": 1795.3, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 584, "loss": 2.30281, "grad_norm": 2.241309881210327, "raw_fp64_norm": 2.241309827096933, "grad_norm_finite": true, "eff_coef_other": 0.44616746761162884, "max_grad_emb": 0.00872691161930561, "max_grad_other": 0.20894810557365417, "dead_tokens_in_batch": 1, "secs": 1803.4, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 587, "loss": 2.12165, "grad_norm": 2.1743035316467285, "raw_fp64_norm": 2.174303495201401, "grad_norm_finite": true, "eff_coef_other": 0.4599171760188722, "max_grad_emb": 0.010319800116121769, "max_grad_other": 0.16645389795303345, "dead_tokens_in_batch": 1, "secs": 1811.5, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 588, "loss": 2.09897, "grad_norm": 2.0408239364624023, "raw_fp64_norm": 2.040823889184539, "grad_norm_finite": true, "eff_coef_other": 0.48999793276409853, "max_grad_emb": 0.02121063508093357, "max_grad_other": 0.2172367125749588, "dead_tokens_in_batch": 2, "secs": 1814.3, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 590, "loss": 2.21337, "grad_norm": 2.2383875846862793, "raw_fp64_norm": 2.238387574734058, "grad_norm_finite": true, "eff_coef_other": 0.44674995523181454, "max_grad_emb": 0.018974225968122482, "max_grad_other": 0.2548101842403412, "dead_tokens_in_batch": 0, "secs": 1819.6, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 595, "loss": 2.07775, "grad_norm": 2.2377569675445557, "raw_fp64_norm": 2.237757014623144, "grad_norm_finite": true, "eff_coef_other": 0.446875852752422, "max_grad_emb": 0.008887420408427715, "max_grad_other": 0.7513864040374756, "dead_tokens_in_batch": 1, "secs": 1833.1, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 597, "loss": 2.40193, "grad_norm": 2.496812343597412, "raw_fp64_norm": 2.496812236438408, "grad_norm_finite": true, "eff_coef_other": 0.4005105157597398, "max_grad_emb": 0.019602933898568153, "max_grad_other": 0.64509516954422, "dead_tokens_in_batch": 2, "secs": 1838.3, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 600, "loss": 2.09789, "grad_norm": 2.045823812484741, "raw_fp64_norm": 2.045823864022174, "grad_norm_finite": true, "eff_coef_other": 0.48880040651450374, "max_grad_emb": 0.010150195099413395, "max_grad_other": 0.2914634644985199, "dead_tokens_in_batch": 0, "secs": 1846.4, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 600, "tgt_nll": 2.28207, "tgt_ppl": 9.797, "en_nll": 2.74902, "flores_tgt_nll": 2.62002, "flores_tgt_ppl": 13.736, "flores_tgt_bpb": 0.6722, "flores_en_nll": 3.86095, "belebele_acc": 0.3133, "belebele_acc_raw": 0.31, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.3304891350051093e-10, "eval_secs": 48.4, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 601, "loss": 2.0946, "grad_norm": 2.005311965942383, "raw_fp64_norm": 2.0053120417780006, "grad_norm_finite": true, "eff_coef_other": 0.49867527761685665, "max_grad_emb": 0.011036391369998455, "max_grad_other": 0.3388676643371582, "dead_tokens_in_batch": 1, "secs": 1897.7, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 602, "loss": 2.20131, "grad_norm": 2.2045462131500244, "raw_fp64_norm": 2.204546274323374, "grad_norm_finite": true, "eff_coef_other": 0.4536078855717152, "max_grad_emb": 0.015469590201973915, "max_grad_other": 0.24852624535560608, "dead_tokens_in_batch": 1, "secs": 1900.3, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 604, "loss": 2.02085, "grad_norm": 2.0778086185455322, "raw_fp64_norm": 2.077808545812263, "grad_norm_finite": true, "eff_coef_other": 0.48127604717702693, "max_grad_emb": 0.014744484797120094, "max_grad_other": 0.565187394618988, "dead_tokens_in_batch": 1, "secs": 1905.7, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 606, "loss": 2.02565, "grad_norm": 2.2882473468780518, "raw_fp64_norm": 2.2882471410392364, "grad_norm_finite": true, "eff_coef_other": 0.4370155019949385, "max_grad_emb": 0.1272812783718109, "max_grad_other": 0.17934080958366394, "dead_tokens_in_batch": 12, "secs": 1910.8, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 607, "loss": 2.27855, "grad_norm": 2.078336715698242, "raw_fp64_norm": 2.0783367166382503, "grad_norm_finite": true, "eff_coef_other": 0.48115375689269924, "max_grad_emb": 0.03822553530335426, "max_grad_other": 0.20355670154094696, "dead_tokens_in_batch": 5, "secs": 1913.4, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 609, "loss": 1.96236, "grad_norm": 2.162533760070801, "raw_fp64_norm": 2.1625336289393404, "grad_norm_finite": true, "eff_coef_other": 0.4624203127108395, "max_grad_emb": 0.014204096980392933, "max_grad_other": 0.17834831774234772, "dead_tokens_in_batch": 1, "secs": 1918.9, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 610, "loss": 1.98405, "grad_norm": 1.9779170751571655, "raw_fp64_norm": 1.9779169777870784, "grad_norm_finite": true, "eff_coef_other": 0.5055821131118082, "max_grad_emb": 0.007263037841767073, "max_grad_other": 0.2932423949241638, "dead_tokens_in_batch": 0, "secs": 1921.5, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 616, "loss": 2.31383, "grad_norm": 2.495568037033081, "raw_fp64_norm": 2.495568124639128, "grad_norm_finite": true, "eff_coef_other": 0.40071021284543373, "max_grad_emb": 0.014359491877257824, "max_grad_other": 0.5163518190383911, "dead_tokens_in_batch": 1, "secs": 1937.5, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 620, "loss": 2.57786, "grad_norm": 2.3659284114837646, "raw_fp64_norm": 2.3659282804556727, "grad_norm_finite": true, "eff_coef_other": 0.422666878879054, "max_grad_emb": 0.01780821941792965, "max_grad_other": 0.31940075755119324, "dead_tokens_in_batch": 0, "secs": 1948.2, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 630, "loss": 2.60133, "grad_norm": 2.8889381885528564, "raw_fp64_norm": 2.888938016784607, "grad_norm_finite": true, "eff_coef_other": 0.34614781922804183, "max_grad_emb": 0.020049426704645157, "max_grad_other": 0.9681329727172852, "dead_tokens_in_batch": 0, "secs": 1975.1, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 632, "loss": 1.9285, "grad_norm": 1.9903063774108887, "raw_fp64_norm": 1.9903064791570984, "grad_norm_finite": true, "eff_coef_other": 0.5024349562030264, "max_grad_emb": 0.027587871998548508, "max_grad_other": 0.26961344480514526, "dead_tokens_in_batch": 2, "secs": 1980.6, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 633, "loss": 2.01316, "grad_norm": 2.2541675567626953, "raw_fp64_norm": 2.254167607485897, "grad_norm_finite": true, "eff_coef_other": 0.44362254854452465, "max_grad_emb": 0.014509519562125206, "max_grad_other": 0.2396145462989807, "dead_tokens_in_batch": 1, "secs": 1983.2, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 638, "loss": 2.01382, "grad_norm": 2.221646308898926, "raw_fp64_norm": 2.221646428892917, "grad_norm_finite": true, "eff_coef_other": 0.4501164500748823, "max_grad_emb": 0.024065373465418816, "max_grad_other": 0.18763940036296844, "dead_tokens_in_batch": 3, "secs": 1996.8, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 640, "loss": 2.15041, "grad_norm": 2.4434664249420166, "raw_fp64_norm": 2.44346638826834, "grad_norm_finite": true, "eff_coef_other": 0.4092544839322873, "max_grad_emb": 0.016192607581615448, "max_grad_other": 0.35197558999061584, "dead_tokens_in_batch": 0, "secs": 2002.0, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 645, "loss": 2.12322, "grad_norm": 2.2026467323303223, "raw_fp64_norm": 2.2026469311939443, "grad_norm_finite": true, "eff_coef_other": 0.4539990600049495, "max_grad_emb": 0.009407566860318184, "max_grad_other": 0.7023342847824097, "dead_tokens_in_batch": 3, "secs": 2015.6, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 648, "loss": 2.37394, "grad_norm": 2.434824228286743, "raw_fp64_norm": 2.434824425286879, "grad_norm_finite": true, "eff_coef_other": 0.41070709650221865, "max_grad_emb": 0.023632628843188286, "max_grad_other": 0.4428883194923401, "dead_tokens_in_batch": 1, "secs": 2023.7, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 650, "loss": 2.48951, "grad_norm": 2.3742265701293945, "raw_fp64_norm": 2.3742264391693726, "grad_norm_finite": true, "eff_coef_other": 0.42118961660676035, "max_grad_emb": 0.008639794774353504, "max_grad_other": 0.21869120001792908, "dead_tokens_in_batch": 0, "secs": 2028.9, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 656, "loss": 1.91048, "grad_norm": 1.993958830833435, "raw_fp64_norm": 1.9939588695019, "grad_norm_finite": true, "eff_coef_other": 0.501514616561769, "max_grad_emb": 0.007898989133536816, "max_grad_other": 0.1712111532688141, "dead_tokens_in_batch": 1, "secs": 2045.0, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 659, "loss": 2.25072, "grad_norm": 2.497668743133545, "raw_fp64_norm": 2.4976687255006564, "grad_norm_finite": true, "eff_coef_other": 0.4003731889490772, "max_grad_emb": 0.010677805170416832, "max_grad_other": 0.2650236487388611, "dead_tokens_in_batch": 2, "secs": 2053.1, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 660, "loss": 2.37948, "grad_norm": 2.3833587169647217, "raw_fp64_norm": 2.3833587681993555, "grad_norm_finite": true, "eff_coef_other": 0.4195757748534616, "max_grad_emb": 0.01577404886484146, "max_grad_other": 0.4805769920349121, "dead_tokens_in_batch": 0, "secs": 2055.7, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 661, "loss": 2.1117, "grad_norm": 2.072305679321289, "raw_fp64_norm": 2.072305679507294, "grad_norm_finite": true, "eff_coef_other": 0.48255405919335964, "max_grad_emb": 0.00857565738260746, "max_grad_other": 0.2664295732975006, "dead_tokens_in_batch": 2, "secs": 2058.3, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 668, "loss": 2.18816, "grad_norm": 2.0536863803863525, "raw_fp64_norm": 2.0536864188981943, "grad_norm_finite": true, "eff_coef_other": 0.4869290280256159, "max_grad_emb": 0.01436200737953186, "max_grad_other": 0.12544091045856476, "dead_tokens_in_batch": 3, "secs": 2077.3, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 669, "loss": 1.93446, "grad_norm": 1.8649078607559204, "raw_fp64_norm": 1.8649079039291467, "grad_norm_finite": true, "eff_coef_other": 0.536219233574053, "max_grad_emb": 0.007579771801829338, "max_grad_other": 0.12790332734584808, "dead_tokens_in_batch": 2, "secs": 2079.9, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 670, "loss": 1.76783, "grad_norm": 2.4282023906707764, "raw_fp64_norm": 2.428202471231122, "grad_norm_finite": true, "eff_coef_other": 0.41182711623006013, "max_grad_emb": 0.016287658363580704, "max_grad_other": 0.32415539026260376, "dead_tokens_in_batch": 0, "secs": 2082.5, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 671, "loss": 2.14874, "grad_norm": 2.230353832244873, "raw_fp64_norm": 2.2303538767914013, "grad_norm_finite": true, "eff_coef_other": 0.4483591514420558, "max_grad_emb": 0.012050008401274681, "max_grad_other": 0.1830977350473404, "dead_tokens_in_batch": 1, "secs": 2085.4, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 673, "loss": 2.143, "grad_norm": 2.0287575721740723, "raw_fp64_norm": 2.0287575363826416, "grad_norm_finite": true, "eff_coef_other": 0.49291227340489957, "max_grad_emb": 0.033099643886089325, "max_grad_other": 0.09115596115589142, "dead_tokens_in_batch": 1, "secs": 2090.6, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 677, "loss": 2.16886, "grad_norm": 1.990371584892273, "raw_fp64_norm": 1.9903714769970253, "grad_norm_finite": true, "eff_coef_other": 0.5024184957079904, "max_grad_emb": 0.024240141734480858, "max_grad_other": 0.1365494430065155, "dead_tokens_in_batch": 4, "secs": 2101.3, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 680, "loss": 2.06358, "grad_norm": 2.4646852016448975, "raw_fp64_norm": 2.4646851257654228, "grad_norm_finite": true, "eff_coef_other": 0.4057311633962221, "max_grad_emb": 0.04280839487910271, "max_grad_other": 0.23688605427742004, "dead_tokens_in_batch": 0, "secs": 2109.4, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 684, "loss": 1.95215, "grad_norm": 1.8771741390228271, "raw_fp64_norm": 1.8771741754626639, "grad_norm_finite": true, "eff_coef_other": 0.5327153440358021, "max_grad_emb": 0.007102073635905981, "max_grad_other": 0.18989163637161255, "dead_tokens_in_batch": 2, "secs": 2120.0, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 687, "loss": 2.36389, "grad_norm": 2.377018928527832, "raw_fp64_norm": 2.3770190585810433, "grad_norm_finite": true, "eff_coef_other": 0.4206948322134318, "max_grad_emb": 0.010586360469460487, "max_grad_other": 0.6343091726303101, "dead_tokens_in_batch": 1, "secs": 2128.4, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 690, "loss": 2.10119, "grad_norm": 2.0670931339263916, "raw_fp64_norm": 2.067093244056252, "grad_norm_finite": true, "eff_coef_other": 0.4837709050533301, "max_grad_emb": 0.010393636301159859, "max_grad_other": 0.24359259009361267, "dead_tokens_in_batch": 0, "secs": 2136.1, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 694, "loss": 2.07571, "grad_norm": 1.8979443311691284, "raw_fp64_norm": 1.8979444784642843, "grad_norm_finite": true, "eff_coef_other": 0.5268855659736011, "max_grad_emb": 0.011462070979177952, "max_grad_other": 0.12570399045944214, "dead_tokens_in_batch": 17, "secs": 2146.8, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 700, "loss": 1.81531, "grad_norm": 1.8962664604187012, "raw_fp64_norm": 1.8962664328958307, "grad_norm_finite": true, "eff_coef_other": 0.5273517691323972, "max_grad_emb": 0.012267048470675945, "max_grad_other": 0.38065382838249207, "dead_tokens_in_batch": 5, "secs": 2163.0, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 701, "loss": 1.96945, "grad_norm": 2.082207679748535, "raw_fp64_norm": 2.082207541039619, "grad_norm_finite": true, "eff_coef_other": 0.4802592601433053, "max_grad_emb": 0.01556798443198204, "max_grad_other": 0.368701308965683, "dead_tokens_in_batch": 1, "secs": 2165.8, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 703, "loss": 2.39782, "grad_norm": 2.3589866161346436, "raw_fp64_norm": 2.358986730222705, "grad_norm_finite": true, "eff_coef_other": 0.42391066114987314, "max_grad_emb": 0.012701994739472866, "max_grad_other": 0.3018227815628052, "dead_tokens_in_batch": 1, "secs": 2171.1, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 705, "loss": 2.18187, "grad_norm": 2.183305025100708, "raw_fp64_norm": 2.1833050131725256, "grad_norm_finite": true, "eff_coef_other": 0.4580209959132383, "max_grad_emb": 0.015611644834280014, "max_grad_other": 0.27069538831710815, "dead_tokens_in_batch": 1, "secs": 2176.5, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 710, "loss": 2.16459, "grad_norm": 2.0689194202423096, "raw_fp64_norm": 2.0689194794702006, "grad_norm_finite": true, "eff_coef_other": 0.4833438687230324, "max_grad_emb": 0.015363642945885658, "max_grad_other": 0.31666576862335205, "dead_tokens_in_batch": 0, "secs": 2189.9, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 713, "loss": 2.34126, "grad_norm": 2.1661293506622314, "raw_fp64_norm": 2.1661295483596024, "grad_norm_finite": true, "eff_coef_other": 0.4616527346538859, "max_grad_emb": 0.03372843936085701, "max_grad_other": 0.2041085660457611, "dead_tokens_in_batch": 1, "secs": 2198.0, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 720, "loss": 2.03303, "grad_norm": 2.1147193908691406, "raw_fp64_norm": 2.114719417909739, "grad_norm_finite": true, "eff_coef_other": 0.4728757543161554, "max_grad_emb": 0.010200943797826767, "max_grad_other": 0.6784466505050659, "dead_tokens_in_batch": 0, "secs": 2216.7, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 730, "loss": 2.43297, "grad_norm": 2.0760080814361572, "raw_fp64_norm": 2.076008222445708, "grad_norm_finite": true, "eff_coef_other": 0.48169346123872075, "max_grad_emb": 0.009811202995479107, "max_grad_other": 0.1842348426580429, "dead_tokens_in_batch": 0, "secs": 2243.6, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 740, "loss": 3.27884, "grad_norm": 3.5805234909057617, "raw_fp64_norm": 3.5805235937474933, "grad_norm_finite": true, "eff_coef_other": 0.27928869151430685, "max_grad_emb": 0.018120329827070236, "max_grad_other": 0.6471325159072876, "dead_tokens_in_batch": 0, "secs": 2270.5, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 745, "loss": 2.09849, "grad_norm": 2.554474353790283, "raw_fp64_norm": 2.554474211075824, "grad_norm_finite": true, "eff_coef_other": 0.39146981728213526, "max_grad_emb": 0.018721234053373337, "max_grad_other": 0.5701854228973389, "dead_tokens_in_batch": 1, "secs": 2284.1, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 750, "loss": 2.01756, "grad_norm": 2.0858311653137207, "raw_fp64_norm": 2.0858312124757163, "grad_norm_finite": true, "eff_coef_other": 0.4794249588387158, "max_grad_emb": 0.01110521424561739, "max_grad_other": 0.3499423563480377, "dead_tokens_in_batch": 0, "secs": 2297.4, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 752, "loss": 2.32248, "grad_norm": 2.377300977706909, "raw_fp64_norm": 2.3773008909691766, "grad_norm_finite": true, "eff_coef_other": 0.4206449199039396, "max_grad_emb": 0.011760224588215351, "max_grad_other": 0.21351107954978943, "dead_tokens_in_batch": 1, "secs": 2302.8, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 760, "loss": 2.43836, "grad_norm": 3.776280641555786, "raw_fp64_norm": 3.7762806644717313, "grad_norm_finite": true, "eff_coef_other": 0.26481075696144607, "max_grad_emb": 0.016828862950205803, "max_grad_other": 0.8331015706062317, "dead_tokens_in_batch": 0, "secs": 2324.2, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 762, "loss": 2.08617, "grad_norm": 2.4581735134124756, "raw_fp64_norm": 2.458173454942535, "grad_norm_finite": true, "eff_coef_other": 0.40680594259834896, "max_grad_emb": 0.015572666190564632, "max_grad_other": 0.337632417678833, "dead_tokens_in_batch": 1, "secs": 2329.7, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 770, "loss": 2.10971, "grad_norm": 2.0544607639312744, "raw_fp64_norm": 2.0544607653410654, "grad_norm_finite": true, "eff_coef_other": 0.4867454909876102, "max_grad_emb": 0.007719200570136309, "max_grad_other": 0.3869989514350891, "dead_tokens_in_batch": 0, "secs": 2351.1, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 771, "loss": 2.47528, "grad_norm": 2.422492742538452, "raw_fp64_norm": 2.422492869839657, "grad_norm_finite": true, "eff_coef_other": 0.4127977639075891, "max_grad_emb": 0.007775492500513792, "max_grad_other": 0.18959763646125793, "dead_tokens_in_batch": 1, "secs": 2353.9, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 780, "loss": 1.99919, "grad_norm": 2.0394692420959473, "raw_fp64_norm": 2.0394692972443784, "grad_norm_finite": true, "eff_coef_other": 0.4903234081867789, "max_grad_emb": 0.019866421818733215, "max_grad_other": 0.23843854665756226, "dead_tokens_in_batch": 0, "secs": 2378.0, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 781, "loss": 1.48048, "grad_norm": 4.065217971801758, "raw_fp64_norm": 4.065218187429545, "grad_norm_finite": true, "eff_coef_other": 0.24598920917580658, "max_grad_emb": 0.023048920556902885, "max_grad_other": 0.3199615478515625, "dead_tokens_in_batch": 1, "secs": 2380.6, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 782, "loss": 2.06948, "grad_norm": 2.0034337043762207, "raw_fp64_norm": 2.0034336730261066, "grad_norm_finite": true, "eff_coef_other": 0.49914279602706335, "max_grad_emb": 0.010786506347358227, "max_grad_other": 0.16468560695648193, "dead_tokens_in_batch": 1, "secs": 2383.5, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 783, "loss": 2.22898, "grad_norm": 2.148092031478882, "raw_fp64_norm": 2.1480919817529127, "grad_norm_finite": true, "eff_coef_other": 0.46552918581535424, "max_grad_emb": 0.014417731203138828, "max_grad_other": 0.16145741939544678, "dead_tokens_in_batch": 1, "secs": 2386.1, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 785, "loss": 2.10229, "grad_norm": 2.212843656539917, "raw_fp64_norm": 2.21284355046455, "grad_norm_finite": true, "eff_coef_other": 0.45190700442734, "max_grad_emb": 0.010019907727837563, "max_grad_other": 0.16890494525432587, "dead_tokens_in_batch": 1, "secs": 2391.5, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 787, "loss": 1.949, "grad_norm": 2.342888355255127, "raw_fp64_norm": 2.3428883554982636, "grad_norm_finite": true, "eff_coef_other": 0.4268233998148435, "max_grad_emb": 0.012545080855488777, "max_grad_other": 0.10926222801208496, "dead_tokens_in_batch": 1, "secs": 2396.8, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 790, "loss": 2.07106, "grad_norm": 2.0282175540924072, "raw_fp64_norm": 2.0282174173330487, "grad_norm_finite": true, "eff_coef_other": 0.49304351248649464, "max_grad_emb": 0.06266282498836517, "max_grad_other": 0.1803850382566452, "dead_tokens_in_batch": 0, "secs": 2404.8, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 793, "loss": 2.06101, "grad_norm": 1.9925453662872314, "raw_fp64_norm": 1.9925453858287492, "grad_norm_finite": true, "eff_coef_other": 0.5018703789881329, "max_grad_emb": 0.06823877990245819, "max_grad_other": 0.20012706518173218, "dead_tokens_in_batch": 1, "secs": 2413.0, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 800, "loss": 2.91691, "grad_norm": 3.95924711227417, "raw_fp64_norm": 3.959247125649864, "grad_norm_finite": true, "eff_coef_other": 0.2525732087615003, "max_grad_emb": 0.016032038256525993, "max_grad_other": 0.39160391688346863, "dead_tokens_in_batch": 0, "secs": 2431.8, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 800, "tgt_nll": 2.23589, "tgt_ppl": 9.355, "en_nll": 2.74613, "flores_tgt_nll": 2.58903, "flores_tgt_ppl": 13.317, "flores_tgt_bpb": 0.66425, "flores_en_nll": 3.87634, "belebele_acc": 0.3067, "belebele_acc_raw": 0.32, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.330201032130219e-10, "eval_secs": 48.4, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 802, "loss": 1.97011, "grad_norm": 2.050654172897339, "raw_fp64_norm": 2.0506542035363275, "grad_norm_finite": true, "eff_coef_other": 0.48764902710928015, "max_grad_emb": 0.008186710998415947, "max_grad_other": 0.431837797164917, "dead_tokens_in_batch": 1, "secs": 2485.6, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 806, "loss": 2.10285, "grad_norm": 2.0572054386138916, "raw_fp64_norm": 2.0572054470040007, "grad_norm_finite": true, "eff_coef_other": 0.48609608701875434, "max_grad_emb": 0.009144785813987255, "max_grad_other": 0.1607101857662201, "dead_tokens_in_batch": 1, "secs": 2496.3, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 807, "loss": 2.22514, "grad_norm": 2.092583179473877, "raw_fp64_norm": 2.0925832744477377, "grad_norm_finite": true, "eff_coef_other": 0.4778780274690897, "max_grad_emb": 0.008653916418552399, "max_grad_other": 0.33350399136543274, "dead_tokens_in_batch": 1, "secs": 2498.9, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 810, "loss": 2.09807, "grad_norm": 2.199963092803955, "raw_fp64_norm": 2.199963192201495, "grad_norm_finite": true, "eff_coef_other": 0.4545528735087008, "max_grad_emb": 0.024899162352085114, "max_grad_other": 0.10832282900810242, "dead_tokens_in_batch": 0, "secs": 2506.9, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 812, "loss": 2.28034, "grad_norm": 1.9663410186767578, "raw_fp64_norm": 1.966341076016713, "grad_norm_finite": true, "eff_coef_other": 0.508558526696666, "max_grad_emb": 0.015005986206233501, "max_grad_other": 0.3174855411052704, "dead_tokens_in_batch": 1, "secs": 2512.4, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 813, "loss": 1.91047, "grad_norm": 1.9456714391708374, "raw_fp64_norm": 1.945671540002367, "grad_norm_finite": true, "eff_coef_other": 0.5139611272009164, "max_grad_emb": 0.01943291909992695, "max_grad_other": 0.21139642596244812, "dead_tokens_in_batch": 1, "secs": 2515.0, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 814, "loss": 1.87374, "grad_norm": 2.0236563682556152, "raw_fp64_norm": 2.023656285668997, "grad_norm_finite": true, "eff_coef_other": 0.4941547989727115, "max_grad_emb": 0.017898431047797203, "max_grad_other": 0.15594424307346344, "dead_tokens_in_batch": 4, "secs": 2517.6, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 815, "loss": 2.05932, "grad_norm": 2.047379732131958, "raw_fp64_norm": 2.0473796440325174, "grad_norm_finite": true, "eff_coef_other": 0.4884289396231105, "max_grad_emb": 0.01745307818055153, "max_grad_other": 0.1641010195016861, "dead_tokens_in_batch": 1, "secs": 2520.4, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 817, "loss": 1.78381, "grad_norm": 2.130648136138916, "raw_fp64_norm": 2.1306482320300058, "grad_norm_finite": true, "eff_coef_other": 0.4693405324408143, "max_grad_emb": 0.011336593888700008, "max_grad_other": 0.627822995185852, "dead_tokens_in_batch": 1, "secs": 2525.6, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 820, "loss": 2.12115, "grad_norm": 2.078821897506714, "raw_fp64_norm": 2.0788220571953757, "grad_norm_finite": true, "eff_coef_other": 0.4810414591831627, "max_grad_emb": 0.00954500213265419, "max_grad_other": 0.3893740177154541, "dead_tokens_in_batch": 0, "secs": 2533.7, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 821, "loss": 2.00961, "grad_norm": 2.0896217823028564, "raw_fp64_norm": 2.089621875132166, "grad_norm_finite": true, "eff_coef_other": 0.47855527249657753, "max_grad_emb": 0.0065707555040717125, "max_grad_other": 0.42576953768730164, "dead_tokens_in_batch": 1, "secs": 2536.5, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 827, "loss": 2.14519, "grad_norm": 2.3772969245910645, "raw_fp64_norm": 2.3772968630797124, "grad_norm_finite": true, "eff_coef_other": 0.42064563707218855, "max_grad_emb": 0.009796783328056335, "max_grad_other": 0.5290537476539612, "dead_tokens_in_batch": 1, "secs": 2552.4, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 828, "loss": 1.96387, "grad_norm": 1.9176907539367676, "raw_fp64_norm": 1.9176907680825148, "grad_norm_finite": true, "eff_coef_other": 0.5214602388246872, "max_grad_emb": 0.023270796984434128, "max_grad_other": 0.1339273452758789, "dead_tokens_in_batch": 2, "secs": 2555.3, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 830, "loss": 2.28429, "grad_norm": 2.343153953552246, "raw_fp64_norm": 2.3431539054217874, "grad_norm_finite": true, "eff_coef_other": 0.4267750190758789, "max_grad_emb": 0.011892253533005714, "max_grad_other": 0.5387187004089355, "dead_tokens_in_batch": 0, "secs": 2560.6, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 833, "loss": 2.31122, "grad_norm": 2.722815990447998, "raw_fp64_norm": 2.722815989191733, "grad_norm_finite": true, "eff_coef_other": 0.3672666960387467, "max_grad_emb": 0.011167089454829693, "max_grad_other": 0.4126008152961731, "dead_tokens_in_batch": 1, "secs": 2568.7, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 834, "loss": 2.30249, "grad_norm": 2.330996036529541, "raw_fp64_norm": 2.330996032833013, "grad_norm_finite": true, "eff_coef_other": 0.4290009744022799, "max_grad_emb": 0.013980645686388016, "max_grad_other": 0.14382833242416382, "dead_tokens_in_batch": 1, "secs": 2571.3, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 836, "loss": 2.15142, "grad_norm": 1.9880057573318481, "raw_fp64_norm": 1.9880057720918838, "grad_norm_finite": true, "eff_coef_other": 0.503016398868847, "max_grad_emb": 0.009603230282664299, "max_grad_other": 0.2851714789867401, "dead_tokens_in_batch": 1, "secs": 2576.7, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 838, "loss": 2.30545, "grad_norm": 2.1011087894439697, "raw_fp64_norm": 2.1011088989290903, "grad_norm_finite": true, "eff_coef_other": 0.4759389561764102, "max_grad_emb": 0.01026922557502985, "max_grad_other": 0.3054289221763611, "dead_tokens_in_batch": 1, "secs": 2582.2, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 840, "loss": 2.17782, "grad_norm": 2.1789257526397705, "raw_fp64_norm": 2.1789258424226636, "grad_norm_finite": true, "eff_coef_other": 0.45894154027366896, "max_grad_emb": 0.01205623522400856, "max_grad_other": 0.24946202337741852, "dead_tokens_in_batch": 0, "secs": 2587.4, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 843, "loss": 1.87599, "grad_norm": 1.9922518730163574, "raw_fp64_norm": 1.9922517471761776, "grad_norm_finite": true, "eff_coef_other": 0.5019443131664088, "max_grad_emb": 0.013177083805203438, "max_grad_other": 0.20120464265346527, "dead_tokens_in_batch": 2, "secs": 2595.5, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 850, "loss": 2.59585, "grad_norm": 3.045931816101074, "raw_fp64_norm": 3.0459319254142274, "grad_norm_finite": true, "eff_coef_other": 0.32830665033513223, "max_grad_emb": 0.04920440912246704, "max_grad_other": 0.1471099853515625, "dead_tokens_in_batch": 0, "secs": 2614.3, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 853, "loss": 1.9809, "grad_norm": 1.9539923667907715, "raw_fp64_norm": 1.953992324907888, "grad_norm_finite": true, "eff_coef_other": 0.5117724640193609, "max_grad_emb": 0.010769599117338657, "max_grad_other": 0.31731724739074707, "dead_tokens_in_batch": 1, "secs": 2622.4, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 854, "loss": 2.53887, "grad_norm": 3.9381792545318604, "raw_fp64_norm": 3.93817951111224, "grad_norm_finite": true, "eff_coef_other": 0.25392438521554467, "max_grad_emb": 0.01385632436722517, "max_grad_other": 0.7183007597923279, "dead_tokens_in_batch": 1, "secs": 2625.3, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 860, "loss": 2.0712, "grad_norm": 2.083174705505371, "raw_fp64_norm": 2.0831747064070965, "grad_norm_finite": true, "eff_coef_other": 0.4800363201995981, "max_grad_emb": 0.006916787475347519, "max_grad_other": 0.32678544521331787, "dead_tokens_in_batch": 0, "secs": 2641.2, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 868, "loss": 2.01361, "grad_norm": 2.1401894092559814, "raw_fp64_norm": 2.1401895847802472, "grad_norm_finite": true, "eff_coef_other": 0.4672481456206699, "max_grad_emb": 0.020783303305506706, "max_grad_other": 0.19601619243621826, "dead_tokens_in_batch": 1, "secs": 2662.8, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 870, "loss": 1.9968, "grad_norm": 2.0466809272766113, "raw_fp64_norm": 2.0466809763069276, "grad_norm_finite": true, "eff_coef_other": 0.48859570540627967, "max_grad_emb": 0.020842382684350014, "max_grad_other": 0.17967164516448975, "dead_tokens_in_batch": 0, "secs": 2668.0, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 880, "loss": 2.23654, "grad_norm": 2.465174436569214, "raw_fp64_norm": 2.465174396781346, "grad_norm_finite": true, "eff_coef_other": 0.40565064261377703, "max_grad_emb": 0.013129891827702522, "max_grad_other": 0.2217940092086792, "dead_tokens_in_batch": 0, "secs": 2694.9, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 881, "loss": 2.11734, "grad_norm": 2.177338123321533, "raw_fp64_norm": 2.1773383207012453, "grad_norm_finite": true, "eff_coef_other": 0.45927618223958555, "max_grad_emb": 0.012495098635554314, "max_grad_other": 0.17434220016002655, "dead_tokens_in_batch": 1, "secs": 2697.5, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 882, "loss": 1.95318, "grad_norm": 2.08595609664917, "raw_fp64_norm": 2.0859560214172044, "grad_norm_finite": true, "eff_coef_other": 0.4793962453045536, "max_grad_emb": 0.009038316085934639, "max_grad_other": 0.3158104717731476, "dead_tokens_in_batch": 4, "secs": 2700.4, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 887, "loss": 1.8881, "grad_norm": 1.9137755632400513, "raw_fp64_norm": 1.9137756275743922, "grad_norm_finite": true, "eff_coef_other": 0.5225270385310736, "max_grad_emb": 0.02206534892320633, "max_grad_other": 0.5170107483863831, "dead_tokens_in_batch": 2, "secs": 2714.0, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 889, "loss": 2.07781, "grad_norm": 1.934450626373291, "raw_fp64_norm": 1.934450528748871, "grad_norm_finite": true, "eff_coef_other": 0.5169423656640096, "max_grad_emb": 0.008347610011696815, "max_grad_other": 0.1342828869819641, "dead_tokens_in_batch": 1, "secs": 2719.2, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 890, "loss": 1.90068, "grad_norm": 1.9360554218292236, "raw_fp64_norm": 1.9360553582125273, "grad_norm_finite": true, "eff_coef_other": 0.5165138725942607, "max_grad_emb": 0.011050604283809662, "max_grad_other": 0.22762244939804077, "dead_tokens_in_batch": 0, "secs": 2721.8, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 892, "loss": 1.98392, "grad_norm": 2.064926862716675, "raw_fp64_norm": 2.064926749017054, "grad_norm_finite": true, "eff_coef_other": 0.4842784186583511, "max_grad_emb": 0.009411966428160667, "max_grad_other": 0.21255573630332947, "dead_tokens_in_batch": 1, "secs": 2727.3, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 894, "loss": 1.97286, "grad_norm": 2.0130412578582764, "raw_fp64_norm": 2.0130411700427815, "grad_norm_finite": true, "eff_coef_other": 0.49676056033911764, "max_grad_emb": 0.013139802031219006, "max_grad_other": 0.3259865641593933, "dead_tokens_in_batch": 1, "secs": 2732.5, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 900, "loss": 2.12031, "grad_norm": 2.0208652019500732, "raw_fp64_norm": 2.0208651694841, "grad_norm_finite": true, "eff_coef_other": 0.494837312353995, "max_grad_emb": 0.010396460071206093, "max_grad_other": 0.18419359624385834, "dead_tokens_in_batch": 1, "secs": 2748.7, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 901, "loss": 2.02361, "grad_norm": 2.1095120906829834, "raw_fp64_norm": 2.1095120788529265, "grad_norm_finite": true, "eff_coef_other": 0.47404304074559517, "max_grad_emb": 0.01757894642651081, "max_grad_other": 0.31924617290496826, "dead_tokens_in_batch": 2, "secs": 2751.5, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 902, "loss": 2.24481, "grad_norm": 2.4462711811065674, "raw_fp64_norm": 2.446271105701281, "grad_norm_finite": true, "eff_coef_other": 0.40878525608203237, "max_grad_emb": 0.041826531291007996, "max_grad_other": 0.17320911586284637, "dead_tokens_in_batch": 2, "secs": 2754.1, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 903, "loss": 2.07546, "grad_norm": 2.559030532836914, "raw_fp64_norm": 2.559030601443086, "grad_norm_finite": true, "eff_coef_other": 0.39077283228761583, "max_grad_emb": 0.13723890483379364, "max_grad_other": 0.6429202556610107, "dead_tokens_in_batch": 28, "secs": 2756.7, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 910, "loss": 2.16732, "grad_norm": 2.2687289714813232, "raw_fp64_norm": 2.268728964845589, "grad_norm_finite": true, "eff_coef_other": 0.4407752410248582, "max_grad_emb": 0.010094854049384594, "max_grad_other": 0.8967589735984802, "dead_tokens_in_batch": 1, "secs": 2775.4, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 911, "loss": 2.11193, "grad_norm": 1.9204490184783936, "raw_fp64_norm": 1.920449147922218, "grad_norm_finite": true, "eff_coef_other": 0.5207112866141227, "max_grad_emb": 0.007730028126388788, "max_grad_other": 0.09618891030550003, "dead_tokens_in_batch": 2, "secs": 2778.1, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 916, "loss": 2.21642, "grad_norm": 3.0691020488739014, "raw_fp64_norm": 3.0691020451640316, "grad_norm_finite": true, "eff_coef_other": 0.3258280950738733, "max_grad_emb": 0.019636915996670723, "max_grad_other": 0.4414435029029846, "dead_tokens_in_batch": 1, "secs": 2791.6, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 919, "loss": 1.93371, "grad_norm": 1.9927037954330444, "raw_fp64_norm": 1.9927037905221388, "grad_norm_finite": true, "eff_coef_other": 0.5018304779974623, "max_grad_emb": 0.008143216371536255, "max_grad_other": 0.2987147569656372, "dead_tokens_in_batch": 1, "secs": 2799.7, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 920, "loss": 2.07602, "grad_norm": 2.1038994789123535, "raw_fp64_norm": 2.103899492727552, "grad_norm_finite": true, "eff_coef_other": 0.4753076535811079, "max_grad_emb": 0.007768094073981047, "max_grad_other": 0.5666587352752686, "dead_tokens_in_batch": 0, "secs": 2802.3, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 921, "loss": 2.0388, "grad_norm": 2.024275064468384, "raw_fp64_norm": 2.0242751348336325, "grad_norm_finite": true, "eff_coef_other": 0.4940037663601088, "max_grad_emb": 0.017191117629408836, "max_grad_other": 0.377390056848526, "dead_tokens_in_batch": 27, "secs": 2805.1, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 927, "loss": 2.00241, "grad_norm": 2.0463693141937256, "raw_fp64_norm": 2.046369285917408, "grad_norm_finite": true, "eff_coef_other": 0.48867010680518114, "max_grad_emb": 0.008141394704580307, "max_grad_other": 0.5823293924331665, "dead_tokens_in_batch": 1, "secs": 2821.0, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 929, "loss": 2.21959, "grad_norm": 2.161919355392456, "raw_fp64_norm": 2.1619191873293184, "grad_norm_finite": true, "eff_coef_other": 0.46255172976456327, "max_grad_emb": 0.009518010541796684, "max_grad_other": 0.26391780376434326, "dead_tokens_in_batch": 1, "secs": 2826.5, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 930, "loss": 2.13864, "grad_norm": 2.2974438667297363, "raw_fp64_norm": 2.297443687483053, "grad_norm_finite": true, "eff_coef_other": 0.43526615784405526, "max_grad_emb": 0.032101720571517944, "max_grad_other": 0.12974929809570312, "dead_tokens_in_batch": 2, "secs": 2829.1, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 935, "loss": 2.08997, "grad_norm": 1.9639242887496948, "raw_fp64_norm": 1.963924270957535, "grad_norm_finite": true, "eff_coef_other": 0.5091843390013252, "max_grad_emb": 0.010855760425329208, "max_grad_other": 0.15043823421001434, "dead_tokens_in_batch": 1, "secs": 2842.6, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 937, "loss": 2.01416, "grad_norm": 1.9248840808868408, "raw_fp64_norm": 1.9248841448828395, "grad_norm_finite": true, "eff_coef_other": 0.5195115334050363, "max_grad_emb": 0.013883011415600777, "max_grad_other": 0.07398777455091476, "dead_tokens_in_batch": 2, "secs": 2848.1, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 938, "loss": 2.0192, "grad_norm": 2.0179836750030518, "raw_fp64_norm": 2.0179836832641205, "grad_norm_finite": true, "eff_coef_other": 0.49554390198651416, "max_grad_emb": 0.009610236622393131, "max_grad_other": 0.1916046440601349, "dead_tokens_in_batch": 2, "secs": 2850.7, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 940, "loss": 1.93883, "grad_norm": 2.026536464691162, "raw_fp64_norm": 2.0265364696532555, "grad_norm_finite": true, "eff_coef_other": 0.49345251071013224, "max_grad_emb": 0.011364909820258617, "max_grad_other": 0.31303730607032776, "dead_tokens_in_batch": 0, "secs": 2855.9, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 941, "loss": 2.28217, "grad_norm": 2.0356404781341553, "raw_fp64_norm": 2.0356403410809194, "grad_norm_finite": true, "eff_coef_other": 0.49124563963816853, "max_grad_emb": 0.01015909481793642, "max_grad_other": 0.07310401648283005, "dead_tokens_in_batch": 3, "secs": 2858.8, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 950, "loss": 2.153, "grad_norm": 1.9924110174179077, "raw_fp64_norm": 1.9924110343778227, "grad_norm_finite": true, "eff_coef_other": 0.5019042202405319, "max_grad_emb": 0.011261459439992905, "max_grad_other": 0.11752484738826752, "dead_tokens_in_batch": 1, "secs": 2882.8, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 952, "loss": 2.09279, "grad_norm": 2.2107796669006348, "raw_fp64_norm": 2.210779542502105, "grad_norm_finite": true, "eff_coef_other": 0.4523289057896152, "max_grad_emb": 0.019458657130599022, "max_grad_other": 0.4402298629283905, "dead_tokens_in_batch": 1, "secs": 2888.2, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 953, "loss": 2.21623, "grad_norm": 2.1813695430755615, "raw_fp64_norm": 2.181369653060179, "grad_norm_finite": true, "eff_coef_other": 0.45842738785226206, "max_grad_emb": 0.020876340568065643, "max_grad_other": 0.10692813247442245, "dead_tokens_in_batch": 5, "secs": 2890.8, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 958, "loss": 2.30512, "grad_norm": 2.181708812713623, "raw_fp64_norm": 2.1817088364451998, "grad_norm_finite": true, "eff_coef_other": 0.45835609950169964, "max_grad_emb": 0.027428941801190376, "max_grad_other": 0.1740240603685379, "dead_tokens_in_batch": 1, "secs": 2904.4, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 959, "loss": 2.10864, "grad_norm": 2.4013290405273438, "raw_fp64_norm": 2.4013290423745337, "grad_norm_finite": true, "eff_coef_other": 0.4164358847484351, "max_grad_emb": 0.014286130666732788, "max_grad_other": 0.15000782907009125, "dead_tokens_in_batch": 1, "secs": 2907.0, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 960, "loss": 2.15541, "grad_norm": 3.0473008155822754, "raw_fp64_norm": 3.0473006963124, "grad_norm_finite": true, "eff_coef_other": 0.3281591586650635, "max_grad_emb": 0.03242495656013489, "max_grad_other": 0.45010435581207275, "dead_tokens_in_batch": 0, "secs": 2909.6, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 967, "loss": 1.84623, "grad_norm": 2.0029592514038086, "raw_fp64_norm": 2.0029593525915423, "grad_norm_finite": true, "eff_coef_other": 0.4992610309161817, "max_grad_emb": 0.013593352399766445, "max_grad_other": 0.2707462012767792, "dead_tokens_in_batch": 1, "secs": 2928.4, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 968, "loss": 2.08212, "grad_norm": 2.2754900455474854, "raw_fp64_norm": 2.2754899119181013, "grad_norm_finite": true, "eff_coef_other": 0.4394655834646007, "max_grad_emb": 0.013290943577885628, "max_grad_other": 0.1305476576089859, "dead_tokens_in_batch": 4, "secs": 2931.2, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 970, "loss": 1.94745, "grad_norm": 2.002443552017212, "raw_fp64_norm": 2.002443656764169, "grad_norm_finite": true, "eff_coef_other": 0.4993896080631173, "max_grad_emb": 0.01902228780090809, "max_grad_other": 0.4980980157852173, "dead_tokens_in_batch": 0, "secs": 2936.4, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 974, "loss": 1.79767, "grad_norm": 2.032463312149048, "raw_fp64_norm": 2.0324634535524777, "grad_norm_finite": true, "eff_coef_other": 0.49201355911762074, "max_grad_emb": 0.028318315744400024, "max_grad_other": 0.37109848856925964, "dead_tokens_in_batch": 1, "secs": 2947.1, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 975, "loss": 1.82672, "grad_norm": 2.0146167278289795, "raw_fp64_norm": 2.0146166163535377, "grad_norm_finite": true, "eff_coef_other": 0.49637208398718596, "max_grad_emb": 0.04135221242904663, "max_grad_other": 0.663629412651062, "dead_tokens_in_batch": 1, "secs": 2949.9, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 978, "loss": 2.14553, "grad_norm": 2.034696578979492, "raw_fp64_norm": 2.0346966187933724, "grad_norm_finite": true, "eff_coef_other": 0.4914735292020903, "max_grad_emb": 0.012696141377091408, "max_grad_other": 0.1529836803674698, "dead_tokens_in_batch": 1, "secs": 2957.7, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 980, "loss": 2.04083, "grad_norm": 2.028360366821289, "raw_fp64_norm": 2.028360380109077, "grad_norm_finite": true, "eff_coef_other": 0.4930087983124685, "max_grad_emb": 0.022838234901428223, "max_grad_other": 0.3077699542045593, "dead_tokens_in_batch": 0, "secs": 2963.2, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 989, "loss": 2.1433, "grad_norm": 1.9555634260177612, "raw_fp64_norm": 1.9555633782300599, "grad_norm_finite": true, "eff_coef_other": 0.511361316812437, "max_grad_emb": 0.024831203743815422, "max_grad_other": 0.4152187705039978, "dead_tokens_in_batch": 1, "secs": 2987.5, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 990, "loss": 1.7837, "grad_norm": 1.8451995849609375, "raw_fp64_norm": 1.8451994685785393, "grad_norm_finite": true, "eff_coef_other": 0.541946500640834, "max_grad_emb": 0.008876332081854343, "max_grad_other": 0.17412371933460236, "dead_tokens_in_batch": 0, "secs": 2990.1, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1000, "loss": 1.84558, "grad_norm": 1.9776890277862549, "raw_fp64_norm": 1.9776890424397386, "grad_norm_finite": true, "eff_coef_other": 0.5056404117683493, "max_grad_emb": 0.01724080555140972, "max_grad_other": 0.26546162366867065, "dead_tokens_in_batch": 0, "secs": 3016.9, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 1000, "tgt_nll": 2.20787, "tgt_ppl": 9.096, "en_nll": 2.74251, "flores_tgt_nll": 2.55077, "flores_tgt_ppl": 12.817, "flores_tgt_bpb": 0.65443, "flores_en_nll": 3.87285, "belebele_acc": 0.3044, "belebele_acc_raw": 0.3156, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.3300775198187296e-10, "eval_secs": 48.6, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "done", "steps": 1000, "n_dead_steps": 231, "n_inf_steps": 0, "peak_mem_gb": 67.93, "secs": 3065.5, "arm": "mask", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}


==> anc/embscan/outE32Nemo/e32_nemo_mask_s1.jsonl <==
{"kind": "meta", "opt": "adamw_fused", "n_dead_rows": 75, "n_train_chunks": 32016, "frac_chunks_with_dead": 0.00856, "steps": 1000, "lr_steps": 1000, "tokens_per_step": 16384, "n_flores_tgt": 1012, "n_belebele": 900, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 0, "tgt_nll": 3.93686, "tgt_ppl": 51.257, "en_nll": 2.73329, "flores_tgt_nll": 4.06837, "flores_tgt_ppl": 58.462, "flores_tgt_bpb": 1.04379, "flores_en_nll": 3.61807, "belebele_acc": 0.2978, "belebele_acc_raw": 0.3211, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.33263519611171e-10, "eval_secs": 73.8, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1, "loss": 4.03073, "grad_norm": 11.990004539489746, "raw_fp64_norm": 11.990005189507734, "grad_norm_finite": true, "eff_coef_other": 0.083402797163558, "max_grad_emb": 1.4452375173568726, "max_grad_other": 2.3789772987365723, "dead_tokens_in_batch": 0, "secs": 43.4, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 2, "loss": 3.37656, "grad_norm": 7.49576997756958, "raw_fp64_norm": 7.495769978441285, "grad_norm_finite": true, "eff_coef_other": 0.13340855837143503, "max_grad_emb": 0.03185882791876793, "max_grad_other": 1.4140173196792603, "dead_tokens_in_batch": 6, "secs": 46.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 3, "loss": 3.60019, "grad_norm": 7.868277072906494, "raw_fp64_norm": 7.868277182883823, "grad_norm_finite": true, "eff_coef_other": 0.12709261044590994, "max_grad_emb": 0.020337164402008057, "max_grad_other": 1.5746408700942993, "dead_tokens_in_batch": 0, "secs": 48.7, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 4, "loss": 3.91419, "grad_norm": 8.59435749053955, "raw_fp64_norm": 8.594357549635056, "grad_norm_finite": true, "eff_coef_other": 0.11635539768334942, "max_grad_emb": 0.02043435536324978, "max_grad_other": 1.6620550155639648, "dead_tokens_in_batch": 0, "secs": 51.3, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 5, "loss": 3.81332, "grad_norm": 8.582140922546387, "raw_fp64_norm": 8.582141032795265, "grad_norm_finite": true, "eff_coef_other": 0.11652102808657498, "max_grad_emb": 0.035079218447208405, "max_grad_other": 1.5158255100250244, "dead_tokens_in_batch": 0, "secs": 54.3, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 6, "loss": 3.87392, "grad_norm": 8.309250831604004, "raw_fp64_norm": 8.309250979186423, "grad_norm_finite": true, "eff_coef_other": 0.12034777862870016, "max_grad_emb": 0.024886934086680412, "max_grad_other": 1.4562309980392456, "dead_tokens_in_batch": 1, "secs": 56.9, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 7, "loss": 3.8899, "grad_norm": 7.028481960296631, "raw_fp64_norm": 7.0284819230837705, "grad_norm_finite": true, "eff_coef_other": 0.142278213612941, "max_grad_emb": 0.03162645176053047, "max_grad_other": 1.3676544427871704, "dead_tokens_in_batch": 0, "secs": 59.5, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 8, "loss": 3.82938, "grad_norm": 6.354988098144531, "raw_fp64_norm": 6.354987924347666, "grad_norm_finite": true, "eff_coef_other": 0.15735668221554786, "max_grad_emb": 0.06043708696961403, "max_grad_other": 1.1431883573532104, "dead_tokens_in_batch": 0, "secs": 62.4, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 9, "loss": 3.67068, "grad_norm": 5.610300064086914, "raw_fp64_norm": 5.610300079797089, "grad_norm_finite": true, "eff_coef_other": 0.1782435538800718, "max_grad_emb": 0.056631557643413544, "max_grad_other": 0.8291676044464111, "dead_tokens_in_batch": 0, "secs": 64.9, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 10, "loss": 3.59032, "grad_norm": 4.480986595153809, "raw_fp64_norm": 4.4809865069005665, "grad_norm_finite": true, "eff_coef_other": 0.2231650900086179, "max_grad_emb": 0.07048371434211731, "max_grad_other": 0.5237225294113159, "dead_tokens_in_batch": 2, "secs": 67.6, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 12, "loss": 3.26768, "grad_norm": 4.845487117767334, "raw_fp64_norm": 4.845487081518308, "grad_norm_finite": true, "eff_coef_other": 0.2063775569551437, "max_grad_emb": 0.0635223314166069, "max_grad_other": 0.6333292722702026, "dead_tokens_in_batch": 1, "secs": 73.0, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 20, "loss": 3.19917, "grad_norm": 5.86586856842041, "raw_fp64_norm": 5.865868362730028, "grad_norm_finite": true, "eff_coef_other": 0.17047770809354781, "max_grad_emb": 0.014654839411377907, "max_grad_other": 0.5727927684783936, "dead_tokens_in_batch": 0, "secs": 94.4, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 21, "loss": 2.81857, "grad_norm": 5.7907795906066895, "raw_fp64_norm": 5.790779807836469, "grad_norm_finite": true, "eff_coef_other": 0.17268829035279193, "max_grad_emb": 0.4108824133872986, "max_grad_other": 0.5115100145339966, "dead_tokens_in_batch": 1, "secs": 97.3, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 23, "loss": 3.22707, "grad_norm": 4.5486249923706055, "raw_fp64_norm": 4.548624782075889, "grad_norm_finite": true, "eff_coef_other": 0.21984660899297864, "max_grad_emb": 0.04161616787314415, "max_grad_other": 0.7783833742141724, "dead_tokens_in_batch": 1, "secs": 102.5, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 25, "loss": 2.77678, "grad_norm": 3.697828769683838, "raw_fp64_norm": 3.6978288092094367, "grad_norm_finite": true, "eff_coef_other": 0.27042888999335934, "max_grad_emb": 0.02639046497642994, "max_grad_other": 0.6508110761642456, "dead_tokens_in_batch": 1, "secs": 108.0, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 29, "loss": 3.35038, "grad_norm": 3.265913486480713, "raw_fp64_norm": 3.2659137325890346, "grad_norm_finite": true, "eff_coef_other": 0.3061929527363654, "max_grad_emb": 0.015261056832969189, "max_grad_other": 0.20943951606750488, "dead_tokens_in_batch": 1, "secs": 118.8, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 30, "loss": 3.15511, "grad_norm": 3.1407835483551025, "raw_fp64_norm": 3.14078350407862, "grad_norm_finite": true, "eff_coef_other": 0.31839178542944685, "max_grad_emb": 0.017696667462587357, "max_grad_other": 0.299843430519104, "dead_tokens_in_batch": 1, "secs": 121.6, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 40, "loss": 2.99244, "grad_norm": 3.546881914138794, "raw_fp64_norm": 3.5468819523747155, "grad_norm_finite": true, "eff_coef_other": 0.28193769690387604, "max_grad_emb": 0.026804111897945404, "max_grad_other": 0.37608766555786133, "dead_tokens_in_batch": 1, "secs": 148.2, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 41, "loss": 3.10222, "grad_norm": 4.462453842163086, "raw_fp64_norm": 4.462454024581295, "grad_norm_finite": true, "eff_coef_other": 0.22409190353067415, "max_grad_emb": 0.20305916666984558, "max_grad_other": 1.0741087198257446, "dead_tokens_in_batch": 1, "secs": 151.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 43, "loss": 3.52514, "grad_norm": 5.116680145263672, "raw_fp64_norm": 5.116679997924308, "grad_norm_finite": true, "eff_coef_other": 0.195439186380739, "max_grad_emb": 0.04238063842058182, "max_grad_other": 1.0122113227844238, "dead_tokens_in_batch": 1, "secs": 156.3, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 50, "loss": 2.87761, "grad_norm": 3.6460814476013184, "raw_fp64_norm": 3.6460813668714196, "grad_norm_finite": true, "eff_coef_other": 0.27426697403891104, "max_grad_emb": 0.028218066319823265, "max_grad_other": 0.33200013637542725, "dead_tokens_in_batch": 0, "secs": 175.2, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 55, "loss": 2.74287, "grad_norm": 3.2488081455230713, "raw_fp64_norm": 3.2488080330369473, "grad_norm_finite": true, "eff_coef_other": 0.3078050926377197, "max_grad_emb": 0.060702044516801834, "max_grad_other": 0.7552418112754822, "dead_tokens_in_batch": 1, "secs": 188.8, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 56, "loss": 2.89769, "grad_norm": 2.9370031356811523, "raw_fp64_norm": 2.9370033347631224, "grad_norm_finite": true, "eff_coef_other": 0.340483007106178, "max_grad_emb": 0.0548061728477478, "max_grad_other": 0.4351999759674072, "dead_tokens_in_batch": 1, "secs": 191.4, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 60, "loss": 2.88251, "grad_norm": 3.1854488849639893, "raw_fp64_norm": 3.1854488798563607, "grad_norm_finite": true, "eff_coef_other": 0.31392739993186386, "max_grad_emb": 0.014187950640916824, "max_grad_other": 0.3771693706512451, "dead_tokens_in_batch": 0, "secs": 202.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 65, "loss": 2.95387, "grad_norm": 3.254551649093628, "raw_fp64_norm": 3.254551714635839, "grad_norm_finite": true, "eff_coef_other": 0.30726189059454717, "max_grad_emb": 0.016350524500012398, "max_grad_other": 0.2563920319080353, "dead_tokens_in_batch": 1, "secs": 215.8, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 70, "loss": 2.62654, "grad_norm": 2.8610076904296875, "raw_fp64_norm": 2.861007914697053, "grad_norm_finite": true, "eff_coef_other": 0.34952707530916743, "max_grad_emb": 0.01253917720168829, "max_grad_other": 0.5231320858001709, "dead_tokens_in_batch": 1, "secs": 229.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 72, "loss": 2.59737, "grad_norm": 3.0059382915496826, "raw_fp64_norm": 3.005938293748963, "grad_norm_finite": true, "eff_coef_other": 0.332674715956908, "max_grad_emb": 0.043030746281147, "max_grad_other": 0.3446422815322876, "dead_tokens_in_batch": 27, "secs": 234.6, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 73, "loss": 2.51125, "grad_norm": 3.310985565185547, "raw_fp64_norm": 3.310985545717107, "grad_norm_finite": true, "eff_coef_other": 0.3020247833424719, "max_grad_emb": 0.21945038437843323, "max_grad_other": 0.40512415766716003, "dead_tokens_in_batch": 2, "secs": 237.2, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 77, "loss": 2.81351, "grad_norm": 2.909897565841675, "raw_fp64_norm": 2.9098977635299983, "grad_norm_finite": true, "eff_coef_other": 0.3436545904859589, "max_grad_emb": 0.012512746267020702, "max_grad_other": 0.2705962359905243, "dead_tokens_in_batch": 1, "secs": 248.2, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 80, "loss": 2.78058, "grad_norm": 2.7422494888305664, "raw_fp64_norm": 2.742249535680664, "grad_norm_finite": true, "eff_coef_other": 0.36466398823633733, "max_grad_emb": 0.011887484230101109, "max_grad_other": 0.19584770500659943, "dead_tokens_in_batch": 1, "secs": 256.4, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 81, "loss": 2.92696, "grad_norm": 3.049870491027832, "raw_fp64_norm": 3.0498706161005256, "grad_norm_finite": true, "eff_coef_other": 0.3278826674965874, "max_grad_emb": 0.019545119255781174, "max_grad_other": 0.307504802942276, "dead_tokens_in_batch": 1, "secs": 259.0, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 89, "loss": 2.72098, "grad_norm": 2.9034078121185303, "raw_fp64_norm": 2.903407897321384, "grad_norm_finite": true, "eff_coef_other": 0.3444227336591742, "max_grad_emb": 0.01826784759759903, "max_grad_other": 0.14571791887283325, "dead_tokens_in_batch": 1, "secs": 280.4, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 90, "loss": 2.78303, "grad_norm": 3.4304192066192627, "raw_fp64_norm": 3.430419219527126, "grad_norm_finite": true, "eff_coef_other": 0.2915094769061884, "max_grad_emb": 0.01908698119223118, "max_grad_other": 0.4345538914203644, "dead_tokens_in_batch": 0, "secs": 283.0, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 95, "loss": 2.80988, "grad_norm": 3.492680311203003, "raw_fp64_norm": 3.4926804396414854, "grad_norm_finite": true, "eff_coef_other": 0.2863129816031124, "max_grad_emb": 0.09530017524957657, "max_grad_other": 0.3005323112010956, "dead_tokens_in_batch": 1, "secs": 296.6, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 100, "loss": 2.88708, "grad_norm": 3.159349203109741, "raw_fp64_norm": 3.1593492005932395, "grad_norm_finite": true, "eff_coef_other": 0.31652078298116565, "max_grad_emb": 0.025066692382097244, "max_grad_other": 0.6239134669303894, "dead_tokens_in_batch": 1, "secs": 309.9, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 100, "tgt_nll": 2.81983, "tgt_ppl": 16.774, "en_nll": 2.69524, "flores_tgt_nll": 3.02919, "flores_tgt_ppl": 20.681, "flores_tgt_bpb": 0.77718, "flores_en_nll": 3.7207, "belebele_acc": 0.3144, "belebele_acc_raw": 0.3178, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.3322832554129036e-10, "eval_secs": 47.7, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 104, "loss": 2.50528, "grad_norm": 2.9126381874084473, "raw_fp64_norm": 2.912638300601657, "grad_norm_finite": true, "eff_coef_other": 0.34333123179935, "max_grad_emb": 0.05688808113336563, "max_grad_other": 0.1835823655128479, "dead_tokens_in_batch": 1, "secs": 368.6, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 105, "loss": 2.65979, "grad_norm": 2.8414928913116455, "raw_fp64_norm": 2.8414928942885838, "grad_norm_finite": true, "eff_coef_other": 0.35192755580354096, "max_grad_emb": 0.01675286516547203, "max_grad_other": 0.7503668665885925, "dead_tokens_in_batch": 2, "secs": 371.3, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 107, "loss": 2.54553, "grad_norm": 2.8930890560150146, "raw_fp64_norm": 2.8930889115791008, "grad_norm_finite": true, "eff_coef_other": 0.3456511828661894, "max_grad_emb": 0.036540888249874115, "max_grad_other": 0.18808701634407043, "dead_tokens_in_batch": 3, "secs": 376.8, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 110, "loss": 2.54453, "grad_norm": 2.8652870655059814, "raw_fp64_norm": 2.865287045758427, "grad_norm_finite": true, "eff_coef_other": 0.34900504840633184, "max_grad_emb": 0.011928809806704521, "max_grad_other": 0.36393967270851135, "dead_tokens_in_batch": 0, "secs": 384.7, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 112, "loss": 2.50588, "grad_norm": 2.6675639152526855, "raw_fp64_norm": 2.6675639763103054, "grad_norm_finite": true, "eff_coef_other": 0.37487372632702165, "max_grad_emb": 0.05223071947693825, "max_grad_other": 0.2617070972919464, "dead_tokens_in_batch": 1, "secs": 390.2, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 116, "loss": 2.7708, "grad_norm": 2.791049003601074, "raw_fp64_norm": 2.7910490132158357, "grad_norm_finite": true, "eff_coef_other": 0.35828809899850517, "max_grad_emb": 0.022049682214856148, "max_grad_other": 0.11069869995117188, "dead_tokens_in_batch": 1, "secs": 401.0, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 118, "loss": 2.69611, "grad_norm": 2.602753162384033, "raw_fp64_norm": 2.602753324086083, "grad_norm_finite": true, "eff_coef_other": 0.38420839526543465, "max_grad_emb": 0.016293518245220184, "max_grad_other": 0.2660357654094696, "dead_tokens_in_batch": 1, "secs": 406.5, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 120, "loss": 2.65477, "grad_norm": 2.5870847702026367, "raw_fp64_norm": 2.587084841566759, "grad_norm_finite": true, "eff_coef_other": 0.38653530992970275, "max_grad_emb": 0.01710757426917553, "max_grad_other": 0.30756452679634094, "dead_tokens_in_batch": 0, "secs": 412.0, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 125, "loss": 2.53018, "grad_norm": 2.83056378364563, "raw_fp64_norm": 2.830563564385503, "grad_norm_finite": true, "eff_coef_other": 0.3532863850273897, "max_grad_emb": 0.021353943273425102, "max_grad_other": 0.273526668548584, "dead_tokens_in_batch": 1, "secs": 425.4, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 130, "loss": 2.7694, "grad_norm": 2.6740269660949707, "raw_fp64_norm": 2.6740270977201948, "grad_norm_finite": true, "eff_coef_other": 0.3739676670099882, "max_grad_emb": 0.008203169330954552, "max_grad_other": 0.15465277433395386, "dead_tokens_in_batch": 0, "secs": 438.9, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 131, "loss": 2.89208, "grad_norm": 3.199317693710327, "raw_fp64_norm": 3.1993177637834957, "grad_norm_finite": true, "eff_coef_other": 0.3125665479859638, "max_grad_emb": 0.03893473371863365, "max_grad_other": 0.4795958399772644, "dead_tokens_in_batch": 2, "secs": 441.8, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 139, "loss": 2.88752, "grad_norm": 2.8376543521881104, "raw_fp64_norm": 2.8376543793637636, "grad_norm_finite": true, "eff_coef_other": 0.3524036135075043, "max_grad_emb": 0.016574162989854813, "max_grad_other": 0.327678918838501, "dead_tokens_in_batch": 1, "secs": 463.4, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 140, "loss": 2.97159, "grad_norm": 2.854733943939209, "raw_fp64_norm": 2.854733877238194, "grad_norm_finite": true, "eff_coef_other": 0.3502952181683508, "max_grad_emb": 0.01223034504801035, "max_grad_other": 0.26812177896499634, "dead_tokens_in_batch": 0, "secs": 466.3, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 150, "loss": 2.51608, "grad_norm": 2.4282617568969727, "raw_fp64_norm": 2.428261528096771, "grad_norm_finite": true, "eff_coef_other": 0.41181704787083234, "max_grad_emb": 0.01825215108692646, "max_grad_other": 0.5566161274909973, "dead_tokens_in_batch": 0, "secs": 493.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 153, "loss": 2.63072, "grad_norm": 2.617898464202881, "raw_fp64_norm": 2.617898669101692, "grad_norm_finite": true, "eff_coef_other": 0.38198563912556055, "max_grad_emb": 0.020231351256370544, "max_grad_other": 0.31820768117904663, "dead_tokens_in_batch": 1, "secs": 501.6, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 160, "loss": 2.43514, "grad_norm": 2.4811887741088867, "raw_fp64_norm": 2.481188950476998, "grad_norm_finite": true, "eff_coef_other": 0.40303245258986586, "max_grad_emb": 0.009235192090272903, "max_grad_other": 0.28587040305137634, "dead_tokens_in_batch": 0, "secs": 520.2, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 165, "loss": 2.40109, "grad_norm": 2.527461290359497, "raw_fp64_norm": 2.527461090072776, "grad_norm_finite": true, "eff_coef_other": 0.39565377644378763, "max_grad_emb": 0.019942384213209152, "max_grad_other": 0.28905898332595825, "dead_tokens_in_batch": 1, "secs": 533.8, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 170, "loss": 2.56124, "grad_norm": 2.5390329360961914, "raw_fp64_norm": 2.539032641493414, "grad_norm_finite": true, "eff_coef_other": 0.3938505845800223, "max_grad_emb": 0.020222628489136696, "max_grad_other": 0.405760258436203, "dead_tokens_in_batch": 0, "secs": 547.5, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 178, "loss": 2.8401, "grad_norm": 2.7858500480651855, "raw_fp64_norm": 2.7858502280750117, "grad_norm_finite": true, "eff_coef_other": 0.35895673628872393, "max_grad_emb": 0.011868885718286037, "max_grad_other": 0.16477808356285095, "dead_tokens_in_batch": 1, "secs": 569.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 180, "loss": 2.42818, "grad_norm": 2.7176530361175537, "raw_fp64_norm": 2.7176530495523026, "grad_norm_finite": true, "eff_coef_other": 0.36796442325256457, "max_grad_emb": 0.0362798273563385, "max_grad_other": 0.4075978398323059, "dead_tokens_in_batch": 0, "secs": 574.3, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 185, "loss": 2.75613, "grad_norm": 2.605241060256958, "raw_fp64_norm": 2.6052410516768756, "grad_norm_finite": true, "eff_coef_other": 0.38384149221871877, "max_grad_emb": 0.010901737958192825, "max_grad_other": 0.268826425075531, "dead_tokens_in_batch": 2, "secs": 588.0, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 190, "loss": 2.44484, "grad_norm": 2.3841397762298584, "raw_fp64_norm": 2.3841398102284304, "grad_norm_finite": true, "eff_coef_other": 0.4194383192343792, "max_grad_emb": 0.034116942435503006, "max_grad_other": 0.4205002188682556, "dead_tokens_in_batch": 0, "secs": 601.4, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 197, "loss": 2.22622, "grad_norm": 2.43483304977417, "raw_fp64_norm": 2.4348329267516733, "grad_norm_finite": true, "eff_coef_other": 0.4107056084962955, "max_grad_emb": 0.006953069940209389, "max_grad_other": 0.24511557817459106, "dead_tokens_in_batch": 2, "secs": 620.3, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 198, "loss": 2.32166, "grad_norm": 2.8365886211395264, "raw_fp64_norm": 2.8365886478006153, "grad_norm_finite": true, "eff_coef_other": 0.35253601456747763, "max_grad_emb": 0.009811564348638058, "max_grad_other": 0.6660194993019104, "dead_tokens_in_batch": 1, "secs": 623.2, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 200, "loss": 2.35944, "grad_norm": 2.379607677459717, "raw_fp64_norm": 2.379607765096557, "grad_norm_finite": true, "eff_coef_other": 0.42023716314042076, "max_grad_emb": 0.031688593327999115, "max_grad_other": 0.2670971751213074, "dead_tokens_in_batch": 0, "secs": 628.4, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 200, "tgt_nll": 2.59624, "tgt_ppl": 13.413, "en_nll": 2.70925, "flores_tgt_nll": 2.85784, "flores_tgt_ppl": 17.424, "flores_tgt_bpb": 0.73321, "flores_en_nll": 3.78853, "belebele_acc": 0.3156, "belebele_acc_raw": 0.3111, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.331829174195832e-10, "eval_secs": 47.7, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 203, "loss": 2.51509, "grad_norm": 2.6625194549560547, "raw_fp64_norm": 2.6625195145159934, "grad_norm_finite": true, "eff_coef_other": 0.3755839689939603, "max_grad_emb": 0.017963305115699768, "max_grad_other": 0.5862829685211182, "dead_tokens_in_batch": 1, "secs": 684.3, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 204, "loss": 2.25969, "grad_norm": 2.5069804191589355, "raw_fp64_norm": 2.506980161318428, "grad_norm_finite": true, "eff_coef_other": 0.398886083621429, "max_grad_emb": 0.014488094486296177, "max_grad_other": 0.16037288308143616, "dead_tokens_in_batch": 1, "secs": 687.2, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 208, "loss": 2.51163, "grad_norm": 2.9629299640655518, "raw_fp64_norm": 2.9629299200098234, "grad_norm_finite": true, "eff_coef_other": 0.33750364491377194, "max_grad_emb": 0.11204763501882553, "max_grad_other": 0.37964025139808655, "dead_tokens_in_batch": 22, "secs": 698.0, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 209, "loss": 2.50503, "grad_norm": 2.5055418014526367, "raw_fp64_norm": 2.5055416343683077, "grad_norm_finite": true, "eff_coef_other": 0.39911511366727825, "max_grad_emb": 0.017350943759083748, "max_grad_other": 0.2292616218328476, "dead_tokens_in_batch": 13, "secs": 700.6, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 210, "loss": 2.62705, "grad_norm": 2.5423455238342285, "raw_fp64_norm": 2.5423455100378773, "grad_norm_finite": true, "eff_coef_other": 0.39333741117707843, "max_grad_emb": 0.013066422194242477, "max_grad_other": 0.17652490735054016, "dead_tokens_in_batch": 0, "secs": 703.2, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 211, "loss": 2.21018, "grad_norm": 2.3073716163635254, "raw_fp64_norm": 2.3073715813110263, "grad_norm_finite": true, "eff_coef_other": 0.4333933725780381, "max_grad_emb": 0.026209678500890732, "max_grad_other": 0.26299840211868286, "dead_tokens_in_batch": 1, "secs": 706.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 213, "loss": 2.33548, "grad_norm": 2.2952041625976562, "raw_fp64_norm": 2.295204418657561, "grad_norm_finite": true, "eff_coef_other": 0.43569089870302696, "max_grad_emb": 0.013773339800536633, "max_grad_other": 0.13711842894554138, "dead_tokens_in_batch": 1, "secs": 711.5, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 220, "loss": 2.56927, "grad_norm": 2.517854928970337, "raw_fp64_norm": 2.5178550337552084, "grad_norm_finite": true, "eff_coef_other": 0.39716331204420596, "max_grad_emb": 0.007600785233080387, "max_grad_other": 0.43991535902023315, "dead_tokens_in_batch": 0, "secs": 730.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 223, "loss": 2.32082, "grad_norm": 2.287186622619629, "raw_fp64_norm": 2.2871866894239434, "grad_norm_finite": true, "eff_coef_other": 0.4372181757676052, "max_grad_emb": 0.019605105742812157, "max_grad_other": 0.31623348593711853, "dead_tokens_in_batch": 1, "secs": 738.3, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 225, "loss": 2.15152, "grad_norm": 2.3534629344940186, "raw_fp64_norm": 2.3534630231506917, "grad_norm_finite": true, "eff_coef_other": 0.4249055978055573, "max_grad_emb": 0.02123032696545124, "max_grad_other": 0.7777091264724731, "dead_tokens_in_batch": 1, "secs": 743.8, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 230, "loss": 2.79639, "grad_norm": 2.968867301940918, "raw_fp64_norm": 2.9688672867082575, "grad_norm_finite": true, "eff_coef_other": 0.33682868295176416, "max_grad_emb": 0.01663895882666111, "max_grad_other": 0.20536093413829803, "dead_tokens_in_batch": 0, "secs": 757.4, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 234, "loss": 2.37775, "grad_norm": 2.4675190448760986, "raw_fp64_norm": 2.4675192912534865, "grad_norm_finite": true, "eff_coef_other": 0.405265198180067, "max_grad_emb": 0.012629584409296513, "max_grad_other": 0.2475072294473648, "dead_tokens_in_batch": 1, "secs": 768.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 236, "loss": 2.29641, "grad_norm": 2.3609461784362793, "raw_fp64_norm": 2.3609460819501766, "grad_norm_finite": true, "eff_coef_other": 0.42355881958457353, "max_grad_emb": 0.007386131677776575, "max_grad_other": 0.45727524161338806, "dead_tokens_in_batch": 8, "secs": 773.4, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 237, "loss": 2.57212, "grad_norm": 2.36269474029541, "raw_fp64_norm": 2.362694554900547, "grad_norm_finite": true, "eff_coef_other": 0.42324535611807934, "max_grad_emb": 0.013402236625552177, "max_grad_other": 0.30733901262283325, "dead_tokens_in_batch": 1, "secs": 776.0, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 240, "loss": 2.38944, "grad_norm": 2.620556116104126, "raw_fp64_norm": 2.620556255261576, "grad_norm_finite": true, "eff_coef_other": 0.3815982463632232, "max_grad_emb": 0.08565671741962433, "max_grad_other": 0.3978706896305084, "dead_tokens_in_batch": 0, "secs": 784.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 241, "loss": 2.21745, "grad_norm": 2.8182120323181152, "raw_fp64_norm": 2.818212144297428, "grad_norm_finite": true, "eff_coef_other": 0.35483477953313275, "max_grad_emb": 0.013619462959468365, "max_grad_other": 1.1677614450454712, "dead_tokens_in_batch": 1, "secs": 787.0, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 243, "loss": 2.52201, "grad_norm": 2.2636449337005615, "raw_fp64_norm": 2.2636450677841453, "grad_norm_finite": true, "eff_coef_other": 0.4417652006050348, "max_grad_emb": 0.013804437592625618, "max_grad_other": 0.1826682835817337, "dead_tokens_in_batch": 1, "secs": 792.2, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 244, "loss": 2.88486, "grad_norm": 2.9593346118927, "raw_fp64_norm": 2.959334801979126, "grad_norm_finite": true, "eff_coef_other": 0.3379136844031119, "max_grad_emb": 0.012737042270600796, "max_grad_other": 0.3671300709247589, "dead_tokens_in_batch": 1, "secs": 795.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 245, "loss": 2.75798, "grad_norm": 2.788968801498413, "raw_fp64_norm": 2.788968958980819, "grad_norm_finite": true, "eff_coef_other": 0.35855533446892685, "max_grad_emb": 0.013072280213236809, "max_grad_other": 0.19976621866226196, "dead_tokens_in_batch": 2, "secs": 797.7, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 249, "loss": 2.11558, "grad_norm": 2.622741222381592, "raw_fp64_norm": 2.622741240378465, "grad_norm_finite": true, "eff_coef_other": 0.38128032235358067, "max_grad_emb": 0.017075899988412857, "max_grad_other": 0.166681170463562, "dead_tokens_in_batch": 2, "secs": 808.5, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 250, "loss": 2.24453, "grad_norm": 2.385525703430176, "raw_fp64_norm": 2.3855256461981478, "grad_norm_finite": true, "eff_coef_other": 0.41919463679114916, "max_grad_emb": 0.0983814150094986, "max_grad_other": 0.11966333538293839, "dead_tokens_in_batch": 2, "secs": 811.2, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 251, "loss": 2.39764, "grad_norm": 2.562622547149658, "raw_fp64_norm": 2.562622528227165, "grad_norm_finite": true, "eff_coef_other": 0.3902250883132151, "max_grad_emb": 0.1590009480714798, "max_grad_other": 0.4646879732608795, "dead_tokens_in_batch": 5, "secs": 814.0, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 253, "loss": 2.23137, "grad_norm": 2.6591005325317383, "raw_fp64_norm": 2.65910062504756, "grad_norm_finite": true, "eff_coef_other": 0.37606687362851354, "max_grad_emb": 0.014020917937159538, "max_grad_other": 0.6267997622489929, "dead_tokens_in_batch": 2, "secs": 819.3, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 260, "loss": 2.1207, "grad_norm": 2.272890329360962, "raw_fp64_norm": 2.2728902343105806, "grad_norm_finite": true, "eff_coef_other": 0.43996824092824377, "max_grad_emb": 0.010219626128673553, "max_grad_other": 0.2677985727787018, "dead_tokens_in_batch": 1, "secs": 838.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 264, "loss": 2.4748, "grad_norm": 2.7089107036590576, "raw_fp64_norm": 2.7089108005573017, "grad_norm_finite": true, "eff_coef_other": 0.36915193605212443, "max_grad_emb": 0.011599784716963768, "max_grad_other": 0.6252755522727966, "dead_tokens_in_batch": 1, "secs": 849.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 267, "loss": 2.33853, "grad_norm": 2.459174156188965, "raw_fp64_norm": 2.4591741131896923, "grad_norm_finite": true, "eff_coef_other": 0.40664041253154204, "max_grad_emb": 0.015191209502518177, "max_grad_other": 0.17041023075580597, "dead_tokens_in_batch": 24, "secs": 857.2, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 270, "loss": 2.25314, "grad_norm": 2.3154497146606445, "raw_fp64_norm": 2.3154496057073706, "grad_norm_finite": true, "eff_coef_other": 0.4318813584190503, "max_grad_emb": 0.014274345710873604, "max_grad_other": 0.25162559747695923, "dead_tokens_in_batch": 1, "secs": 865.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 278, "loss": 2.43736, "grad_norm": 2.4633796215057373, "raw_fp64_norm": 2.4633796480748624, "grad_norm_finite": true, "eff_coef_other": 0.4059461990038517, "max_grad_emb": 0.007073819171637297, "max_grad_other": 0.3754732012748718, "dead_tokens_in_batch": 1, "secs": 886.7, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 280, "loss": 2.54143, "grad_norm": 2.484774112701416, "raw_fp64_norm": 2.4847742835717224, "grad_norm_finite": true, "eff_coef_other": 0.40245090788631277, "max_grad_emb": 0.01987689733505249, "max_grad_other": 0.42544254660606384, "dead_tokens_in_batch": 16, "secs": 892.2, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 282, "loss": 2.15756, "grad_norm": 2.1841087341308594, "raw_fp64_norm": 2.1841088782369673, "grad_norm_finite": true, "eff_coef_other": 0.4578524532779202, "max_grad_emb": 0.011151263490319252, "max_grad_other": 0.18519048392772675, "dead_tokens_in_batch": 1, "secs": 897.5, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 287, "loss": 2.06837, "grad_norm": 2.282607316970825, "raw_fp64_norm": 2.282607249660794, "grad_norm_finite": true, "eff_coef_other": 0.4380953107745911, "max_grad_emb": 0.010526308789849281, "max_grad_other": 0.24632583558559418, "dead_tokens_in_batch": 1, "secs": 910.8, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 290, "loss": 2.35362, "grad_norm": 2.3290371894836426, "raw_fp64_norm": 2.329037155440747, "grad_norm_finite": true, "eff_coef_other": 0.4293617874173648, "max_grad_emb": 0.009364119730889797, "max_grad_other": 0.3044416308403015, "dead_tokens_in_batch": 1, "secs": 919.0, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 300, "loss": 2.22503, "grad_norm": 2.190784215927124, "raw_fp64_norm": 2.1907840716091243, "grad_norm_finite": true, "eff_coef_other": 0.45645734357249956, "max_grad_emb": 0.01046941801905632, "max_grad_other": 0.1570555865764618, "dead_tokens_in_batch": 1, "secs": 945.9, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 300, "tgt_nll": 2.48252, "tgt_ppl": 11.971, "en_nll": 2.72449, "flores_tgt_nll": 2.75144, "flores_tgt_ppl": 15.665, "flores_tgt_bpb": 0.70592, "flores_en_nll": 3.78988, "belebele_acc": 0.3133, "belebele_acc_raw": 0.3156, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.3314075670022305e-10, "eval_secs": 47.8, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 305, "loss": 2.3941, "grad_norm": 2.451310157775879, "raw_fp64_norm": 2.4513101610325925, "grad_norm_finite": true, "eff_coef_other": 0.4079449468615477, "max_grad_emb": 0.03453987091779709, "max_grad_other": 0.14842571318149567, "dead_tokens_in_batch": 29, "secs": 1007.4, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 306, "loss": 2.13861, "grad_norm": 2.2548587322235107, "raw_fp64_norm": 2.2548587068590207, "grad_norm_finite": true, "eff_coef_other": 0.44348656624148536, "max_grad_emb": 0.012332510203123093, "max_grad_other": 0.45321205258369446, "dead_tokens_in_batch": 1, "secs": 1010.0, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 307, "loss": 2.22147, "grad_norm": 2.5448575019836426, "raw_fp64_norm": 2.5448574477417982, "grad_norm_finite": true, "eff_coef_other": 0.3929491558059237, "max_grad_emb": 0.06724922358989716, "max_grad_other": 0.24670487642288208, "dead_tokens_in_batch": 3, "secs": 1012.9, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 310, "loss": 2.16496, "grad_norm": 2.2632827758789062, "raw_fp64_norm": 2.2632828560141767, "grad_norm_finite": true, "eff_coef_other": 0.4418358893646324, "max_grad_emb": 0.014918421395123005, "max_grad_other": 0.6090444326400757, "dead_tokens_in_batch": 0, "secs": 1020.8, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 311, "loss": 2.1707, "grad_norm": 2.1369197368621826, "raw_fp64_norm": 2.136919760309439, "grad_norm_finite": true, "eff_coef_other": 0.46796307544302396, "max_grad_emb": 0.008972182869911194, "max_grad_other": 0.3497186005115509, "dead_tokens_in_batch": 1, "secs": 1023.7, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 315, "loss": 2.28219, "grad_norm": 2.443132162094116, "raw_fp64_norm": 2.443131973604298, "grad_norm_finite": true, "eff_coef_other": 0.4093104770199493, "max_grad_emb": 0.01254324521869421, "max_grad_other": 0.5052810311317444, "dead_tokens_in_batch": 1, "secs": 1034.5, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 316, "loss": 2.19579, "grad_norm": 2.1920628547668457, "raw_fp64_norm": 2.192062905453118, "grad_norm_finite": true, "eff_coef_other": 0.456191090339548, "max_grad_emb": 0.017890099436044693, "max_grad_other": 0.19572968780994415, "dead_tokens_in_batch": 2, "secs": 1037.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 317, "loss": 2.29375, "grad_norm": 2.1802451610565186, "raw_fp64_norm": 2.180245024773402, "grad_norm_finite": true, "eff_coef_other": 0.4586638049693495, "max_grad_emb": 0.014448525384068489, "max_grad_other": 0.20115746557712555, "dead_tokens_in_batch": 2, "secs": 1040.0, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 320, "loss": 2.1911, "grad_norm": 2.252490758895874, "raw_fp64_norm": 2.2524907173306348, "grad_norm_finite": true, "eff_coef_other": 0.4439527896386976, "max_grad_emb": 0.017931059002876282, "max_grad_other": 0.25040748715400696, "dead_tokens_in_batch": 0, "secs": 1048.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 321, "loss": 2.28398, "grad_norm": 2.404061794281006, "raw_fp64_norm": 2.404061747046934, "grad_norm_finite": true, "eff_coef_other": 0.4159625124513749, "max_grad_emb": 0.03711917996406555, "max_grad_other": 0.22198650240898132, "dead_tokens_in_batch": 2, "secs": 1050.7, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 330, "loss": 2.12346, "grad_norm": 2.318774938583374, "raw_fp64_norm": 2.3187749687932175, "grad_norm_finite": true, "eff_coef_other": 0.431262022069686, "max_grad_emb": 0.020426439121365547, "max_grad_other": 0.21100756525993347, "dead_tokens_in_batch": 0, "secs": 1074.8, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 334, "loss": 2.084, "grad_norm": 2.2299864292144775, "raw_fp64_norm": 2.229986501983443, "grad_norm_finite": true, "eff_coef_other": 0.44843302114588784, "max_grad_emb": 0.02437899261713028, "max_grad_other": 0.3607332408428192, "dead_tokens_in_batch": 1, "secs": 1085.9, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 340, "loss": 2.1563, "grad_norm": 2.2286598682403564, "raw_fp64_norm": 2.2286599347572644, "grad_norm_finite": true, "eff_coef_other": 0.44869994096030946, "max_grad_emb": 0.011618142947554588, "max_grad_other": 0.38697904348373413, "dead_tokens_in_batch": 0, "secs": 1101.9, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 341, "loss": 2.06913, "grad_norm": 2.0860490798950195, "raw_fp64_norm": 2.086049021897954, "grad_norm_finite": true, "eff_coef_other": 0.4793748767768437, "max_grad_emb": 0.01614731177687645, "max_grad_other": 0.24982377886772156, "dead_tokens_in_batch": 1, "secs": 1104.8, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 344, "loss": 2.43338, "grad_norm": 2.1349432468414307, "raw_fp64_norm": 2.1349431326972703, "grad_norm_finite": true, "eff_coef_other": 0.46839630659182885, "max_grad_emb": 0.01931999810039997, "max_grad_other": 0.21526822447776794, "dead_tokens_in_batch": 1, "secs": 1112.9, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 350, "loss": 2.13035, "grad_norm": 2.0961194038391113, "raw_fp64_norm": 2.096119343922408, "grad_norm_finite": true, "eff_coef_other": 0.4770718314503633, "max_grad_emb": 0.01628359593451023, "max_grad_other": 0.08890630304813385, "dead_tokens_in_batch": 0, "secs": 1128.9, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 351, "loss": 2.0607, "grad_norm": 2.3126418590545654, "raw_fp64_norm": 2.312641804024049, "grad_norm_finite": true, "eff_coef_other": 0.43240571975251346, "max_grad_emb": 0.028224267065525055, "max_grad_other": 0.124317467212677, "dead_tokens_in_batch": 1, "secs": 1131.8, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 360, "loss": 2.58537, "grad_norm": 2.5229668617248535, "raw_fp64_norm": 2.522966847991551, "grad_norm_finite": true, "eff_coef_other": 0.3963585962273572, "max_grad_emb": 0.019645612686872482, "max_grad_other": 0.2861601710319519, "dead_tokens_in_batch": 0, "secs": 1156.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 362, "loss": 2.24668, "grad_norm": 2.2990870475769043, "raw_fp64_norm": 2.2990871471489944, "grad_norm_finite": true, "eff_coef_other": 0.4349550688386805, "max_grad_emb": 0.022814849391579628, "max_grad_other": 0.2631203234195709, "dead_tokens_in_batch": 1, "secs": 1161.6, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 365, "loss": 2.27981, "grad_norm": 2.2258031368255615, "raw_fp64_norm": 2.225803268812985, "grad_norm_finite": true, "eff_coef_other": 0.44927582955533474, "max_grad_emb": 0.010792268440127373, "max_grad_other": 0.3697894811630249, "dead_tokens_in_batch": 3, "secs": 1169.8, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 367, "loss": 2.20459, "grad_norm": 2.2899041175842285, "raw_fp64_norm": 2.2899041556310147, "grad_norm_finite": true, "eff_coef_other": 0.4366993166314968, "max_grad_emb": 0.01890750601887703, "max_grad_other": 0.28928470611572266, "dead_tokens_in_batch": 1, "secs": 1175.3, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 370, "loss": 2.43885, "grad_norm": 2.7117369174957275, "raw_fp64_norm": 2.7117369451937754, "grad_norm_finite": true, "eff_coef_other": 0.36876720038029837, "max_grad_emb": 0.010062127374112606, "max_grad_other": 0.41006529331207275, "dead_tokens_in_batch": 0, "secs": 1183.5, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 374, "loss": 2.2693, "grad_norm": 2.198545455932617, "raw_fp64_norm": 2.1985454218509584, "grad_norm_finite": true, "eff_coef_other": 0.45484597212015826, "max_grad_emb": 0.026943154633045197, "max_grad_other": 0.12435925751924515, "dead_tokens_in_batch": 1, "secs": 1194.2, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 380, "loss": 2.13007, "grad_norm": 2.303511381149292, "raw_fp64_norm": 2.303511481221223, "grad_norm_finite": true, "eff_coef_other": 0.43411965491631943, "max_grad_emb": 0.01697777956724167, "max_grad_other": 0.44419223070144653, "dead_tokens_in_batch": 0, "secs": 1210.2, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 381, "loss": 2.35354, "grad_norm": 2.4657719135284424, "raw_fp64_norm": 2.4657718910196986, "grad_norm_finite": true, "eff_coef_other": 0.40555235014283286, "max_grad_emb": 0.016396749764680862, "max_grad_other": 0.49207165837287903, "dead_tokens_in_batch": 2, "secs": 1213.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 383, "loss": 3.54386, "grad_norm": 19.535085678100586, "raw_fp64_norm": 19.53508452570045, "grad_norm_finite": true, "eff_coef_other": 0.0511899443538702, "max_grad_emb": 0.1415570229291916, "max_grad_other": 4.307852745056152, "dead_tokens_in_batch": 2, "secs": 1218.4, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 389, "loss": 2.19097, "grad_norm": 2.200687885284424, "raw_fp64_norm": 2.200687970278226, "grad_norm_finite": true, "eff_coef_other": 0.45440316742943737, "max_grad_emb": 0.012813848443329334, "max_grad_other": 0.41526922583580017, "dead_tokens_in_batch": 2, "secs": 1234.6, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 390, "loss": 2.11227, "grad_norm": 2.186511516571045, "raw_fp64_norm": 2.186511473015239, "grad_norm_finite": true, "eff_coef_other": 0.45734931422584774, "max_grad_emb": 0.01816052384674549, "max_grad_other": 0.26049816608428955, "dead_tokens_in_batch": 0, "secs": 1237.3, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 391, "loss": 2.4784, "grad_norm": 2.448486328125, "raw_fp64_norm": 2.4484864085278177, "grad_norm_finite": true, "eff_coef_other": 0.4084154279719221, "max_grad_emb": 0.017826247960329056, "max_grad_other": 0.17677965760231018, "dead_tokens_in_batch": 1, "secs": 1240.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 392, "loss": 2.37208, "grad_norm": 2.246385097503662, "raw_fp64_norm": 2.2463849469853066, "grad_norm_finite": true, "eff_coef_other": 0.44515945015474784, "max_grad_emb": 0.011309007182717323, "max_grad_other": 0.2311536967754364, "dead_tokens_in_batch": 1, "secs": 1242.8, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 395, "loss": 1.97152, "grad_norm": 2.4216434955596924, "raw_fp64_norm": 2.4216435775004443, "grad_norm_finite": true, "eff_coef_other": 0.4129425280356352, "max_grad_emb": 0.010585928335785866, "max_grad_other": 0.3325853943824768, "dead_tokens_in_batch": 1, "secs": 1250.9, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 400, "loss": 2.31069, "grad_norm": 2.4079749584198, "raw_fp64_norm": 2.4079749546893967, "grad_norm_finite": true, "eff_coef_other": 0.41528653826603645, "max_grad_emb": 0.014631465077400208, "max_grad_other": 0.253145694732666, "dead_tokens_in_batch": 0, "secs": 1264.2, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 400, "tgt_nll": 2.40242, "tgt_ppl": 11.05, "en_nll": 2.73408, "flores_tgt_nll": 2.68881, "flores_tgt_ppl": 14.714, "flores_tgt_bpb": 0.68985, "flores_en_nll": 3.80993, "belebele_acc": 0.3044, "belebele_acc_raw": 0.3156, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.3310367525120057e-10, "eval_secs": 47.8, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 405, "loss": 2.1939, "grad_norm": 2.362884759902954, "raw_fp64_norm": 2.36288468134671, "grad_norm_finite": true, "eff_coef_other": 0.42321131938307116, "max_grad_emb": 0.007785369176417589, "max_grad_other": 0.5326692461967468, "dead_tokens_in_batch": 2, "secs": 1325.6, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 410, "loss": 2.33369, "grad_norm": 3.2998812198638916, "raw_fp64_norm": 3.2998811264031063, "grad_norm_finite": true, "eff_coef_other": 0.30304111885582585, "max_grad_emb": 0.0862555280327797, "max_grad_other": 0.21761919558048248, "dead_tokens_in_batch": 0, "secs": 1339.0, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 420, "loss": 2.42884, "grad_norm": 2.756084680557251, "raw_fp64_norm": 2.756084590753273, "grad_norm_finite": true, "eff_coef_other": 0.362833422434752, "max_grad_emb": 0.01412500161677599, "max_grad_other": 0.45101386308670044, "dead_tokens_in_batch": 0, "secs": 1366.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 427, "loss": 2.48286, "grad_norm": 2.2644026279449463, "raw_fp64_norm": 2.2644028019763183, "grad_norm_finite": true, "eff_coef_other": 0.4416173811325092, "max_grad_emb": 0.01341487281024456, "max_grad_other": 0.11801843345165253, "dead_tokens_in_batch": 1, "secs": 1385.3, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 430, "loss": 2.35035, "grad_norm": 2.509943962097168, "raw_fp64_norm": 2.509943918851169, "grad_norm_finite": true, "eff_coef_other": 0.3984151107299407, "max_grad_emb": 0.009405643679201603, "max_grad_other": 0.25036466121673584, "dead_tokens_in_batch": 0, "secs": 1393.4, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 440, "loss": 2.16884, "grad_norm": 2.1781485080718994, "raw_fp64_norm": 2.1781485547745647, "grad_norm_finite": true, "eff_coef_other": 0.4591053076449289, "max_grad_emb": 0.021974632516503334, "max_grad_other": 0.15884873270988464, "dead_tokens_in_batch": 0, "secs": 1420.2, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 450, "loss": 2.37505, "grad_norm": 2.4254961013793945, "raw_fp64_norm": 2.4254960558880776, "grad_norm_finite": true, "eff_coef_other": 0.41228661927952587, "max_grad_emb": 0.011046970263123512, "max_grad_other": 0.4467260241508484, "dead_tokens_in_batch": 0, "secs": 1447.2, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 451, "loss": 2.32268, "grad_norm": 2.4972829818725586, "raw_fp64_norm": 2.497283125776248, "grad_norm_finite": true, "eff_coef_other": 0.4004350355261406, "max_grad_emb": 0.011983226984739304, "max_grad_other": 0.30345943570137024, "dead_tokens_in_batch": 1, "secs": 1450.2, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 458, "loss": 2.14101, "grad_norm": 2.4062249660491943, "raw_fp64_norm": 2.4062250815821877, "grad_norm_finite": true, "eff_coef_other": 0.4155885665392888, "max_grad_emb": 0.010650312528014183, "max_grad_other": 0.7519054412841797, "dead_tokens_in_batch": 1, "secs": 1469.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 460, "loss": 2.15167, "grad_norm": 2.278006076812744, "raw_fp64_norm": 2.2780061443617687, "grad_norm_finite": true, "eff_coef_other": 0.43898019904272734, "max_grad_emb": 0.008184876292943954, "max_grad_other": 0.1710379272699356, "dead_tokens_in_batch": 1, "secs": 1474.4, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 470, "loss": 2.19677, "grad_norm": 2.383340835571289, "raw_fp64_norm": 2.3833407940059828, "grad_norm_finite": true, "eff_coef_other": 0.41957892278607994, "max_grad_emb": 0.008714437484741211, "max_grad_other": 0.32052260637283325, "dead_tokens_in_batch": 0, "secs": 1501.4, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 473, "loss": 2.4764, "grad_norm": 2.249769449234009, "raw_fp64_norm": 2.249769423563514, "grad_norm_finite": true, "eff_coef_other": 0.44448979243214576, "max_grad_emb": 0.01442018523812294, "max_grad_other": 0.351799339056015, "dead_tokens_in_batch": 1, "secs": 1509.6, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 477, "loss": 2.17873, "grad_norm": 2.082838296890259, "raw_fp64_norm": 2.082838378931363, "grad_norm_finite": true, "eff_coef_other": 0.4801138529952982, "max_grad_emb": 0.04468637332320213, "max_grad_other": 0.2034071981906891, "dead_tokens_in_batch": 2, "secs": 1520.4, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 480, "loss": 2.04397, "grad_norm": 2.014472723007202, "raw_fp64_norm": 2.0144726818399032, "grad_norm_finite": true, "eff_coef_other": 0.49640756718692863, "max_grad_emb": 0.021542780101299286, "max_grad_other": 0.19475051760673523, "dead_tokens_in_batch": 0, "secs": 1528.8, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 481, "loss": 2.07657, "grad_norm": 2.1496410369873047, "raw_fp64_norm": 2.149641100223601, "grad_norm_finite": true, "eff_coef_other": 0.4651937312323343, "max_grad_emb": 0.05076955631375313, "max_grad_other": 0.14583221077919006, "dead_tokens_in_batch": 2, "secs": 1531.5, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 483, "loss": 2.19148, "grad_norm": 2.2543251514434814, "raw_fp64_norm": 2.2543250990089527, "grad_norm_finite": true, "eff_coef_other": 0.4435915359273474, "max_grad_emb": 0.010641682893037796, "max_grad_other": 0.2978602647781372, "dead_tokens_in_batch": 1, "secs": 1536.7, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 490, "loss": 2.29254, "grad_norm": 2.3316473960876465, "raw_fp64_norm": 2.3316474780410683, "grad_norm_finite": true, "eff_coef_other": 0.42888113048173754, "max_grad_emb": 0.013927832245826721, "max_grad_other": 0.20077979564666748, "dead_tokens_in_batch": 1, "secs": 1555.6, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 491, "loss": 2.27615, "grad_norm": 2.268022298812866, "raw_fp64_norm": 2.268022121667862, "grad_norm_finite": true, "eff_coef_other": 0.4409125781571213, "max_grad_emb": 0.017602037638425827, "max_grad_other": 0.17732159793376923, "dead_tokens_in_batch": 2, "secs": 1558.5, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 495, "loss": 2.03233, "grad_norm": 2.4582841396331787, "raw_fp64_norm": 2.4582840047678536, "grad_norm_finite": true, "eff_coef_other": 0.40678763577003857, "max_grad_emb": 0.05232812464237213, "max_grad_other": 0.20858651399612427, "dead_tokens_in_batch": 3, "secs": 1569.3, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 499, "loss": 2.03763, "grad_norm": 2.367579221725464, "raw_fp64_norm": 2.3675791870154153, "grad_norm_finite": true, "eff_coef_other": 0.4223721717320362, "max_grad_emb": 0.02210286445915699, "max_grad_other": 0.31546711921691895, "dead_tokens_in_batch": 1, "secs": 1580.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 500, "loss": 2.30431, "grad_norm": 2.377735137939453, "raw_fp64_norm": 2.3777352165506866, "grad_norm_finite": true, "eff_coef_other": 0.4205681126866332, "max_grad_emb": 0.013868337497115135, "max_grad_other": 0.28860020637512207, "dead_tokens_in_batch": 0, "secs": 1582.7, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 503, "loss": 2.02093, "grad_norm": 2.2488856315612793, "raw_fp64_norm": 2.2488856113125486, "grad_norm_finite": true, "eff_coef_other": 0.4446644779535883, "max_grad_emb": 0.010546315461397171, "max_grad_other": 0.1673228144645691, "dead_tokens_in_batch": 1, "secs": 1590.9, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 510, "loss": 2.30404, "grad_norm": 2.1744906902313232, "raw_fp64_norm": 2.1744908360174118, "grad_norm_finite": true, "eff_coef_other": 0.45987759092959307, "max_grad_emb": 0.010701852850615978, "max_grad_other": 0.3263355493545532, "dead_tokens_in_batch": 0, "secs": 1609.8, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 511, "loss": 2.18275, "grad_norm": 2.252359390258789, "raw_fp64_norm": 2.252359451180882, "grad_norm_finite": true, "eff_coef_other": 0.4439786831294361, "max_grad_emb": 0.012585422024130821, "max_grad_other": 0.2639913558959961, "dead_tokens_in_batch": 1, "secs": 1612.7, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 514, "loss": 2.10139, "grad_norm": 2.084644317626953, "raw_fp64_norm": 2.0846442867238295, "grad_norm_finite": true, "eff_coef_other": 0.4796979090612621, "max_grad_emb": 0.01173471100628376, "max_grad_other": 0.1673988401889801, "dead_tokens_in_batch": 1, "secs": 1620.8, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 515, "loss": 2.14716, "grad_norm": 2.3251545429229736, "raw_fp64_norm": 2.325154637775926, "grad_norm_finite": true, "eff_coef_other": 0.4300787545348003, "max_grad_emb": 0.011088400147855282, "max_grad_other": 0.26973089575767517, "dead_tokens_in_batch": 2, "secs": 1623.4, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 520, "loss": 2.45653, "grad_norm": 3.1413800716400146, "raw_fp64_norm": 3.141380183696879, "grad_norm_finite": true, "eff_coef_other": 0.3183313253612787, "max_grad_emb": 0.023641575127840042, "max_grad_other": 0.19979706406593323, "dead_tokens_in_batch": 0, "secs": 1636.8, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 527, "loss": 2.10281, "grad_norm": 2.2266290187835693, "raw_fp64_norm": 2.2266290443409322, "grad_norm_finite": true, "eff_coef_other": 0.4491091881292026, "max_grad_emb": 0.033257804811000824, "max_grad_other": 0.3722197115421295, "dead_tokens_in_batch": 3, "secs": 1655.7, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 530, "loss": 1.85197, "grad_norm": 2.6051673889160156, "raw_fp64_norm": 2.605167538206148, "grad_norm_finite": true, "eff_coef_other": 0.3838523468404627, "max_grad_emb": 0.011217462830245495, "max_grad_other": 0.2620116174221039, "dead_tokens_in_batch": 0, "secs": 1664.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 533, "loss": 2.01985, "grad_norm": 2.1923038959503174, "raw_fp64_norm": 2.192303895906279, "grad_norm_finite": true, "eff_coef_other": 0.456140932699291, "max_grad_emb": 0.008270733058452606, "max_grad_other": 0.12852835655212402, "dead_tokens_in_batch": 1, "secs": 1672.0, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 540, "loss": 2.15926, "grad_norm": 2.128934860229492, "raw_fp64_norm": 2.128934898943406, "grad_norm_finite": true, "eff_coef_other": 0.4697182374917595, "max_grad_emb": 0.006613573059439659, "max_grad_other": 0.2615271508693695, "dead_tokens_in_batch": 1, "secs": 1690.9, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 541, "loss": 2.24927, "grad_norm": 2.2285914421081543, "raw_fp64_norm": 2.2285912661206146, "grad_norm_finite": true, "eff_coef_other": 0.4487137177285059, "max_grad_emb": 0.018634673207998276, "max_grad_other": 0.10083869099617004, "dead_tokens_in_batch": 1, "secs": 1693.8, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 543, "loss": 2.0585, "grad_norm": 2.2035467624664307, "raw_fp64_norm": 2.2035466469235168, "grad_norm_finite": true, "eff_coef_other": 0.45381362593234653, "max_grad_emb": 0.020182965323328972, "max_grad_other": 0.38705018162727356, "dead_tokens_in_batch": 2, "secs": 1699.0, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 545, "loss": 2.26307, "grad_norm": 2.5415492057800293, "raw_fp64_norm": 2.541549239478563, "grad_norm_finite": true, "eff_coef_other": 0.3934606515841339, "max_grad_emb": 0.008944633416831493, "max_grad_other": 0.8186996579170227, "dead_tokens_in_batch": 2, "secs": 1704.5, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 550, "loss": 2.27702, "grad_norm": 2.325500965118408, "raw_fp64_norm": 2.3255009922720595, "grad_norm_finite": true, "eff_coef_other": 0.4300146871512459, "max_grad_emb": 0.009949718602001667, "max_grad_other": 0.17403997480869293, "dead_tokens_in_batch": 1, "secs": 1717.9, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 560, "loss": 2.2645, "grad_norm": 2.214801788330078, "raw_fp64_norm": 2.214801921949854, "grad_norm_finite": true, "eff_coef_other": 0.4515074684161754, "max_grad_emb": 0.011375410482287407, "max_grad_other": 0.22346308827400208, "dead_tokens_in_batch": 0, "secs": 1745.0, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 564, "loss": 2.10387, "grad_norm": 2.123555898666382, "raw_fp64_norm": 2.1235558756964195, "grad_norm_finite": true, "eff_coef_other": 0.47090803200423376, "max_grad_emb": 0.006897481624037027, "max_grad_other": 0.21347571909427643, "dead_tokens_in_batch": 1, "secs": 1756.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 565, "loss": 1.86943, "grad_norm": 2.0834314823150635, "raw_fp64_norm": 2.0834314198677415, "grad_norm_finite": true, "eff_coef_other": 0.47997715716173456, "max_grad_emb": 0.007120772730559111, "max_grad_other": 0.5598536133766174, "dead_tokens_in_batch": 1, "secs": 1758.7, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 570, "loss": 2.08798, "grad_norm": 2.1026740074157715, "raw_fp64_norm": 2.102674139779271, "grad_norm_finite": true, "eff_coef_other": 0.4755846702287195, "max_grad_emb": 0.009747971780598164, "max_grad_other": 0.27803918719291687, "dead_tokens_in_batch": 0, "secs": 1772.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 572, "loss": 2.32907, "grad_norm": 2.4305319786071777, "raw_fp64_norm": 2.430532085998678, "grad_norm_finite": true, "eff_coef_other": 0.41143239314245067, "max_grad_emb": 0.04352889209985733, "max_grad_other": 0.35111314058303833, "dead_tokens_in_batch": 1, "secs": 1777.7, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 576, "loss": 2.23407, "grad_norm": 2.2523033618927, "raw_fp64_norm": 2.2523034393636028, "grad_norm_finite": true, "eff_coef_other": 0.443989727551591, "max_grad_emb": 0.02405695803463459, "max_grad_other": 0.22559881210327148, "dead_tokens_in_batch": 1, "secs": 1788.4, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 580, "loss": 2.16717, "grad_norm": 2.419807195663452, "raw_fp64_norm": 2.419807169406904, "grad_norm_finite": true, "eff_coef_other": 0.4132558943275355, "max_grad_emb": 0.01046111062169075, "max_grad_other": 0.1250157207250595, "dead_tokens_in_batch": 0, "secs": 1799.5, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 581, "loss": 2.19319, "grad_norm": 2.4884955883026123, "raw_fp64_norm": 2.488495649530172, "grad_norm_finite": true, "eff_coef_other": 0.4018490540435475, "max_grad_emb": 0.009301603771746159, "max_grad_other": 0.291113942861557, "dead_tokens_in_batch": 4, "secs": 1802.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 582, "loss": 2.11276, "grad_norm": 2.0727200508117676, "raw_fp64_norm": 2.0727201356333262, "grad_norm_finite": true, "eff_coef_other": 0.4824575885927132, "max_grad_emb": 0.012001171708106995, "max_grad_other": 0.21538832783699036, "dead_tokens_in_batch": 1, "secs": 1804.7, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 584, "loss": 1.95099, "grad_norm": 2.0429983139038086, "raw_fp64_norm": 2.0429982048588062, "grad_norm_finite": true, "eff_coef_other": 0.48947642478116044, "max_grad_emb": 0.013256118632853031, "max_grad_other": 0.2360520362854004, "dead_tokens_in_batch": 2, "secs": 1810.2, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 590, "loss": 2.10578, "grad_norm": 2.166426658630371, "raw_fp64_norm": 2.1664265285166007, "grad_norm_finite": true, "eff_coef_other": 0.46158938010983763, "max_grad_emb": 0.013886906206607819, "max_grad_other": 0.14908145368099213, "dead_tokens_in_batch": 0, "secs": 1826.3, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 594, "loss": 2.01956, "grad_norm": 2.1437795162200928, "raw_fp64_norm": 2.143779564591959, "grad_norm_finite": true, "eff_coef_other": 0.4664656630815905, "max_grad_emb": 0.013395817950367928, "max_grad_other": 0.3592662215232849, "dead_tokens_in_batch": 1, "secs": 1837.3, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 595, "loss": 2.13117, "grad_norm": 2.219820261001587, "raw_fp64_norm": 2.2198201583264923, "grad_norm_finite": true, "eff_coef_other": 0.45048672051586636, "max_grad_emb": 0.027325443923473358, "max_grad_other": 0.21826162934303284, "dead_tokens_in_batch": 13, "secs": 1840.0, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 596, "loss": 2.76858, "grad_norm": 2.9442763328552246, "raw_fp64_norm": 2.944276301282608, "grad_norm_finite": true, "eff_coef_other": 0.33964191784550607, "max_grad_emb": 0.011090178042650223, "max_grad_other": 0.3078814446926117, "dead_tokens_in_batch": 1, "secs": 1842.6, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 599, "loss": 2.27275, "grad_norm": 2.143603801727295, "raw_fp64_norm": 2.14360373395163, "grad_norm_finite": true, "eff_coef_other": 0.4665038999699059, "max_grad_emb": 0.018544498831033707, "max_grad_other": 0.3508327603340149, "dead_tokens_in_batch": 1, "secs": 1850.7, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 600, "loss": 1.95992, "grad_norm": 2.151315212249756, "raw_fp64_norm": 2.1513152295364484, "grad_norm_finite": true, "eff_coef_other": 0.4648317129327269, "max_grad_emb": 0.014972986653447151, "max_grad_other": 0.28625190258026123, "dead_tokens_in_batch": 1, "secs": 1853.3, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 600, "tgt_nll": 2.29506, "tgt_ppl": 9.925, "en_nll": 2.74036, "flores_tgt_nll": 2.63005, "flores_tgt_ppl": 13.874, "flores_tgt_bpb": 0.67477, "flores_en_nll": 3.81602, "belebele_acc": 0.3122, "belebele_acc_raw": 0.3122, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.3304891350051093e-10, "eval_secs": 47.9, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 601, "loss": 1.93513, "grad_norm": 2.121788740158081, "raw_fp64_norm": 2.121788693062815, "grad_norm_finite": true, "eff_coef_other": 0.4713002335120615, "max_grad_emb": 0.014694309793412685, "max_grad_other": 0.3265475928783417, "dead_tokens_in_batch": 1, "secs": 1904.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 610, "loss": 2.11593, "grad_norm": 2.264655351638794, "raw_fp64_norm": 2.2646554344490006, "grad_norm_finite": true, "eff_coef_other": 0.44156809896404847, "max_grad_emb": 0.006374061107635498, "max_grad_other": 0.20256438851356506, "dead_tokens_in_batch": 1, "secs": 1928.2, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 611, "loss": 2.42725, "grad_norm": 2.4393301010131836, "raw_fp64_norm": 2.4393302174704528, "grad_norm_finite": true, "eff_coef_other": 0.40994844840237016, "max_grad_emb": 0.02267676219344139, "max_grad_other": 0.17314505577087402, "dead_tokens_in_batch": 2, "secs": 1931.0, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 614, "loss": 1.83599, "grad_norm": 2.1558170318603516, "raw_fp64_norm": 2.155817031525137, "grad_norm_finite": true, "eff_coef_other": 0.46386104263960315, "max_grad_emb": 0.015889525413513184, "max_grad_other": 0.202244371175766, "dead_tokens_in_batch": 1, "secs": 1939.2, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 616, "loss": 1.85098, "grad_norm": 2.0841524600982666, "raw_fp64_norm": 2.084152347608434, "grad_norm_finite": true, "eff_coef_other": 0.47981111714914243, "max_grad_emb": 0.010392838157713413, "max_grad_other": 0.5065490007400513, "dead_tokens_in_batch": 1, "secs": 1944.4, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 618, "loss": 2.16114, "grad_norm": 2.2416725158691406, "raw_fp64_norm": 2.2416726633639876, "grad_norm_finite": true, "eff_coef_other": 0.44609529127272596, "max_grad_emb": 0.010716630145907402, "max_grad_other": 0.4606800675392151, "dead_tokens_in_batch": 1, "secs": 1950.0, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 620, "loss": 2.00344, "grad_norm": 2.1006996631622314, "raw_fp64_norm": 2.100699716358203, "grad_norm_finite": true, "eff_coef_other": 0.4760316486474935, "max_grad_emb": 0.00957004725933075, "max_grad_other": 0.170343279838562, "dead_tokens_in_batch": 2, "secs": 1955.5, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 624, "loss": 2.14815, "grad_norm": 2.0681068897247314, "raw_fp64_norm": 2.068106962435961, "grad_norm_finite": true, "eff_coef_other": 0.4835337677344781, "max_grad_emb": 0.015013539232313633, "max_grad_other": 0.16457228362560272, "dead_tokens_in_batch": 1, "secs": 1966.2, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 625, "loss": 2.24523, "grad_norm": 2.260610818862915, "raw_fp64_norm": 2.260610928798985, "grad_norm_finite": true, "eff_coef_other": 0.44235812254710705, "max_grad_emb": 0.010421250015497208, "max_grad_other": 0.30654603242874146, "dead_tokens_in_batch": 3, "secs": 1968.8, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 626, "loss": 1.94119, "grad_norm": 2.002364158630371, "raw_fp64_norm": 2.0023641042788167, "grad_norm_finite": true, "eff_coef_other": 0.49940940876338735, "max_grad_emb": 0.013091334141790867, "max_grad_other": 0.11952816694974899, "dead_tokens_in_batch": 2, "secs": 1971.5, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 629, "loss": 1.76262, "grad_norm": 2.0132224559783936, "raw_fp64_norm": 2.013222305414253, "grad_norm_finite": true, "eff_coef_other": 0.4967158499124561, "max_grad_emb": 0.024447126314044, "max_grad_other": 0.2140226662158966, "dead_tokens_in_batch": 1, "secs": 1979.6, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 630, "loss": 2.24137, "grad_norm": 2.0589280128479004, "raw_fp64_norm": 2.0589281318913852, "grad_norm_finite": true, "eff_coef_other": 0.485689401509188, "max_grad_emb": 0.021393029019236565, "max_grad_other": 0.27832669019699097, "dead_tokens_in_batch": 0, "secs": 1982.2, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 636, "loss": 2.15397, "grad_norm": 2.0230886936187744, "raw_fp64_norm": 2.0230887467534813, "grad_norm_finite": true, "eff_coef_other": 0.494293457751378, "max_grad_emb": 0.007411180529743433, "max_grad_other": 0.17404119670391083, "dead_tokens_in_batch": 1, "secs": 1998.5, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 640, "loss": 2.20871, "grad_norm": 2.848238706588745, "raw_fp64_norm": 2.8482386901762986, "grad_norm_finite": true, "eff_coef_other": 0.3510940450997614, "max_grad_emb": 0.030413314700126648, "max_grad_other": 0.45344242453575134, "dead_tokens_in_batch": 0, "secs": 2009.3, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 646, "loss": 2.30165, "grad_norm": 2.2079966068267822, "raw_fp64_norm": 2.207996744133699, "grad_norm_finite": true, "eff_coef_other": 0.4528990416059133, "max_grad_emb": 0.01972808875143528, "max_grad_other": 0.3408085107803345, "dead_tokens_in_batch": 1, "secs": 2025.5, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 650, "loss": 2.08311, "grad_norm": 2.0700161457061768, "raw_fp64_norm": 2.0700162705366267, "grad_norm_finite": true, "eff_coef_other": 0.48308778604771146, "max_grad_emb": 0.011502040550112724, "max_grad_other": 0.17546117305755615, "dead_tokens_in_batch": 4, "secs": 2036.3, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 660, "loss": 2.15579, "grad_norm": 2.4587104320526123, "raw_fp64_norm": 2.458710581785115, "grad_norm_finite": true, "eff_coef_other": 0.40671710675911543, "max_grad_emb": 0.01582941599190235, "max_grad_other": 0.7807968854904175, "dead_tokens_in_batch": 1, "secs": 2063.3, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 667, "loss": 2.28664, "grad_norm": 2.826493740081787, "raw_fp64_norm": 2.8264938181843404, "grad_norm_finite": true, "eff_coef_other": 0.35379510381507523, "max_grad_emb": 0.027209755033254623, "max_grad_other": 0.19055698812007904, "dead_tokens_in_batch": 4, "secs": 2082.5, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 670, "loss": 2.1491, "grad_norm": 2.43386173248291, "raw_fp64_norm": 2.433861934658841, "grad_norm_finite": true, "eff_coef_other": 0.4108695148061402, "max_grad_emb": 0.020130060613155365, "max_grad_other": 0.28017938137054443, "dead_tokens_in_batch": 0, "secs": 2090.6, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 680, "loss": 2.22899, "grad_norm": 2.114009380340576, "raw_fp64_norm": 2.114009368046882, "grad_norm_finite": true, "eff_coef_other": 0.4730345741438108, "max_grad_emb": 0.010855376720428467, "max_grad_other": 0.2398625910282135, "dead_tokens_in_batch": 0, "secs": 2117.5, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 690, "loss": 2.19307, "grad_norm": 2.499518632888794, "raw_fp64_norm": 2.499518582714832, "grad_norm_finite": true, "eff_coef_other": 0.40007687350879506, "max_grad_emb": 0.015881387516856194, "max_grad_other": 0.2110375165939331, "dead_tokens_in_batch": 0, "secs": 2144.6, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 692, "loss": 2.32453, "grad_norm": 2.2832021713256836, "raw_fp64_norm": 2.2832022120284763, "grad_norm_finite": true, "eff_coef_other": 0.43798117160961, "max_grad_emb": 0.017463285475969315, "max_grad_other": 0.2310272753238678, "dead_tokens_in_batch": 1, "secs": 2150.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 693, "loss": 2.36559, "grad_norm": 2.2561187744140625, "raw_fp64_norm": 2.2561187180942426, "grad_norm_finite": true, "eff_coef_other": 0.4432388791325187, "max_grad_emb": 0.025708548724651337, "max_grad_other": 0.20750153064727783, "dead_tokens_in_batch": 1, "secs": 2152.7, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 698, "loss": 2.18514, "grad_norm": 2.0483124256134033, "raw_fp64_norm": 2.048312432740756, "grad_norm_finite": true, "eff_coef_other": 0.4882065349449791, "max_grad_emb": 0.00938044860959053, "max_grad_other": 0.3070552349090576, "dead_tokens_in_batch": 2, "secs": 2166.4, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 700, "loss": 2.13361, "grad_norm": 2.1252360343933105, "raw_fp64_norm": 2.1252360130466394, "grad_norm_finite": true, "eff_coef_other": 0.4705357491031437, "max_grad_emb": 0.012381830252707005, "max_grad_other": 0.19070856273174286, "dead_tokens_in_batch": 0, "secs": 2171.7, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 707, "loss": 2.21786, "grad_norm": 2.092705249786377, "raw_fp64_norm": 2.0927053309646277, "grad_norm_finite": true, "eff_coef_other": 0.47785015221418664, "max_grad_emb": 0.03873968496918678, "max_grad_other": 0.26227760314941406, "dead_tokens_in_batch": 2, "secs": 2191.0, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 708, "loss": 2.63859, "grad_norm": 2.7086780071258545, "raw_fp64_norm": 2.7086780620505357, "grad_norm_finite": true, "eff_coef_other": 0.36918364906629797, "max_grad_emb": 0.019308479502797127, "max_grad_other": 0.22684402763843536, "dead_tokens_in_batch": 1, "secs": 2193.6, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 710, "loss": 2.29229, "grad_norm": 2.270684242248535, "raw_fp64_norm": 2.270684253214228, "grad_norm_finite": true, "eff_coef_other": 0.4403956926279024, "max_grad_emb": 0.010493508540093899, "max_grad_other": 0.2655840516090393, "dead_tokens_in_batch": 0, "secs": 2198.9, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 712, "loss": 2.11731, "grad_norm": 2.0713701248168945, "raw_fp64_norm": 2.0713701422014323, "grad_norm_finite": true, "eff_coef_other": 0.48277200933193376, "max_grad_emb": 0.02299930900335312, "max_grad_other": 0.2240801602602005, "dead_tokens_in_batch": 1, "secs": 2204.4, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 713, "loss": 2.19171, "grad_norm": 2.217724561691284, "raw_fp64_norm": 2.217724456506667, "grad_norm_finite": true, "eff_coef_other": 0.45091242003694043, "max_grad_emb": 0.02301759086549282, "max_grad_other": 0.237232506275177, "dead_tokens_in_batch": 3, "secs": 2207.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 715, "loss": 2.09593, "grad_norm": 2.0030150413513184, "raw_fp64_norm": 2.0030152389721403, "grad_norm_finite": true, "eff_coef_other": 0.4992471250132166, "max_grad_emb": 0.015991274267435074, "max_grad_other": 0.14948670566082, "dead_tokens_in_batch": 1, "secs": 2212.6, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 720, "loss": 2.12473, "grad_norm": 2.065446376800537, "raw_fp64_norm": 2.0654464255293226, "grad_norm_finite": true, "eff_coef_other": 0.4841566099587785, "max_grad_emb": 0.012697956524789333, "max_grad_other": 0.09470074623823166, "dead_tokens_in_batch": 1, "secs": 2226.3, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 721, "loss": 1.90042, "grad_norm": 1.92574143409729, "raw_fp64_norm": 1.92574145252375, "grad_norm_finite": true, "eff_coef_other": 0.5192802434499811, "max_grad_emb": 0.013341942802071571, "max_grad_other": 0.18640097975730896, "dead_tokens_in_batch": 1, "secs": 2228.9, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 722, "loss": 2.44235, "grad_norm": 2.5673346519470215, "raw_fp64_norm": 2.567334655385502, "grad_norm_finite": true, "eff_coef_other": 0.38950886661104006, "max_grad_emb": 0.02341371774673462, "max_grad_other": 0.5038248300552368, "dead_tokens_in_batch": 1, "secs": 2231.6, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 723, "loss": 2.2056, "grad_norm": 2.0867419242858887, "raw_fp64_norm": 2.086741960382795, "grad_norm_finite": true, "eff_coef_other": 0.4792157138101778, "max_grad_emb": 0.01430554874241352, "max_grad_other": 0.3518741726875305, "dead_tokens_in_batch": 1, "secs": 2234.2, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 724, "loss": 2.08117, "grad_norm": 2.016792058944702, "raw_fp64_norm": 2.0167922110251193, "grad_norm_finite": true, "eff_coef_other": 0.49583669259713503, "max_grad_emb": 0.009399743750691414, "max_grad_other": 0.11129620671272278, "dead_tokens_in_batch": 1, "secs": 2237.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 726, "loss": 2.62598, "grad_norm": 2.442319869995117, "raw_fp64_norm": 2.4423197694261027, "grad_norm_finite": true, "eff_coef_other": 0.40944660969219787, "max_grad_emb": 0.010943676345050335, "max_grad_other": 0.24559026956558228, "dead_tokens_in_batch": 1, "secs": 2242.4, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 728, "loss": 2.0933, "grad_norm": 2.3041579723358154, "raw_fp64_norm": 2.3041579669490173, "grad_norm_finite": true, "eff_coef_other": 0.433997832617539, "max_grad_emb": 0.021106941625475883, "max_grad_other": 0.5734242796897888, "dead_tokens_in_batch": 2, "secs": 2247.9, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 729, "loss": 2.11911, "grad_norm": 2.042558193206787, "raw_fp64_norm": 2.0425581456222255, "grad_norm_finite": true, "eff_coef_other": 0.48958189477486574, "max_grad_emb": 0.014306486584246159, "max_grad_other": 0.2004700005054474, "dead_tokens_in_batch": 1, "secs": 2250.5, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 730, "loss": 2.15337, "grad_norm": 2.80800724029541, "raw_fp64_norm": 2.808007077571234, "grad_norm_finite": true, "eff_coef_other": 0.35612431105073866, "max_grad_emb": 0.4051545560359955, "max_grad_other": 0.30411988496780396, "dead_tokens_in_batch": 0, "secs": 2253.2, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 731, "loss": 2.29414, "grad_norm": 2.346797227859497, "raw_fp64_norm": 2.346797156205151, "grad_norm_finite": true, "eff_coef_other": 0.426112474489166, "max_grad_emb": 0.015991054475307465, "max_grad_other": 0.25738078355789185, "dead_tokens_in_batch": 1, "secs": 2256.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 734, "loss": 2.27091, "grad_norm": 2.1435461044311523, "raw_fp64_norm": 2.143546016314931, "grad_norm_finite": true, "eff_coef_other": 0.4665164567332318, "max_grad_emb": 0.007062173448503017, "max_grad_other": 0.16363489627838135, "dead_tokens_in_batch": 1, "secs": 2264.3, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 740, "loss": 2.4446, "grad_norm": 2.0297727584838867, "raw_fp64_norm": 2.029772500232198, "grad_norm_finite": true, "eff_coef_other": 0.4926657445541798, "max_grad_emb": 0.006673258263617754, "max_grad_other": 0.16207018494606018, "dead_tokens_in_batch": 0, "secs": 2280.3, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 741, "loss": 2.01797, "grad_norm": 2.1070125102996826, "raw_fp64_norm": 2.107012455427461, "grad_norm_finite": true, "eff_coef_other": 0.47460540481193636, "max_grad_emb": 0.007986868731677532, "max_grad_other": 0.23568308353424072, "dead_tokens_in_batch": 2, "secs": 2283.2, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 742, "loss": 1.99872, "grad_norm": 2.0113706588745117, "raw_fp64_norm": 2.0113707939928744, "grad_norm_finite": true, "eff_coef_other": 0.4971731582215703, "max_grad_emb": 0.026925308629870415, "max_grad_other": 0.18411707878112793, "dead_tokens_in_batch": 1, "secs": 2285.8, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 750, "loss": 1.78028, "grad_norm": 2.0433342456817627, "raw_fp64_norm": 2.043334369297736, "grad_norm_finite": true, "eff_coef_other": 0.4893959530690462, "max_grad_emb": 0.016503166407346725, "max_grad_other": 0.2630893886089325, "dead_tokens_in_batch": 0, "secs": 2307.5, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 752, "loss": 2.01379, "grad_norm": 1.9821035861968994, "raw_fp64_norm": 1.9821036814700304, "grad_norm_finite": true, "eff_coef_other": 0.5045142455972611, "max_grad_emb": 0.011568949557840824, "max_grad_other": 0.3391733765602112, "dead_tokens_in_batch": 1, "secs": 2313.0, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 755, "loss": 1.97705, "grad_norm": 2.119974136352539, "raw_fp64_norm": 2.1199742546468827, "grad_norm_finite": true, "eff_coef_other": 0.4717036454118611, "max_grad_emb": 0.022754833102226257, "max_grad_other": 0.3278425335884094, "dead_tokens_in_batch": 2, "secs": 2321.2, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 760, "loss": 1.9479, "grad_norm": 1.9137052297592163, "raw_fp64_norm": 1.9137052877889733, "grad_norm_finite": true, "eff_coef_other": 0.5225462427040438, "max_grad_emb": 0.008980010636150837, "max_grad_other": 0.11018811911344528, "dead_tokens_in_batch": 0, "secs": 2334.6, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 761, "loss": 2.07979, "grad_norm": 2.198322296142578, "raw_fp64_norm": 2.19832223946195, "grad_norm_finite": true, "eff_coef_other": 0.454892145188431, "max_grad_emb": 0.02322019636631012, "max_grad_other": 0.5302737355232239, "dead_tokens_in_batch": 26, "secs": 2337.5, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 764, "loss": 2.15003, "grad_norm": 2.1169004440307617, "raw_fp64_norm": 2.116900641056285, "grad_norm_finite": true, "eff_coef_other": 0.4723885482811681, "max_grad_emb": 0.009068622253835201, "max_grad_other": 0.2755044102668762, "dead_tokens_in_batch": 2, "secs": 2345.4, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 765, "loss": 2.27788, "grad_norm": 2.1166512966156006, "raw_fp64_norm": 2.1166514743544522, "grad_norm_finite": true, "eff_coef_other": 0.4724441523054777, "max_grad_emb": 0.035108234733343124, "max_grad_other": 0.2401701807975769, "dead_tokens_in_batch": 1, "secs": 2348.3, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 768, "loss": 2.03197, "grad_norm": 2.337838649749756, "raw_fp64_norm": 2.337838595407492, "grad_norm_finite": true, "eff_coef_other": 0.42774533322122443, "max_grad_emb": 0.027751002460718155, "max_grad_other": 0.21625986695289612, "dead_tokens_in_batch": 24, "secs": 2356.5, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 770, "loss": 1.87733, "grad_norm": 1.9285913705825806, "raw_fp64_norm": 1.928591388962535, "grad_norm_finite": true, "eff_coef_other": 0.5185128880800894, "max_grad_emb": 0.00793138425797224, "max_grad_other": 0.1628282368183136, "dead_tokens_in_batch": 0, "secs": 2362.0, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 775, "loss": 2.11253, "grad_norm": 2.1979897022247314, "raw_fp64_norm": 2.1979896763496094, "grad_norm_finite": true, "eff_coef_other": 0.4549609782188041, "max_grad_emb": 0.06428062170743942, "max_grad_other": 0.11102716624736786, "dead_tokens_in_batch": 2, "secs": 2375.5, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 777, "loss": 1.85879, "grad_norm": 1.9971826076507568, "raw_fp64_norm": 1.9971826542882078, "grad_norm_finite": true, "eff_coef_other": 0.5007050909937509, "max_grad_emb": 0.010480901226401329, "max_grad_other": 0.5269889831542969, "dead_tokens_in_batch": 3, "secs": 2380.8, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 780, "loss": 2.18363, "grad_norm": 2.102875232696533, "raw_fp64_norm": 2.102875292076323, "grad_norm_finite": true, "eff_coef_other": 0.4755391612932411, "max_grad_emb": 0.010798455215990543, "max_grad_other": 0.18623152375221252, "dead_tokens_in_batch": 0, "secs": 2388.9, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 785, "loss": 2.37845, "grad_norm": 2.1364519596099854, "raw_fp64_norm": 2.136452046699379, "grad_norm_finite": true, "eff_coef_other": 0.46806553615042024, "max_grad_emb": 0.01936975121498108, "max_grad_other": 0.5559496879577637, "dead_tokens_in_batch": 1, "secs": 2402.6, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 787, "loss": 2.2375, "grad_norm": 2.128455400466919, "raw_fp64_norm": 2.128455360687595, "grad_norm_finite": true, "eff_coef_other": 0.4698240470326901, "max_grad_emb": 0.027388498187065125, "max_grad_other": 0.16718238592147827, "dead_tokens_in_batch": 17, "secs": 2408.2, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 790, "loss": 2.21728, "grad_norm": 2.113722085952759, "raw_fp64_norm": 2.113722147997053, "grad_norm_finite": true, "eff_coef_other": 0.47309886836442006, "max_grad_emb": 0.007813016884028912, "max_grad_other": 0.43494313955307007, "dead_tokens_in_batch": 0, "secs": 2416.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 791, "loss": 1.99607, "grad_norm": 1.9109864234924316, "raw_fp64_norm": 1.9109865163695217, "grad_norm_finite": true, "eff_coef_other": 0.5232896814006481, "max_grad_emb": 0.013111501932144165, "max_grad_other": 0.15354692935943604, "dead_tokens_in_batch": 2, "secs": 2419.0, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 794, "loss": 2.28405, "grad_norm": 2.4225125312805176, "raw_fp64_norm": 2.422512670771949, "grad_norm_finite": true, "eff_coef_other": 0.4127943918940298, "max_grad_emb": 0.020446382462978363, "max_grad_other": 0.20907527208328247, "dead_tokens_in_batch": 1, "secs": 2426.9, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 800, "loss": 2.08713, "grad_norm": 2.0301740169525146, "raw_fp64_norm": 2.0301740309831153, "grad_norm_finite": true, "eff_coef_other": 0.49256837053442554, "max_grad_emb": 0.022667691111564636, "max_grad_other": 0.3041976988315582, "dead_tokens_in_batch": 0, "secs": 2443.3, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 800, "tgt_nll": 2.24501, "tgt_ppl": 9.44, "en_nll": 2.74386, "flores_tgt_nll": 2.59165, "flores_tgt_ppl": 13.352, "flores_tgt_bpb": 0.66492, "flores_en_nll": 3.89421, "belebele_acc": 0.3089, "belebele_acc_raw": 0.3144, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.330201032130219e-10, "eval_secs": 48.2, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 801, "loss": 2.09826, "grad_norm": 2.119455575942993, "raw_fp64_norm": 2.1194555121519567, "grad_norm_finite": true, "eff_coef_other": 0.47181905557799775, "max_grad_emb": 0.012834949418902397, "max_grad_other": 0.3773424029350281, "dead_tokens_in_batch": 1, "secs": 2494.4, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 808, "loss": 2.35197, "grad_norm": 2.269824504852295, "raw_fp64_norm": 2.269824462870788, "grad_norm_finite": true, "eff_coef_other": 0.44056250044871764, "max_grad_emb": 0.01295451819896698, "max_grad_other": 0.2665751576423645, "dead_tokens_in_batch": 1, "secs": 2513.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 810, "loss": 2.16423, "grad_norm": 1.9863961935043335, "raw_fp64_norm": 1.986396279341757, "grad_norm_finite": true, "eff_coef_other": 0.5034239895576144, "max_grad_emb": 0.026607438921928406, "max_grad_other": 0.1662134826183319, "dead_tokens_in_batch": 0, "secs": 2518.7, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 815, "loss": 1.91197, "grad_norm": 1.867701768875122, "raw_fp64_norm": 1.8677018249636794, "grad_norm_finite": true, "eff_coef_other": 0.5354170999073257, "max_grad_emb": 0.008314871229231358, "max_grad_other": 0.14140202105045319, "dead_tokens_in_batch": 1, "secs": 2532.4, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 820, "loss": 2.08855, "grad_norm": 1.9838279485702515, "raw_fp64_norm": 1.9838280267810082, "grad_norm_finite": true, "eff_coef_other": 0.5040757171734497, "max_grad_emb": 0.008820007555186749, "max_grad_other": 0.13301728665828705, "dead_tokens_in_batch": 0, "secs": 2545.8, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 821, "loss": 2.20357, "grad_norm": 2.0899100303649902, "raw_fp64_norm": 2.089910070521249, "grad_norm_finite": true, "eff_coef_other": 0.4784892684285015, "max_grad_emb": 0.010255414061248302, "max_grad_other": 0.22910618782043457, "dead_tokens_in_batch": 1, "secs": 2548.8, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 825, "loss": 2.24783, "grad_norm": 3.1806437969207764, "raw_fp64_norm": 3.1806439765960035, "grad_norm_finite": true, "eff_coef_other": 0.3144016587353963, "max_grad_emb": 0.02465156652033329, "max_grad_other": 0.4746944308280945, "dead_tokens_in_batch": 1, "secs": 2559.6, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 826, "loss": 2.24246, "grad_norm": 2.395003080368042, "raw_fp64_norm": 2.3950030153546864, "grad_norm_finite": true, "eff_coef_other": 0.4175358230898418, "max_grad_emb": 0.013891206122934818, "max_grad_other": 0.2771695852279663, "dead_tokens_in_batch": 2, "secs": 2562.2, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 830, "loss": 1.83283, "grad_norm": 1.9198110103607178, "raw_fp64_norm": 1.9198109943546435, "grad_norm_finite": true, "eff_coef_other": 0.5208843337802163, "max_grad_emb": 0.01542869582772255, "max_grad_other": 0.21631087362766266, "dead_tokens_in_batch": 0, "secs": 2573.0, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 837, "loss": 2.42727, "grad_norm": 2.5405540466308594, "raw_fp64_norm": 2.5405540730258047, "grad_norm_finite": true, "eff_coef_other": 0.39361477379761695, "max_grad_emb": 0.009914856404066086, "max_grad_other": 0.172596737742424, "dead_tokens_in_batch": 1, "secs": 2592.0, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 838, "loss": 2.33892, "grad_norm": 2.2779767513275146, "raw_fp64_norm": 2.2779768558210005, "grad_norm_finite": true, "eff_coef_other": 0.4389858502424968, "max_grad_emb": 0.00930425338447094, "max_grad_other": 0.23268181085586548, "dead_tokens_in_batch": 2, "secs": 2594.9, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 840, "loss": 2.3756, "grad_norm": 2.2645411491394043, "raw_fp64_norm": 2.2645410425787724, "grad_norm_finite": true, "eff_coef_other": 0.44159036756283415, "max_grad_emb": 0.022510051727294922, "max_grad_other": 0.1458098143339157, "dead_tokens_in_batch": 0, "secs": 2600.2, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 843, "loss": 1.93673, "grad_norm": 2.2396554946899414, "raw_fp64_norm": 2.239655522060857, "grad_norm_finite": true, "eff_coef_other": 0.4464970420110965, "max_grad_emb": 0.013580827042460442, "max_grad_other": 0.6858656406402588, "dead_tokens_in_batch": 16, "secs": 2608.3, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 845, "loss": 2.08261, "grad_norm": 2.0084879398345947, "raw_fp64_norm": 2.0084879314237876, "grad_norm_finite": true, "eff_coef_other": 0.4978867347322077, "max_grad_emb": 0.010938194580376148, "max_grad_other": 0.23510229587554932, "dead_tokens_in_batch": 1, "secs": 2613.9, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 850, "loss": 2.16206, "grad_norm": 2.138942241668701, "raw_fp64_norm": 2.1389423546696187, "grad_norm_finite": true, "eff_coef_other": 0.46752058704458554, "max_grad_emb": 0.05473129823803902, "max_grad_other": 0.32221999764442444, "dead_tokens_in_batch": 0, "secs": 2627.4, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 851, "loss": 2.24855, "grad_norm": 2.0680058002471924, "raw_fp64_norm": 2.0680056046035813, "grad_norm_finite": true, "eff_coef_other": 0.48355740410547404, "max_grad_emb": 0.009214612655341625, "max_grad_other": 0.24859975278377533, "dead_tokens_in_batch": 1, "secs": 2630.3, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 852, "loss": 1.90569, "grad_norm": 1.873029351234436, "raw_fp64_norm": 1.8730292995922824, "grad_norm_finite": true, "eff_coef_other": 0.5338941781380862, "max_grad_emb": 0.017260560765862465, "max_grad_other": 0.17643903195858002, "dead_tokens_in_batch": 4, "secs": 2632.9, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 860, "loss": 1.98033, "grad_norm": 1.8989685773849487, "raw_fp64_norm": 1.8989686269451371, "grad_norm_finite": true, "eff_coef_other": 0.526601379984765, "max_grad_emb": 0.006695188116282225, "max_grad_other": 0.3556731641292572, "dead_tokens_in_batch": 0, "secs": 2654.6, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 861, "loss": 2.2056, "grad_norm": 2.096769332885742, "raw_fp64_norm": 2.09676926683599, "grad_norm_finite": true, "eff_coef_other": 0.4769239550541143, "max_grad_emb": 0.009828707203269005, "max_grad_other": 0.22553962469100952, "dead_tokens_in_batch": 2, "secs": 2657.2, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 864, "loss": 2.23079, "grad_norm": 1.9648643732070923, "raw_fp64_norm": 1.9648642805703351, "grad_norm_finite": true, "eff_coef_other": 0.5089407211486353, "max_grad_emb": 0.01072706375271082, "max_grad_other": 0.24783599376678467, "dead_tokens_in_batch": 1, "secs": 2665.4, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 870, "loss": 2.31676, "grad_norm": 2.1611132621765137, "raw_fp64_norm": 2.1611132273245754, "grad_norm_finite": true, "eff_coef_other": 0.46272426104526015, "max_grad_emb": 0.012164240702986717, "max_grad_other": 0.1371774673461914, "dead_tokens_in_batch": 0, "secs": 2681.8, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 876, "loss": 1.96571, "grad_norm": 1.9591432809829712, "raw_fp64_norm": 1.9591432687419956, "grad_norm_finite": true, "eff_coef_other": 0.510426929607382, "max_grad_emb": 0.010018723085522652, "max_grad_other": 0.21239502727985382, "dead_tokens_in_batch": 1, "secs": 2698.2, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 878, "loss": 2.21877, "grad_norm": 2.221597909927368, "raw_fp64_norm": 2.2215979854061887, "grad_norm_finite": true, "eff_coef_other": 0.45012625615336366, "max_grad_emb": 0.011078731156885624, "max_grad_other": 0.15271908044815063, "dead_tokens_in_batch": 1, "secs": 2703.5, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 880, "loss": 2.17104, "grad_norm": 2.1397557258605957, "raw_fp64_norm": 2.1397557498349986, "grad_norm_finite": true, "eff_coef_other": 0.46734284692938943, "max_grad_emb": 0.01042600255459547, "max_grad_other": 0.14340731501579285, "dead_tokens_in_batch": 5, "secs": 2709.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 888, "loss": 1.91949, "grad_norm": 1.926688551902771, "raw_fp64_norm": 1.9266885126087518, "grad_norm_finite": true, "eff_coef_other": 0.5190249768118659, "max_grad_emb": 0.06257713586091995, "max_grad_other": 0.08718552440404892, "dead_tokens_in_batch": 2, "secs": 2731.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 890, "loss": 2.07676, "grad_norm": 1.9201399087905884, "raw_fp64_norm": 1.9201398541118473, "grad_norm_finite": true, "eff_coef_other": 0.5207951121826031, "max_grad_emb": 0.01834477111697197, "max_grad_other": 0.18004369735717773, "dead_tokens_in_batch": 1, "secs": 2736.3, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 892, "loss": 2.19451, "grad_norm": 2.2293989658355713, "raw_fp64_norm": 2.2293990698407646, "grad_norm_finite": true, "eff_coef_other": 0.4485511865634229, "max_grad_emb": 0.010650516487658024, "max_grad_other": 0.6608137488365173, "dead_tokens_in_batch": 2, "secs": 2741.9, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 900, "loss": 2.98056, "grad_norm": 3.5075502395629883, "raw_fp64_norm": 3.5075502951537243, "grad_norm_finite": true, "eff_coef_other": 0.2850991850726582, "max_grad_emb": 0.014486579224467278, "max_grad_other": 0.8207311630249023, "dead_tokens_in_batch": 0, "secs": 2763.6, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 906, "loss": 1.81187, "grad_norm": 1.9157426357269287, "raw_fp64_norm": 1.9157425960771262, "grad_norm_finite": true, "eff_coef_other": 0.5219905113350671, "max_grad_emb": 0.009968525730073452, "max_grad_other": 0.30436185002326965, "dead_tokens_in_batch": 1, "secs": 2780.0, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 910, "loss": 1.82556, "grad_norm": 2.0860869884490967, "raw_fp64_norm": 2.0860868726194384, "grad_norm_finite": true, "eff_coef_other": 0.47936616553909145, "max_grad_emb": 0.010369338095188141, "max_grad_other": 0.28877386450767517, "dead_tokens_in_batch": 1, "secs": 2790.8, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 912, "loss": 2.00923, "grad_norm": 1.893453598022461, "raw_fp64_norm": 1.8934536243077549, "grad_norm_finite": true, "eff_coef_other": 0.5281351879492691, "max_grad_emb": 0.009317484684288502, "max_grad_other": 0.1668725311756134, "dead_tokens_in_batch": 1, "secs": 2796.3, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 914, "loss": 1.89433, "grad_norm": 1.8594515323638916, "raw_fp64_norm": 1.8594516500116358, "grad_norm_finite": true, "eff_coef_other": 0.5377927011283888, "max_grad_emb": 0.018013693392276764, "max_grad_other": 0.2034156769514084, "dead_tokens_in_batch": 2, "secs": 2801.6, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 919, "loss": 2.08652, "grad_norm": 1.9446707963943481, "raw_fp64_norm": 1.9446709152475454, "grad_norm_finite": true, "eff_coef_other": 0.5142255890449579, "max_grad_emb": 0.008898764848709106, "max_grad_other": 0.128162682056427, "dead_tokens_in_batch": 1, "secs": 2815.3, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 920, "loss": 2.07045, "grad_norm": 2.1557090282440186, "raw_fp64_norm": 2.1557090229419105, "grad_norm_finite": true, "eff_coef_other": 0.46388428262523423, "max_grad_emb": 0.030546532943844795, "max_grad_other": 0.19510529935359955, "dead_tokens_in_batch": 0, "secs": 2817.9, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 921, "loss": 2.23072, "grad_norm": 1.9919359683990479, "raw_fp64_norm": 1.9919359070443496, "grad_norm_finite": true, "eff_coef_other": 0.5020239173550337, "max_grad_emb": 0.008203292265534401, "max_grad_other": 0.17462436854839325, "dead_tokens_in_batch": 1, "secs": 2820.6, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 927, "loss": 1.8975, "grad_norm": 1.9566004276275635, "raw_fp64_norm": 1.9566005247623066, "grad_norm_finite": true, "eff_coef_other": 0.511090294568848, "max_grad_emb": 0.017986733466386795, "max_grad_other": 0.32373419404029846, "dead_tokens_in_batch": 1, "secs": 2836.9, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 930, "loss": 1.90333, "grad_norm": 2.0019586086273193, "raw_fp64_norm": 2.0019585818903782, "grad_norm_finite": true, "eff_coef_other": 0.4995105773815629, "max_grad_emb": 0.037497952580451965, "max_grad_other": 0.2550836503505707, "dead_tokens_in_batch": 0, "secs": 2845.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 931, "loss": 1.97046, "grad_norm": 1.9509080648422241, "raw_fp64_norm": 1.9509080739931857, "grad_norm_finite": true, "eff_coef_other": 0.5125815539131102, "max_grad_emb": 0.011312069371342659, "max_grad_other": 0.14530035853385925, "dead_tokens_in_batch": 1, "secs": 2847.7, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 932, "loss": 1.94802, "grad_norm": 1.9653270244598389, "raw_fp64_norm": 1.9653270073168791, "grad_norm_finite": true, "eff_coef_other": 0.5088209131271332, "max_grad_emb": 0.011573588475584984, "max_grad_other": 0.08895799517631531, "dead_tokens_in_batch": 2, "secs": 2850.6, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 938, "loss": 2.0139, "grad_norm": 2.0214762687683105, "raw_fp64_norm": 2.0214762478490242, "grad_norm_finite": true, "eff_coef_other": 0.49468772934028665, "max_grad_emb": 0.0077276756055653095, "max_grad_other": 0.12800785899162292, "dead_tokens_in_batch": 1, "secs": 2867.0, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 940, "loss": 2.06026, "grad_norm": 2.0490612983703613, "raw_fp64_norm": 2.0490613363824393, "grad_norm_finite": true, "eff_coef_other": 0.48802810963595855, "max_grad_emb": 0.014417091384530067, "max_grad_other": 0.36876755952835083, "dead_tokens_in_batch": 0, "secs": 2872.3, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 944, "loss": 1.92922, "grad_norm": 1.956230878829956, "raw_fp64_norm": 1.9562309850654018, "grad_norm_finite": true, "eff_coef_other": 0.5111868438613275, "max_grad_emb": 0.010638485662639141, "max_grad_other": 0.41914603114128113, "dead_tokens_in_batch": 1, "secs": 2883.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 950, "loss": 2.05164, "grad_norm": 2.0463380813598633, "raw_fp64_norm": 2.046338214367045, "grad_norm_finite": true, "eff_coef_other": 0.488677565272059, "max_grad_emb": 0.0340518020093441, "max_grad_other": 0.5660260319709778, "dead_tokens_in_batch": 9, "secs": 2899.4, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 951, "loss": 2.19644, "grad_norm": 2.1786324977874756, "raw_fp64_norm": 2.1786325841473317, "grad_norm_finite": true, "eff_coef_other": 0.4590033160765939, "max_grad_emb": 0.008482187055051327, "max_grad_other": 0.5306333303451538, "dead_tokens_in_batch": 2, "secs": 2902.3, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 958, "loss": 1.84002, "grad_norm": 2.135711908340454, "raw_fp64_norm": 2.1357118262977117, "grad_norm_finite": true, "eff_coef_other": 0.4682277267205569, "max_grad_emb": 0.011563152074813843, "max_grad_other": 0.7531627416610718, "dead_tokens_in_batch": 1, "secs": 2921.0, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 959, "loss": 1.99258, "grad_norm": 2.0231926441192627, "raw_fp64_norm": 2.02319257695856, "grad_norm_finite": true, "eff_coef_other": 0.4942680612439944, "max_grad_emb": 0.016418738290667534, "max_grad_other": 0.15060760080814362, "dead_tokens_in_batch": 2, "secs": 2924.0, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 960, "loss": 2.46666, "grad_norm": 2.3694264888763428, "raw_fp64_norm": 2.369426470508758, "grad_norm_finite": true, "eff_coef_other": 0.4220428794274821, "max_grad_emb": 0.012993798591196537, "max_grad_other": 0.7539896368980408, "dead_tokens_in_batch": 3, "secs": 2926.6, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 961, "loss": 1.79876, "grad_norm": 1.9712458848953247, "raw_fp64_norm": 1.9712458837510456, "grad_norm_finite": true, "eff_coef_other": 0.5072931288630045, "max_grad_emb": 0.006916483398526907, "max_grad_other": 0.2027016133069992, "dead_tokens_in_batch": 1, "secs": 2929.3, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 967, "loss": 1.74109, "grad_norm": 1.8737295866012573, "raw_fp64_norm": 1.8737295585675684, "grad_norm_finite": true, "eff_coef_other": 0.5336946555448459, "max_grad_emb": 0.016858672723174095, "max_grad_other": 0.2754623293876648, "dead_tokens_in_batch": 4, "secs": 2945.6, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 970, "loss": 1.98728, "grad_norm": 1.9474519491195679, "raw_fp64_norm": 1.9474519086767217, "grad_norm_finite": true, "eff_coef_other": 0.5134912247569803, "max_grad_emb": 0.011128552258014679, "max_grad_other": 0.2733125388622284, "dead_tokens_in_batch": 0, "secs": 2953.8, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 972, "loss": 2.07877, "grad_norm": 2.0361275672912598, "raw_fp64_norm": 2.0361276139835973, "grad_norm_finite": true, "eff_coef_other": 0.49112812229256153, "max_grad_emb": 0.01570989564061165, "max_grad_other": 0.5628284811973572, "dead_tokens_in_batch": 1, "secs": 2959.3, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 980, "loss": 1.81505, "grad_norm": 1.9465354681015015, "raw_fp64_norm": 1.9465354648552904, "grad_norm_finite": true, "eff_coef_other": 0.5137329900504363, "max_grad_emb": 0.009134205989539623, "max_grad_other": 0.11530795693397522, "dead_tokens_in_batch": 0, "secs": 2980.9, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 986, "loss": 1.9848, "grad_norm": 2.071331739425659, "raw_fp64_norm": 2.0713317393914115, "grad_norm_finite": true, "eff_coef_other": 0.48278095593529835, "max_grad_emb": 0.024539604783058167, "max_grad_other": 0.2884112596511841, "dead_tokens_in_batch": 4, "secs": 2997.3, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 990, "loss": 2.12994, "grad_norm": 2.8716278076171875, "raw_fp64_norm": 2.8716276593238597, "grad_norm_finite": true, "eff_coef_other": 0.3482344226898104, "max_grad_emb": 0.025983767583966255, "max_grad_other": 0.3353789448738098, "dead_tokens_in_batch": 0, "secs": 3008.1, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1000, "loss": 1.9557, "grad_norm": 2.2497079372406006, "raw_fp64_norm": 2.2497081027293726, "grad_norm_finite": true, "eff_coef_other": 0.44450194576128516, "max_grad_emb": 0.014010366052389145, "max_grad_other": 0.24975845217704773, "dead_tokens_in_batch": 0, "secs": 3035.3, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 1000, "tgt_nll": 2.21885, "tgt_ppl": 9.197, "en_nll": 2.7405, "flores_tgt_nll": 2.57654, "flores_tgt_ppl": 13.152, "flores_tgt_bpb": 0.66104, "flores_en_nll": 3.86882, "belebele_acc": 0.3056, "belebele_acc_raw": 0.3189, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.3300775198187296e-10, "eval_secs": 49.8, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "done", "steps": 1000, "n_dead_steps": 214, "n_inf_steps": 0, "peak_mem_gb": 67.93, "secs": 3085.0, "arm": "mask", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}


==> anc/embscan/outE32Nemo/e32_nemo_mask_s2.jsonl <==
{"kind": "meta", "opt": "adamw_fused", "n_dead_rows": 75, "n_train_chunks": 32016, "frac_chunks_with_dead": 0.00921, "steps": 1000, "lr_steps": 1000, "tokens_per_step": 16384, "n_flores_tgt": 1012, "n_belebele": 900, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 0, "tgt_nll": 3.93686, "tgt_ppl": 51.257, "en_nll": 2.73329, "flores_tgt_nll": 4.06837, "flores_tgt_ppl": 58.462, "flores_tgt_bpb": 1.04379, "flores_en_nll": 3.61807, "belebele_acc": 0.2978, "belebele_acc_raw": 0.3211, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.33263519611171e-10, "eval_secs": 75.5, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1, "loss": 3.70757, "grad_norm": 9.553869247436523, "raw_fp64_norm": 9.553868622546588, "grad_norm_finite": true, "eff_coef_other": 0.10466962331504535, "max_grad_emb": 0.5955621004104614, "max_grad_other": 1.5838208198547363, "dead_tokens_in_batch": 0, "secs": 41.7, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 2, "loss": 4.30435, "grad_norm": 10.65734577178955, "raw_fp64_norm": 10.657346133939077, "grad_norm_finite": true, "eff_coef_other": 0.09383198477195492, "max_grad_emb": 0.02497996762394905, "max_grad_other": 2.2463390827178955, "dead_tokens_in_batch": 0, "secs": 44.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 3, "loss": 3.55498, "grad_norm": 7.9058661460876465, "raw_fp64_norm": 7.905865977336023, "grad_norm_finite": true, "eff_coef_other": 0.12648833853663569, "max_grad_emb": 0.06120067834854126, "max_grad_other": 1.48981511592865, "dead_tokens_in_batch": 0, "secs": 47.5, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 4, "loss": 3.72213, "grad_norm": 8.64064884185791, "raw_fp64_norm": 8.640649127083469, "grad_norm_finite": true, "eff_coef_other": 0.11573203616650439, "max_grad_emb": 0.12160640209913254, "max_grad_other": 1.5440913438796997, "dead_tokens_in_batch": 0, "secs": 50.6, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 5, "loss": 3.7773, "grad_norm": 8.004148483276367, "raw_fp64_norm": 8.004148448310456, "grad_norm_finite": true, "eff_coef_other": 0.12493519793569204, "max_grad_emb": 0.024904875084757805, "max_grad_other": 1.486303448677063, "dead_tokens_in_batch": 0, "secs": 53.2, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 6, "loss": 3.75886, "grad_norm": 7.579915523529053, "raw_fp64_norm": 7.579915654352628, "grad_norm_finite": true, "eff_coef_other": 0.1319275742543957, "max_grad_emb": 0.07930201292037964, "max_grad_other": 1.5692623853683472, "dead_tokens_in_batch": 0, "secs": 55.9, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 7, "loss": 3.66118, "grad_norm": 6.140841007232666, "raw_fp64_norm": 6.1408410483216, "grad_norm_finite": true, "eff_coef_other": 0.16284411792750944, "max_grad_emb": 0.03541078418493271, "max_grad_other": 1.2606823444366455, "dead_tokens_in_batch": 2, "secs": 58.6, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 8, "loss": 3.78417, "grad_norm": 6.09946346282959, "raw_fp64_norm": 6.09946344332057, "grad_norm_finite": true, "eff_coef_other": 0.16394881978476059, "max_grad_emb": 0.022351417690515518, "max_grad_other": 1.112497329711914, "dead_tokens_in_batch": 1, "secs": 61.6, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 9, "loss": 4.09177, "grad_norm": 7.576419353485107, "raw_fp64_norm": 7.576419243945752, "grad_norm_finite": true, "eff_coef_other": 0.13198845277110396, "max_grad_emb": 0.1293618083000183, "max_grad_other": 0.8209986090660095, "dead_tokens_in_batch": 0, "secs": 64.2, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 10, "loss": 4.03925, "grad_norm": 6.330183982849121, "raw_fp64_norm": 6.330184022089077, "grad_norm_finite": true, "eff_coef_other": 0.1579732666121733, "max_grad_emb": 0.06997065246105194, "max_grad_other": 0.6797560453414917, "dead_tokens_in_batch": 2, "secs": 67.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 12, "loss": 3.57309, "grad_norm": 4.903424263000488, "raw_fp64_norm": 4.9034242732787865, "grad_norm_finite": true, "eff_coef_other": 0.20393907245729756, "max_grad_emb": 0.020201055333018303, "max_grad_other": 0.5534936785697937, "dead_tokens_in_batch": 2, "secs": 72.6, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 17, "loss": 3.53838, "grad_norm": 6.942407131195068, "raw_fp64_norm": 6.942407067828664, "grad_norm_finite": true, "eff_coef_other": 0.14404223737676736, "max_grad_emb": 0.013974359259009361, "max_grad_other": 1.3658922910690308, "dead_tokens_in_batch": 1, "secs": 86.2, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 20, "loss": 3.45731, "grad_norm": 21.071199417114258, "raw_fp64_norm": 21.071201375548476, "grad_norm_finite": true, "eff_coef_other": 0.047458140979371496, "max_grad_emb": 1.8289240598678589, "max_grad_other": 0.5002425909042358, "dead_tokens_in_batch": 0, "secs": 94.5, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 30, "loss": 3.19514, "grad_norm": 3.4418952465057373, "raw_fp64_norm": 3.4418950951137783, "grad_norm_finite": true, "eff_coef_other": 0.2905375201286832, "max_grad_emb": 0.01782863959670067, "max_grad_other": 0.4578099548816681, "dead_tokens_in_batch": 0, "secs": 122.1, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 40, "loss": 3.22112, "grad_norm": 3.914984703063965, "raw_fp64_norm": 3.914984612362173, "grad_norm_finite": true, "eff_coef_other": 0.25542877441860773, "max_grad_emb": 0.018901154398918152, "max_grad_other": 1.1948868036270142, "dead_tokens_in_batch": 1, "secs": 149.7, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 50, "loss": 3.25232, "grad_norm": 4.974554538726807, "raw_fp64_norm": 4.974554676746964, "grad_norm_finite": true, "eff_coef_other": 0.20102298430784857, "max_grad_emb": 0.01237831823527813, "max_grad_other": 0.8082401156425476, "dead_tokens_in_batch": 0, "secs": 177.2, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 60, "loss": 2.92911, "grad_norm": 3.4278037548065186, "raw_fp64_norm": 3.427803779641767, "grad_norm_finite": true, "eff_coef_other": 0.29173190176534564, "max_grad_emb": 0.05521906167268753, "max_grad_other": 0.22030213475227356, "dead_tokens_in_batch": 0, "secs": 204.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 61, "loss": 2.88192, "grad_norm": 2.867003917694092, "raw_fp64_norm": 2.8670039663087588, "grad_norm_finite": true, "eff_coef_other": 0.3487960532709137, "max_grad_emb": 0.0202350951731205, "max_grad_other": 0.21647927165031433, "dead_tokens_in_batch": 1, "secs": 207.5, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 65, "loss": 2.76048, "grad_norm": 2.9150474071502686, "raw_fp64_norm": 2.9150474245647797, "grad_norm_finite": true, "eff_coef_other": 0.3430474765177547, "max_grad_emb": 0.025197600945830345, "max_grad_other": 0.21633322536945343, "dead_tokens_in_batch": 2, "secs": 218.7, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 70, "loss": 2.79757, "grad_norm": 3.0586023330688477, "raw_fp64_norm": 3.058602402551332, "grad_norm_finite": true, "eff_coef_other": 0.32694661291585353, "max_grad_emb": 0.04973667860031128, "max_grad_other": 0.32631734013557434, "dead_tokens_in_batch": 0, "secs": 232.4, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 71, "loss": 2.70162, "grad_norm": 2.8945505619049072, "raw_fp64_norm": 2.8945505940742335, "grad_norm_finite": true, "eff_coef_other": 0.34547665799461486, "max_grad_emb": 0.017495959997177124, "max_grad_other": 0.517553985118866, "dead_tokens_in_batch": 1, "secs": 235.3, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 72, "loss": 2.75317, "grad_norm": 2.750986337661743, "raw_fp64_norm": 2.750986413740542, "grad_norm_finite": true, "eff_coef_other": 0.3635058534475008, "max_grad_emb": 0.07080750167369843, "max_grad_other": 0.3343041241168976, "dead_tokens_in_batch": 1, "secs": 238.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 73, "loss": 2.88054, "grad_norm": 2.9251699447631836, "raw_fp64_norm": 2.925169880296296, "grad_norm_finite": true, "eff_coef_other": 0.3418603626534237, "max_grad_emb": 0.023611409589648247, "max_grad_other": 0.17003387212753296, "dead_tokens_in_batch": 1, "secs": 240.7, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 80, "loss": 2.67959, "grad_norm": 3.0418765544891357, "raw_fp64_norm": 3.041876558400699, "grad_norm_finite": true, "eff_coef_other": 0.3287443304626848, "max_grad_emb": 0.01472737081348896, "max_grad_other": 0.5002959370613098, "dead_tokens_in_batch": 1, "secs": 260.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 83, "loss": 3.28404, "grad_norm": 4.054378509521484, "raw_fp64_norm": 4.0543787043175215, "grad_norm_finite": true, "eff_coef_other": 0.24664686609912953, "max_grad_emb": 0.058132603764534, "max_grad_other": 0.4293956756591797, "dead_tokens_in_batch": 1, "secs": 268.3, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 88, "loss": 2.77654, "grad_norm": 2.857353687286377, "raw_fp64_norm": 2.8573538552452593, "grad_norm_finite": true, "eff_coef_other": 0.3499740527311636, "max_grad_emb": 0.00818080548197031, "max_grad_other": 0.2204318642616272, "dead_tokens_in_batch": 1, "secs": 282.2, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 90, "loss": 2.75427, "grad_norm": 2.7266666889190674, "raw_fp64_norm": 2.726666826320204, "grad_norm_finite": true, "eff_coef_other": 0.36674802876196105, "max_grad_emb": 0.023791171610355377, "max_grad_other": 0.39629438519477844, "dead_tokens_in_batch": 0, "secs": 287.6, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 93, "loss": 2.74043, "grad_norm": 3.000518798828125, "raw_fp64_norm": 3.0005188536640004, "grad_norm_finite": true, "eff_coef_other": 0.33327558791331996, "max_grad_emb": 0.012522377073764801, "max_grad_other": 0.436426043510437, "dead_tokens_in_batch": 3, "secs": 295.9, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 100, "loss": 2.6453, "grad_norm": 2.6963412761688232, "raw_fp64_norm": 2.6963412954262775, "grad_norm_finite": true, "eff_coef_other": 0.37087279639470666, "max_grad_emb": 0.024815639480948448, "max_grad_other": 0.7127110958099365, "dead_tokens_in_batch": 5, "secs": 315.2, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 100, "tgt_nll": 2.83762, "tgt_ppl": 17.075, "en_nll": 2.69703, "flores_tgt_nll": 3.05406, "flores_tgt_ppl": 21.201, "flores_tgt_bpb": 0.78355, "flores_en_nll": 3.76237, "belebele_acc": 0.31, "belebele_acc_raw": 0.3067, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.3322832554129036e-10, "eval_secs": 49.1, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 101, "loss": 2.52819, "grad_norm": 3.940600872039795, "raw_fp64_norm": 3.940600674411342, "grad_norm_finite": true, "eff_coef_other": 0.25376834109921503, "max_grad_emb": 0.18878749012947083, "max_grad_other": 1.005465030670166, "dead_tokens_in_batch": 6, "secs": 367.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 103, "loss": 2.57637, "grad_norm": 2.968430280685425, "raw_fp64_norm": 2.9684303422910165, "grad_norm_finite": true, "eff_coef_other": 0.3368782718692734, "max_grad_emb": 0.013660959899425507, "max_grad_other": 0.5442579388618469, "dead_tokens_in_batch": 1, "secs": 372.7, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 104, "loss": 3.12875, "grad_norm": 3.424396514892578, "raw_fp64_norm": 3.4243964336404695, "grad_norm_finite": true, "eff_coef_other": 0.29202217197362074, "max_grad_emb": 0.012667780742049217, "max_grad_other": 0.6667606234550476, "dead_tokens_in_batch": 8, "secs": 375.6, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 110, "loss": 2.61149, "grad_norm": 2.694347620010376, "raw_fp64_norm": 2.694347561517138, "grad_norm_finite": true, "eff_coef_other": 0.3711472199897239, "max_grad_emb": 0.009656867012381554, "max_grad_other": 0.5009673833847046, "dead_tokens_in_batch": 0, "secs": 392.1, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 113, "loss": 2.71463, "grad_norm": 2.939302921295166, "raw_fp64_norm": 2.9393028090059774, "grad_norm_finite": true, "eff_coef_other": 0.34021660460322967, "max_grad_emb": 0.11448172479867935, "max_grad_other": 0.406961053609848, "dead_tokens_in_batch": 2, "secs": 400.4, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 120, "loss": 2.57076, "grad_norm": 2.618879795074463, "raw_fp64_norm": 2.618879834434377, "grad_norm_finite": true, "eff_coef_other": 0.3818425038210137, "max_grad_emb": 0.012307815253734589, "max_grad_other": 0.13004547357559204, "dead_tokens_in_batch": 0, "secs": 419.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 129, "loss": 2.69748, "grad_norm": 3.250030755996704, "raw_fp64_norm": 3.250030695279895, "grad_norm_finite": true, "eff_coef_other": 0.30768930123678895, "max_grad_emb": 0.033955685794353485, "max_grad_other": 0.2784724235534668, "dead_tokens_in_batch": 1, "secs": 444.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 130, "loss": 2.62581, "grad_norm": 3.618666410446167, "raw_fp64_norm": 3.618666490970484, "grad_norm_finite": true, "eff_coef_other": 0.27634482160843404, "max_grad_emb": 0.03946920111775398, "max_grad_other": 0.4325053095817566, "dead_tokens_in_batch": 0, "secs": 447.5, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 132, "loss": 2.53383, "grad_norm": 2.914612054824829, "raw_fp64_norm": 2.9146122092257905, "grad_norm_finite": true, "eff_coef_other": 0.34309871711601897, "max_grad_emb": 0.012463103048503399, "max_grad_other": 0.3499144911766052, "dead_tokens_in_batch": 1, "secs": 453.2, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 140, "loss": 2.71774, "grad_norm": 2.894552707672119, "raw_fp64_norm": 2.8945527190209335, "grad_norm_finite": true, "eff_coef_other": 0.3454764018886448, "max_grad_emb": 0.013009440153837204, "max_grad_other": 0.6272227168083191, "dead_tokens_in_batch": 1, "secs": 475.2, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 141, "loss": 2.77544, "grad_norm": 2.885526657104492, "raw_fp64_norm": 2.8855265386879867, "grad_norm_finite": true, "eff_coef_other": 0.34655706644775625, "max_grad_emb": 0.03140827640891075, "max_grad_other": 0.17820489406585693, "dead_tokens_in_batch": 1, "secs": 478.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 144, "loss": 2.84337, "grad_norm": 2.9398324489593506, "raw_fp64_norm": 2.939832299312349, "grad_norm_finite": true, "eff_coef_other": 0.3401553242255892, "max_grad_emb": 0.05293819308280945, "max_grad_other": 0.22587850689888, "dead_tokens_in_batch": 12, "secs": 486.3, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 148, "loss": 2.57333, "grad_norm": 2.7112464904785156, "raw_fp64_norm": 2.711246477569446, "grad_norm_finite": true, "eff_coef_other": 0.3688339052454069, "max_grad_emb": 0.01874743029475212, "max_grad_other": 0.2410234659910202, "dead_tokens_in_batch": 2, "secs": 497.3, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 150, "loss": 2.63072, "grad_norm": 2.4102206230163574, "raw_fp64_norm": 2.4102206939333697, "grad_norm_finite": true, "eff_coef_other": 0.4148996052688775, "max_grad_emb": 0.010500738397240639, "max_grad_other": 0.229152113199234, "dead_tokens_in_batch": 0, "secs": 502.9, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 153, "loss": 2.80934, "grad_norm": 3.7208569049835205, "raw_fp64_norm": 3.7208570917545476, "grad_norm_finite": true, "eff_coef_other": 0.2687552240736344, "max_grad_emb": 0.017353570088744164, "max_grad_other": 0.6651410460472107, "dead_tokens_in_batch": 1, "secs": 511.3, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 154, "loss": 2.92211, "grad_norm": 3.38991641998291, "raw_fp64_norm": 3.389916442439354, "grad_norm_finite": true, "eff_coef_other": 0.2949924367199014, "max_grad_emb": 0.026490218937397003, "max_grad_other": 0.6418899893760681, "dead_tokens_in_batch": 1, "secs": 514.2, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 158, "loss": 2.53809, "grad_norm": 2.688319444656372, "raw_fp64_norm": 2.6883194220040325, "grad_norm_finite": true, "eff_coef_other": 0.37197946472033117, "max_grad_emb": 0.04920344054698944, "max_grad_other": 0.45684993267059326, "dead_tokens_in_batch": 1, "secs": 525.2, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 160, "loss": 2.6778, "grad_norm": 2.7119593620300293, "raw_fp64_norm": 2.7119593462874128, "grad_norm_finite": true, "eff_coef_other": 0.36873695279655677, "max_grad_emb": 0.009692341089248657, "max_grad_other": 0.2711580991744995, "dead_tokens_in_batch": 2, "secs": 530.6, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 165, "loss": 2.89372, "grad_norm": 3.2776265144348145, "raw_fp64_norm": 3.2776265567929888, "grad_norm_finite": true, "eff_coef_other": 0.30509873242031205, "max_grad_emb": 0.013330149464309216, "max_grad_other": 0.33258792757987976, "dead_tokens_in_batch": 1, "secs": 544.5, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 170, "loss": 2.36039, "grad_norm": 2.627251625061035, "raw_fp64_norm": 2.6272515937619487, "grad_norm_finite": true, "eff_coef_other": 0.3806257496752024, "max_grad_emb": 0.020389102399349213, "max_grad_other": 0.2878781259059906, "dead_tokens_in_batch": 0, "secs": 558.2, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 173, "loss": 2.38736, "grad_norm": 2.5132575035095215, "raw_fp64_norm": 2.51325750365328, "grad_norm_finite": true, "eff_coef_other": 0.39788983051428933, "max_grad_emb": 0.15281172096729279, "max_grad_other": 0.30344778299331665, "dead_tokens_in_batch": 1, "secs": 566.5, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 177, "loss": 2.36032, "grad_norm": 2.337106943130493, "raw_fp64_norm": 2.3371068202550465, "grad_norm_finite": true, "eff_coef_other": 0.4278792526204532, "max_grad_emb": 0.018204793334007263, "max_grad_other": 0.29431793093681335, "dead_tokens_in_batch": 1, "secs": 577.4, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 180, "loss": 2.65792, "grad_norm": 2.5744502544403076, "raw_fp64_norm": 2.5744502652466656, "grad_norm_finite": true, "eff_coef_other": 0.38843229145443753, "max_grad_emb": 0.013727474957704544, "max_grad_other": 0.32744425535202026, "dead_tokens_in_batch": 0, "secs": 585.7, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 186, "loss": 2.45261, "grad_norm": 2.4663636684417725, "raw_fp64_norm": 2.46636355519929, "grad_norm_finite": true, "eff_coef_other": 0.40545504596114373, "max_grad_emb": 0.021507302299141884, "max_grad_other": 0.3058752715587616, "dead_tokens_in_batch": 2, "secs": 602.4, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 190, "loss": 2.48126, "grad_norm": 2.6875343322753906, "raw_fp64_norm": 2.6875344900326295, "grad_norm_finite": true, "eff_coef_other": 0.37208813145290043, "max_grad_emb": 0.007073109038174152, "max_grad_other": 0.3265441954135895, "dead_tokens_in_batch": 0, "secs": 613.4, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 192, "loss": 2.71148, "grad_norm": 2.996222496032715, "raw_fp64_norm": 2.9962226151157894, "grad_norm_finite": true, "eff_coef_other": 0.3337534737725991, "max_grad_emb": 0.027876416221261024, "max_grad_other": 0.17811980843544006, "dead_tokens_in_batch": 1, "secs": 619.1, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 193, "loss": 2.64891, "grad_norm": 2.5104362964630127, "raw_fp64_norm": 2.5104362126267454, "grad_norm_finite": true, "eff_coef_other": 0.3983369755575703, "max_grad_emb": 0.047840677201747894, "max_grad_other": 0.23144671320915222, "dead_tokens_in_batch": 1, "secs": 621.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 196, "loss": 2.64738, "grad_norm": 2.6720199584960938, "raw_fp64_norm": 2.6720200090778365, "grad_norm_finite": true, "eff_coef_other": 0.3742485614943809, "max_grad_emb": 0.010232248343527317, "max_grad_other": 0.15867872536182404, "dead_tokens_in_batch": 1, "secs": 630.1, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 200, "loss": 2.44807, "grad_norm": 2.222198486328125, "raw_fp64_norm": 2.2221986548922295, "grad_norm_finite": true, "eff_coef_other": 0.45000460406565956, "max_grad_emb": 0.044960957020521164, "max_grad_other": 0.167813241481781, "dead_tokens_in_batch": 1, "secs": 641.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 200, "tgt_nll": 2.59862, "tgt_ppl": 13.445, "en_nll": 2.71576, "flores_tgt_nll": 2.87064, "flores_tgt_ppl": 17.648, "flores_tgt_bpb": 0.7365, "flores_en_nll": 3.80114, "belebele_acc": 0.3, "belebele_acc_raw": 0.2989, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.331829174195832e-10, "eval_secs": 49.1, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 204, "loss": 2.77714, "grad_norm": 2.507645845413208, "raw_fp64_norm": 2.507645923709504, "grad_norm_finite": true, "eff_coef_other": 0.39878023567358456, "max_grad_emb": 0.013737045228481293, "max_grad_other": 0.24245257675647736, "dead_tokens_in_batch": 1, "secs": 701.3, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 210, "loss": 2.33079, "grad_norm": 2.2738940715789795, "raw_fp64_norm": 2.2738940418398723, "grad_norm_finite": true, "eff_coef_other": 0.4397740302526826, "max_grad_emb": 0.01425820030272007, "max_grad_other": 0.1938679963350296, "dead_tokens_in_batch": 0, "secs": 717.7, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 211, "loss": 2.81817, "grad_norm": 2.986919403076172, "raw_fp64_norm": 2.9869195008575606, "grad_norm_finite": true, "eff_coef_other": 0.33479298576892746, "max_grad_emb": 0.014960521832108498, "max_grad_other": 0.31507718563079834, "dead_tokens_in_batch": 1, "secs": 720.4, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 213, "loss": 2.33174, "grad_norm": 2.4328339099884033, "raw_fp64_norm": 2.432833889929809, "grad_norm_finite": true, "eff_coef_other": 0.4110430986888324, "max_grad_emb": 0.019471999257802963, "max_grad_other": 0.2122497856616974, "dead_tokens_in_batch": 1, "secs": 726.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 216, "loss": 2.47596, "grad_norm": 2.290046453475952, "raw_fp64_norm": 2.2900465652741806, "grad_norm_finite": true, "eff_coef_other": 0.4366721739683378, "max_grad_emb": 0.008572426624596119, "max_grad_other": 0.2079455852508545, "dead_tokens_in_batch": 1, "secs": 734.3, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 220, "loss": 2.40533, "grad_norm": 2.3288211822509766, "raw_fp64_norm": 2.328821204748586, "grad_norm_finite": true, "eff_coef_other": 0.4294016123779047, "max_grad_emb": 0.030161498114466667, "max_grad_other": 0.348938912153244, "dead_tokens_in_batch": 0, "secs": 745.3, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 224, "loss": 2.82491, "grad_norm": 2.5554628372192383, "raw_fp64_norm": 2.5554629070214703, "grad_norm_finite": true, "eff_coef_other": 0.39131839215856923, "max_grad_emb": 0.009861697442829609, "max_grad_other": 0.23663699626922607, "dead_tokens_in_batch": 2, "secs": 756.2, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 230, "loss": 2.42087, "grad_norm": 2.3152801990509033, "raw_fp64_norm": 2.3152803471347774, "grad_norm_finite": true, "eff_coef_other": 0.4319129790411321, "max_grad_emb": 0.020918812602758408, "max_grad_other": 0.16215480864048004, "dead_tokens_in_batch": 1, "secs": 772.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 231, "loss": 2.29952, "grad_norm": 2.4046740531921387, "raw_fp64_norm": 2.404673830547681, "grad_norm_finite": true, "eff_coef_other": 0.4158566034410878, "max_grad_emb": 0.013249353505671024, "max_grad_other": 0.308836430311203, "dead_tokens_in_batch": 1, "secs": 775.5, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 234, "loss": 2.47489, "grad_norm": 2.7976064682006836, "raw_fp64_norm": 2.7976065054541563, "grad_norm_finite": true, "eff_coef_other": 0.3574482879984455, "max_grad_emb": 0.1393357813358307, "max_grad_other": 0.26557695865631104, "dead_tokens_in_batch": 5, "secs": 783.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 238, "loss": 2.48145, "grad_norm": 2.484452962875366, "raw_fp64_norm": 2.4844529587663384, "grad_norm_finite": true, "eff_coef_other": 0.40250293019825434, "max_grad_emb": 0.009889216162264347, "max_grad_other": 0.3327736556529999, "dead_tokens_in_batch": 1, "secs": 795.1, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 240, "loss": 2.58561, "grad_norm": 2.9907476902008057, "raw_fp64_norm": 2.990747541819865, "grad_norm_finite": true, "eff_coef_other": 0.3343644363287701, "max_grad_emb": 0.016572551801800728, "max_grad_other": 0.3684843182563782, "dead_tokens_in_batch": 0, "secs": 800.4, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 249, "loss": 2.45961, "grad_norm": 3.7738888263702393, "raw_fp64_norm": 3.773888878390593, "grad_norm_finite": true, "eff_coef_other": 0.2649785886732705, "max_grad_emb": 0.016999082639813423, "max_grad_other": 1.3504626750946045, "dead_tokens_in_batch": 4, "secs": 825.2, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 250, "loss": 2.66221, "grad_norm": 4.014963626861572, "raw_fp64_norm": 4.01496373563539, "grad_norm_finite": true, "eff_coef_other": 0.24906819684279075, "max_grad_emb": 0.05410020425915718, "max_grad_other": 2.005720376968384, "dead_tokens_in_batch": 1, "secs": 827.9, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 251, "loss": 2.38086, "grad_norm": 2.824873208999634, "raw_fp64_norm": 2.8248732986502176, "grad_norm_finite": true, "eff_coef_other": 0.3539980636355938, "max_grad_emb": 0.01940692402422428, "max_grad_other": 1.0276323556900024, "dead_tokens_in_batch": 1, "secs": 830.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 260, "loss": 2.6302, "grad_norm": 3.734529972076416, "raw_fp64_norm": 3.734529945555331, "grad_norm_finite": true, "eff_coef_other": 0.26777124288890164, "max_grad_emb": 0.06138584762811661, "max_grad_other": 0.3250707685947418, "dead_tokens_in_batch": 0, "secs": 855.6, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 265, "loss": 2.45605, "grad_norm": 2.367631435394287, "raw_fp64_norm": 2.367631528244098, "grad_norm_finite": true, "eff_coef_other": 0.4223628571102371, "max_grad_emb": 0.015490006655454636, "max_grad_other": 0.1975681036710739, "dead_tokens_in_batch": 1, "secs": 869.6, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 270, "loss": 2.29242, "grad_norm": 2.5249083042144775, "raw_fp64_norm": 2.5249083148219222, "grad_norm_finite": true, "eff_coef_other": 0.39605382986661736, "max_grad_emb": 0.026409020647406578, "max_grad_other": 0.17400480806827545, "dead_tokens_in_batch": 0, "secs": 883.2, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 273, "loss": 2.43382, "grad_norm": 2.36588191986084, "raw_fp64_norm": 2.3658820377410272, "grad_norm_finite": true, "eff_coef_other": 0.42267518464473275, "max_grad_emb": 0.008542010560631752, "max_grad_other": 0.26974520087242126, "dead_tokens_in_batch": 1, "secs": 891.4, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 277, "loss": 2.01948, "grad_norm": 2.461095094680786, "raw_fp64_norm": 2.4610949500056374, "grad_norm_finite": true, "eff_coef_other": 0.40632302093417605, "max_grad_emb": 0.010149214416742325, "max_grad_other": 0.6389703154563904, "dead_tokens_in_batch": 2, "secs": 902.4, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 280, "loss": 2.18305, "grad_norm": 2.4767045974731445, "raw_fp64_norm": 2.4767045309436466, "grad_norm_finite": true, "eff_coef_other": 0.4037621593055907, "max_grad_emb": 0.030571607872843742, "max_grad_other": 0.2885763645172119, "dead_tokens_in_batch": 0, "secs": 910.7, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 290, "loss": 2.04598, "grad_norm": 2.669999361038208, "raw_fp64_norm": 2.6699993822141135, "grad_norm_finite": true, "eff_coef_other": 0.37453178456169123, "max_grad_emb": 0.012866885401308537, "max_grad_other": 0.24686622619628906, "dead_tokens_in_batch": 0, "secs": 938.2, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 293, "loss": 2.51552, "grad_norm": 2.7717154026031494, "raw_fp64_norm": 2.7717154560644137, "grad_norm_finite": true, "eff_coef_other": 0.36078727212524947, "max_grad_emb": 0.0625380426645279, "max_grad_other": 0.4050344228744507, "dead_tokens_in_batch": 1, "secs": 946.5, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 295, "loss": 2.37826, "grad_norm": 2.566066026687622, "raw_fp64_norm": 2.566065852809786, "grad_norm_finite": true, "eff_coef_other": 0.3897014339843018, "max_grad_emb": 0.05481629818677902, "max_grad_other": 0.2835407555103302, "dead_tokens_in_batch": 1, "secs": 952.1, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 297, "loss": 2.41468, "grad_norm": 2.6999683380126953, "raw_fp64_norm": 2.699968456069514, "grad_norm_finite": true, "eff_coef_other": 0.3703745764520597, "max_grad_emb": 0.026157725602388382, "max_grad_other": 0.17994536459445953, "dead_tokens_in_batch": 2, "secs": 957.5, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 300, "loss": 2.41165, "grad_norm": 2.3470425605773926, "raw_fp64_norm": 2.34704244745079, "grad_norm_finite": true, "eff_coef_other": 0.4260679336322124, "max_grad_emb": 0.012982876971364021, "max_grad_other": 0.18095819652080536, "dead_tokens_in_batch": 1, "secs": 965.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 300, "tgt_nll": 2.48045, "tgt_ppl": 11.947, "en_nll": 2.72766, "flores_tgt_nll": 2.78327, "flores_tgt_ppl": 16.172, "flores_tgt_bpb": 0.71408, "flores_en_nll": 3.7798, "belebele_acc": 0.3011, "belebele_acc_raw": 0.3133, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.3314075670022305e-10, "eval_secs": 49.3, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 304, "loss": 2.20724, "grad_norm": 2.323518991470337, "raw_fp64_norm": 2.32351913022198, "grad_norm_finite": true, "eff_coef_other": 0.4303814917328059, "max_grad_emb": 0.022346971556544304, "max_grad_other": 0.574867308139801, "dead_tokens_in_batch": 2, "secs": 1026.3, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 310, "loss": 2.53064, "grad_norm": 2.3810465335845947, "raw_fp64_norm": 2.381046684549924, "grad_norm_finite": true, "eff_coef_other": 0.41998321574644515, "max_grad_emb": 0.03211478143930435, "max_grad_other": 0.3382936716079712, "dead_tokens_in_batch": 1, "secs": 1042.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 319, "loss": 2.00776, "grad_norm": 2.4189648628234863, "raw_fp64_norm": 2.4189648380017665, "grad_norm_finite": true, "eff_coef_other": 0.4133997983885441, "max_grad_emb": 0.01653335615992546, "max_grad_other": 1.0562571287155151, "dead_tokens_in_batch": 1, "secs": 1067.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 320, "loss": 2.44565, "grad_norm": 2.4334805011749268, "raw_fp64_norm": 2.4334803683998065, "grad_norm_finite": true, "eff_coef_other": 0.4109338819782204, "max_grad_emb": 0.019002363085746765, "max_grad_other": 0.43467873334884644, "dead_tokens_in_batch": 0, "secs": 1070.4, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 322, "loss": 2.25047, "grad_norm": 2.2218523025512695, "raw_fp64_norm": 2.2218523063591755, "grad_norm_finite": true, "eff_coef_other": 0.45007471863769677, "max_grad_emb": 0.02219918742775917, "max_grad_other": 0.26022136211395264, "dead_tokens_in_batch": 1, "secs": 1076.1, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 323, "loss": 2.20135, "grad_norm": 2.1412506103515625, "raw_fp64_norm": 2.1412505396534183, "grad_norm_finite": true, "eff_coef_other": 0.46701657813852826, "max_grad_emb": 0.014013509266078472, "max_grad_other": 0.25767379999160767, "dead_tokens_in_batch": 1, "secs": 1078.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 328, "loss": 1.8744, "grad_norm": 2.2580502033233643, "raw_fp64_norm": 2.258050336425559, "grad_norm_finite": true, "eff_coef_other": 0.4428597538125866, "max_grad_emb": 0.011188994161784649, "max_grad_other": 0.3892461061477661, "dead_tokens_in_batch": 1, "secs": 1092.7, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 329, "loss": 1.87977, "grad_norm": 2.284514904022217, "raw_fp64_norm": 2.2845148060150278, "grad_norm_finite": true, "eff_coef_other": 0.4377294980697473, "max_grad_emb": 0.024826720356941223, "max_grad_other": 0.3791864514350891, "dead_tokens_in_batch": 1, "secs": 1095.4, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 330, "loss": 1.94927, "grad_norm": 2.3769261837005615, "raw_fp64_norm": 2.3769262302699024, "grad_norm_finite": true, "eff_coef_other": 0.42071124721756603, "max_grad_emb": 0.030247213318943977, "max_grad_other": 0.37377792596817017, "dead_tokens_in_batch": 0, "secs": 1098.1, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 335, "loss": 2.47523, "grad_norm": 4.40159797668457, "raw_fp64_norm": 4.401597877407712, "grad_norm_finite": true, "eff_coef_other": 0.22719016550508947, "max_grad_emb": 0.02752150222659111, "max_grad_other": 0.8327023983001709, "dead_tokens_in_batch": 1, "secs": 1112.1, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 338, "loss": 2.44253, "grad_norm": 2.5096733570098877, "raw_fp64_norm": 2.509673264367936, "grad_norm_finite": true, "eff_coef_other": 0.39845806975189973, "max_grad_emb": 0.025338174775242805, "max_grad_other": 0.26551151275634766, "dead_tokens_in_batch": 1, "secs": 1120.4, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 340, "loss": 2.05641, "grad_norm": 2.108701229095459, "raw_fp64_norm": 2.1087012269671015, "grad_norm_finite": true, "eff_coef_other": 0.474225325037455, "max_grad_emb": 0.011688889004290104, "max_grad_other": 0.3556596338748932, "dead_tokens_in_batch": 0, "secs": 1125.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 341, "loss": 2.2955, "grad_norm": 2.43491792678833, "raw_fp64_norm": 2.434917909403228, "grad_norm_finite": true, "eff_coef_other": 0.41069129201726845, "max_grad_emb": 0.011552182026207447, "max_grad_other": 0.2204958200454712, "dead_tokens_in_batch": 1, "secs": 1128.7, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 344, "loss": 2.25572, "grad_norm": 3.1239206790924072, "raw_fp64_norm": 3.1239207055681892, "grad_norm_finite": true, "eff_coef_other": 0.32011045817593287, "max_grad_emb": 0.017774827778339386, "max_grad_other": 0.4054195284843445, "dead_tokens_in_batch": 3, "secs": 1136.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 347, "loss": 2.28931, "grad_norm": 2.410784959793091, "raw_fp64_norm": 2.41078503079916, "grad_norm_finite": true, "eff_coef_other": 0.4148024821273749, "max_grad_emb": 0.017858892679214478, "max_grad_other": 0.26667267084121704, "dead_tokens_in_batch": 1, "secs": 1145.2, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 350, "loss": 2.11961, "grad_norm": 2.4769339561462402, "raw_fp64_norm": 2.4769339830563664, "grad_norm_finite": true, "eff_coef_other": 0.4037247718268138, "max_grad_emb": 0.016390834003686905, "max_grad_other": 0.390125572681427, "dead_tokens_in_batch": 0, "secs": 1153.6, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 351, "loss": 2.23619, "grad_norm": 2.4636049270629883, "raw_fp64_norm": 2.4636049562260096, "grad_norm_finite": true, "eff_coef_other": 0.4059090737747005, "max_grad_emb": 0.016761306673288345, "max_grad_other": 0.43298226594924927, "dead_tokens_in_batch": 1, "secs": 1156.5, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 360, "loss": 2.29573, "grad_norm": 2.200953722000122, "raw_fp64_norm": 2.2009538277983443, "grad_norm_finite": true, "eff_coef_other": 0.45434828349910256, "max_grad_emb": 0.024324234575033188, "max_grad_other": 0.28034642338752747, "dead_tokens_in_batch": 0, "secs": 1181.2, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 366, "loss": 2.35908, "grad_norm": 2.474407196044922, "raw_fp64_norm": 2.4744072020646106, "grad_norm_finite": true, "eff_coef_other": 0.4041370383424988, "max_grad_emb": 0.011758445762097836, "max_grad_other": 0.31234651803970337, "dead_tokens_in_batch": 4, "secs": 1197.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 369, "loss": 2.21769, "grad_norm": 2.196622848510742, "raw_fp64_norm": 2.1966228295397223, "grad_norm_finite": true, "eff_coef_other": 0.4552440786245564, "max_grad_emb": 0.01702183112502098, "max_grad_other": 0.1688593327999115, "dead_tokens_in_batch": 2, "secs": 1206.1, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 370, "loss": 2.00377, "grad_norm": 2.64778995513916, "raw_fp64_norm": 2.647790032878315, "grad_norm_finite": true, "eff_coef_other": 0.37767331973812973, "max_grad_emb": 0.008762288838624954, "max_grad_other": 1.1081424951553345, "dead_tokens_in_batch": 1, "secs": 1208.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 371, "loss": 2.45756, "grad_norm": 2.728893518447876, "raw_fp64_norm": 2.7288934500453563, "grad_norm_finite": true, "eff_coef_other": 0.3664487554355065, "max_grad_emb": 0.017880363389849663, "max_grad_other": 0.5909061431884766, "dead_tokens_in_batch": 2, "secs": 1211.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 373, "loss": 2.24451, "grad_norm": 2.5905356407165527, "raw_fp64_norm": 2.5905355889484656, "grad_norm_finite": true, "eff_coef_other": 0.38602040375827146, "max_grad_emb": 0.01529963780194521, "max_grad_other": 0.4512059986591339, "dead_tokens_in_batch": 1, "secs": 1217.1, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 374, "loss": 2.25467, "grad_norm": 2.6288504600524902, "raw_fp64_norm": 2.628850533888411, "grad_norm_finite": true, "eff_coef_other": 0.38039425779501174, "max_grad_emb": 0.02674398571252823, "max_grad_other": 0.3847872316837311, "dead_tokens_in_batch": 1, "secs": 1219.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 380, "loss": 2.40442, "grad_norm": 2.4038097858428955, "raw_fp64_norm": 2.403809837488109, "grad_norm_finite": true, "eff_coef_other": 0.41600612073522675, "max_grad_emb": 0.013323521241545677, "max_grad_other": 0.24855726957321167, "dead_tokens_in_batch": 0, "secs": 1236.4, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 381, "loss": 2.37591, "grad_norm": 2.312636613845825, "raw_fp64_norm": 2.3126365665902555, "grad_norm_finite": true, "eff_coef_other": 0.4324067004761024, "max_grad_emb": 0.012790428474545479, "max_grad_other": 0.17262494564056396, "dead_tokens_in_batch": 1, "secs": 1239.1, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 387, "loss": 2.44237, "grad_norm": 2.6293387413024902, "raw_fp64_norm": 2.629338650318737, "grad_norm_finite": true, "eff_coef_other": 0.38032361672083964, "max_grad_emb": 0.008752968162298203, "max_grad_other": 0.6739876866340637, "dead_tokens_in_batch": 2, "secs": 1255.9, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 390, "loss": 2.19943, "grad_norm": 2.2133562564849854, "raw_fp64_norm": 2.213356241605087, "grad_norm_finite": true, "eff_coef_other": 0.45180234554095067, "max_grad_emb": 0.010363271459937096, "max_grad_other": 0.32675421237945557, "dead_tokens_in_batch": 0, "secs": 1263.9, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 400, "loss": 2.17808, "grad_norm": 2.20562744140625, "raw_fp64_norm": 2.2056274889494647, "grad_norm_finite": true, "eff_coef_other": 0.45338552098214085, "max_grad_emb": 0.008877852000296116, "max_grad_other": 0.20938323438167572, "dead_tokens_in_batch": 0, "secs": 1291.6, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 400, "tgt_nll": 2.41063, "tgt_ppl": 11.141, "en_nll": 2.7372, "flores_tgt_nll": 2.7338, "flores_tgt_ppl": 15.391, "flores_tgt_bpb": 0.70139, "flores_en_nll": 3.80835, "belebele_acc": 0.3, "belebele_acc_raw": 0.3122, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.3310367525120057e-10, "eval_secs": 49.3, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 401, "loss": 2.16084, "grad_norm": 2.5039632320404053, "raw_fp64_norm": 2.503963092377261, "grad_norm_finite": true, "eff_coef_other": 0.3993667270499028, "max_grad_emb": 0.03589345142245293, "max_grad_other": 0.3560986816883087, "dead_tokens_in_batch": 5, "secs": 1343.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 405, "loss": 2.04794, "grad_norm": 2.158186197280884, "raw_fp64_norm": 2.158186341430696, "grad_norm_finite": true, "eff_coef_other": 0.4633518358647977, "max_grad_emb": 0.01522769033908844, "max_grad_other": 0.31792688369750977, "dead_tokens_in_batch": 1, "secs": 1354.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 406, "loss": 2.12601, "grad_norm": 2.13183856010437, "raw_fp64_norm": 2.1318385737094805, "grad_norm_finite": true, "eff_coef_other": 0.4690784516406301, "max_grad_emb": 0.009196840226650238, "max_grad_other": 0.37041687965393066, "dead_tokens_in_batch": 1, "secs": 1357.5, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 409, "loss": 2.33677, "grad_norm": 2.2595584392547607, "raw_fp64_norm": 2.2595584104438435, "grad_norm_finite": true, "eff_coef_other": 0.4425641488456777, "max_grad_emb": 0.012294481508433819, "max_grad_other": 0.27466312050819397, "dead_tokens_in_batch": 2, "secs": 1365.7, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 410, "loss": 2.08836, "grad_norm": 2.2212016582489014, "raw_fp64_norm": 2.221201586283621, "grad_norm_finite": true, "eff_coef_other": 0.4502065564734899, "max_grad_emb": 0.02808203548192978, "max_grad_other": 0.28209638595581055, "dead_tokens_in_batch": 0, "secs": 1368.4, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 418, "loss": 1.98377, "grad_norm": 2.1893444061279297, "raw_fp64_norm": 2.1893443175997866, "grad_norm_finite": true, "eff_coef_other": 0.4567575299909379, "max_grad_emb": 0.008279756642878056, "max_grad_other": 0.6567785739898682, "dead_tokens_in_batch": 1, "secs": 1390.5, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 419, "loss": 2.07375, "grad_norm": 1.9886560440063477, "raw_fp64_norm": 1.988656074626165, "grad_norm_finite": true, "eff_coef_other": 0.502851913563437, "max_grad_emb": 0.028849761933088303, "max_grad_other": 0.3030480742454529, "dead_tokens_in_batch": 2, "secs": 1393.2, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 420, "loss": 2.72839, "grad_norm": 2.6808886528015137, "raw_fp64_norm": 2.6808888169682428, "grad_norm_finite": true, "eff_coef_other": 0.37301050379115974, "max_grad_emb": 0.01572984829545021, "max_grad_other": 0.5201367139816284, "dead_tokens_in_batch": 1, "secs": 1395.9, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 421, "loss": 2.37739, "grad_norm": 2.169080972671509, "raw_fp64_norm": 2.169081111384665, "grad_norm_finite": true, "eff_coef_other": 0.46102453139120825, "max_grad_emb": 0.010576467961072922, "max_grad_other": 0.5040279626846313, "dead_tokens_in_batch": 1, "secs": 1398.5, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 422, "loss": 2.07717, "grad_norm": 2.2673912048339844, "raw_fp64_norm": 2.267391258919787, "grad_norm_finite": true, "eff_coef_other": 0.44103529943696645, "max_grad_emb": 0.06700318306684494, "max_grad_other": 0.40553972125053406, "dead_tokens_in_batch": 1, "secs": 1401.5, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 428, "loss": 2.33596, "grad_norm": 2.2611892223358154, "raw_fp64_norm": 2.2611893661941695, "grad_norm_finite": true, "eff_coef_other": 0.4422449690972913, "max_grad_emb": 0.010152843780815601, "max_grad_other": 0.1847643405199051, "dead_tokens_in_batch": 1, "secs": 1417.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 430, "loss": 2.09025, "grad_norm": 2.1397552490234375, "raw_fp64_norm": 2.139755117858515, "grad_norm_finite": true, "eff_coef_other": 0.46734295107510004, "max_grad_emb": 0.013589729554951191, "max_grad_other": 0.3357134461402893, "dead_tokens_in_batch": 0, "secs": 1423.4, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 431, "loss": 2.43598, "grad_norm": 2.4148199558258057, "raw_fp64_norm": 2.414820038239196, "grad_norm_finite": true, "eff_coef_other": 0.41410937634422923, "max_grad_emb": 0.017081040889024734, "max_grad_other": 0.35340404510498047, "dead_tokens_in_batch": 1, "secs": 1426.1, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 432, "loss": 2.27582, "grad_norm": 2.0388011932373047, "raw_fp64_norm": 2.038801114915805, "grad_norm_finite": true, "eff_coef_other": 0.4904840711457905, "max_grad_emb": 0.015473895706236362, "max_grad_other": 0.1929045170545578, "dead_tokens_in_batch": 2, "secs": 1429.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 440, "loss": 2.16307, "grad_norm": 2.3360884189605713, "raw_fp64_norm": 2.3360884264842063, "grad_norm_finite": true, "eff_coef_other": 0.4280658059933955, "max_grad_emb": 0.02327507734298706, "max_grad_other": 0.2132095992565155, "dead_tokens_in_batch": 0, "secs": 1451.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 447, "loss": 2.2163, "grad_norm": 2.0808751583099365, "raw_fp64_norm": 2.0808752001106945, "grad_norm_finite": true, "eff_coef_other": 0.4805668016361859, "max_grad_emb": 0.014678423292934895, "max_grad_other": 0.25216391682624817, "dead_tokens_in_batch": 2, "secs": 1470.3, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 450, "loss": 2.17544, "grad_norm": 2.4442837238311768, "raw_fp64_norm": 2.444283558802431, "grad_norm_finite": true, "eff_coef_other": 0.40911764094020847, "max_grad_emb": 0.00933520682156086, "max_grad_other": 0.2822336256504059, "dead_tokens_in_batch": 0, "secs": 1478.6, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 452, "loss": 2.33141, "grad_norm": 2.042057991027832, "raw_fp64_norm": 2.0420581635966153, "grad_norm_finite": true, "eff_coef_other": 0.4897018178190184, "max_grad_emb": 0.008958953432738781, "max_grad_other": 0.18147620558738708, "dead_tokens_in_batch": 1, "secs": 1484.2, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 459, "loss": 2.12359, "grad_norm": 2.575697183609009, "raw_fp64_norm": 2.5756971932777972, "grad_norm_finite": true, "eff_coef_other": 0.3882442463032773, "max_grad_emb": 0.016505496576428413, "max_grad_other": 0.40811169147491455, "dead_tokens_in_batch": 1, "secs": 1503.4, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 460, "loss": 2.24099, "grad_norm": 2.917712688446045, "raw_fp64_norm": 2.9177125098778953, "grad_norm_finite": true, "eff_coef_other": 0.3427341085453088, "max_grad_emb": 0.02373010851442814, "max_grad_other": 0.3660532236099243, "dead_tokens_in_batch": 0, "secs": 1506.1, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 470, "loss": 1.95503, "grad_norm": 2.4499406814575195, "raw_fp64_norm": 2.449940662747506, "grad_norm_finite": true, "eff_coef_other": 0.4081729812462637, "max_grad_emb": 0.012115994468331337, "max_grad_other": 0.17132288217544556, "dead_tokens_in_batch": 0, "secs": 1533.9, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 472, "loss": 2.04255, "grad_norm": 2.115809202194214, "raw_fp64_norm": 2.115809185942017, "grad_norm_finite": true, "eff_coef_other": 0.47263218551595215, "max_grad_emb": 0.014995587058365345, "max_grad_other": 0.2650144696235657, "dead_tokens_in_batch": 1, "secs": 1539.6, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 474, "loss": 2.09528, "grad_norm": 2.1980574131011963, "raw_fp64_norm": 2.1980575892283016, "grad_norm_finite": true, "eff_coef_other": 0.4549469632106456, "max_grad_emb": 0.011159880086779594, "max_grad_other": 0.2279931902885437, "dead_tokens_in_batch": 1, "secs": 1544.9, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 479, "loss": 2.14547, "grad_norm": 2.236387014389038, "raw_fp64_norm": 2.2363868613310607, "grad_norm_finite": true, "eff_coef_other": 0.44714959728184345, "max_grad_emb": 0.015347219072282314, "max_grad_other": 0.3005748391151428, "dead_tokens_in_batch": 1, "secs": 1558.9, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 480, "loss": 2.43745, "grad_norm": 2.615891933441162, "raw_fp64_norm": 2.6158920070877305, "grad_norm_finite": true, "eff_coef_other": 0.3822786426830234, "max_grad_emb": 0.014475016854703426, "max_grad_other": 0.3096923530101776, "dead_tokens_in_batch": 0, "secs": 1561.6, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 484, "loss": 2.24814, "grad_norm": 2.2602224349975586, "raw_fp64_norm": 2.2602224658404513, "grad_norm_finite": true, "eff_coef_other": 0.4424341348363553, "max_grad_emb": 0.011496427468955517, "max_grad_other": 0.2182128131389618, "dead_tokens_in_batch": 1, "secs": 1572.6, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 487, "loss": 2.14388, "grad_norm": 2.3688979148864746, "raw_fp64_norm": 2.3688981175334876, "grad_norm_finite": true, "eff_coef_other": 0.42213705013576874, "max_grad_emb": 0.026825182139873505, "max_grad_other": 0.5033632516860962, "dead_tokens_in_batch": 4, "secs": 1581.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 490, "loss": 2.02947, "grad_norm": 2.0775861740112305, "raw_fp64_norm": 2.0775861604544885, "grad_norm_finite": true, "eff_coef_other": 0.4813275767722825, "max_grad_emb": 0.011713582091033459, "max_grad_other": 0.08640658110380173, "dead_tokens_in_batch": 2, "secs": 1589.2, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 492, "loss": 2.13836, "grad_norm": 2.2200217247009277, "raw_fp64_norm": 2.2200217574027366, "grad_norm_finite": true, "eff_coef_other": 0.450445839528384, "max_grad_emb": 0.11679530143737793, "max_grad_other": 0.3420824706554413, "dead_tokens_in_batch": 5, "secs": 1594.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 494, "loss": 2.09582, "grad_norm": 2.1566579341888428, "raw_fp64_norm": 2.1566578964376735, "grad_norm_finite": true, "eff_coef_other": 0.4636801787001696, "max_grad_emb": 0.014068248681724072, "max_grad_other": 0.20699730515480042, "dead_tokens_in_batch": 1, "secs": 1600.1, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 500, "loss": 2.22577, "grad_norm": 2.212846040725708, "raw_fp64_norm": 2.212846045863672, "grad_norm_finite": true, "eff_coef_other": 0.4519065175295839, "max_grad_emb": 0.015686912462115288, "max_grad_other": 0.24307864904403687, "dead_tokens_in_batch": 0, "secs": 1616.7, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 501, "loss": 2.2246, "grad_norm": 2.243257999420166, "raw_fp64_norm": 2.2432578251969373, "grad_norm_finite": true, "eff_coef_other": 0.4457800014436489, "max_grad_emb": 0.024199115112423897, "max_grad_other": 0.24128878116607666, "dead_tokens_in_batch": 1, "secs": 1619.6, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 502, "loss": 2.23902, "grad_norm": 2.243323802947998, "raw_fp64_norm": 2.243323756189572, "grad_norm_finite": true, "eff_coef_other": 0.44576692536269374, "max_grad_emb": 0.015408510342240334, "max_grad_other": 0.27983859181404114, "dead_tokens_in_batch": 1, "secs": 1622.3, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 505, "loss": 2.20118, "grad_norm": 2.5348315238952637, "raw_fp64_norm": 2.5348313888952925, "grad_norm_finite": true, "eff_coef_other": 0.3945033806270188, "max_grad_emb": 0.02551720291376114, "max_grad_other": 0.41316527128219604, "dead_tokens_in_batch": 1, "secs": 1630.5, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 509, "loss": 2.13232, "grad_norm": 2.5706405639648438, "raw_fp64_norm": 2.5706405219094575, "grad_norm_finite": true, "eff_coef_other": 0.3890079480616676, "max_grad_emb": 0.01705094240605831, "max_grad_other": 0.22157984972000122, "dead_tokens_in_batch": 1, "secs": 1641.5, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 510, "loss": 2.0754, "grad_norm": 2.093848466873169, "raw_fp64_norm": 2.0938483935239667, "grad_norm_finite": true, "eff_coef_other": 0.4775892516730636, "max_grad_emb": 0.01173018105328083, "max_grad_other": 0.19358138740062714, "dead_tokens_in_batch": 0, "secs": 1644.2, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 514, "loss": 2.14639, "grad_norm": 2.080223798751831, "raw_fp64_norm": 2.080223818591712, "grad_norm_finite": true, "eff_coef_other": 0.48071727661357383, "max_grad_emb": 0.009711293503642082, "max_grad_other": 0.20374904572963715, "dead_tokens_in_batch": 1, "secs": 1655.3, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 517, "loss": 2.22829, "grad_norm": 2.040208101272583, "raw_fp64_norm": 2.0402080259706796, "grad_norm_finite": true, "eff_coef_other": 0.4901458381771989, "max_grad_emb": 0.011248578317463398, "max_grad_other": 0.13245812058448792, "dead_tokens_in_batch": 1, "secs": 1663.6, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 520, "loss": 2.27884, "grad_norm": 2.1389529705047607, "raw_fp64_norm": 2.1389528553615245, "grad_norm_finite": true, "eff_coef_other": 0.46751824199564945, "max_grad_emb": 0.01088505145162344, "max_grad_other": 0.216980442404747, "dead_tokens_in_batch": 1, "secs": 1671.9, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 524, "loss": 2.05941, "grad_norm": 2.1466732025146484, "raw_fp64_norm": 2.1466731907214913, "grad_norm_finite": true, "eff_coef_other": 0.46583687400192536, "max_grad_emb": 0.024736640974879265, "max_grad_other": 0.18082721531391144, "dead_tokens_in_batch": 1, "secs": 1682.9, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 525, "loss": 2.21776, "grad_norm": 2.102888584136963, "raw_fp64_norm": 2.1028886534938036, "grad_norm_finite": true, "eff_coef_other": 0.47553614205113165, "max_grad_emb": 0.016017723828554153, "max_grad_other": 0.5615668296813965, "dead_tokens_in_batch": 3, "secs": 1685.6, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 526, "loss": 2.22922, "grad_norm": 2.2753467559814453, "raw_fp64_norm": 2.275346733467008, "grad_norm_finite": true, "eff_coef_other": 0.4394932587210878, "max_grad_emb": 0.013863743282854557, "max_grad_other": 0.7099069952964783, "dead_tokens_in_batch": 4, "secs": 1688.6, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 530, "loss": 2.19034, "grad_norm": 2.2640841007232666, "raw_fp64_norm": 2.264084161891785, "grad_norm_finite": true, "eff_coef_other": 0.4416795109338195, "max_grad_emb": 0.012005055323243141, "max_grad_other": 0.213546484708786, "dead_tokens_in_batch": 0, "secs": 1699.6, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 540, "loss": 2.05179, "grad_norm": 2.0078396797180176, "raw_fp64_norm": 2.0078396055122347, "grad_norm_finite": true, "eff_coef_other": 0.49804748459446524, "max_grad_emb": 0.00608469732105732, "max_grad_other": 0.27219676971435547, "dead_tokens_in_batch": 0, "secs": 1727.3, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 542, "loss": 2.11257, "grad_norm": 2.3417863845825195, "raw_fp64_norm": 2.3417864757762628, "grad_norm_finite": true, "eff_coef_other": 0.4270242493334954, "max_grad_emb": 0.04926154389977455, "max_grad_other": 0.4479205310344696, "dead_tokens_in_batch": 1, "secs": 1733.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 549, "loss": 1.89603, "grad_norm": 2.271388530731201, "raw_fp64_norm": 2.271388448924071, "grad_norm_finite": true, "eff_coef_other": 0.4402591393815582, "max_grad_emb": 0.008086085319519043, "max_grad_other": 0.5253227353096008, "dead_tokens_in_batch": 1, "secs": 1752.3, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 550, "loss": 2.0025, "grad_norm": 2.0653910636901855, "raw_fp64_norm": 2.0653909394341152, "grad_norm_finite": true, "eff_coef_other": 0.48416957612073147, "max_grad_emb": 0.06388544291257858, "max_grad_other": 0.18394818902015686, "dead_tokens_in_batch": 0, "secs": 1755.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 557, "loss": 2.34059, "grad_norm": 2.4884417057037354, "raw_fp64_norm": 2.4884417912987646, "grad_norm_finite": true, "eff_coef_other": 0.40185775533746854, "max_grad_emb": 0.008071976713836193, "max_grad_other": 0.13336944580078125, "dead_tokens_in_batch": 1, "secs": 1774.3, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 558, "loss": 2.43147, "grad_norm": 2.345808267593384, "raw_fp64_norm": 2.345808147158982, "grad_norm_finite": true, "eff_coef_other": 0.4262921175283451, "max_grad_emb": 0.010663111694157124, "max_grad_other": 0.3297608494758606, "dead_tokens_in_batch": 1, "secs": 1777.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 560, "loss": 2.31224, "grad_norm": 2.1028249263763428, "raw_fp64_norm": 2.1028248791853126, "grad_norm_finite": true, "eff_coef_other": 0.47555053771057126, "max_grad_emb": 0.008841614238917828, "max_grad_other": 0.22028332948684692, "dead_tokens_in_batch": 1, "secs": 1782.7, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 562, "loss": 2.24486, "grad_norm": 2.266899824142456, "raw_fp64_norm": 2.266899895731138, "grad_norm_finite": true, "eff_coef_other": 0.44113089966266567, "max_grad_emb": 0.05924294888973236, "max_grad_other": 0.3099227845668793, "dead_tokens_in_batch": 1, "secs": 1788.3, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 567, "loss": 2.26716, "grad_norm": 2.0815978050231934, "raw_fp64_norm": 2.0815978797381187, "grad_norm_finite": true, "eff_coef_other": 0.48039996832572057, "max_grad_emb": 0.011178659275174141, "max_grad_other": 0.12016478180885315, "dead_tokens_in_batch": 1, "secs": 1802.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 568, "loss": 1.9331, "grad_norm": 2.2034780979156494, "raw_fp64_norm": 2.203478225088343, "grad_norm_finite": true, "eff_coef_other": 0.4538277676180074, "max_grad_emb": 0.03156375512480736, "max_grad_other": 0.20830991864204407, "dead_tokens_in_batch": 1, "secs": 1804.9, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 570, "loss": 2.3215, "grad_norm": 3.016678810119629, "raw_fp64_norm": 3.016678986771466, "grad_norm_finite": true, "eff_coef_other": 0.3314902684220717, "max_grad_emb": 0.015024341642856598, "max_grad_other": 0.21093681454658508, "dead_tokens_in_batch": 0, "secs": 1810.3, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 580, "loss": 2.07592, "grad_norm": 2.2324719429016113, "raw_fp64_norm": 2.2324718598070117, "grad_norm_finite": true, "eff_coef_other": 0.44793376026330256, "max_grad_emb": 0.006251461338251829, "max_grad_other": 0.8818157911300659, "dead_tokens_in_batch": 0, "secs": 1838.1, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 585, "loss": 2.43338, "grad_norm": 2.3535380363464355, "raw_fp64_norm": 2.353538102405562, "grad_norm_finite": true, "eff_coef_other": 0.4248920389917859, "max_grad_emb": 0.01597832329571247, "max_grad_other": 0.2338067591190338, "dead_tokens_in_batch": 2, "secs": 1852.1, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 590, "loss": 2.05847, "grad_norm": 2.134187698364258, "raw_fp64_norm": 2.1341875967028496, "grad_norm_finite": true, "eff_coef_other": 0.46856212890942905, "max_grad_emb": 0.023772932589054108, "max_grad_other": 0.12431542575359344, "dead_tokens_in_batch": 5, "secs": 1865.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 591, "loss": 2.63486, "grad_norm": 2.641134262084961, "raw_fp64_norm": 2.6411344266188643, "grad_norm_finite": true, "eff_coef_other": 0.3786250611074654, "max_grad_emb": 0.016089487820863724, "max_grad_other": 0.5112838745117188, "dead_tokens_in_batch": 1, "secs": 1868.4, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 592, "loss": 2.07744, "grad_norm": 2.1570262908935547, "raw_fp64_norm": 2.1570264809916573, "grad_norm_finite": true, "eff_coef_other": 0.46360099578793323, "max_grad_emb": 0.013569206930696964, "max_grad_other": 0.4018532335758209, "dead_tokens_in_batch": 1, "secs": 1871.1, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 600, "loss": 2.18136, "grad_norm": 2.2479636669158936, "raw_fp64_norm": 2.247963591404624, "grad_norm_finite": true, "eff_coef_other": 0.44484684956012005, "max_grad_emb": 0.008870032615959644, "max_grad_other": 0.22366507351398468, "dead_tokens_in_batch": 0, "secs": 1893.4, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 600, "tgt_nll": 2.29986, "tgt_ppl": 9.973, "en_nll": 2.74618, "flores_tgt_nll": 2.65844, "flores_tgt_ppl": 14.274, "flores_tgt_bpb": 0.68205, "flores_en_nll": 3.81195, "belebele_acc": 0.3089, "belebele_acc_raw": 0.3244, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.3304891350051093e-10, "eval_secs": 49.3, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 604, "loss": 2.5266, "grad_norm": 2.2809395790100098, "raw_fp64_norm": 2.280939574682133, "grad_norm_finite": true, "eff_coef_other": 0.4384156295882233, "max_grad_emb": 0.026158077642321587, "max_grad_other": 0.14565950632095337, "dead_tokens_in_batch": 9, "secs": 1953.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 605, "loss": 2.27431, "grad_norm": 2.063119411468506, "raw_fp64_norm": 2.063119468671158, "grad_norm_finite": true, "eff_coef_other": 0.4847026835860788, "max_grad_emb": 0.020192129537463188, "max_grad_other": 0.13694900274276733, "dead_tokens_in_batch": 1, "secs": 1956.7, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 606, "loss": 2.35952, "grad_norm": 2.2092854976654053, "raw_fp64_norm": 2.209285569732385, "grad_norm_finite": true, "eff_coef_other": 0.45263482172036934, "max_grad_emb": 0.009336618706583977, "max_grad_other": 0.2157556116580963, "dead_tokens_in_batch": 2, "secs": 1959.4, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 610, "loss": 2.16287, "grad_norm": 2.0492146015167236, "raw_fp64_norm": 2.0492146233507103, "grad_norm_finite": true, "eff_coef_other": 0.48799159993699615, "max_grad_emb": 0.011349008418619633, "max_grad_other": 0.17285414040088654, "dead_tokens_in_batch": 0, "secs": 1970.4, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 611, "loss": 2.93634, "grad_norm": 3.7718584537506104, "raw_fp64_norm": 3.7718583260954386, "grad_norm_finite": true, "eff_coef_other": 0.26512122528999155, "max_grad_emb": 0.03491859510540962, "max_grad_other": 0.8171161413192749, "dead_tokens_in_batch": 1, "secs": 1973.3, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 614, "loss": 2.21401, "grad_norm": 2.131237030029297, "raw_fp64_norm": 2.13123705946434, "grad_norm_finite": true, "eff_coef_other": 0.4692108464235004, "max_grad_emb": 0.01791929453611374, "max_grad_other": 0.40744274854660034, "dead_tokens_in_batch": 1, "secs": 1981.4, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 615, "loss": 2.06555, "grad_norm": 1.9458701610565186, "raw_fp64_norm": 1.9458701661568436, "grad_norm_finite": true, "eff_coef_other": 0.5139086389753811, "max_grad_emb": 0.007153369951993227, "max_grad_other": 0.24902966618537903, "dead_tokens_in_batch": 3, "secs": 1984.4, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 617, "loss": 2.24677, "grad_norm": 2.263960599899292, "raw_fp64_norm": 2.2639606282524554, "grad_norm_finite": true, "eff_coef_other": 0.44170360488644467, "max_grad_emb": 0.01573123410344124, "max_grad_other": 0.20991124212741852, "dead_tokens_in_batch": 1, "secs": 1989.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 620, "loss": 2.16691, "grad_norm": 1.9525223970413208, "raw_fp64_norm": 1.9525224076848786, "grad_norm_finite": true, "eff_coef_other": 0.5121577551978689, "max_grad_emb": 0.012978602200746536, "max_grad_other": 0.16568619012832642, "dead_tokens_in_batch": 2, "secs": 1998.1, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 621, "loss": 2.25347, "grad_norm": 2.0606577396392822, "raw_fp64_norm": 2.0606577225827296, "grad_norm_finite": true, "eff_coef_other": 0.4852817115050548, "max_grad_emb": 0.012245523743331432, "max_grad_other": 0.14791084825992584, "dead_tokens_in_batch": 2, "secs": 2000.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 630, "loss": 2.07829, "grad_norm": 2.1351938247680664, "raw_fp64_norm": 2.135193800103063, "grad_norm_finite": true, "eff_coef_other": 0.4683413374742626, "max_grad_emb": 0.014408588409423828, "max_grad_other": 0.1314205527305603, "dead_tokens_in_batch": 0, "secs": 2025.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 632, "loss": 1.89921, "grad_norm": 2.0571584701538086, "raw_fp64_norm": 2.057158346776867, "grad_norm_finite": true, "eff_coef_other": 0.4861071854216691, "max_grad_emb": 0.008437329903244972, "max_grad_other": 0.17770236730575562, "dead_tokens_in_batch": 1, "secs": 2031.5, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 633, "loss": 2.0032, "grad_norm": 1.9079393148422241, "raw_fp64_norm": 1.9079392871342113, "grad_norm_finite": true, "eff_coef_other": 0.5241254101193906, "max_grad_emb": 0.01566820591688156, "max_grad_other": 0.257522314786911, "dead_tokens_in_batch": 1, "secs": 2034.2, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 634, "loss": 2.04347, "grad_norm": 1.984049916267395, "raw_fp64_norm": 1.9840499388441357, "grad_norm_finite": true, "eff_coef_other": 0.5040193231942379, "max_grad_emb": 0.02499799244105816, "max_grad_other": 0.15299977362155914, "dead_tokens_in_batch": 1, "secs": 2036.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 640, "loss": 2.27881, "grad_norm": 2.1192848682403564, "raw_fp64_norm": 2.119284855066353, "grad_norm_finite": true, "eff_coef_other": 0.47185706043059694, "max_grad_emb": 0.008666525594890118, "max_grad_other": 0.17582517862319946, "dead_tokens_in_batch": 0, "secs": 2053.4, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 644, "loss": 2.06654, "grad_norm": 2.4896881580352783, "raw_fp64_norm": 2.489688098756204, "grad_norm_finite": true, "eff_coef_other": 0.4016565669543837, "max_grad_emb": 0.16098235547542572, "max_grad_other": 0.3674287497997284, "dead_tokens_in_batch": 1, "secs": 2064.7, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 650, "loss": 2.3841, "grad_norm": 3.206102132797241, "raw_fp64_norm": 3.206102232303479, "grad_norm_finite": true, "eff_coef_other": 0.31190512549966726, "max_grad_emb": 0.0447932668030262, "max_grad_other": 0.36786702275276184, "dead_tokens_in_batch": 4, "secs": 2081.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 653, "loss": 2.04753, "grad_norm": 2.081641435623169, "raw_fp64_norm": 2.0816414883985677, "grad_norm_finite": true, "eff_coef_other": 0.4803898992867312, "max_grad_emb": 0.019992345944046974, "max_grad_other": 0.43239080905914307, "dead_tokens_in_batch": 1, "secs": 2089.3, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 654, "loss": 2.10152, "grad_norm": 2.0619359016418457, "raw_fp64_norm": 2.0619358961664136, "grad_norm_finite": true, "eff_coef_other": 0.48498089306405845, "max_grad_emb": 0.010649284347891808, "max_grad_other": 0.33908239006996155, "dead_tokens_in_batch": 1, "secs": 2092.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 655, "loss": 1.89185, "grad_norm": 1.9517210721969604, "raw_fp64_norm": 1.9517210519746557, "grad_norm_finite": true, "eff_coef_other": 0.5123680334640822, "max_grad_emb": 0.007487592287361622, "max_grad_other": 0.4317181408405304, "dead_tokens_in_batch": 1, "secs": 2095.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 656, "loss": 2.18897, "grad_norm": 2.8914403915405273, "raw_fp64_norm": 2.8914406058578614, "grad_norm_finite": true, "eff_coef_other": 0.34584826893800924, "max_grad_emb": 0.13699232041835785, "max_grad_other": 0.9769597053527832, "dead_tokens_in_batch": 19, "secs": 2097.7, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 660, "loss": 2.38093, "grad_norm": 2.200124979019165, "raw_fp64_norm": 2.200124975678304, "grad_norm_finite": true, "eff_coef_other": 0.4545194273128889, "max_grad_emb": 0.009727921336889267, "max_grad_other": 0.24880027770996094, "dead_tokens_in_batch": 0, "secs": 2108.7, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 667, "loss": 2.28179, "grad_norm": 2.2304790019989014, "raw_fp64_norm": 2.230479042683313, "grad_norm_finite": true, "eff_coef_other": 0.4483339904880674, "max_grad_emb": 0.06751155853271484, "max_grad_other": 0.2737836539745331, "dead_tokens_in_batch": 27, "secs": 2128.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 670, "loss": 1.83693, "grad_norm": 2.1885228157043457, "raw_fp64_norm": 2.188522806413082, "grad_norm_finite": true, "eff_coef_other": 0.45692900064611086, "max_grad_emb": 0.008907887153327465, "max_grad_other": 0.45857855677604675, "dead_tokens_in_batch": 0, "secs": 2136.3, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 675, "loss": 2.2361, "grad_norm": 2.1733057498931885, "raw_fp64_norm": 2.1733058208008096, "grad_norm_finite": true, "eff_coef_other": 0.4601283275125092, "max_grad_emb": 0.012514137662947178, "max_grad_other": 0.42558443546295166, "dead_tokens_in_batch": 1, "secs": 2150.3, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 678, "loss": 2.07022, "grad_norm": 2.0649662017822266, "raw_fp64_norm": 2.064966130540078, "grad_norm_finite": true, "eff_coef_other": 0.4842691928166813, "max_grad_emb": 0.009747585281729698, "max_grad_other": 0.09303848445415497, "dead_tokens_in_batch": 1, "secs": 2158.6, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 680, "loss": 1.9624, "grad_norm": 2.0008082389831543, "raw_fp64_norm": 2.0008082529994513, "grad_norm_finite": true, "eff_coef_other": 0.4997977720795697, "max_grad_emb": 0.011857026256620884, "max_grad_other": 0.1035173088312149, "dead_tokens_in_batch": 0, "secs": 2164.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 687, "loss": 2.13393, "grad_norm": 2.0962867736816406, "raw_fp64_norm": 2.0962868022856473, "grad_norm_finite": true, "eff_coef_other": 0.4770337415285942, "max_grad_emb": 0.010692798532545567, "max_grad_other": 0.18948137760162354, "dead_tokens_in_batch": 2, "secs": 2183.3, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 688, "loss": 2.18749, "grad_norm": 2.0377254486083984, "raw_fp64_norm": 2.0377254360317907, "grad_norm_finite": true, "eff_coef_other": 0.4907430046279856, "max_grad_emb": 0.008888519369065762, "max_grad_other": 0.22332219779491425, "dead_tokens_in_batch": 1, "secs": 2186.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 690, "loss": 2.29778, "grad_norm": 2.405812978744507, "raw_fp64_norm": 2.40581304792697, "grad_norm_finite": true, "eff_coef_other": 0.41565973464077133, "max_grad_emb": 0.026023898273706436, "max_grad_other": 0.1604761779308319, "dead_tokens_in_batch": 0, "secs": 2191.7, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 696, "loss": 1.95971, "grad_norm": 2.0672214031219482, "raw_fp64_norm": 2.0672214729561893, "grad_norm_finite": true, "eff_coef_other": 0.4837408875260765, "max_grad_emb": 0.015722651034593582, "max_grad_other": 0.4287152886390686, "dead_tokens_in_batch": 6, "secs": 2208.4, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 700, "loss": 2.16003, "grad_norm": 1.9703445434570312, "raw_fp64_norm": 1.9703446028505496, "grad_norm_finite": true, "eff_coef_other": 0.5075251918734364, "max_grad_emb": 0.011659117415547371, "max_grad_other": 0.1520998477935791, "dead_tokens_in_batch": 0, "secs": 2219.5, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 703, "loss": 2.35251, "grad_norm": 2.2265212535858154, "raw_fp64_norm": 2.2265212717930036, "grad_norm_finite": true, "eff_coef_other": 0.4491309253206427, "max_grad_emb": 0.010422389023005962, "max_grad_other": 0.35194072127342224, "dead_tokens_in_batch": 1, "secs": 2227.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 707, "loss": 2.13206, "grad_norm": 2.1234617233276367, "raw_fp64_norm": 2.12346166464794, "grad_norm_finite": true, "eff_coef_other": 0.47092891672377446, "max_grad_emb": 0.011534207500517368, "max_grad_other": 0.37454262375831604, "dead_tokens_in_batch": 1, "secs": 2238.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 710, "loss": 2.2049, "grad_norm": 2.031848907470703, "raw_fp64_norm": 2.0318488387769342, "grad_norm_finite": true, "eff_coef_other": 0.49216233754432415, "max_grad_emb": 0.007799942046403885, "max_grad_other": 0.21702571213245392, "dead_tokens_in_batch": 0, "secs": 2247.1, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 715, "loss": 2.08903, "grad_norm": 2.366943597793579, "raw_fp64_norm": 2.366943531880106, "grad_norm_finite": true, "eff_coef_other": 0.42248559638116623, "max_grad_emb": 0.03352927789092064, "max_grad_other": 0.17140240967273712, "dead_tokens_in_batch": 1, "secs": 2261.1, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 716, "loss": 2.09559, "grad_norm": 2.0280344486236572, "raw_fp64_norm": 2.0280345783371847, "grad_norm_finite": true, "eff_coef_other": 0.4930880279625576, "max_grad_emb": 0.035654544830322266, "max_grad_other": 0.2914969325065613, "dead_tokens_in_batch": 1, "secs": 2263.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 720, "loss": 2.32588, "grad_norm": 2.3153257369995117, "raw_fp64_norm": 2.315325740718035, "grad_norm_finite": true, "eff_coef_other": 0.4319044841575683, "max_grad_emb": 0.022167060524225235, "max_grad_other": 0.22352240979671478, "dead_tokens_in_batch": 1, "secs": 2274.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 726, "loss": 2.43539, "grad_norm": 2.676450490951538, "raw_fp64_norm": 2.6764505105512626, "grad_norm_finite": true, "eff_coef_other": 0.37362903956255816, "max_grad_emb": 0.01602712646126747, "max_grad_other": 0.4630289673805237, "dead_tokens_in_batch": 1, "secs": 2291.5, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 730, "loss": 2.06975, "grad_norm": 3.7072150707244873, "raw_fp64_norm": 3.7072150813881897, "grad_norm_finite": true, "eff_coef_other": 0.2697441910378247, "max_grad_emb": 0.06661831587553024, "max_grad_other": 0.39629772305488586, "dead_tokens_in_batch": 0, "secs": 2302.5, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 734, "loss": 2.24874, "grad_norm": 2.220519781112671, "raw_fp64_norm": 2.2205199390774153, "grad_norm_finite": true, "eff_coef_other": 0.4503448058247464, "max_grad_emb": 0.012468595057725906, "max_grad_other": 0.1293439269065857, "dead_tokens_in_batch": 4, "secs": 2313.5, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 737, "loss": 2.21334, "grad_norm": 2.0705323219299316, "raw_fp64_norm": 2.0705322133501336, "grad_norm_finite": true, "eff_coef_other": 0.4829673540669734, "max_grad_emb": 0.014304356649518013, "max_grad_other": 0.4930807948112488, "dead_tokens_in_batch": 1, "secs": 2321.9, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 740, "loss": 2.19075, "grad_norm": 2.167583465576172, "raw_fp64_norm": 2.1675834927292708, "grad_norm_finite": true, "eff_coef_other": 0.4613430368602439, "max_grad_emb": 0.014544113539159298, "max_grad_other": 0.146270751953125, "dead_tokens_in_batch": 6, "secs": 2330.2, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 741, "loss": 2.02204, "grad_norm": 1.991679310798645, "raw_fp64_norm": 1.9916793545033213, "grad_norm_finite": true, "eff_coef_other": 0.5020886105958489, "max_grad_emb": 0.02384917251765728, "max_grad_other": 0.18057675659656525, "dead_tokens_in_batch": 4, "secs": 2332.9, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 749, "loss": 2.0369, "grad_norm": 2.1496200561523438, "raw_fp64_norm": 2.149620167683115, "grad_norm_finite": true, "eff_coef_other": 0.4651982716385943, "max_grad_emb": 0.018775898963212967, "max_grad_other": 0.6678104400634766, "dead_tokens_in_batch": 1, "secs": 2355.2, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 750, "loss": 1.93498, "grad_norm": 1.980821132659912, "raw_fp64_norm": 1.980821070123607, "grad_norm_finite": true, "eff_coef_other": 0.5048408857675513, "max_grad_emb": 0.013914674520492554, "max_grad_other": 0.26228079199790955, "dead_tokens_in_batch": 0, "secs": 2357.9, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 753, "loss": 1.82686, "grad_norm": 2.1670479774475098, "raw_fp64_norm": 2.1670480095244242, "grad_norm_finite": true, "eff_coef_other": 0.46145703692302537, "max_grad_emb": 0.012561124749481678, "max_grad_other": 0.5951729416847229, "dead_tokens_in_batch": 1, "secs": 2366.2, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 756, "loss": 2.0712, "grad_norm": 2.0452311038970947, "raw_fp64_norm": 2.045231014336894, "grad_norm_finite": true, "eff_coef_other": 0.488942060949731, "max_grad_emb": 0.00884600356221199, "max_grad_other": 0.26272115111351013, "dead_tokens_in_batch": 1, "secs": 2374.6, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 760, "loss": 2.15717, "grad_norm": 2.182668447494507, "raw_fp64_norm": 2.1826684367238767, "grad_norm_finite": true, "eff_coef_other": 0.4581545781693619, "max_grad_emb": 0.018838385120034218, "max_grad_other": 0.2938995659351349, "dead_tokens_in_batch": 0, "secs": 2385.6, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 763, "loss": 1.92262, "grad_norm": 2.1510088443756104, "raw_fp64_norm": 2.1510088031154213, "grad_norm_finite": true, "eff_coef_other": 0.46489791881462883, "max_grad_emb": 0.023799985647201538, "max_grad_other": 0.4350101351737976, "dead_tokens_in_batch": 2, "secs": 2393.9, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 764, "loss": 1.83881, "grad_norm": 2.0587637424468994, "raw_fp64_norm": 2.0587637026218237, "grad_norm_finite": true, "eff_coef_other": 0.485728155035078, "max_grad_emb": 0.014935087412595749, "max_grad_other": 0.1837790608406067, "dead_tokens_in_batch": 1, "secs": 2396.6, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 766, "loss": 2.06979, "grad_norm": 2.064877510070801, "raw_fp64_norm": 2.064877418134693, "grad_norm_finite": true, "eff_coef_other": 0.48428999339322476, "max_grad_emb": 0.012226629070937634, "max_grad_other": 0.2748761773109436, "dead_tokens_in_batch": 1, "secs": 2402.3, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 768, "loss": 2.13089, "grad_norm": 2.0977606773376465, "raw_fp64_norm": 2.0977605252777267, "grad_norm_finite": true, "eff_coef_other": 0.4766985739148119, "max_grad_emb": 0.00630551902577281, "max_grad_other": 0.546369731426239, "dead_tokens_in_batch": 1, "secs": 2407.7, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 769, "loss": 2.21442, "grad_norm": 2.2744088172912598, "raw_fp64_norm": 2.274408978152303, "grad_norm_finite": true, "eff_coef_other": 0.43967450034618827, "max_grad_emb": 0.016177581623196602, "max_grad_other": 0.3020460605621338, "dead_tokens_in_batch": 1, "secs": 2410.6, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 770, "loss": 2.07507, "grad_norm": 2.0075018405914307, "raw_fp64_norm": 2.0075018608038397, "grad_norm_finite": true, "eff_coef_other": 0.49813130013075835, "max_grad_emb": 0.012120896019041538, "max_grad_other": 0.27098122239112854, "dead_tokens_in_batch": 0, "secs": 2413.3, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 771, "loss": 2.18279, "grad_norm": 2.0922091007232666, "raw_fp64_norm": 2.0922091695790184, "grad_norm_finite": true, "eff_coef_other": 0.47796347013825474, "max_grad_emb": 0.014320053160190582, "max_grad_other": 0.35775744915008545, "dead_tokens_in_batch": 14, "secs": 2416.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 772, "loss": 1.93103, "grad_norm": 2.158249616622925, "raw_fp64_norm": 2.158249524024492, "grad_norm_finite": true, "eff_coef_other": 0.46333822045408607, "max_grad_emb": 0.013012414798140526, "max_grad_other": 0.2916239798069, "dead_tokens_in_batch": 1, "secs": 2419.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 773, "loss": 2.3431, "grad_norm": 2.1317338943481445, "raw_fp64_norm": 2.131733796455297, "grad_norm_finite": true, "eff_coef_other": 0.46910148285853637, "max_grad_emb": 0.012870077043771744, "max_grad_other": 0.20850373804569244, "dead_tokens_in_batch": 1, "secs": 2421.7, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 779, "loss": 2.18361, "grad_norm": 2.0040085315704346, "raw_fp64_norm": 2.004008410722633, "grad_norm_finite": true, "eff_coef_other": 0.4989996226297156, "max_grad_emb": 0.01934242434799671, "max_grad_other": 0.19765186309814453, "dead_tokens_in_batch": 1, "secs": 2438.3, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 780, "loss": 1.73651, "grad_norm": 2.0470471382141113, "raw_fp64_norm": 2.0470471133488286, "grad_norm_finite": true, "eff_coef_other": 0.48850829706057686, "max_grad_emb": 0.011538572609424591, "max_grad_other": 0.16582340002059937, "dead_tokens_in_batch": 2, "secs": 2441.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 781, "loss": 1.72011, "grad_norm": 1.9535887241363525, "raw_fp64_norm": 1.9535887208906146, "grad_norm_finite": true, "eff_coef_other": 0.511878204335909, "max_grad_emb": 0.007348912768065929, "max_grad_other": 0.1530791074037552, "dead_tokens_in_batch": 2, "secs": 2443.7, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 785, "loss": 1.98172, "grad_norm": 1.8917481899261475, "raw_fp64_norm": 1.8917481949659192, "grad_norm_finite": true, "eff_coef_other": 0.5286113007607733, "max_grad_emb": 0.01683039218187332, "max_grad_other": 0.32406333088874817, "dead_tokens_in_batch": 3, "secs": 2455.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 788, "loss": 2.1911, "grad_norm": 2.1179211139678955, "raw_fp64_norm": 2.1179210131774315, "grad_norm_finite": true, "eff_coef_other": 0.47216089458857147, "max_grad_emb": 0.006421030964702368, "max_grad_other": 0.29205989837646484, "dead_tokens_in_batch": 1, "secs": 2463.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 789, "loss": 2.43838, "grad_norm": 2.3009090423583984, "raw_fp64_norm": 2.3009090207968783, "grad_norm_finite": true, "eff_coef_other": 0.4346106460446471, "max_grad_emb": 0.013067767024040222, "max_grad_other": 0.2134075164794922, "dead_tokens_in_batch": 1, "secs": 2466.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 790, "loss": 1.93511, "grad_norm": 1.9182398319244385, "raw_fp64_norm": 1.9182398077233438, "grad_norm_finite": true, "eff_coef_other": 0.5213109758469531, "max_grad_emb": 0.00956262368708849, "max_grad_other": 0.11473292857408524, "dead_tokens_in_batch": 1, "secs": 2468.7, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 793, "loss": 2.10726, "grad_norm": 2.127192735671997, "raw_fp64_norm": 2.127192719116434, "grad_norm_finite": true, "eff_coef_other": 0.47010292632518125, "max_grad_emb": 0.030514035373926163, "max_grad_other": 0.2636365592479706, "dead_tokens_in_batch": 3, "secs": 2477.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 800, "loss": 2.23332, "grad_norm": 2.160806179046631, "raw_fp64_norm": 2.160806216596321, "grad_norm_finite": true, "eff_coef_other": 0.46279002110739453, "max_grad_emb": 0.0113650718703866, "max_grad_other": 0.1531563103199005, "dead_tokens_in_batch": 1, "secs": 2496.3, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 800, "tgt_nll": 2.24538, "tgt_ppl": 9.444, "en_nll": 2.74239, "flores_tgt_nll": 2.607, "flores_tgt_ppl": 13.558, "flores_tgt_bpb": 0.66886, "flores_en_nll": 3.84624, "belebele_acc": 0.31, "belebele_acc_raw": 0.33, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.330201032130219e-10, "eval_secs": 49.4, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 802, "loss": 2.1877, "grad_norm": 1.9793739318847656, "raw_fp64_norm": 1.9793739600857079, "grad_norm_finite": true, "eff_coef_other": 0.5052099952826005, "max_grad_emb": 0.014196899719536304, "max_grad_other": 0.19155794382095337, "dead_tokens_in_batch": 2, "secs": 2551.3, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 803, "loss": 2.04002, "grad_norm": 1.9728403091430664, "raw_fp64_norm": 1.9728403332943611, "grad_norm_finite": true, "eff_coef_other": 0.5068831412671327, "max_grad_emb": 0.012210735119879246, "max_grad_other": 0.1323396861553192, "dead_tokens_in_batch": 5, "secs": 2554.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 805, "loss": 1.86055, "grad_norm": 2.337197780609131, "raw_fp64_norm": 2.337197576773512, "grad_norm_finite": true, "eff_coef_other": 0.42786262268174535, "max_grad_emb": 0.009742919355630875, "max_grad_other": 0.15694504976272583, "dead_tokens_in_batch": 1, "secs": 2559.7, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 807, "loss": 2.30768, "grad_norm": 2.283599615097046, "raw_fp64_norm": 2.283599670261872, "grad_norm_finite": true, "eff_coef_other": 0.4379049442310222, "max_grad_emb": 0.013529294170439243, "max_grad_other": 0.2957322895526886, "dead_tokens_in_batch": 4, "secs": 2565.1, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 809, "loss": 2.14346, "grad_norm": 2.325174570083618, "raw_fp64_norm": 2.3251746718645325, "grad_norm_finite": true, "eff_coef_other": 0.43007505018816183, "max_grad_emb": 0.01160405669361353, "max_grad_other": 0.3101443648338318, "dead_tokens_in_batch": 1, "secs": 2570.7, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 810, "loss": 2.35904, "grad_norm": 2.1399645805358887, "raw_fp64_norm": 2.1399647088332667, "grad_norm_finite": true, "eff_coef_other": 0.4672972355702939, "max_grad_emb": 0.008053276687860489, "max_grad_other": 0.1325855255126953, "dead_tokens_in_batch": 0, "secs": 2573.4, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 811, "loss": 2.33797, "grad_norm": 2.131411552429199, "raw_fp64_norm": 2.131411632903398, "grad_norm_finite": true, "eff_coef_other": 0.4691724269242417, "max_grad_emb": 0.00920395739376545, "max_grad_other": 0.31389808654785156, "dead_tokens_in_batch": 1, "secs": 2576.4, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 812, "loss": 2.43021, "grad_norm": 2.1192386150360107, "raw_fp64_norm": 2.1192386063751822, "grad_norm_finite": true, "eff_coef_other": 0.47186735888900777, "max_grad_emb": 0.01622464321553707, "max_grad_other": 0.10602952539920807, "dead_tokens_in_batch": 1, "secs": 2579.1, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 818, "loss": 2.01763, "grad_norm": 1.9411348104476929, "raw_fp64_norm": 1.9411348846123866, "grad_norm_finite": true, "eff_coef_other": 0.5151623058096927, "max_grad_emb": 0.01239416841417551, "max_grad_other": 0.15641719102859497, "dead_tokens_in_batch": 1, "secs": 2595.7, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 819, "loss": 1.86845, "grad_norm": 1.8516409397125244, "raw_fp64_norm": 1.8516409467856056, "grad_norm_finite": true, "eff_coef_other": 0.5400612173189674, "max_grad_emb": 0.00978437066078186, "max_grad_other": 0.36740657687187195, "dead_tokens_in_batch": 1, "secs": 2598.4, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 820, "loss": 1.99486, "grad_norm": 2.0761988162994385, "raw_fp64_norm": 2.0761988056753586, "grad_norm_finite": true, "eff_coef_other": 0.481649209362889, "max_grad_emb": 0.011355718597769737, "max_grad_other": 0.24819868803024292, "dead_tokens_in_batch": 0, "secs": 2601.1, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 821, "loss": 2.02743, "grad_norm": 1.9334285259246826, "raw_fp64_norm": 1.9334285564535016, "grad_norm_finite": true, "eff_coef_other": 0.5172156453552346, "max_grad_emb": 0.008961318992078304, "max_grad_other": 0.17953400313854218, "dead_tokens_in_batch": 5, "secs": 2603.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 823, "loss": 2.14646, "grad_norm": 2.0510857105255127, "raw_fp64_norm": 2.051085698880965, "grad_norm_finite": true, "eff_coef_other": 0.4875464283729809, "max_grad_emb": 0.006884399801492691, "max_grad_other": 0.18164841830730438, "dead_tokens_in_batch": 1, "secs": 2609.4, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 830, "loss": 2.30783, "grad_norm": 1.9614715576171875, "raw_fp64_norm": 1.9614715721843363, "grad_norm_finite": true, "eff_coef_other": 0.5098210505758021, "max_grad_emb": 0.02130889520049095, "max_grad_other": 0.09077359735965729, "dead_tokens_in_batch": 1, "secs": 2628.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 834, "loss": 2.00077, "grad_norm": 1.987916350364685, "raw_fp64_norm": 1.987916452131205, "grad_norm_finite": true, "eff_coef_other": 0.5030390221286359, "max_grad_emb": 0.013495117425918579, "max_grad_other": 0.1905437707901001, "dead_tokens_in_batch": 3, "secs": 2639.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 840, "loss": 2.32929, "grad_norm": 2.6362462043762207, "raw_fp64_norm": 2.636246242423309, "grad_norm_finite": true, "eff_coef_other": 0.379327097375383, "max_grad_emb": 0.01318851113319397, "max_grad_other": 0.1500793844461441, "dead_tokens_in_batch": 0, "secs": 2656.5, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 847, "loss": 2.47158, "grad_norm": 2.2728283405303955, "raw_fp64_norm": 2.272828401788847, "grad_norm_finite": true, "eff_coef_other": 0.4399802405607085, "max_grad_emb": 0.009703387506306171, "max_grad_other": 0.12796953320503235, "dead_tokens_in_batch": 2, "secs": 2675.9, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 850, "loss": 1.88815, "grad_norm": 2.030730724334717, "raw_fp64_norm": 2.0307308484190174, "grad_norm_finite": true, "eff_coef_other": 0.492433337213761, "max_grad_emb": 0.009748367592692375, "max_grad_other": 0.17343083024024963, "dead_tokens_in_batch": 1, "secs": 2684.3, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 853, "loss": 2.18783, "grad_norm": 2.1605277061462402, "raw_fp64_norm": 2.160527720214015, "grad_norm_finite": true, "eff_coef_other": 0.46284967061775883, "max_grad_emb": 0.009730574674904346, "max_grad_other": 0.2881583571434021, "dead_tokens_in_batch": 1, "secs": 2692.6, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 860, "loss": 2.14612, "grad_norm": 2.5556321144104004, "raw_fp64_norm": 2.5556321824165873, "grad_norm_finite": true, "eff_coef_other": 0.3912924724450152, "max_grad_emb": 0.006766508333384991, "max_grad_other": 0.23791678249835968, "dead_tokens_in_batch": 0, "secs": 2712.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 865, "loss": 1.90545, "grad_norm": 2.1513586044311523, "raw_fp64_norm": 2.1513585234465644, "grad_norm_finite": true, "eff_coef_other": 0.46482233743735885, "max_grad_emb": 0.029208403080701828, "max_grad_other": 0.5354475378990173, "dead_tokens_in_batch": 1, "secs": 2726.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 868, "loss": 2.00599, "grad_norm": 1.9928487539291382, "raw_fp64_norm": 1.9928486391895377, "grad_norm_finite": true, "eff_coef_other": 0.5017939751997772, "max_grad_emb": 0.01062070857733488, "max_grad_other": 0.169988751411438, "dead_tokens_in_batch": 1, "secs": 2734.1, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 869, "loss": 2.12761, "grad_norm": 2.1394877433776855, "raw_fp64_norm": 2.1394878588798316, "grad_norm_finite": true, "eff_coef_other": 0.467401384136878, "max_grad_emb": 0.011063430458307266, "max_grad_other": 0.21154096722602844, "dead_tokens_in_batch": 1, "secs": 2737.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 870, "loss": 2.04929, "grad_norm": 1.9911890029907227, "raw_fp64_norm": 1.9911889641187563, "grad_norm_finite": true, "eff_coef_other": 0.5022122441846446, "max_grad_emb": 0.010671610943973064, "max_grad_other": 0.22540152072906494, "dead_tokens_in_batch": 0, "secs": 2739.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 876, "loss": 2.0416, "grad_norm": 1.9642150402069092, "raw_fp64_norm": 1.9642150767447821, "grad_norm_finite": true, "eff_coef_other": 0.5091089674100516, "max_grad_emb": 0.010667657479643822, "max_grad_other": 0.311916708946228, "dead_tokens_in_batch": 1, "secs": 2756.4, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 880, "loss": 2.13596, "grad_norm": 1.929404377937317, "raw_fp64_norm": 1.9294043715834661, "grad_norm_finite": true, "eff_coef_other": 0.518294398592937, "max_grad_emb": 0.008828756399452686, "max_grad_other": 0.08728400617837906, "dead_tokens_in_batch": 0, "secs": 2767.5, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 881, "loss": 2.10285, "grad_norm": 2.0457777976989746, "raw_fp64_norm": 2.045777700589612, "grad_norm_finite": true, "eff_coef_other": 0.48881140088301206, "max_grad_emb": 0.012862824834883213, "max_grad_other": 0.2328283190727234, "dead_tokens_in_batch": 1, "secs": 2770.1, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 885, "loss": 2.04478, "grad_norm": 1.9953681230545044, "raw_fp64_norm": 1.9953681233310319, "grad_norm_finite": true, "eff_coef_other": 0.5011604060852678, "max_grad_emb": 0.014478576369583607, "max_grad_other": 0.3332323729991913, "dead_tokens_in_batch": 1, "secs": 2781.4, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 887, "loss": 2.15075, "grad_norm": 2.1972014904022217, "raw_fp64_norm": 2.197201404231681, "grad_norm_finite": true, "eff_coef_other": 0.4551241883113555, "max_grad_emb": 0.008072243072092533, "max_grad_other": 0.5286464691162109, "dead_tokens_in_batch": 1, "secs": 2786.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 890, "loss": 2.09696, "grad_norm": 2.3541810512542725, "raw_fp64_norm": 2.354181083525526, "grad_norm_finite": true, "eff_coef_other": 0.42477598513131776, "max_grad_emb": 0.012469036504626274, "max_grad_other": 0.18281516432762146, "dead_tokens_in_batch": 0, "secs": 2795.2, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 892, "loss": 2.05837, "grad_norm": 2.153578758239746, "raw_fp64_norm": 2.1535788341238793, "grad_norm_finite": true, "eff_coef_other": 0.46434314595218973, "max_grad_emb": 0.009308519773185253, "max_grad_other": 0.46873369812965393, "dead_tokens_in_batch": 1, "secs": 2800.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 896, "loss": 1.89386, "grad_norm": 2.0600385665893555, "raw_fp64_norm": 2.0600386474775925, "grad_norm_finite": true, "eff_coef_other": 0.4854275695566473, "max_grad_emb": 0.03097551502287388, "max_grad_other": 0.15091335773468018, "dead_tokens_in_batch": 1, "secs": 2811.9, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 900, "loss": 1.99412, "grad_norm": 2.1070122718811035, "raw_fp64_norm": 2.107012315951348, "grad_norm_finite": true, "eff_coef_other": 0.4746054585157966, "max_grad_emb": 0.012661317363381386, "max_grad_other": 0.4149492681026459, "dead_tokens_in_batch": 0, "secs": 2822.9, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 901, "loss": 2.25928, "grad_norm": 2.1655802726745605, "raw_fp64_norm": 2.1655803239276157, "grad_norm_finite": true, "eff_coef_other": 0.46176978560817006, "max_grad_emb": 0.024120302870869637, "max_grad_other": 0.24341478943824768, "dead_tokens_in_batch": 1, "secs": 2825.6, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 905, "loss": 2.40437, "grad_norm": 2.734039545059204, "raw_fp64_norm": 2.7340395694926927, "grad_norm_finite": true, "eff_coef_other": 0.36575902351087686, "max_grad_emb": 0.018819862976670265, "max_grad_other": 0.4362695813179016, "dead_tokens_in_batch": 1, "secs": 2836.9, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 906, "loss": 1.91612, "grad_norm": 2.0217511653900146, "raw_fp64_norm": 2.021751261196385, "grad_norm_finite": true, "eff_coef_other": 0.4946204668993594, "max_grad_emb": 0.010259104892611504, "max_grad_other": 0.4722052216529846, "dead_tokens_in_batch": 1, "secs": 2839.6, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 909, "loss": 2.03864, "grad_norm": 2.0332393646240234, "raw_fp64_norm": 2.033239552331425, "grad_norm_finite": true, "eff_coef_other": 0.4918257661016458, "max_grad_emb": 0.011411908082664013, "max_grad_other": 0.1027393639087677, "dead_tokens_in_batch": 1, "secs": 2847.9, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 910, "loss": 2.1674, "grad_norm": 2.005635976791382, "raw_fp64_norm": 2.0056360935842092, "grad_norm_finite": true, "eff_coef_other": 0.4985947165771744, "max_grad_emb": 0.01577473059296608, "max_grad_other": 0.11288761347532272, "dead_tokens_in_batch": 1, "secs": 2850.6, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 917, "loss": 2.14648, "grad_norm": 2.1906747817993164, "raw_fp64_norm": 2.1906747349303415, "grad_norm_finite": true, "eff_coef_other": 0.45648014567388323, "max_grad_emb": 0.031132781878113747, "max_grad_other": 0.6092926263809204, "dead_tokens_in_batch": 1, "secs": 2870.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 920, "loss": 1.96005, "grad_norm": 1.9467545747756958, "raw_fp64_norm": 1.9467546268678957, "grad_norm_finite": true, "eff_coef_other": 0.5136751695780912, "max_grad_emb": 0.017732426524162292, "max_grad_other": 0.33541539311408997, "dead_tokens_in_batch": 0, "secs": 2878.4, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 922, "loss": 1.74558, "grad_norm": 1.8669822216033936, "raw_fp64_norm": 1.8669822264310727, "grad_norm_finite": true, "eff_coef_other": 0.5356234530812681, "max_grad_emb": 0.0092412568628788, "max_grad_other": 0.11748854070901871, "dead_tokens_in_batch": 2, "secs": 2884.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 930, "loss": 1.88754, "grad_norm": 2.156182289123535, "raw_fp64_norm": 2.156182214721846, "grad_norm_finite": true, "eff_coef_other": 0.46378246461899303, "max_grad_emb": 0.015473762527108192, "max_grad_other": 0.6882111430168152, "dead_tokens_in_batch": 3, "secs": 2906.1, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 934, "loss": 2.0163, "grad_norm": 1.9043017625808716, "raw_fp64_norm": 1.9043017985818917, "grad_norm_finite": true, "eff_coef_other": 0.5251265815760913, "max_grad_emb": 0.011808251962065697, "max_grad_other": 0.16337443888187408, "dead_tokens_in_batch": 3, "secs": 2917.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 935, "loss": 1.95485, "grad_norm": 2.0058677196502686, "raw_fp64_norm": 2.0058678284782396, "grad_norm_finite": true, "eff_coef_other": 0.49853711272508106, "max_grad_emb": 0.04503614455461502, "max_grad_other": 0.30008113384246826, "dead_tokens_in_batch": 6, "secs": 2920.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 936, "loss": 2.33632, "grad_norm": 2.066988468170166, "raw_fp64_norm": 2.066988571735581, "grad_norm_finite": true, "eff_coef_other": 0.4837954016694943, "max_grad_emb": 0.015169912949204445, "max_grad_other": 0.24707810580730438, "dead_tokens_in_batch": 1, "secs": 2922.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 937, "loss": 2.05617, "grad_norm": 1.9825327396392822, "raw_fp64_norm": 1.9825327455014206, "grad_norm_finite": true, "eff_coef_other": 0.5044050348328235, "max_grad_emb": 0.030429571866989136, "max_grad_other": 0.29203712940216064, "dead_tokens_in_batch": 9, "secs": 2925.4, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 939, "loss": 2.08607, "grad_norm": 2.021289110183716, "raw_fp64_norm": 2.0212891138511435, "grad_norm_finite": true, "eff_coef_other": 0.49473353427188616, "max_grad_emb": 0.02069205790758133, "max_grad_other": 0.25240403413772583, "dead_tokens_in_batch": 1, "secs": 2931.1, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 940, "loss": 2.48524, "grad_norm": 2.404539108276367, "raw_fp64_norm": 2.40453891266389, "grad_norm_finite": true, "eff_coef_other": 0.41587994168116593, "max_grad_emb": 0.017243195325136185, "max_grad_other": 0.3467860519886017, "dead_tokens_in_batch": 0, "secs": 2933.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 947, "loss": 1.95632, "grad_norm": 1.996232509613037, "raw_fp64_norm": 1.996232424551683, "grad_norm_finite": true, "eff_coef_other": 0.5009433992488417, "max_grad_emb": 0.026343006640672684, "max_grad_other": 0.15868021547794342, "dead_tokens_in_batch": 1, "secs": 2953.1, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 950, "loss": 1.88581, "grad_norm": 1.9160900115966797, "raw_fp64_norm": 1.9160900195355384, "grad_norm_finite": true, "eff_coef_other": 0.5218958775693538, "max_grad_emb": 0.027638521045446396, "max_grad_other": 0.15285620093345642, "dead_tokens_in_batch": 0, "secs": 2961.5, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 951, "loss": 2.24827, "grad_norm": 1.9681252241134644, "raw_fp64_norm": 1.9681251689382846, "grad_norm_finite": true, "eff_coef_other": 0.5080974928071225, "max_grad_emb": 0.017515234649181366, "max_grad_other": 0.15732496976852417, "dead_tokens_in_batch": 1, "secs": 2964.2, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 955, "loss": 2.01945, "grad_norm": 2.0967814922332764, "raw_fp64_norm": 2.0967815512139807, "grad_norm_finite": true, "eff_coef_other": 0.47692118934802014, "max_grad_emb": 0.01625537872314453, "max_grad_other": 0.2635279893875122, "dead_tokens_in_batch": 1, "secs": 2975.6, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 957, "loss": 2.18986, "grad_norm": 2.2443618774414062, "raw_fp64_norm": 2.2443618809437713, "grad_norm_finite": true, "eff_coef_other": 0.4455607469056024, "max_grad_emb": 0.020623503252863884, "max_grad_other": 0.5744144320487976, "dead_tokens_in_batch": 2, "secs": 2981.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 958, "loss": 2.12982, "grad_norm": 2.113399028778076, "raw_fp64_norm": 2.1133992495350857, "grad_norm_finite": true, "eff_coef_other": 0.47317118689459803, "max_grad_emb": 0.03375285863876343, "max_grad_other": 0.11599026620388031, "dead_tokens_in_batch": 46, "secs": 2984.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 960, "loss": 2.0352, "grad_norm": 2.0644874572753906, "raw_fp64_norm": 2.0644874416292667, "grad_norm_finite": true, "eff_coef_other": 0.4843814924108369, "max_grad_emb": 0.01485986728221178, "max_grad_other": 0.1673632562160492, "dead_tokens_in_batch": 0, "secs": 2989.3, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 963, "loss": 1.94676, "grad_norm": 2.033766269683838, "raw_fp64_norm": 2.033766268418953, "grad_norm_finite": true, "eff_coef_other": 0.49169834469578044, "max_grad_emb": 0.012227017432451248, "max_grad_other": 0.1524963080883026, "dead_tokens_in_batch": 1, "secs": 2997.7, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 966, "loss": 2.09679, "grad_norm": 2.0253100395202637, "raw_fp64_norm": 2.025310007448102, "grad_norm_finite": true, "eff_coef_other": 0.49375132040798553, "max_grad_emb": 0.014736647717654705, "max_grad_other": 0.1723843514919281, "dead_tokens_in_batch": 1, "secs": 3006.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 968, "loss": 2.05862, "grad_norm": 2.1033058166503906, "raw_fp64_norm": 2.10330579385904, "grad_norm_finite": true, "eff_coef_other": 0.47544181005058705, "max_grad_emb": 0.021712586283683777, "max_grad_other": 0.13214370608329773, "dead_tokens_in_batch": 1, "secs": 3011.4, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 970, "loss": 2.47644, "grad_norm": 2.2459988594055176, "raw_fp64_norm": 2.2459989381521273, "grad_norm_finite": true, "eff_coef_other": 0.4452360029375447, "max_grad_emb": 0.016997244209051132, "max_grad_other": 0.431024968624115, "dead_tokens_in_batch": 4, "secs": 3017.0, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 976, "loss": 1.91574, "grad_norm": 2.00064754486084, "raw_fp64_norm": 2.0006473752805793, "grad_norm_finite": true, "eff_coef_other": 0.49983791634405106, "max_grad_emb": 0.016154514625668526, "max_grad_other": 0.30504050850868225, "dead_tokens_in_batch": 2, "secs": 3033.7, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 978, "loss": 2.34112, "grad_norm": 2.055124521255493, "raw_fp64_norm": 2.055124601450353, "grad_norm_finite": true, "eff_coef_other": 0.4865882836144683, "max_grad_emb": 0.008593735285103321, "max_grad_other": 0.1618242710828781, "dead_tokens_in_batch": 2, "secs": 3039.3, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 980, "loss": 1.78122, "grad_norm": 2.0977847576141357, "raw_fp64_norm": 2.097784688494549, "grad_norm_finite": true, "eff_coef_other": 0.4766931019387437, "max_grad_emb": 0.013914257287979126, "max_grad_other": 0.1610221415758133, "dead_tokens_in_batch": 1, "secs": 3044.7, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 982, "loss": 1.94017, "grad_norm": 1.8856266736984253, "raw_fp64_norm": 1.8856265701346517, "grad_norm_finite": true, "eff_coef_other": 0.5303273885658581, "max_grad_emb": 0.008597946725785732, "max_grad_other": 0.3868623673915863, "dead_tokens_in_batch": 1, "secs": 3050.3, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 984, "loss": 1.97533, "grad_norm": 1.9274976253509521, "raw_fp64_norm": 1.9274976872650305, "grad_norm_finite": true, "eff_coef_other": 0.5188071144890822, "max_grad_emb": 0.013045249506831169, "max_grad_other": 0.358806312084198, "dead_tokens_in_batch": 16, "secs": 3055.7, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 990, "loss": 2.10443, "grad_norm": 3.382436990737915, "raw_fp64_norm": 3.382436942403309, "grad_norm_finite": true, "eff_coef_other": 0.29564473990012136, "max_grad_emb": 0.01591392233967781, "max_grad_other": 0.9450761675834656, "dead_tokens_in_batch": 0, "secs": 3072.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1000, "loss": 2.06277, "grad_norm": 2.177471399307251, "raw_fp64_norm": 2.177471255660605, "grad_norm_finite": true, "eff_coef_other": 0.4592480714419818, "max_grad_emb": 0.012552211992442608, "max_grad_other": 0.45467662811279297, "dead_tokens_in_batch": 2, "secs": 3103.7, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 1000, "tgt_nll": 2.22098, "tgt_ppl": 9.216, "en_nll": 2.74002, "flores_tgt_nll": 2.57656, "flores_tgt_ppl": 13.152, "flores_tgt_bpb": 0.66105, "flores_en_nll": 3.8592, "belebele_acc": 0.3144, "belebele_acc_raw": 0.3289, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.3300775198187296e-10, "eval_secs": 50.1, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "done", "steps": 1000, "n_dead_steps": 230, "n_inf_steps": 0, "peak_mem_gb": 67.93, "secs": 3153.8, "arm": "mask", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}


==> anc/embscan/outE32Nemo/e33_nemo_freeze_s0.jsonl <==
{"kind": "meta", "opt": "adamw_fused", "n_dead_rows": 75, "n_train_chunks": 9616, "frac_chunks_with_dead": 0.00655, "steps": 300, "lr_steps": 1000, "tokens_per_step": 16384, "n_flores_tgt": 1012, "n_belebele": 900, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 0, "tgt_nll": 3.93686, "tgt_ppl": 51.257, "en_nll": 2.73329, "flores_tgt_nll": 4.06837, "flores_tgt_ppl": 58.462, "flores_tgt_bpb": 1.04379, "flores_en_nll": 3.61807, "belebele_acc": 0.2978, "belebele_acc_raw": 0.3211, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.33263519611171e-10, "eval_secs": 55.4, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1, "loss": 3.81584, "grad_norm": 8.105329513549805, "raw_fp64_norm": 8.10532974487421, "grad_norm_finite": true, "eff_coef_other": 0.12337559811142616, "max_grad_emb": 0.0, "max_grad_other": 1.546866536140442, "dead_tokens_in_batch": 0, "secs": 13.0, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 2, "loss": 3.43216, "grad_norm": 7.600405693054199, "raw_fp64_norm": 7.600405679447221, "grad_norm_finite": true, "eff_coef_other": 0.13157190666045177, "max_grad_emb": 0.0, "max_grad_other": 1.5555007457733154, "dead_tokens_in_batch": 0, "secs": 16.7, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 3, "loss": 3.95861, "grad_norm": 8.684290885925293, "raw_fp64_norm": 8.684291291752013, "grad_norm_finite": true, "eff_coef_other": 0.11515043634365961, "max_grad_emb": 0.0, "max_grad_other": 1.758509874343872, "dead_tokens_in_batch": 0, "secs": 19.5, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 4, "loss": 3.93768, "grad_norm": 8.004242897033691, "raw_fp64_norm": 8.004243172217864, "grad_norm_finite": true, "eff_coef_other": 0.12493372426727177, "max_grad_emb": 0.0, "max_grad_other": 1.4357097148895264, "dead_tokens_in_batch": 0, "secs": 22.8, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 5, "loss": 4.60485, "grad_norm": 13.606559753417969, "raw_fp64_norm": 13.60656015579728, "grad_norm_finite": true, "eff_coef_other": 0.0734939576666205, "max_grad_emb": 0.0, "max_grad_other": 2.303615093231201, "dead_tokens_in_batch": 0, "secs": 25.6, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 6, "loss": 3.57003, "grad_norm": 6.74774694442749, "raw_fp64_norm": 6.747747087140498, "grad_norm_finite": true, "eff_coef_other": 0.14819759247614347, "max_grad_emb": 0.0, "max_grad_other": 1.1884896755218506, "dead_tokens_in_batch": 0, "secs": 28.1, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 7, "loss": 3.4987, "grad_norm": 5.871222972869873, "raw_fp64_norm": 5.871223335007227, "grad_norm_finite": true, "eff_coef_other": 0.17032223683185377, "max_grad_emb": 0.0, "max_grad_other": 1.146775245666504, "dead_tokens_in_batch": 0, "secs": 30.6, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 8, "loss": 3.33571, "grad_norm": 5.906075477600098, "raw_fp64_norm": 5.906075450835431, "grad_norm_finite": true, "eff_coef_other": 0.16931714375739756, "max_grad_emb": 0.0, "max_grad_other": 0.9765897989273071, "dead_tokens_in_batch": 0, "secs": 33.4, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 9, "loss": 3.59156, "grad_norm": 5.4706926345825195, "raw_fp64_norm": 5.470692859233039, "grad_norm_finite": true, "eff_coef_other": 0.18279217715256177, "max_grad_emb": 0.0, "max_grad_other": 1.1673038005828857, "dead_tokens_in_batch": 0, "secs": 36.6, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 10, "loss": 3.4718, "grad_norm": 4.065613746643066, "raw_fp64_norm": 4.065613800175779, "grad_norm_finite": true, "eff_coef_other": 0.2459652628979883, "max_grad_emb": 0.0, "max_grad_other": 0.7090158462524414, "dead_tokens_in_batch": 1, "secs": 39.3, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 11, "loss": 3.58169, "grad_norm": 4.764930248260498, "raw_fp64_norm": 4.764929970010823, "grad_norm_finite": true, "eff_coef_other": 0.20986661672507098, "max_grad_emb": 0.0, "max_grad_other": 1.2895665168762207, "dead_tokens_in_batch": 1, "secs": 41.8, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 14, "loss": 3.65341, "grad_norm": 6.110942840576172, "raw_fp64_norm": 6.110942902277208, "grad_norm_finite": true, "eff_coef_other": 0.16364084273857682, "max_grad_emb": 0.0, "max_grad_other": 1.2297559976577759, "dead_tokens_in_batch": 1, "secs": 49.4, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 16, "loss": 3.31652, "grad_norm": 7.150974273681641, "raw_fp64_norm": 7.15097422521818, "grad_norm_finite": true, "eff_coef_other": 0.13984106527124873, "max_grad_emb": 0.0, "max_grad_other": 1.336607813835144, "dead_tokens_in_batch": 2, "secs": 54.5, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 20, "loss": 3.61775, "grad_norm": 3.6694624423980713, "raw_fp64_norm": 3.6694625381095207, "grad_norm_finite": true, "eff_coef_other": 0.27251940663741264, "max_grad_emb": 0.0, "max_grad_other": 0.31713443994522095, "dead_tokens_in_batch": 0, "secs": 64.7, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 26, "loss": 3.45615, "grad_norm": 3.729433536529541, "raw_fp64_norm": 3.7294334980938113, "grad_norm_finite": true, "eff_coef_other": 0.2681371640137593, "max_grad_emb": 0.0, "max_grad_other": 0.40204229950904846, "dead_tokens_in_batch": 1, "secs": 80.0, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 27, "loss": 3.22775, "grad_norm": 3.5179452896118164, "raw_fp64_norm": 3.5179453294151903, "grad_norm_finite": true, "eff_coef_other": 0.28425675598087197, "max_grad_emb": 0.0, "max_grad_other": 0.31461259722709656, "dead_tokens_in_batch": 1, "secs": 82.4, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 30, "loss": 3.22624, "grad_norm": 3.9203872680664062, "raw_fp64_norm": 3.920387490292636, "grad_norm_finite": true, "eff_coef_other": 0.2550767759779097, "max_grad_emb": 0.0, "max_grad_other": 0.6654043793678284, "dead_tokens_in_batch": 0, "secs": 90.2, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 34, "loss": 3.19682, "grad_norm": 3.335545301437378, "raw_fp64_norm": 3.3355452410878406, "grad_norm_finite": true, "eff_coef_other": 0.2998009650080626, "max_grad_emb": 0.0, "max_grad_other": 0.7823165059089661, "dead_tokens_in_batch": 7, "secs": 100.3, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 35, "loss": 3.15539, "grad_norm": 3.0984339714050293, "raw_fp64_norm": 3.0984340731085505, "grad_norm_finite": true, "eff_coef_other": 0.3227435815916239, "max_grad_emb": 0.0, "max_grad_other": 0.2185392826795578, "dead_tokens_in_batch": 1, "secs": 103.0, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 39, "loss": 3.14657, "grad_norm": 4.0634379386901855, "raw_fp64_norm": 4.063437898368438, "grad_norm_finite": true, "eff_coef_other": 0.24609696739342202, "max_grad_emb": 0.0, "max_grad_other": 1.1798895597457886, "dead_tokens_in_batch": 1, "secs": 113.1, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 40, "loss": 3.17434, "grad_norm": 3.9364864826202393, "raw_fp64_norm": 3.936486460978257, "grad_norm_finite": true, "eff_coef_other": 0.2540335780095943, "max_grad_emb": 0.0, "max_grad_other": 0.716854989528656, "dead_tokens_in_batch": 2, "secs": 115.8, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 41, "loss": 3.10795, "grad_norm": 3.520580530166626, "raw_fp64_norm": 3.520580429934945, "grad_norm_finite": true, "eff_coef_other": 0.28404398291343386, "max_grad_emb": 0.0, "max_grad_other": 0.567602276802063, "dead_tokens_in_batch": 1, "secs": 118.2, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 42, "loss": 2.90912, "grad_norm": 2.7238805294036865, "raw_fp64_norm": 2.7238806234794324, "grad_norm_finite": true, "eff_coef_other": 0.36712316200437706, "max_grad_emb": 0.0, "max_grad_other": 0.21568337082862854, "dead_tokens_in_batch": 1, "secs": 120.7, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 46, "loss": 2.86369, "grad_norm": 2.858743667602539, "raw_fp64_norm": 2.8587436772610726, "grad_norm_finite": true, "eff_coef_other": 0.3498038881655846, "max_grad_emb": 0.0, "max_grad_other": 0.7531185746192932, "dead_tokens_in_batch": 2, "secs": 131.0, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 47, "loss": 2.81204, "grad_norm": 2.9780571460723877, "raw_fp64_norm": 2.978057153075927, "grad_norm_finite": true, "eff_coef_other": 0.335789279775766, "max_grad_emb": 0.0, "max_grad_other": 0.30145251750946045, "dead_tokens_in_batch": 1, "secs": 133.5, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 49, "loss": 3.27833, "grad_norm": 3.278707981109619, "raw_fp64_norm": 3.2787077867784307, "grad_norm_finite": true, "eff_coef_other": 0.30499809704415065, "max_grad_emb": 0.0, "max_grad_other": 0.23142702877521515, "dead_tokens_in_batch": 1, "secs": 138.7, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 50, "loss": 2.94802, "grad_norm": 2.9477131366729736, "raw_fp64_norm": 2.947713277295033, "grad_norm_finite": true, "eff_coef_other": 0.33924592197012704, "max_grad_emb": 0.0, "max_grad_other": 0.26944759488105774, "dead_tokens_in_batch": 0, "secs": 141.3, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 53, "loss": 3.25883, "grad_norm": 3.5854132175445557, "raw_fp64_norm": 3.5854133179308496, "grad_norm_finite": true, "eff_coef_other": 0.2789078023695802, "max_grad_emb": 0.0, "max_grad_other": 0.22068864107131958, "dead_tokens_in_batch": 1, "secs": 148.9, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 58, "loss": 2.85777, "grad_norm": 3.3363876342773438, "raw_fp64_norm": 3.3363878594009946, "grad_norm_finite": true, "eff_coef_other": 0.29972527472555616, "max_grad_emb": 0.0, "max_grad_other": 0.3495156168937683, "dead_tokens_in_batch": 1, "secs": 161.6, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 60, "loss": 2.83574, "grad_norm": 2.7780497074127197, "raw_fp64_norm": 2.778049722920241, "grad_norm_finite": true, "eff_coef_other": 0.3599646317944028, "max_grad_emb": 0.0, "max_grad_other": 0.25131505727767944, "dead_tokens_in_batch": 1, "secs": 166.8, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 67, "loss": 2.79386, "grad_norm": 2.971285581588745, "raw_fp64_norm": 2.9712854541363467, "grad_norm_finite": true, "eff_coef_other": 0.33655454381155675, "max_grad_emb": 0.0, "max_grad_other": 0.25844916701316833, "dead_tokens_in_batch": 1, "secs": 184.5, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 69, "loss": 2.90568, "grad_norm": 2.939131259918213, "raw_fp64_norm": 2.9391312657222235, "grad_norm_finite": true, "eff_coef_other": 0.340236475111136, "max_grad_emb": 0.0, "max_grad_other": 0.24916210770606995, "dead_tokens_in_batch": 1, "secs": 189.6, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 70, "loss": 2.94628, "grad_norm": 3.2852351665496826, "raw_fp64_norm": 3.2852352237946505, "grad_norm_finite": true, "eff_coef_other": 0.3043921195626704, "max_grad_emb": 0.0, "max_grad_other": 0.3065694570541382, "dead_tokens_in_batch": 0, "secs": 192.3, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 75, "loss": 2.90222, "grad_norm": 3.0903241634368896, "raw_fp64_norm": 3.090324561153938, "grad_norm_finite": true, "eff_coef_other": 0.3235905437497247, "max_grad_emb": 0.0, "max_grad_other": 0.3476066589355469, "dead_tokens_in_batch": 1, "secs": 205.0, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 80, "loss": 2.71905, "grad_norm": 2.8291962146759033, "raw_fp64_norm": 2.8291961629456472, "grad_norm_finite": true, "eff_coef_other": 0.3534571555537723, "max_grad_emb": 0.0, "max_grad_other": 0.36218804121017456, "dead_tokens_in_batch": 0, "secs": 217.7, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 88, "loss": 2.69562, "grad_norm": 3.2167513370513916, "raw_fp64_norm": 3.2167514526918044, "grad_norm_finite": true, "eff_coef_other": 0.3108725494598199, "max_grad_emb": 0.0, "max_grad_other": 0.4167793393135071, "dead_tokens_in_batch": 1, "secs": 238.0, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 89, "loss": 2.88638, "grad_norm": 3.41475772857666, "raw_fp64_norm": 3.4147578326406767, "grad_norm_finite": true, "eff_coef_other": 0.29284645841342355, "max_grad_emb": 0.0, "max_grad_other": 0.24888688325881958, "dead_tokens_in_batch": 1, "secs": 240.4, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 90, "loss": 2.80666, "grad_norm": 2.87528133392334, "raw_fp64_norm": 2.875281303537035, "grad_norm_finite": true, "eff_coef_other": 0.3477919327092634, "max_grad_emb": 0.0, "max_grad_other": 0.3253636658191681, "dead_tokens_in_batch": 0, "secs": 243.1, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 96, "loss": 2.55036, "grad_norm": 2.5923941135406494, "raw_fp64_norm": 2.5923939800915097, "grad_norm_finite": true, "eff_coef_other": 0.38574366799905624, "max_grad_emb": 0.0, "max_grad_other": 0.8170461654663086, "dead_tokens_in_batch": 2, "secs": 258.2, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 100, "loss": 2.96694, "grad_norm": 2.8328866958618164, "raw_fp64_norm": 2.832886729941989, "grad_norm_finite": true, "eff_coef_other": 0.3529966971372586, "max_grad_emb": 0.0, "max_grad_other": 0.35877466201782227, "dead_tokens_in_batch": 0, "secs": 268.5, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 100, "tgt_nll": 2.81142, "tgt_ppl": 16.634, "en_nll": 2.70798, "flores_tgt_nll": 3.05911, "flores_tgt_ppl": 21.309, "flores_tgt_bpb": 0.78485, "flores_en_nll": 3.77634, "belebele_acc": 0.3089, "belebele_acc_raw": 0.3022, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.33263519611171e-10, "eval_secs": 47.8, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 107, "loss": 2.21694, "grad_norm": 3.0666861534118652, "raw_fp64_norm": 3.066686092422093, "grad_norm_finite": true, "eff_coef_other": 0.3260847781252948, "max_grad_emb": 0.0, "max_grad_other": 0.4965211749076843, "dead_tokens_in_batch": 1, "secs": 334.2, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 110, "loss": 2.78598, "grad_norm": 2.8650686740875244, "raw_fp64_norm": 2.865068594547792, "grad_norm_finite": true, "eff_coef_other": 0.34903165149674165, "max_grad_emb": 0.0, "max_grad_other": 0.25959670543670654, "dead_tokens_in_batch": 0, "secs": 342.0, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 120, "loss": 2.95566, "grad_norm": 2.8198158740997314, "raw_fp64_norm": 2.819815735844677, "grad_norm_finite": true, "eff_coef_other": 0.35463295832615543, "max_grad_emb": 0.0, "max_grad_other": 0.5007752776145935, "dead_tokens_in_batch": 0, "secs": 367.6, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 124, "loss": 2.76808, "grad_norm": 2.787428617477417, "raw_fp64_norm": 2.7874287673028566, "grad_norm_finite": true, "eff_coef_other": 0.3587534529051124, "max_grad_emb": 0.0, "max_grad_other": 0.24442395567893982, "dead_tokens_in_batch": 1, "secs": 377.6, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 126, "loss": 2.65165, "grad_norm": 2.8936269283294678, "raw_fp64_norm": 2.893626842343311, "grad_norm_finite": true, "eff_coef_other": 0.3455869326563053, "max_grad_emb": 0.0, "max_grad_other": 0.27794399857521057, "dead_tokens_in_batch": 1, "secs": 382.8, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 130, "loss": 2.72982, "grad_norm": 3.0111379623413086, "raw_fp64_norm": 3.0111377887407933, "grad_norm_finite": true, "eff_coef_other": 0.3321002492765896, "max_grad_emb": 0.0, "max_grad_other": 0.5407734513282776, "dead_tokens_in_batch": 0, "secs": 393.0, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 131, "loss": 2.72387, "grad_norm": 2.7269492149353027, "raw_fp64_norm": 2.726949207114612, "grad_norm_finite": true, "eff_coef_other": 0.3667100317868198, "max_grad_emb": 0.0, "max_grad_other": 0.267228364944458, "dead_tokens_in_batch": 2, "secs": 395.5, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 140, "loss": 2.57896, "grad_norm": 2.3693275451660156, "raw_fp64_norm": 2.3693275092283157, "grad_norm_finite": true, "eff_coef_other": 0.4220605040361472, "max_grad_emb": 0.0, "max_grad_other": 0.10369109362363815, "dead_tokens_in_batch": 2, "secs": 418.6, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 146, "loss": 2.71144, "grad_norm": 2.593775749206543, "raw_fp64_norm": 2.593775976201035, "grad_norm_finite": true, "eff_coef_other": 0.38553819263971273, "max_grad_emb": 0.0, "max_grad_other": 0.13235020637512207, "dead_tokens_in_batch": 1, "secs": 434.0, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 150, "loss": 2.47877, "grad_norm": 2.3432443141937256, "raw_fp64_norm": 2.343244472845746, "grad_norm_finite": true, "eff_coef_other": 0.4267585617018867, "max_grad_emb": 0.0, "max_grad_other": 0.11964380741119385, "dead_tokens_in_batch": 0, "secs": 444.3, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 154, "loss": 2.51586, "grad_norm": 2.426734685897827, "raw_fp64_norm": 2.426734658467762, "grad_norm_finite": true, "eff_coef_other": 0.4120761918206295, "max_grad_emb": 0.0, "max_grad_other": 0.20643487572669983, "dead_tokens_in_batch": 2, "secs": 454.4, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 157, "loss": 2.463, "grad_norm": 2.4441661834716797, "raw_fp64_norm": 2.444166172589459, "grad_norm_finite": true, "eff_coef_other": 0.4091373154677604, "max_grad_emb": 0.0, "max_grad_other": 0.2846516966819763, "dead_tokens_in_batch": 1, "secs": 462.0, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 160, "loss": 2.43122, "grad_norm": 2.3860554695129395, "raw_fp64_norm": 2.386055661360079, "grad_norm_finite": true, "eff_coef_other": 0.4191015647689712, "max_grad_emb": 0.0, "max_grad_other": 0.41481247544288635, "dead_tokens_in_batch": 0, "secs": 469.8, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 161, "loss": 2.32669, "grad_norm": 2.263369560241699, "raw_fp64_norm": 2.263369512983793, "grad_norm_finite": true, "eff_coef_other": 0.44181894806178473, "max_grad_emb": 0.0, "max_grad_other": 0.15590310096740723, "dead_tokens_in_batch": 1, "secs": 472.3, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 170, "loss": 2.60486, "grad_norm": 2.7499446868896484, "raw_fp64_norm": 2.7499447120363163, "grad_norm_finite": true, "eff_coef_other": 0.3636435456771, "max_grad_emb": 0.0, "max_grad_other": 0.24977675080299377, "dead_tokens_in_batch": 0, "secs": 495.5, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 176, "loss": 2.47822, "grad_norm": 2.4918875694274902, "raw_fp64_norm": 2.491887610382919, "grad_norm_finite": true, "eff_coef_other": 0.40130205349822257, "max_grad_emb": 0.0, "max_grad_other": 0.40575194358825684, "dead_tokens_in_batch": 1, "secs": 510.8, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 180, "loss": 2.55744, "grad_norm": 2.39153790473938, "raw_fp64_norm": 2.391537917324756, "grad_norm_finite": true, "eff_coef_other": 0.4181408038222886, "max_grad_emb": 0.0, "max_grad_other": 0.25830021500587463, "dead_tokens_in_batch": 1, "secs": 521.0, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 185, "loss": 2.84663, "grad_norm": 3.2900333404541016, "raw_fp64_norm": 3.290033282928741, "grad_norm_finite": true, "eff_coef_other": 0.3039481952221741, "max_grad_emb": 0.0, "max_grad_other": 0.6459863185882568, "dead_tokens_in_batch": 3, "secs": 533.8, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 190, "loss": 2.3664, "grad_norm": 2.5016796588897705, "raw_fp64_norm": 2.501679714437654, "grad_norm_finite": true, "eff_coef_other": 0.39973127523150515, "max_grad_emb": 0.0, "max_grad_other": 0.7409166097640991, "dead_tokens_in_batch": 0, "secs": 546.4, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 197, "loss": 2.58976, "grad_norm": 2.350193500518799, "raw_fp64_norm": 2.350193547984546, "grad_norm_finite": true, "eff_coef_other": 0.4254966981580685, "max_grad_emb": 0.0, "max_grad_other": 0.3011893332004547, "dead_tokens_in_batch": 1, "secs": 564.1, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 200, "loss": 2.39181, "grad_norm": 2.3777642250061035, "raw_fp64_norm": 2.3777641462291226, "grad_norm_finite": true, "eff_coef_other": 0.4205629679008503, "max_grad_emb": 0.0, "max_grad_other": 0.3579729199409485, "dead_tokens_in_batch": 0, "secs": 571.9, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 200, "tgt_nll": 2.59599, "tgt_ppl": 13.41, "en_nll": 2.72493, "flores_tgt_nll": 2.84307, "flores_tgt_ppl": 17.168, "flores_tgt_bpb": 0.72942, "flores_en_nll": 3.80374, "belebele_acc": 0.3211, "belebele_acc_raw": 0.31, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.33263519611171e-10, "eval_secs": 48.0, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 202, "loss": 2.50133, "grad_norm": 2.5140140056610107, "raw_fp64_norm": 2.514014029264354, "grad_norm_finite": true, "eff_coef_other": 0.397770099919141, "max_grad_emb": 0.0, "max_grad_other": 0.39999139308929443, "dead_tokens_in_batch": 32, "secs": 624.8, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 208, "loss": 2.43016, "grad_norm": 2.304095506668091, "raw_fp64_norm": 2.304095460015272, "grad_norm_finite": true, "eff_coef_other": 0.43400959860230875, "max_grad_emb": 0.0, "max_grad_other": 0.30888962745666504, "dead_tokens_in_batch": 1, "secs": 640.4, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 210, "loss": 2.41395, "grad_norm": 2.227440118789673, "raw_fp64_norm": 2.227440103777328, "grad_norm_finite": true, "eff_coef_other": 0.4489456495906707, "max_grad_emb": 0.0, "max_grad_other": 0.2086489349603653, "dead_tokens_in_batch": 0, "secs": 645.5, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 218, "loss": 2.40478, "grad_norm": 2.151254177093506, "raw_fp64_norm": 2.1512540263093793, "grad_norm_finite": true, "eff_coef_other": 0.4648449010828501, "max_grad_emb": 0.0, "max_grad_other": 0.15698833763599396, "dead_tokens_in_batch": 1, "secs": 665.9, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 220, "loss": 2.21191, "grad_norm": 2.1909711360931396, "raw_fp64_norm": 2.1909710033458123, "grad_norm_finite": true, "eff_coef_other": 0.4564184014604416, "max_grad_emb": 0.0, "max_grad_other": 0.1886146515607834, "dead_tokens_in_batch": 0, "secs": 671.0, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 222, "loss": 2.68758, "grad_norm": 2.2374610900878906, "raw_fp64_norm": 2.23746102012728, "grad_norm_finite": true, "eff_coef_other": 0.4469349467104127, "max_grad_emb": 0.0, "max_grad_other": 0.23560810089111328, "dead_tokens_in_batch": 1, "secs": 676.0, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 230, "loss": 2.61313, "grad_norm": 2.419227123260498, "raw_fp64_norm": 2.419227158159227, "grad_norm_finite": true, "eff_coef_other": 0.41335498309777285, "max_grad_emb": 0.0, "max_grad_other": 0.2102157324552536, "dead_tokens_in_batch": 0, "secs": 696.4, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 240, "loss": 2.17712, "grad_norm": 2.3355612754821777, "raw_fp64_norm": 2.3355612358943767, "grad_norm_finite": true, "eff_coef_other": 0.4281624217421261, "max_grad_emb": 0.0, "max_grad_other": 0.29944685101509094, "dead_tokens_in_batch": 0, "secs": 721.8, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 244, "loss": 2.30062, "grad_norm": 2.0611331462860107, "raw_fp64_norm": 2.061133200866075, "grad_norm_finite": true, "eff_coef_other": 0.4851697798524736, "max_grad_emb": 0.0, "max_grad_other": 0.21361398696899414, "dead_tokens_in_batch": 3, "secs": 731.9, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 250, "loss": 2.33142, "grad_norm": 2.1270971298217773, "raw_fp64_norm": 2.1270970632826294, "grad_norm_finite": true, "eff_coef_other": 0.47012405585810313, "max_grad_emb": 0.0, "max_grad_other": 0.4712582528591156, "dead_tokens_in_batch": 0, "secs": 747.3, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 252, "loss": 2.48486, "grad_norm": 2.1678884029388428, "raw_fp64_norm": 2.167888498919103, "grad_norm_finite": true, "eff_coef_other": 0.4612781439147108, "max_grad_emb": 0.0, "max_grad_other": 0.31949448585510254, "dead_tokens_in_batch": 1, "secs": 752.3, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 258, "loss": 2.23968, "grad_norm": 2.2622947692871094, "raw_fp64_norm": 2.2622946949544636, "grad_norm_finite": true, "eff_coef_other": 0.44202885121211105, "max_grad_emb": 0.0, "max_grad_other": 0.3730161190032959, "dead_tokens_in_batch": 1, "secs": 767.7, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 259, "loss": 2.43948, "grad_norm": 2.309695243835449, "raw_fp64_norm": 2.3096953014144974, "grad_norm_finite": true, "eff_coef_other": 0.432957365137943, "max_grad_emb": 0.0, "max_grad_other": 0.6010710597038269, "dead_tokens_in_batch": 1, "secs": 770.2, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 260, "loss": 2.23942, "grad_norm": 2.7056334018707275, "raw_fp64_norm": 2.7056334712862693, "grad_norm_finite": true, "eff_coef_other": 0.3695990852676107, "max_grad_emb": 0.0, "max_grad_other": 0.5233207941055298, "dead_tokens_in_batch": 1, "secs": 772.8, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 263, "loss": 2.38401, "grad_norm": 3.7928953170776367, "raw_fp64_norm": 3.7928953022988527, "grad_norm_finite": true, "eff_coef_other": 0.2636507608967501, "max_grad_emb": 0.0, "max_grad_other": 2.6649129390716553, "dead_tokens_in_batch": 2, "secs": 780.4, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 265, "loss": 2.53255, "grad_norm": 3.18674898147583, "raw_fp64_norm": 3.18674921120384, "grad_norm_finite": true, "eff_coef_other": 0.31379932715552583, "max_grad_emb": 0.0, "max_grad_other": 0.8421481251716614, "dead_tokens_in_batch": 5, "secs": 785.6, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 270, "loss": 2.5913, "grad_norm": 3.112884521484375, "raw_fp64_norm": 3.1128845743840814, "grad_norm_finite": true, "eff_coef_other": 0.32124535036648294, "max_grad_emb": 0.0, "max_grad_other": 0.27668672800064087, "dead_tokens_in_batch": 0, "secs": 798.3, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 280, "loss": 2.63739, "grad_norm": 2.5128297805786133, "raw_fp64_norm": 2.5128296334315734, "grad_norm_finite": true, "eff_coef_other": 0.39795755755974005, "max_grad_emb": 0.0, "max_grad_other": 0.4232652187347412, "dead_tokens_in_batch": 0, "secs": 823.9, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 282, "loss": 2.58729, "grad_norm": 2.35978364944458, "raw_fp64_norm": 2.3597835896655055, "grad_norm_finite": true, "eff_coef_other": 0.42376748244182744, "max_grad_emb": 0.0, "max_grad_other": 0.2089434117078781, "dead_tokens_in_batch": 1, "secs": 828.9, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 290, "loss": 2.39697, "grad_norm": 2.4176931381225586, "raw_fp64_norm": 2.417693301924223, "grad_norm_finite": true, "eff_coef_other": 0.4136172496892192, "max_grad_emb": 0.0, "max_grad_other": 0.5870245099067688, "dead_tokens_in_batch": 0, "secs": 849.4, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 294, "loss": 2.60199, "grad_norm": 2.7826220989227295, "raw_fp64_norm": 2.782622193678694, "grad_norm_finite": true, "eff_coef_other": 0.35937313982161007, "max_grad_emb": 0.0, "max_grad_other": 0.4140089750289917, "dead_tokens_in_batch": 1, "secs": 859.4, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 296, "loss": 2.1945, "grad_norm": 2.1175692081451416, "raw_fp64_norm": 2.1175692080543964, "grad_norm_finite": true, "eff_coef_other": 0.47223936007105854, "max_grad_emb": 0.0, "max_grad_other": 0.23664520680904388, "dead_tokens_in_batch": 2, "secs": 864.6, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 299, "loss": 2.53346, "grad_norm": 2.135474681854248, "raw_fp64_norm": 2.135474676129871, "grad_norm_finite": true, "eff_coef_other": 0.4682797413697042, "max_grad_emb": 0.0, "max_grad_other": 0.23968401551246643, "dead_tokens_in_batch": 1, "secs": 872.2, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 300, "loss": 2.36889, "grad_norm": 2.4753894805908203, "raw_fp64_norm": 2.4753895562309296, "grad_norm_finite": true, "eff_coef_other": 0.40397666866737014, "max_grad_emb": 0.0, "max_grad_other": 0.3442353308200836, "dead_tokens_in_batch": 1, "secs": 874.9, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 300, "tgt_nll": 2.46533, "tgt_ppl": 11.767, "en_nll": 2.74669, "flores_tgt_nll": 2.78474, "flores_tgt_ppl": 16.196, "flores_tgt_bpb": 0.71446, "flores_en_nll": 3.8704, "belebele_acc": 0.3178, "belebele_acc_raw": 0.3244, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.33263519611171e-10, "eval_secs": 48.0, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "done", "steps": 300, "n_dead_steps": 53, "n_inf_steps": 0, "peak_mem_gb": 63.36, "secs": 922.9, "arm": "freeze", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}


==> anc/embscan/outE32Nemo/e33_nemo_freeze_s1.jsonl <==
{"kind": "meta", "opt": "adamw_fused", "n_dead_rows": 75, "n_train_chunks": 9616, "frac_chunks_with_dead": 0.00853, "steps": 300, "lr_steps": 1000, "tokens_per_step": 16384, "n_flores_tgt": 1012, "n_belebele": 900, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 0, "tgt_nll": 3.93686, "tgt_ppl": 51.257, "en_nll": 2.73329, "flores_tgt_nll": 4.06837, "flores_tgt_ppl": 58.462, "flores_tgt_bpb": 1.04379, "flores_en_nll": 3.61807, "belebele_acc": 0.2978, "belebele_acc_raw": 0.3211, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.33263519611171e-10, "eval_secs": 57.4, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1, "loss": 4.03073, "grad_norm": 9.189656257629395, "raw_fp64_norm": 9.189656904215365, "grad_norm_finite": true, "eff_coef_other": 0.10881798656525353, "max_grad_emb": 0.0, "max_grad_other": 2.3778281211853027, "dead_tokens_in_batch": 0, "secs": 11.8, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 2, "loss": 3.37665, "grad_norm": 7.230442047119141, "raw_fp64_norm": 7.2304419317239, "grad_norm_finite": true, "eff_coef_other": 0.13830411130870254, "max_grad_emb": 0.0, "max_grad_other": 1.4163823127746582, "dead_tokens_in_batch": 6, "secs": 14.3, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 3, "loss": 3.60009, "grad_norm": 7.648592472076416, "raw_fp64_norm": 7.648592909466439, "grad_norm_finite": true, "eff_coef_other": 0.13074299263659558, "max_grad_emb": 0.0, "max_grad_other": 1.5765262842178345, "dead_tokens_in_batch": 0, "secs": 17.0, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 4, "loss": 3.91504, "grad_norm": 8.408978462219238, "raw_fp64_norm": 8.408978065084355, "grad_norm_finite": true, "eff_coef_other": 0.11892049498906579, "max_grad_emb": 0.0, "max_grad_other": 1.662818431854248, "dead_tokens_in_batch": 0, "secs": 19.5, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 5, "loss": 3.81436, "grad_norm": 8.355218887329102, "raw_fp64_norm": 8.355219356835683, "grad_norm_finite": true, "eff_coef_other": 0.11968565920288046, "max_grad_emb": 0.0, "max_grad_other": 1.5187442302703857, "dead_tokens_in_batch": 0, "secs": 21.9, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 6, "loss": 3.87522, "grad_norm": 8.085301399230957, "raw_fp64_norm": 8.085301333661182, "grad_norm_finite": true, "eff_coef_other": 0.12368121198473866, "max_grad_emb": 0.0, "max_grad_other": 1.4565491676330566, "dead_tokens_in_batch": 1, "secs": 24.6, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 7, "loss": 3.8916, "grad_norm": 6.795787334442139, "raw_fp64_norm": 6.795787427828519, "grad_norm_finite": true, "eff_coef_other": 0.14714996271026284, "max_grad_emb": 0.0, "max_grad_other": 1.371511459350586, "dead_tokens_in_batch": 0, "secs": 27.1, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 8, "loss": 3.83118, "grad_norm": 6.079160690307617, "raw_fp64_norm": 6.079160722404389, "grad_norm_finite": true, "eff_coef_other": 0.16449636495018083, "max_grad_emb": 0.0, "max_grad_other": 1.1486111879348755, "dead_tokens_in_batch": 0, "secs": 29.6, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 9, "loss": 3.67309, "grad_norm": 5.341780185699463, "raw_fp64_norm": 5.341780372318653, "grad_norm_finite": true, "eff_coef_other": 0.18720347487783853, "max_grad_emb": 0.0, "max_grad_other": 0.8341032862663269, "dead_tokens_in_batch": 0, "secs": 32.2, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 10, "loss": 3.59269, "grad_norm": 4.054779052734375, "raw_fp64_norm": 4.054779454291853, "grad_norm_finite": true, "eff_coef_other": 0.2466225015893628, "max_grad_emb": 0.0, "max_grad_other": 0.5172411799430847, "dead_tokens_in_batch": 2, "secs": 34.7, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 12, "loss": 3.26883, "grad_norm": 4.484420299530029, "raw_fp64_norm": 4.484420250902106, "grad_norm_finite": true, "eff_coef_other": 0.22299421334583366, "max_grad_emb": 0.0, "max_grad_other": 0.5963893532752991, "dead_tokens_in_batch": 1, "secs": 39.9, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 20, "loss": 3.20379, "grad_norm": 5.749184608459473, "raw_fp64_norm": 5.749184793160944, "grad_norm_finite": true, "eff_coef_other": 0.1739376788476926, "max_grad_emb": 0.0, "max_grad_other": 0.5662801265716553, "dead_tokens_in_batch": 0, "secs": 60.2, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 21, "loss": 2.82338, "grad_norm": 4.22960090637207, "raw_fp64_norm": 4.229600725063667, "grad_norm_finite": true, "eff_coef_other": 0.23642887017179054, "max_grad_emb": 0.0, "max_grad_other": 0.5094000697135925, "dead_tokens_in_batch": 1, "secs": 62.7, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 23, "loss": 3.22969, "grad_norm": 4.1883344650268555, "raw_fp64_norm": 4.188334417372033, "grad_norm_finite": true, "eff_coef_other": 0.23875833451024392, "max_grad_emb": 0.0, "max_grad_other": 0.7148146629333496, "dead_tokens_in_batch": 1, "secs": 67.8, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 25, "loss": 2.7794, "grad_norm": 3.3899455070495605, "raw_fp64_norm": 3.389945540485602, "grad_norm_finite": true, "eff_coef_other": 0.29498990556943916, "max_grad_emb": 0.0, "max_grad_other": 0.634760856628418, "dead_tokens_in_batch": 1, "secs": 72.9, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 29, "loss": 3.35596, "grad_norm": 3.0497937202453613, "raw_fp64_norm": 3.0497938030013265, "grad_norm_finite": true, "eff_coef_other": 0.32789092110420737, "max_grad_emb": 0.0, "max_grad_other": 0.21874743700027466, "dead_tokens_in_batch": 1, "secs": 83.1, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 30, "loss": 3.16182, "grad_norm": 2.9114537239074707, "raw_fp64_norm": 2.911453512992259, "grad_norm_finite": true, "eff_coef_other": 0.3434709088169839, "max_grad_emb": 0.0, "max_grad_other": 0.2695627510547638, "dead_tokens_in_batch": 1, "secs": 85.6, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 40, "loss": 2.99033, "grad_norm": 3.2741544246673584, "raw_fp64_norm": 3.274154318670676, "grad_norm_finite": true, "eff_coef_other": 0.3054222754564549, "max_grad_emb": 0.0, "max_grad_other": 0.3550816774368286, "dead_tokens_in_batch": 1, "secs": 110.9, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 41, "loss": 3.10238, "grad_norm": 3.4701921939849854, "raw_fp64_norm": 3.4701923510469506, "grad_norm_finite": true, "eff_coef_other": 0.28816839412092016, "max_grad_emb": 0.0, "max_grad_other": 0.3423854410648346, "dead_tokens_in_batch": 1, "secs": 113.4, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 43, "loss": 3.51714, "grad_norm": 4.339426040649414, "raw_fp64_norm": 4.339426138418726, "grad_norm_finite": true, "eff_coef_other": 0.23044516951951002, "max_grad_emb": 0.0, "max_grad_other": 1.06627357006073, "dead_tokens_in_batch": 1, "secs": 118.5, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 50, "loss": 2.87476, "grad_norm": 3.419161319732666, "raw_fp64_norm": 3.4191611274024427, "grad_norm_finite": true, "eff_coef_other": 0.29246929700552704, "max_grad_emb": 0.0, "max_grad_other": 0.33740487694740295, "dead_tokens_in_batch": 0, "secs": 136.3, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 55, "loss": 2.73388, "grad_norm": 2.952622413635254, "raw_fp64_norm": 2.9526223535277074, "grad_norm_finite": true, "eff_coef_other": 0.3386818635190613, "max_grad_emb": 0.0, "max_grad_other": 0.7942699193954468, "dead_tokens_in_batch": 1, "secs": 149.1, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 56, "loss": 2.89, "grad_norm": 2.7153007984161377, "raw_fp64_norm": 2.7153010243130744, "grad_norm_finite": true, "eff_coef_other": 0.36828318700459367, "max_grad_emb": 0.0, "max_grad_other": 0.3536062240600586, "dead_tokens_in_batch": 1, "secs": 151.6, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 60, "loss": 2.88549, "grad_norm": 3.083963394165039, "raw_fp64_norm": 3.0839632473569214, "grad_norm_finite": true, "eff_coef_other": 0.324257958973856, "max_grad_emb": 0.0, "max_grad_other": 0.34600311517715454, "dead_tokens_in_batch": 0, "secs": 161.8, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 65, "loss": 2.93888, "grad_norm": 2.9853453636169434, "raw_fp64_norm": 2.9853454858516693, "grad_norm_finite": true, "eff_coef_other": 0.3349695071189107, "max_grad_emb": 0.0, "max_grad_other": 0.2391994297504425, "dead_tokens_in_batch": 1, "secs": 174.4, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 70, "loss": 2.62252, "grad_norm": 2.625938892364502, "raw_fp64_norm": 2.6259389894780165, "grad_norm_finite": true, "eff_coef_other": 0.38081602816108623, "max_grad_emb": 0.0, "max_grad_other": 0.43700867891311646, "dead_tokens_in_batch": 1, "secs": 187.1, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 72, "loss": 2.5992, "grad_norm": 2.8575751781463623, "raw_fp64_norm": 2.857574928000248, "grad_norm_finite": true, "eff_coef_other": 0.3499469262263639, "max_grad_emb": 0.0, "max_grad_other": 0.48193761706352234, "dead_tokens_in_batch": 27, "secs": 192.2, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 73, "loss": 2.51299, "grad_norm": 2.5993576049804688, "raw_fp64_norm": 2.5993575189416296, "grad_norm_finite": true, "eff_coef_other": 0.3847102889474205, "max_grad_emb": 0.0, "max_grad_other": 0.28794196248054504, "dead_tokens_in_batch": 2, "secs": 194.7, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 77, "loss": 2.81083, "grad_norm": 2.754211902618408, "raw_fp64_norm": 2.7542118592538403, "grad_norm_finite": true, "eff_coef_other": 0.3630801377225805, "max_grad_emb": 0.0, "max_grad_other": 0.2864035367965698, "dead_tokens_in_batch": 1, "secs": 204.9, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 80, "loss": 2.77783, "grad_norm": 2.580251455307007, "raw_fp64_norm": 2.5802516961327155, "grad_norm_finite": true, "eff_coef_other": 0.38755897623243096, "max_grad_emb": 0.0, "max_grad_other": 0.23692116141319275, "dead_tokens_in_batch": 1, "secs": 212.5, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 81, "loss": 2.92732, "grad_norm": 2.8620195388793945, "raw_fp64_norm": 2.862019516213318, "grad_norm_finite": true, "eff_coef_other": 0.3494035023213158, "max_grad_emb": 0.0, "max_grad_other": 0.2723851203918457, "dead_tokens_in_batch": 1, "secs": 215.0, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 89, "loss": 2.72348, "grad_norm": 2.7072300910949707, "raw_fp64_norm": 2.7072302379881488, "grad_norm_finite": true, "eff_coef_other": 0.36938110059734075, "max_grad_emb": 0.0, "max_grad_other": 0.14320990443229675, "dead_tokens_in_batch": 1, "secs": 235.4, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 90, "loss": 2.78679, "grad_norm": 3.264492988586426, "raw_fp64_norm": 3.2644929435142447, "grad_norm_finite": true, "eff_coef_other": 0.3063261882228231, "max_grad_emb": 0.0, "max_grad_other": 0.4167363941669464, "dead_tokens_in_batch": 0, "secs": 237.9, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 95, "loss": 2.8092, "grad_norm": 3.1991775035858154, "raw_fp64_norm": 3.199177507469319, "grad_norm_finite": true, "eff_coef_other": 0.3125802448594678, "max_grad_emb": 0.0, "max_grad_other": 0.3372074365615845, "dead_tokens_in_batch": 1, "secs": 250.6, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 100, "loss": 2.88569, "grad_norm": 2.9697494506835938, "raw_fp64_norm": 2.969749490841698, "grad_norm_finite": true, "eff_coef_other": 0.33672862976409834, "max_grad_emb": 0.0, "max_grad_other": 0.6645108461380005, "dead_tokens_in_batch": 1, "secs": 263.2, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 100, "tgt_nll": 2.82203, "tgt_ppl": 16.811, "en_nll": 2.69594, "flores_tgt_nll": 3.0336, "flores_tgt_ppl": 20.772, "flores_tgt_bpb": 0.77831, "flores_en_nll": 3.7124, "belebele_acc": 0.3167, "belebele_acc_raw": 0.3244, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.33263519611171e-10, "eval_secs": 47.9, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 104, "loss": 2.5095, "grad_norm": 2.6629674434661865, "raw_fp64_norm": 2.662967504700655, "grad_norm_finite": true, "eff_coef_other": 0.37552078487958906, "max_grad_emb": 0.0, "max_grad_other": 0.18876907229423523, "dead_tokens_in_batch": 1, "secs": 321.3, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 105, "loss": 2.66436, "grad_norm": 2.60581374168396, "raw_fp64_norm": 2.6058136677983836, "grad_norm_finite": true, "eff_coef_other": 0.3837571351498949, "max_grad_emb": 0.0, "max_grad_other": 0.6169220805168152, "dead_tokens_in_batch": 2, "secs": 323.9, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 107, "loss": 2.5487, "grad_norm": 2.7101006507873535, "raw_fp64_norm": 2.710100522318509, "grad_norm_finite": true, "eff_coef_other": 0.36898984940637725, "max_grad_emb": 0.0, "max_grad_other": 0.2605617344379425, "dead_tokens_in_batch": 3, "secs": 328.9, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 110, "loss": 2.54878, "grad_norm": 2.6467089653015137, "raw_fp64_norm": 2.646709036621778, "grad_norm_finite": true, "eff_coef_other": 0.37782757200828376, "max_grad_emb": 0.0, "max_grad_other": 0.28526508808135986, "dead_tokens_in_batch": 0, "secs": 336.7, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 112, "loss": 2.51003, "grad_norm": 2.4692273139953613, "raw_fp64_norm": 2.469227254477947, "grad_norm_finite": true, "eff_coef_other": 0.40498482636542393, "max_grad_emb": 0.0, "max_grad_other": 0.28065019845962524, "dead_tokens_in_batch": 1, "secs": 341.7, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 116, "loss": 2.7748, "grad_norm": 2.5837626457214355, "raw_fp64_norm": 2.5837625357495564, "grad_norm_finite": true, "eff_coef_other": 0.3870323052404358, "max_grad_emb": 0.0, "max_grad_other": 0.12818071246147156, "dead_tokens_in_batch": 1, "secs": 351.9, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 118, "loss": 2.69895, "grad_norm": 2.475147247314453, "raw_fp64_norm": 2.4751473116725338, "grad_norm_finite": true, "eff_coef_other": 0.4040162043162483, "max_grad_emb": 0.0, "max_grad_other": 0.3297968804836273, "dead_tokens_in_batch": 1, "secs": 357.0, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 120, "loss": 2.66041, "grad_norm": 2.42531156539917, "raw_fp64_norm": 2.4253115502015743, "grad_norm_finite": true, "eff_coef_other": 0.412317989139439, "max_grad_emb": 0.0, "max_grad_other": 0.26366978883743286, "dead_tokens_in_batch": 0, "secs": 362.2, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 125, "loss": 2.53782, "grad_norm": 2.6702003479003906, "raw_fp64_norm": 2.6702004524418066, "grad_norm_finite": true, "eff_coef_other": 0.37450359344111306, "max_grad_emb": 0.0, "max_grad_other": 0.33117997646331787, "dead_tokens_in_batch": 1, "secs": 374.9, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 130, "loss": 2.77285, "grad_norm": 2.511772871017456, "raw_fp64_norm": 2.5117730948940973, "grad_norm_finite": true, "eff_coef_other": 0.3981250109887182, "max_grad_emb": 0.0, "max_grad_other": 0.2021152675151825, "dead_tokens_in_batch": 0, "secs": 387.7, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 131, "loss": 2.89857, "grad_norm": 3.055663824081421, "raw_fp64_norm": 3.0556640367147914, "grad_norm_finite": true, "eff_coef_other": 0.3272610242193743, "max_grad_emb": 0.0, "max_grad_other": 0.4493333697319031, "dead_tokens_in_batch": 2, "secs": 390.2, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 139, "loss": 2.89172, "grad_norm": 2.624453544616699, "raw_fp64_norm": 2.624453626793611, "grad_norm_finite": true, "eff_coef_other": 0.3810315564623542, "max_grad_emb": 0.0, "max_grad_other": 0.24706245958805084, "dead_tokens_in_batch": 1, "secs": 410.5, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 140, "loss": 2.9776, "grad_norm": 2.707763671875, "raw_fp64_norm": 2.7077637378429706, "grad_norm_finite": true, "eff_coef_other": 0.36930831190272784, "max_grad_emb": 0.0, "max_grad_other": 0.24478192627429962, "dead_tokens_in_batch": 0, "secs": 413.2, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 150, "loss": 2.52519, "grad_norm": 2.2319424152374268, "raw_fp64_norm": 2.2319423628337858, "grad_norm_finite": true, "eff_coef_other": 0.4480400323650782, "max_grad_emb": 0.0, "max_grad_other": 0.4187540113925934, "dead_tokens_in_batch": 0, "secs": 438.7, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 153, "loss": 2.63854, "grad_norm": 2.4695606231689453, "raw_fp64_norm": 2.4695606972576516, "grad_norm_finite": true, "eff_coef_other": 0.4049301668029642, "max_grad_emb": 0.0, "max_grad_other": 0.35137274861335754, "dead_tokens_in_batch": 1, "secs": 446.3, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 160, "loss": 2.44319, "grad_norm": 2.286996841430664, "raw_fp64_norm": 2.28699684923668, "grad_norm_finite": true, "eff_coef_other": 0.43725445729954676, "max_grad_emb": 0.0, "max_grad_other": 0.15752147138118744, "dead_tokens_in_batch": 0, "secs": 464.2, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 165, "loss": 2.40998, "grad_norm": 2.3459880352020264, "raw_fp64_norm": 2.3459880356926823, "grad_norm_finite": true, "eff_coef_other": 0.42625945176844543, "max_grad_emb": 0.0, "max_grad_other": 0.33957645297050476, "dead_tokens_in_batch": 1, "secs": 477.0, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 170, "loss": 2.56938, "grad_norm": 2.343132257461548, "raw_fp64_norm": 2.3431322345569745, "grad_norm_finite": true, "eff_coef_other": 0.42677897077153776, "max_grad_emb": 0.0, "max_grad_other": 0.21898287534713745, "dead_tokens_in_batch": 0, "secs": 489.8, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 178, "loss": 2.84419, "grad_norm": 2.6420974731445312, "raw_fp64_norm": 2.6420976122029574, "grad_norm_finite": true, "eff_coef_other": 0.37848702846031157, "max_grad_emb": 0.0, "max_grad_other": 0.17301711440086365, "dead_tokens_in_batch": 1, "secs": 510.1, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 180, "loss": 2.43475, "grad_norm": 2.5423452854156494, "raw_fp64_norm": 2.542345245226585, "grad_norm_finite": true, "eff_coef_other": 0.39333744806385, "max_grad_emb": 0.0, "max_grad_other": 0.33350569009780884, "dead_tokens_in_batch": 0, "secs": 515.2, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 185, "loss": 2.7648, "grad_norm": 2.450507164001465, "raw_fp64_norm": 2.450507330110807, "grad_norm_finite": true, "eff_coef_other": 0.4080786241361007, "max_grad_emb": 0.0, "max_grad_other": 0.25510263442993164, "dead_tokens_in_batch": 2, "secs": 527.9, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 190, "loss": 2.45286, "grad_norm": 2.1738154888153076, "raw_fp64_norm": 2.1738154622677426, "grad_norm_finite": true, "eff_coef_other": 0.4600204318741655, "max_grad_emb": 0.0, "max_grad_other": 0.3732254207134247, "dead_tokens_in_batch": 0, "secs": 540.6, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 197, "loss": 2.23144, "grad_norm": 2.305781364440918, "raw_fp64_norm": 2.3057814256978846, "grad_norm_finite": true, "eff_coef_other": 0.43369227530824206, "max_grad_emb": 0.0, "max_grad_other": 0.27297794818878174, "dead_tokens_in_batch": 2, "secs": 558.3, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 198, "loss": 2.33184, "grad_norm": 2.6706535816192627, "raw_fp64_norm": 2.6706536482356302, "grad_norm_finite": true, "eff_coef_other": 0.3744400368667981, "max_grad_emb": 0.0, "max_grad_other": 0.5765153765678406, "dead_tokens_in_batch": 1, "secs": 560.9, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 200, "loss": 2.36963, "grad_norm": 2.1748483180999756, "raw_fp64_norm": 2.174848302628811, "grad_norm_finite": true, "eff_coef_other": 0.45980196957903957, "max_grad_emb": 0.0, "max_grad_other": 0.21407219767570496, "dead_tokens_in_batch": 0, "secs": 566.0, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 200, "tgt_nll": 2.60465, "tgt_ppl": 13.527, "en_nll": 2.71005, "flores_tgt_nll": 2.86784, "flores_tgt_ppl": 17.599, "flores_tgt_bpb": 0.73578, "flores_en_nll": 3.78525, "belebele_acc": 0.3056, "belebele_acc_raw": 0.3122, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.33263519611171e-10, "eval_secs": 47.6, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 203, "loss": 2.52563, "grad_norm": 2.4709224700927734, "raw_fp64_norm": 2.4709223912582363, "grad_norm_finite": true, "eff_coef_other": 0.4047069899588812, "max_grad_emb": 0.0, "max_grad_other": 0.5591559410095215, "dead_tokens_in_batch": 1, "secs": 621.0, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 204, "loss": 2.26526, "grad_norm": 2.32372784614563, "raw_fp64_norm": 2.3237279792513466, "grad_norm_finite": true, "eff_coef_other": 0.43034280942834635, "max_grad_emb": 0.0, "max_grad_other": 0.16165104508399963, "dead_tokens_in_batch": 1, "secs": 623.7, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 208, "loss": 2.5234, "grad_norm": 2.613886594772339, "raw_fp64_norm": 2.6138866716651243, "grad_norm_finite": true, "eff_coef_other": 0.38257192160824216, "max_grad_emb": 0.0, "max_grad_other": 0.4267014265060425, "dead_tokens_in_batch": 22, "secs": 633.8, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 209, "loss": 2.51558, "grad_norm": 2.3219375610351562, "raw_fp64_norm": 2.3219375959816744, "grad_norm_finite": true, "eff_coef_other": 0.43067461679700275, "max_grad_emb": 0.0, "max_grad_other": 0.24404308199882507, "dead_tokens_in_batch": 13, "secs": 636.2, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 210, "loss": 2.63368, "grad_norm": 2.372062921524048, "raw_fp64_norm": 2.372062875910221, "grad_norm_finite": true, "eff_coef_other": 0.42157379947733503, "max_grad_emb": 0.0, "max_grad_other": 0.2246081382036209, "dead_tokens_in_batch": 0, "secs": 638.9, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 211, "loss": 2.2151, "grad_norm": 2.159342050552368, "raw_fp64_norm": 2.1593421318520094, "grad_norm_finite": true, "eff_coef_other": 0.46310381286762015, "max_grad_emb": 0.0, "max_grad_other": 0.2579942047595978, "dead_tokens_in_batch": 1, "secs": 641.3, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 213, "loss": 2.34065, "grad_norm": 2.145000457763672, "raw_fp64_norm": 2.1450003724309585, "grad_norm_finite": true, "eff_coef_other": 0.4662001493661344, "max_grad_emb": 0.0, "max_grad_other": 0.12341362237930298, "dead_tokens_in_batch": 1, "secs": 646.4, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 220, "loss": 2.57276, "grad_norm": 2.344200611114502, "raw_fp64_norm": 2.344200728219413, "grad_norm_finite": true, "eff_coef_other": 0.42658446921063703, "max_grad_emb": 0.0, "max_grad_other": 0.286836177110672, "dead_tokens_in_batch": 0, "secs": 664.2, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 223, "loss": 2.3282, "grad_norm": 2.1925270557403564, "raw_fp64_norm": 2.192527118540148, "grad_norm_finite": true, "eff_coef_other": 0.4560945057837937, "max_grad_emb": 0.0, "max_grad_other": 0.5289483070373535, "dead_tokens_in_batch": 1, "secs": 671.8, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 225, "loss": 2.15705, "grad_norm": 2.1918327808380127, "raw_fp64_norm": 2.1918327466410616, "grad_norm_finite": true, "eff_coef_other": 0.4562389761223891, "max_grad_emb": 0.0, "max_grad_other": 0.7747480869293213, "dead_tokens_in_batch": 1, "secs": 676.9, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 230, "loss": 2.80484, "grad_norm": 2.8543100357055664, "raw_fp64_norm": 2.8543099163939787, "grad_norm_finite": true, "eff_coef_other": 0.3503472422909253, "max_grad_emb": 0.0, "max_grad_other": 0.22500789165496826, "dead_tokens_in_batch": 0, "secs": 689.6, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 234, "loss": 2.38662, "grad_norm": 2.3190531730651855, "raw_fp64_norm": 2.3190530505922333, "grad_norm_finite": true, "eff_coef_other": 0.43121028030072295, "max_grad_emb": 0.0, "max_grad_other": 0.22286270558834076, "dead_tokens_in_batch": 1, "secs": 699.7, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 236, "loss": 2.30457, "grad_norm": 2.244241952896118, "raw_fp64_norm": 2.244241836094306, "grad_norm_finite": true, "eff_coef_other": 0.44558455612371844, "max_grad_emb": 0.0, "max_grad_other": 0.42828962206840515, "dead_tokens_in_batch": 8, "secs": 704.8, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 237, "loss": 2.58179, "grad_norm": 2.2207469940185547, "raw_fp64_norm": 2.2207470232438538, "grad_norm_finite": true, "eff_coef_other": 0.45029872938912346, "max_grad_emb": 0.0, "max_grad_other": 0.3857972025871277, "dead_tokens_in_batch": 1, "secs": 707.2, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 240, "loss": 2.39715, "grad_norm": 2.344587802886963, "raw_fp64_norm": 2.3445877818484577, "grad_norm_finite": true, "eff_coef_other": 0.42651402189103255, "max_grad_emb": 0.0, "max_grad_other": 0.2945283055305481, "dead_tokens_in_batch": 0, "secs": 715.0, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 241, "loss": 2.22655, "grad_norm": 2.7430241107940674, "raw_fp64_norm": 2.7430241438061085, "grad_norm_finite": true, "eff_coef_other": 0.36456100823317433, "max_grad_emb": 0.0, "max_grad_other": 1.2396262884140015, "dead_tokens_in_batch": 1, "secs": 717.4, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 243, "loss": 2.52959, "grad_norm": 2.111128091812134, "raw_fp64_norm": 2.1111280393420153, "grad_norm_finite": true, "eff_coef_other": 0.4736801761097556, "max_grad_emb": 0.0, "max_grad_other": 0.15707777440547943, "dead_tokens_in_batch": 1, "secs": 722.5, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 244, "loss": 2.89204, "grad_norm": 2.8340649604797363, "raw_fp64_norm": 2.8340650411211716, "grad_norm_finite": true, "eff_coef_other": 0.3528499385493219, "max_grad_emb": 0.0, "max_grad_other": 0.40054023265838623, "dead_tokens_in_batch": 1, "secs": 725.0, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 245, "loss": 2.76744, "grad_norm": 2.6649014949798584, "raw_fp64_norm": 2.6649014866020844, "grad_norm_finite": true, "eff_coef_other": 0.37524825087739583, "max_grad_emb": 0.0, "max_grad_other": 0.20937789976596832, "dead_tokens_in_batch": 2, "secs": 727.7, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 249, "loss": 2.12124, "grad_norm": 2.4846129417419434, "raw_fp64_norm": 2.4846130393413834, "grad_norm_finite": true, "eff_coef_other": 0.4024770139134403, "max_grad_emb": 0.0, "max_grad_other": 0.3321008086204529, "dead_tokens_in_batch": 2, "secs": 737.7, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 250, "loss": 2.25214, "grad_norm": 2.155855178833008, "raw_fp64_norm": 2.1558551581649694, "grad_norm_finite": true, "eff_coef_other": 0.46385283481262307, "max_grad_emb": 0.0, "max_grad_other": 0.1386539340019226, "dead_tokens_in_batch": 2, "secs": 740.4, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 251, "loss": 2.40886, "grad_norm": 2.367995262145996, "raw_fp64_norm": 2.3679953198994235, "grad_norm_finite": true, "eff_coef_other": 0.42229796388857055, "max_grad_emb": 0.0, "max_grad_other": 0.7957757115364075, "dead_tokens_in_batch": 5, "secs": 742.8, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 253, "loss": 2.23923, "grad_norm": 2.4647209644317627, "raw_fp64_norm": 2.464720915969769, "grad_norm_finite": true, "eff_coef_other": 0.40572527629117316, "max_grad_emb": 0.0, "max_grad_other": 0.5060901045799255, "dead_tokens_in_batch": 2, "secs": 747.9, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 260, "loss": 2.12534, "grad_norm": 2.145988702774048, "raw_fp64_norm": 2.1459886750328248, "grad_norm_finite": true, "eff_coef_other": 0.4659854605580511, "max_grad_emb": 0.0, "max_grad_other": 0.21682751178741455, "dead_tokens_in_batch": 1, "secs": 765.7, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 264, "loss": 2.48463, "grad_norm": 2.6278786659240723, "raw_fp64_norm": 2.6278785740063917, "grad_norm_finite": true, "eff_coef_other": 0.3805349282035554, "max_grad_emb": 0.0, "max_grad_other": 0.7847421765327454, "dead_tokens_in_batch": 1, "secs": 775.8, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 267, "loss": 2.35164, "grad_norm": 2.2648234367370605, "raw_fp64_norm": 2.264823380640792, "grad_norm_finite": true, "eff_coef_other": 0.4415353277628455, "max_grad_emb": 0.0, "max_grad_other": 0.16218125820159912, "dead_tokens_in_batch": 24, "secs": 783.4, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 270, "loss": 2.26268, "grad_norm": 2.1585607528686523, "raw_fp64_norm": 2.158560950679305, "grad_norm_finite": true, "eff_coef_other": 0.46327143463513853, "max_grad_emb": 0.0, "max_grad_other": 0.26107463240623474, "dead_tokens_in_batch": 1, "secs": 791.2, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 278, "loss": 2.44413, "grad_norm": 2.348050355911255, "raw_fp64_norm": 2.348050427094249, "grad_norm_finite": true, "eff_coef_other": 0.4258850631535315, "max_grad_emb": 0.0, "max_grad_other": 0.34655389189720154, "dead_tokens_in_batch": 1, "secs": 811.5, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 280, "loss": 2.54989, "grad_norm": 2.264592170715332, "raw_fp64_norm": 2.264592149639438, "grad_norm_finite": true, "eff_coef_other": 0.4415804184749543, "max_grad_emb": 0.0, "max_grad_other": 0.22772487998008728, "dead_tokens_in_batch": 16, "secs": 816.6, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 282, "loss": 2.16332, "grad_norm": 2.0529825687408447, "raw_fp64_norm": 2.0529825406064677, "grad_norm_finite": true, "eff_coef_other": 0.48709595888939794, "max_grad_emb": 0.0, "max_grad_other": 0.2879977524280548, "dead_tokens_in_batch": 1, "secs": 821.5, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 287, "loss": 2.07675, "grad_norm": 2.1517999172210693, "raw_fp64_norm": 2.151800132994381, "grad_norm_finite": true, "eff_coef_other": 0.46472700703717706, "max_grad_emb": 0.0, "max_grad_other": 0.20738455653190613, "dead_tokens_in_batch": 1, "secs": 834.3, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 290, "loss": 2.3611, "grad_norm": 2.214752435684204, "raw_fp64_norm": 2.2147524490613213, "grad_norm_finite": true, "eff_coef_other": 0.45151752962111097, "max_grad_emb": 0.0, "max_grad_other": 0.36414670944213867, "dead_tokens_in_batch": 1, "secs": 842.0, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 300, "loss": 2.23267, "grad_norm": 2.059380292892456, "raw_fp64_norm": 2.0593802561081804, "grad_norm_finite": true, "eff_coef_other": 0.4855827347035251, "max_grad_emb": 0.0, "max_grad_other": 0.22417205572128296, "dead_tokens_in_batch": 1, "secs": 867.4, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 300, "tgt_nll": 2.49278, "tgt_ppl": 12.095, "en_nll": 2.7254, "flores_tgt_nll": 2.76619, "flores_tgt_ppl": 15.898, "flores_tgt_bpb": 0.7097, "flores_en_nll": 3.79285, "belebele_acc": 0.3133, "belebele_acc_raw": 0.3222, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.33263519611171e-10, "eval_secs": 47.7, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "done", "steps": 300, "n_dead_steps": 68, "n_inf_steps": 0, "peak_mem_gb": 63.36, "secs": 915.1, "arm": "freeze", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}


==> anc/embscan/outE32Nemo/e33_nemo_freeze_s2.jsonl <==
{"kind": "meta", "opt": "adamw_fused", "n_dead_rows": 75, "n_train_chunks": 9616, "frac_chunks_with_dead": 0.00801, "steps": 300, "lr_steps": 1000, "tokens_per_step": 16384, "n_flores_tgt": 1012, "n_belebele": 900, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 0, "tgt_nll": 3.93686, "tgt_ppl": 51.257, "en_nll": 2.73329, "flores_tgt_nll": 4.06837, "flores_tgt_ppl": 58.462, "flores_tgt_bpb": 1.04379, "flores_en_nll": 3.61807, "belebele_acc": 0.2978, "belebele_acc_raw": 0.3211, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.33263519611171e-10, "eval_secs": 55.9, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1, "loss": 3.70757, "grad_norm": 8.160152435302734, "raw_fp64_norm": 8.160152633265973, "grad_norm_finite": true, "eff_coef_other": 0.12254671531956322, "max_grad_emb": 0.0, "max_grad_other": 1.5838208198547363, "dead_tokens_in_batch": 0, "secs": 11.8, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 2, "loss": 4.30486, "grad_norm": 10.503464698791504, "raw_fp64_norm": 10.503464864606302, "grad_norm_finite": true, "eff_coef_other": 0.09520667070061047, "max_grad_emb": 0.0, "max_grad_other": 2.2464635372161865, "dead_tokens_in_batch": 0, "secs": 14.4, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 3, "loss": 3.55527, "grad_norm": 7.670268535614014, "raw_fp64_norm": 7.670268863877006, "grad_norm_finite": true, "eff_coef_other": 0.1303735149536631, "max_grad_emb": 0.0, "max_grad_other": 1.49148428440094, "dead_tokens_in_batch": 0, "secs": 17.1, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 4, "loss": 3.72291, "grad_norm": 8.306830406188965, "raw_fp64_norm": 8.306830390278385, "grad_norm_finite": true, "eff_coef_other": 0.12038284528742872, "max_grad_emb": 0.0, "max_grad_other": 1.5465210676193237, "dead_tokens_in_batch": 0, "secs": 19.6, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 5, "loss": 3.77788, "grad_norm": 7.8054423332214355, "raw_fp64_norm": 7.805442137986329, "grad_norm_finite": true, "eff_coef_other": 0.12811572095383894, "max_grad_emb": 0.0, "max_grad_other": 1.4874415397644043, "dead_tokens_in_batch": 0, "secs": 22.1, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 6, "loss": 3.75963, "grad_norm": 7.357168674468994, "raw_fp64_norm": 7.357168579756074, "grad_norm_finite": true, "eff_coef_other": 0.13592183465201585, "max_grad_emb": 0.0, "max_grad_other": 1.5713316202163696, "dead_tokens_in_batch": 0, "secs": 24.8, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 7, "loss": 3.66223, "grad_norm": 5.9526801109313965, "raw_fp64_norm": 5.952680432980732, "grad_norm_finite": true, "eff_coef_other": 0.1679915287522488, "max_grad_emb": 0.0, "max_grad_other": 1.2668181657791138, "dead_tokens_in_batch": 2, "secs": 27.3, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 8, "loss": 3.78589, "grad_norm": 5.907238960266113, "raw_fp64_norm": 5.90723906624144, "grad_norm_finite": true, "eff_coef_other": 0.16928379526247506, "max_grad_emb": 0.0, "max_grad_other": 1.1148282289505005, "dead_tokens_in_batch": 1, "secs": 29.9, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 9, "loss": 4.09405, "grad_norm": 7.18238639831543, "raw_fp64_norm": 7.182386245205779, "grad_norm_finite": true, "eff_coef_other": 0.13922947128061372, "max_grad_emb": 0.0, "max_grad_other": 0.8136792182922363, "dead_tokens_in_batch": 0, "secs": 32.4, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 10, "loss": 4.04223, "grad_norm": 5.922348976135254, "raw_fp64_norm": 5.922348774874311, "grad_norm_finite": true, "eff_coef_other": 0.1688518922437221, "max_grad_emb": 0.0, "max_grad_other": 0.6906758546829224, "dead_tokens_in_batch": 2, "secs": 34.9, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 12, "loss": 3.57595, "grad_norm": 4.652021884918213, "raw_fp64_norm": 4.6520221527714805, "grad_norm_finite": true, "eff_coef_other": 0.21496024949532916, "max_grad_emb": 0.0, "max_grad_other": 0.5451149940490723, "dead_tokens_in_batch": 2, "secs": 40.0, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 17, "loss": 3.51078, "grad_norm": 5.8751044273376465, "raw_fp64_norm": 5.875104372459888, "grad_norm_finite": true, "eff_coef_other": 0.17020971153076966, "max_grad_emb": 0.0, "max_grad_other": 1.1944961547851562, "dead_tokens_in_batch": 1, "secs": 52.8, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 20, "loss": 3.44807, "grad_norm": 3.914832353591919, "raw_fp64_norm": 3.91483244698708, "grad_norm_finite": true, "eff_coef_other": 0.2554387146728697, "max_grad_emb": 0.0, "max_grad_other": 0.5386647582054138, "dead_tokens_in_batch": 0, "secs": 60.4, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 30, "loss": 3.18719, "grad_norm": 3.1425845623016357, "raw_fp64_norm": 3.1425844894274575, "grad_norm_finite": true, "eff_coef_other": 0.31820931528355845, "max_grad_emb": 0.0, "max_grad_other": 0.4284808933734894, "dead_tokens_in_batch": 0, "secs": 85.8, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 40, "loss": 3.2211, "grad_norm": 3.7773091793060303, "raw_fp64_norm": 3.7773092231299783, "grad_norm_finite": true, "eff_coef_other": 0.26473865066165164, "max_grad_emb": 0.0, "max_grad_other": 1.2177531719207764, "dead_tokens_in_batch": 1, "secs": 111.2, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 50, "loss": 3.25807, "grad_norm": 4.918621063232422, "raw_fp64_norm": 4.918621007329467, "grad_norm_finite": true, "eff_coef_other": 0.20330897294898473, "max_grad_emb": 0.0, "max_grad_other": 0.8194851875305176, "dead_tokens_in_batch": 0, "secs": 136.6, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 60, "loss": 2.94092, "grad_norm": 3.2535653114318848, "raw_fp64_norm": 3.2535652419589556, "grad_norm_finite": true, "eff_coef_other": 0.30735503883426396, "max_grad_emb": 0.0, "max_grad_other": 0.20566830039024353, "dead_tokens_in_batch": 0, "secs": 161.9, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 61, "loss": 2.88569, "grad_norm": 2.6976311206817627, "raw_fp64_norm": 2.69763115944855, "grad_norm_finite": true, "eff_coef_other": 0.3706954674558344, "max_grad_emb": 0.0, "max_grad_other": 0.1775505691766739, "dead_tokens_in_batch": 1, "secs": 164.6, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 65, "loss": 2.76655, "grad_norm": 2.7097744941711426, "raw_fp64_norm": 2.709774556553337, "grad_norm_finite": true, "eff_coef_other": 0.369034262119149, "max_grad_emb": 0.0, "max_grad_other": 0.21952298283576965, "dead_tokens_in_batch": 2, "secs": 174.6, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 70, "loss": 2.80472, "grad_norm": 2.8852949142456055, "raw_fp64_norm": 2.8852949851681826, "grad_norm_finite": true, "eff_coef_other": 0.34658490141780196, "max_grad_emb": 0.0, "max_grad_other": 0.3369366228580475, "dead_tokens_in_batch": 0, "secs": 187.4, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 71, "loss": 2.71031, "grad_norm": 2.76884388923645, "raw_fp64_norm": 2.7688439652587795, "grad_norm_finite": true, "eff_coef_other": 0.3611614373515032, "max_grad_emb": 0.0, "max_grad_other": 0.5599915385246277, "dead_tokens_in_batch": 1, "secs": 190.0, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 72, "loss": 2.76086, "grad_norm": 2.5516440868377686, "raw_fp64_norm": 2.5516441024473817, "grad_norm_finite": true, "eff_coef_other": 0.3919040328760185, "max_grad_emb": 0.0, "max_grad_other": 0.29735273122787476, "dead_tokens_in_batch": 1, "secs": 192.5, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 73, "loss": 2.8904, "grad_norm": 2.742993116378784, "raw_fp64_norm": 2.742993243307444, "grad_norm_finite": true, "eff_coef_other": 0.3645651275840755, "max_grad_emb": 0.0, "max_grad_other": 0.22224664688110352, "dead_tokens_in_batch": 1, "secs": 195.1, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 80, "loss": 2.69055, "grad_norm": 2.9149069786071777, "raw_fp64_norm": 2.9149069779978936, "grad_norm_finite": true, "eff_coef_other": 0.3430640031654883, "max_grad_emb": 0.0, "max_grad_other": 0.48322397470474243, "dead_tokens_in_batch": 1, "secs": 212.7, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 83, "loss": 3.29141, "grad_norm": 3.8943872451782227, "raw_fp64_norm": 3.8943872108830453, "grad_norm_finite": true, "eff_coef_other": 0.25677973972886103, "max_grad_emb": 0.0, "max_grad_other": 0.41247057914733887, "dead_tokens_in_batch": 1, "secs": 220.4, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 88, "loss": 2.78133, "grad_norm": 2.769343852996826, "raw_fp64_norm": 2.7693439167645346, "grad_norm_finite": true, "eff_coef_other": 0.36109623506002053, "max_grad_emb": 0.0, "max_grad_other": 0.32096245884895325, "dead_tokens_in_batch": 1, "secs": 233.1, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 90, "loss": 2.76547, "grad_norm": 2.5800766944885254, "raw_fp64_norm": 2.5800767207264785, "grad_norm_finite": true, "eff_coef_other": 0.387585227427905, "max_grad_emb": 0.0, "max_grad_other": 0.33741435408592224, "dead_tokens_in_batch": 0, "secs": 238.1, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 93, "loss": 2.74718, "grad_norm": 2.8760452270507812, "raw_fp64_norm": 2.8760451825441886, "grad_norm_finite": true, "eff_coef_other": 0.3476995573278535, "max_grad_emb": 0.0, "max_grad_other": 0.4589601457118988, "dead_tokens_in_batch": 3, "secs": 245.8, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 100, "loss": 2.65237, "grad_norm": 2.6661927700042725, "raw_fp64_norm": 2.666192813483405, "grad_norm_finite": true, "eff_coef_other": 0.37506651288829523, "max_grad_emb": 0.0, "max_grad_other": 0.9740450382232666, "dead_tokens_in_batch": 5, "secs": 263.4, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 100, "tgt_nll": 2.84541, "tgt_ppl": 17.209, "en_nll": 2.6961, "flores_tgt_nll": 3.06332, "flores_tgt_ppl": 21.398, "flores_tgt_bpb": 0.78593, "flores_en_nll": 3.77169, "belebele_acc": 0.3078, "belebele_acc_raw": 0.3044, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.33263519611171e-10, "eval_secs": 48.1, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 101, "loss": 2.53795, "grad_norm": 2.975046157836914, "raw_fp64_norm": 2.975046236460665, "grad_norm_finite": true, "eff_coef_other": 0.3361291256731124, "max_grad_emb": 0.0, "max_grad_other": 1.0249242782592773, "dead_tokens_in_batch": 6, "secs": 314.2, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 103, "loss": 2.57921, "grad_norm": 2.670433521270752, "raw_fp64_norm": 2.670433538139708, "grad_norm_finite": true, "eff_coef_other": 0.37447089304557835, "max_grad_emb": 0.0, "max_grad_other": 0.4419208765029907, "dead_tokens_in_batch": 1, "secs": 319.2, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 104, "loss": 3.13631, "grad_norm": 3.351937770843506, "raw_fp64_norm": 3.3519376513889094, "grad_norm_finite": true, "eff_coef_other": 0.2983348051278254, "max_grad_emb": 0.0, "max_grad_other": 0.6001237630844116, "dead_tokens_in_batch": 8, "secs": 321.8, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 110, "loss": 2.62279, "grad_norm": 2.6312458515167236, "raw_fp64_norm": 2.6312460606844343, "grad_norm_finite": true, "eff_coef_other": 0.3800479606934531, "max_grad_emb": 0.0, "max_grad_other": 0.6939989328384399, "dead_tokens_in_batch": 0, "secs": 336.9, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 113, "loss": 2.72205, "grad_norm": 2.6807920932769775, "raw_fp64_norm": 2.6807922016000982, "grad_norm_finite": true, "eff_coef_other": 0.3730239392617984, "max_grad_emb": 0.0, "max_grad_other": 0.37538155913352966, "dead_tokens_in_batch": 2, "secs": 344.6, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 120, "loss": 2.58115, "grad_norm": 2.4620425701141357, "raw_fp64_norm": 2.462042719968699, "grad_norm_finite": true, "eff_coef_other": 0.4061666544567454, "max_grad_emb": 0.0, "max_grad_other": 0.1465149223804474, "dead_tokens_in_batch": 0, "secs": 362.3, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 129, "loss": 2.70606, "grad_norm": 3.098423719406128, "raw_fp64_norm": 3.0984239079500493, "grad_norm_finite": true, "eff_coef_other": 0.32274464947841913, "max_grad_emb": 0.0, "max_grad_other": 0.28328415751457214, "dead_tokens_in_batch": 1, "secs": 385.4, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 130, "loss": 2.63434, "grad_norm": 3.4515693187713623, "raw_fp64_norm": 3.451569399196592, "grad_norm_finite": true, "eff_coef_other": 0.28972320064334217, "max_grad_emb": 0.0, "max_grad_other": 0.43664371967315674, "dead_tokens_in_batch": 0, "secs": 387.8, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 132, "loss": 2.54196, "grad_norm": 2.7610490322113037, "raw_fp64_norm": 2.7610489913864456, "grad_norm_finite": true, "eff_coef_other": 0.36218105008372764, "max_grad_emb": 0.0, "max_grad_other": 0.34794414043426514, "dead_tokens_in_batch": 1, "secs": 393.0, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 140, "loss": 2.7314, "grad_norm": 2.8585708141326904, "raw_fp64_norm": 2.8585709360059655, "grad_norm_finite": true, "eff_coef_other": 0.3498250402722195, "max_grad_emb": 0.0, "max_grad_other": 0.8788007497787476, "dead_tokens_in_batch": 1, "secs": 413.4, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 141, "loss": 2.79004, "grad_norm": 2.717636823654175, "raw_fp64_norm": 2.7176369706725767, "grad_norm_finite": true, "eff_coef_other": 0.3679666183978061, "max_grad_emb": 0.0, "max_grad_other": 0.1274072229862213, "dead_tokens_in_batch": 1, "secs": 416.1, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 144, "loss": 2.85297, "grad_norm": 2.6694447994232178, "raw_fp64_norm": 2.6694448875133716, "grad_norm_finite": true, "eff_coef_other": 0.374609591330181, "max_grad_emb": 0.0, "max_grad_other": 0.22275595366954803, "dead_tokens_in_batch": 12, "secs": 423.7, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 148, "loss": 2.5804, "grad_norm": 2.5186800956726074, "raw_fp64_norm": 2.5186800794681643, "grad_norm_finite": true, "eff_coef_other": 0.39703319396731823, "max_grad_emb": 0.0, "max_grad_other": 0.2290249913930893, "dead_tokens_in_batch": 2, "secs": 434.0, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 150, "loss": 2.63979, "grad_norm": 2.286137342453003, "raw_fp64_norm": 2.2861374710978204, "grad_norm_finite": true, "eff_coef_other": 0.43741884794557545, "max_grad_emb": 0.0, "max_grad_other": 0.26946017146110535, "dead_tokens_in_batch": 0, "secs": 439.0, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 153, "loss": 2.81656, "grad_norm": 3.591947078704834, "raw_fp64_norm": 3.5919471712648394, "grad_norm_finite": true, "eff_coef_other": 0.2784004607217415, "max_grad_emb": 0.0, "max_grad_other": 0.6896331906318665, "dead_tokens_in_batch": 1, "secs": 446.8, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 154, "loss": 2.93279, "grad_norm": 3.296168565750122, "raw_fp64_norm": 3.2961687322132085, "grad_norm_finite": true, "eff_coef_other": 0.30338245046335355, "max_grad_emb": 0.0, "max_grad_other": 0.6814243197441101, "dead_tokens_in_batch": 1, "secs": 449.3, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 158, "loss": 2.54606, "grad_norm": 2.62756085395813, "raw_fp64_norm": 2.6275609275160754, "grad_norm_finite": true, "eff_coef_other": 0.38058095511381057, "max_grad_emb": 0.0, "max_grad_other": 0.5563291311264038, "dead_tokens_in_batch": 1, "secs": 459.6, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 160, "loss": 2.68934, "grad_norm": 2.5695533752441406, "raw_fp64_norm": 2.569553389904321, "grad_norm_finite": true, "eff_coef_other": 0.38917253887845327, "max_grad_emb": 0.0, "max_grad_other": 0.21225696802139282, "dead_tokens_in_batch": 2, "secs": 464.6, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 165, "loss": 2.90313, "grad_norm": 3.1507630348205566, "raw_fp64_norm": 3.150763087728305, "grad_norm_finite": true, "eff_coef_other": 0.31738333589838386, "max_grad_emb": 0.0, "max_grad_other": 0.34053540229797363, "dead_tokens_in_batch": 1, "secs": 477.4, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 170, "loss": 2.37928, "grad_norm": 2.657724618911743, "raw_fp64_norm": 2.657724708062143, "grad_norm_finite": true, "eff_coef_other": 0.3762615647319791, "max_grad_emb": 0.0, "max_grad_other": 0.3948312997817993, "dead_tokens_in_batch": 0, "secs": 490.2, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 173, "loss": 2.40019, "grad_norm": 2.1972711086273193, "raw_fp64_norm": 2.1972710153691817, "grad_norm_finite": true, "eff_coef_other": 0.45510976818648113, "max_grad_emb": 0.0, "max_grad_other": 0.39259040355682373, "dead_tokens_in_batch": 1, "secs": 498.1, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 177, "loss": 2.37371, "grad_norm": 2.1805408000946045, "raw_fp64_norm": 2.180540724638847, "grad_norm_finite": true, "eff_coef_other": 0.45860161908229147, "max_grad_emb": 0.0, "max_grad_other": 0.274495929479599, "dead_tokens_in_batch": 1, "secs": 508.2, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 180, "loss": 2.66874, "grad_norm": 2.419792890548706, "raw_fp64_norm": 2.419792986858754, "grad_norm_finite": true, "eff_coef_other": 0.41325833737568557, "max_grad_emb": 0.0, "max_grad_other": 0.36883658170700073, "dead_tokens_in_batch": 0, "secs": 515.8, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 186, "loss": 2.46517, "grad_norm": 2.3204307556152344, "raw_fp64_norm": 2.3204307328162233, "grad_norm_finite": true, "eff_coef_other": 0.43095428149528237, "max_grad_emb": 0.0, "max_grad_other": 0.1979255974292755, "dead_tokens_in_batch": 2, "secs": 531.3, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 190, "loss": 2.4907, "grad_norm": 2.598118305206299, "raw_fp64_norm": 2.598118248245101, "grad_norm_finite": true, "eff_coef_other": 0.38489379529112766, "max_grad_emb": 0.0, "max_grad_other": 0.36885833740234375, "dead_tokens_in_batch": 0, "secs": 541.5, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 192, "loss": 2.7268, "grad_norm": 2.881587505340576, "raw_fp64_norm": 2.881587680185914, "grad_norm_finite": true, "eff_coef_other": 0.3470308123962375, "max_grad_emb": 0.0, "max_grad_other": 0.17534171044826508, "dead_tokens_in_batch": 1, "secs": 546.6, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 193, "loss": 2.65985, "grad_norm": 2.322664499282837, "raw_fp64_norm": 2.3226646088478664, "grad_norm_finite": true, "eff_coef_other": 0.4305398260355472, "max_grad_emb": 0.0, "max_grad_other": 0.21884474158287048, "dead_tokens_in_batch": 1, "secs": 549.3, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 196, "loss": 2.65387, "grad_norm": 2.5361907482147217, "raw_fp64_norm": 2.536190668551384, "grad_norm_finite": true, "eff_coef_other": 0.3942919539517944, "max_grad_emb": 0.0, "max_grad_other": 0.2917709946632385, "dead_tokens_in_batch": 1, "secs": 556.9, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 200, "loss": 2.46005, "grad_norm": 2.0322582721710205, "raw_fp64_norm": 2.0322583313344675, "grad_norm_finite": true, "eff_coef_other": 0.4920631996584376, "max_grad_emb": 0.0, "max_grad_other": 0.2786288559436798, "dead_tokens_in_batch": 1, "secs": 567.0, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 200, "tgt_nll": 2.61006, "tgt_ppl": 13.6, "en_nll": 2.71545, "flores_tgt_nll": 2.88228, "flores_tgt_ppl": 17.855, "flores_tgt_bpb": 0.73948, "flores_en_nll": 3.80617, "belebele_acc": 0.3, "belebele_acc_raw": 0.3011, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.33263519611171e-10, "eval_secs": 47.8, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 204, "loss": 2.78768, "grad_norm": 2.359884738922119, "raw_fp64_norm": 2.35988462800364, "grad_norm_finite": true, "eff_coef_other": 0.4237493296843902, "max_grad_emb": 0.0, "max_grad_other": 0.2737274169921875, "dead_tokens_in_batch": 1, "secs": 625.1, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 210, "loss": 2.34286, "grad_norm": 2.1055941581726074, "raw_fp64_norm": 2.1055942199794564, "grad_norm_finite": true, "eff_coef_other": 0.47492510424837536, "max_grad_emb": 0.0, "max_grad_other": 0.11034233123064041, "dead_tokens_in_batch": 0, "secs": 640.4, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 211, "loss": 2.82727, "grad_norm": 2.7864441871643066, "raw_fp64_norm": 2.7864442763816957, "grad_norm_finite": true, "eff_coef_other": 0.3588801978257014, "max_grad_emb": 0.0, "max_grad_other": 0.2516717314720154, "dead_tokens_in_batch": 1, "secs": 642.9, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 213, "loss": 2.33987, "grad_norm": 2.294358491897583, "raw_fp64_norm": 2.294358344492597, "grad_norm_finite": true, "eff_coef_other": 0.43585148863177303, "max_grad_emb": 0.0, "max_grad_other": 0.26856276392936707, "dead_tokens_in_batch": 1, "secs": 648.0, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 216, "loss": 2.48638, "grad_norm": 2.1513469219207764, "raw_fp64_norm": 2.1513468692757143, "grad_norm_finite": true, "eff_coef_other": 0.4648248615719838, "max_grad_emb": 0.0, "max_grad_other": 0.22286908328533173, "dead_tokens_in_batch": 1, "secs": 655.7, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 220, "loss": 2.41768, "grad_norm": 2.2177045345306396, "raw_fp64_norm": 2.217704513179885, "grad_norm_finite": true, "eff_coef_other": 0.4509164920362803, "max_grad_emb": 0.0, "max_grad_other": 0.46449005603790283, "dead_tokens_in_batch": 0, "secs": 666.1, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 224, "loss": 2.83572, "grad_norm": 2.369818925857544, "raw_fp64_norm": 2.3698186802383283, "grad_norm_finite": true, "eff_coef_other": 0.4219729900524571, "max_grad_emb": 0.0, "max_grad_other": 0.15524345636367798, "dead_tokens_in_batch": 2, "secs": 676.3, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 230, "loss": 2.43426, "grad_norm": 2.156642198562622, "raw_fp64_norm": 2.1566421340968316, "grad_norm_finite": true, "eff_coef_other": 0.46368356187360454, "max_grad_emb": 0.0, "max_grad_other": 0.15419991314411163, "dead_tokens_in_batch": 1, "secs": 691.7, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 231, "loss": 2.30705, "grad_norm": 2.262690782546997, "raw_fp64_norm": 2.262690901265419, "grad_norm_finite": true, "eff_coef_other": 0.44195148791955696, "max_grad_emb": 0.0, "max_grad_other": 0.2464989423751831, "dead_tokens_in_batch": 1, "secs": 694.2, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 234, "loss": 2.48933, "grad_norm": 2.393903970718384, "raw_fp64_norm": 2.3939040696554303, "grad_norm_finite": true, "eff_coef_other": 0.417727525625176, "max_grad_emb": 0.0, "max_grad_other": 0.2784879207611084, "dead_tokens_in_batch": 5, "secs": 702.0, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 238, "loss": 2.49456, "grad_norm": 2.3523924350738525, "raw_fp64_norm": 2.3523924966782785, "grad_norm_finite": true, "eff_coef_other": 0.42509895882641985, "max_grad_emb": 0.0, "max_grad_other": 0.380171000957489, "dead_tokens_in_batch": 1, "secs": 712.1, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 240, "loss": 2.59406, "grad_norm": 2.8324241638183594, "raw_fp64_norm": 2.832424246059024, "grad_norm_finite": true, "eff_coef_other": 0.3530543411257904, "max_grad_emb": 0.0, "max_grad_other": 0.3160260021686554, "dead_tokens_in_batch": 0, "secs": 717.2, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 249, "loss": 2.4769, "grad_norm": 3.6734955310821533, "raw_fp64_norm": 3.673495791194143, "grad_norm_finite": true, "eff_coef_other": 0.27222021078250913, "max_grad_emb": 0.0, "max_grad_other": 1.317314624786377, "dead_tokens_in_batch": 4, "secs": 740.4, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 250, "loss": 2.67635, "grad_norm": 3.805485486984253, "raw_fp64_norm": 3.8054854309104824, "grad_norm_finite": true, "eff_coef_other": 0.2627784919011691, "max_grad_emb": 0.0, "max_grad_other": 1.8509674072265625, "dead_tokens_in_batch": 1, "secs": 742.9, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 251, "loss": 2.39512, "grad_norm": 2.7048118114471436, "raw_fp64_norm": 2.7048118907861247, "grad_norm_finite": true, "eff_coef_other": 0.3697113514724054, "max_grad_emb": 0.0, "max_grad_other": 1.0389249324798584, "dead_tokens_in_batch": 1, "secs": 745.4, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 260, "loss": 2.64163, "grad_norm": 3.5895214080810547, "raw_fp64_norm": 3.589521544533515, "grad_norm_finite": true, "eff_coef_other": 0.27858859377746475, "max_grad_emb": 0.0, "max_grad_other": 0.2637586295604706, "dead_tokens_in_batch": 0, "secs": 768.4, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 265, "loss": 2.46679, "grad_norm": 2.2667627334594727, "raw_fp64_norm": 2.2667626483705514, "grad_norm_finite": true, "eff_coef_other": 0.4411575786391409, "max_grad_emb": 0.0, "max_grad_other": 0.4107327163219452, "dead_tokens_in_batch": 1, "secs": 781.3, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 270, "loss": 2.30532, "grad_norm": 2.362912893295288, "raw_fp64_norm": 2.3629128836637365, "grad_norm_finite": true, "eff_coef_other": 0.42320628053247145, "max_grad_emb": 0.0, "max_grad_other": 0.21605682373046875, "dead_tokens_in_batch": 0, "secs": 794.1, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 273, "loss": 2.4471, "grad_norm": 2.220860004425049, "raw_fp64_norm": 2.2208601076644565, "grad_norm_finite": true, "eff_coef_other": 0.4502758155541961, "max_grad_emb": 0.0, "max_grad_other": 0.2677311599254608, "dead_tokens_in_batch": 1, "secs": 801.7, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 277, "loss": 2.03356, "grad_norm": 2.2407209873199463, "raw_fp64_norm": 2.240721087186517, "grad_norm_finite": true, "eff_coef_other": 0.44628472682417286, "max_grad_emb": 0.0, "max_grad_other": 0.43231087923049927, "dead_tokens_in_batch": 2, "secs": 812.0, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 280, "loss": 2.193, "grad_norm": 2.2197425365448, "raw_fp64_norm": 2.219742466233788, "grad_norm_finite": true, "eff_coef_other": 0.4505024943361593, "max_grad_emb": 0.0, "max_grad_other": 0.3405083417892456, "dead_tokens_in_batch": 0, "secs": 819.6, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 290, "loss": 2.05606, "grad_norm": 2.561673164367676, "raw_fp64_norm": 2.561673206503232, "grad_norm_finite": true, "eff_coef_other": 0.3903697097428627, "max_grad_emb": 0.0, "max_grad_other": 0.42689943313598633, "dead_tokens_in_batch": 0, "secs": 845.3, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 293, "loss": 2.52826, "grad_norm": 2.603519916534424, "raw_fp64_norm": 2.6035197589457972, "grad_norm_finite": true, "eff_coef_other": 0.3840952433488075, "max_grad_emb": 0.0, "max_grad_other": 0.5349529981613159, "dead_tokens_in_batch": 1, "secs": 853.0, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 295, "loss": 2.39185, "grad_norm": 2.3286640644073486, "raw_fp64_norm": 2.3286640097533904, "grad_norm_finite": true, "eff_coef_other": 0.4294305846231702, "max_grad_emb": 0.0, "max_grad_other": 0.29542478919029236, "dead_tokens_in_batch": 1, "secs": 858.1, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 297, "loss": 2.42765, "grad_norm": 2.5711581707000732, "raw_fp64_norm": 2.571158225295473, "grad_norm_finite": true, "eff_coef_other": 0.38892963586059154, "max_grad_emb": 0.0, "max_grad_other": 0.2031877040863037, "dead_tokens_in_batch": 2, "secs": 863.2, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 300, "loss": 2.42289, "grad_norm": 2.2003040313720703, "raw_fp64_norm": 2.200304251029528, "grad_norm_finite": true, "eff_coef_other": 0.45448244027166457, "max_grad_emb": 0.0, "max_grad_other": 0.20667585730552673, "dead_tokens_in_batch": 1, "secs": 870.9, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 300, "tgt_nll": 2.49252, "tgt_ppl": 12.092, "en_nll": 2.7285, "flores_tgt_nll": 2.7955, "flores_tgt_ppl": 16.371, "flores_tgt_bpb": 0.71722, "flores_en_nll": 3.78305, "belebele_acc": 0.3089, "belebele_acc_raw": 0.3089, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.33263519611171e-10, "eval_secs": 48.0, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "done", "steps": 300, "n_dead_steps": 57, "n_inf_steps": 0, "peak_mem_gb": 63.36, "secs": 918.9, "arm": "freeze", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}


==> anc/embscan/outE32Nemo/e33_nemo_meanreinit_s0.jsonl <==
{"kind": "meta", "opt": "adamw_fused", "n_dead_rows": 75, "n_train_chunks": 9616, "frac_chunks_with_dead": 0.00655, "steps": 300, "lr_steps": 1000, "tokens_per_step": 16384, "n_flores_tgt": 1012, "n_belebele": 900, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 0, "tgt_nll": 3.93686, "tgt_ppl": 51.257, "en_nll": 2.73329, "flores_tgt_nll": 4.06837, "flores_tgt_ppl": 58.462, "flores_tgt_bpb": 1.04379, "flores_en_nll": 3.61807, "belebele_acc": 0.2978, "belebele_acc_raw": 0.3211, "dead_emb_norm_median": 0.09509559720754623, "dead_emb_norm_max": 0.09509559720754623, "eval_secs": 57.4, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1, "loss": 3.81584, "grad_norm": 54.861759185791016, "raw_fp64_norm": 54.861752839998275, "grad_norm_finite": true, "eff_coef_other": 0.018227632445868846, "max_grad_emb": 4.8900465965271, "max_grad_other": 1.546866536140442, "dead_tokens_in_batch": 0, "secs": 12.6, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 2, "loss": 3.43188, "grad_norm": 86.25334930419922, "raw_fp64_norm": 86.25334681187601, "grad_norm_finite": true, "eff_coef_other": 0.011593752549590127, "max_grad_emb": 14.143750190734863, "max_grad_other": 1.5567110776901245, "dead_tokens_in_batch": 0, "secs": 15.3, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 3, "loss": 3.95834, "grad_norm": 8.905251502990723, "raw_fp64_norm": 8.90525213145148, "grad_norm_finite": true, "eff_coef_other": 0.112293278563877, "max_grad_emb": 0.07754027843475342, "max_grad_other": 1.7553375959396362, "dead_tokens_in_batch": 0, "secs": 18.0, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 4, "loss": 3.93785, "grad_norm": 8.228172302246094, "raw_fp64_norm": 8.228172351894665, "grad_norm_finite": true, "eff_coef_other": 0.12153365799028858, "max_grad_emb": 0.02830614522099495, "max_grad_other": 1.4394859075546265, "dead_tokens_in_batch": 0, "secs": 20.6, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 5, "loss": 4.61432, "grad_norm": 14.091108322143555, "raw_fp64_norm": 14.09110786996808, "grad_norm_finite": true, "eff_coef_other": 0.07096673350114063, "max_grad_emb": 0.03109523095190525, "max_grad_other": 2.277042865753174, "dead_tokens_in_batch": 0, "secs": 23.9, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 6, "loss": 3.57199, "grad_norm": 7.081640720367432, "raw_fp64_norm": 7.0816406203051105, "grad_norm_finite": true, "eff_coef_other": 0.14121019383456113, "max_grad_emb": 0.03988206386566162, "max_grad_other": 1.2036961317062378, "dead_tokens_in_batch": 0, "secs": 26.7, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 7, "loss": 3.52187, "grad_norm": 6.955196857452393, "raw_fp64_norm": 6.95519741695333, "grad_norm_finite": true, "eff_coef_other": 0.1437773619809413, "max_grad_emb": 0.13952280580997467, "max_grad_other": 1.3132431507110596, "dead_tokens_in_batch": 0, "secs": 29.3, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 8, "loss": 3.33916, "grad_norm": 6.259954929351807, "raw_fp64_norm": 6.259954847307823, "grad_norm_finite": true, "eff_coef_other": 0.15974553356057666, "max_grad_emb": 0.04508671164512634, "max_grad_other": 1.0095751285552979, "dead_tokens_in_batch": 0, "secs": 32.0, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 9, "loss": 3.59422, "grad_norm": 5.816152572631836, "raw_fp64_norm": 5.816152918896167, "grad_norm_finite": true, "eff_coef_other": 0.17193493732791781, "max_grad_emb": 0.027681415900588036, "max_grad_other": 1.1526800394058228, "dead_tokens_in_batch": 0, "secs": 34.6, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 10, "loss": 3.48218, "grad_norm": 4.397685527801514, "raw_fp64_norm": 4.397685651725623, "grad_norm_finite": true, "eff_coef_other": 0.22739228766719732, "max_grad_emb": 0.04382770135998726, "max_grad_other": 0.7316794991493225, "dead_tokens_in_batch": 1, "secs": 37.1, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 11, "loss": 3.58316, "grad_norm": 4.902182102203369, "raw_fp64_norm": 4.902181821010607, "grad_norm_finite": true, "eff_coef_other": 0.20399074843828927, "max_grad_emb": 0.02479597181081772, "max_grad_other": 1.2806246280670166, "dead_tokens_in_batch": 1, "secs": 39.8, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 14, "loss": 3.65052, "grad_norm": 5.665596961975098, "raw_fp64_norm": 5.665597029908105, "grad_norm_finite": true, "eff_coef_other": 0.17650387597417652, "max_grad_emb": 0.05987999215722084, "max_grad_other": 1.0236992835998535, "dead_tokens_in_batch": 1, "secs": 47.6, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 16, "loss": 3.31462, "grad_norm": 7.5364837646484375, "raw_fp64_norm": 7.536483485467154, "grad_norm_finite": true, "eff_coef_other": 0.13268785531030633, "max_grad_emb": 0.14683429896831512, "max_grad_other": 1.3128708600997925, "dead_tokens_in_batch": 2, "secs": 52.9, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 20, "loss": 3.61684, "grad_norm": 3.911304235458374, "raw_fp64_norm": 3.9113043157050615, "grad_norm_finite": true, "eff_coef_other": 0.25566912828341504, "max_grad_emb": 0.01609567552804947, "max_grad_other": 0.32511264085769653, "dead_tokens_in_batch": 0, "secs": 63.2, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 26, "loss": 3.45218, "grad_norm": 3.882880926132202, "raw_fp64_norm": 3.8828809211149986, "grad_norm_finite": true, "eff_coef_other": 0.2575406667068332, "max_grad_emb": 0.027521243318915367, "max_grad_other": 0.33673983812332153, "dead_tokens_in_batch": 1, "secs": 78.9, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 27, "loss": 3.22742, "grad_norm": 3.7325150966644287, "raw_fp64_norm": 3.732515011152377, "grad_norm_finite": true, "eff_coef_other": 0.26791579034144075, "max_grad_emb": 0.019189629703760147, "max_grad_other": 0.3236837387084961, "dead_tokens_in_batch": 1, "secs": 81.4, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 30, "loss": 3.22271, "grad_norm": 4.085398197174072, "raw_fp64_norm": 4.085398167832713, "grad_norm_finite": true, "eff_coef_other": 0.2447741216309324, "max_grad_emb": 0.01737160235643387, "max_grad_other": 0.5919232368469238, "dead_tokens_in_batch": 0, "secs": 89.3, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 34, "loss": 3.19037, "grad_norm": 3.689244508743286, "raw_fp64_norm": 3.689244539572302, "grad_norm_finite": true, "eff_coef_other": 0.27105813306001486, "max_grad_emb": 0.11721494048833847, "max_grad_other": 0.8663537502288818, "dead_tokens_in_batch": 7, "secs": 99.8, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 35, "loss": 3.15093, "grad_norm": 3.316227436065674, "raw_fp64_norm": 3.3162272849136847, "grad_norm_finite": true, "eff_coef_other": 0.30154738109247553, "max_grad_emb": 0.014933209866285324, "max_grad_other": 0.2254563570022583, "dead_tokens_in_batch": 1, "secs": 102.3, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 39, "loss": 3.1416, "grad_norm": 4.315366744995117, "raw_fp64_norm": 4.315366459736814, "grad_norm_finite": true, "eff_coef_other": 0.2317299611741737, "max_grad_emb": 0.06263575702905655, "max_grad_other": 1.1940369606018066, "dead_tokens_in_batch": 1, "secs": 112.8, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 40, "loss": 3.16696, "grad_norm": 4.095060348510742, "raw_fp64_norm": 4.095059966384848, "grad_norm_finite": true, "eff_coef_other": 0.24419658581273065, "max_grad_emb": 0.014556016772985458, "max_grad_other": 0.669373095035553, "dead_tokens_in_batch": 2, "secs": 115.3, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 41, "loss": 3.09996, "grad_norm": 3.619176149368286, "raw_fp64_norm": 3.6191763535371444, "grad_norm_finite": true, "eff_coef_other": 0.2763059001338319, "max_grad_emb": 0.012832075357437134, "max_grad_other": 0.5114267468452454, "dead_tokens_in_batch": 1, "secs": 118.0, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 42, "loss": 2.90351, "grad_norm": 3.3935842514038086, "raw_fp64_norm": 3.393584144925521, "grad_norm_finite": true, "eff_coef_other": 0.2946736050277018, "max_grad_emb": 0.11674375087022781, "max_grad_other": 0.21192733943462372, "dead_tokens_in_batch": 1, "secs": 120.6, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 46, "loss": 2.85531, "grad_norm": 3.0462684631347656, "raw_fp64_norm": 3.04626814313135, "grad_norm_finite": true, "eff_coef_other": 0.3282703687581693, "max_grad_emb": 0.018773822113871574, "max_grad_other": 0.6910226345062256, "dead_tokens_in_batch": 2, "secs": 131.1, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 47, "loss": 2.8028, "grad_norm": 3.201855421066284, "raw_fp64_norm": 3.2018555412575997, "grad_norm_finite": true, "eff_coef_other": 0.31231881399197137, "max_grad_emb": 0.02536732330918312, "max_grad_other": 0.2811257839202881, "dead_tokens_in_batch": 1, "secs": 133.6, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 49, "loss": 3.27115, "grad_norm": 3.430845260620117, "raw_fp64_norm": 3.4308452295219887, "grad_norm_finite": true, "eff_coef_other": 0.29147327628118563, "max_grad_emb": 0.013369906693696976, "max_grad_other": 0.1897834688425064, "dead_tokens_in_batch": 1, "secs": 138.8, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 50, "loss": 2.94035, "grad_norm": 3.116633176803589, "raw_fp64_norm": 3.116633126139928, "grad_norm_finite": true, "eff_coef_other": 0.32085895978513496, "max_grad_emb": 0.023347651585936546, "max_grad_other": 0.24999700486660004, "dead_tokens_in_batch": 0, "secs": 141.4, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 53, "loss": 3.25218, "grad_norm": 3.7339975833892822, "raw_fp64_norm": 3.7339977452100976, "grad_norm_finite": true, "eff_coef_other": 0.2678094213662819, "max_grad_emb": 0.013021986931562424, "max_grad_other": 0.2542521357536316, "dead_tokens_in_batch": 1, "secs": 149.3, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 58, "loss": 2.84752, "grad_norm": 7.627293586730957, "raw_fp64_norm": 7.627293349780408, "grad_norm_finite": true, "eff_coef_other": 0.1311080867047772, "max_grad_emb": 0.6998282670974731, "max_grad_other": 0.3069317638874054, "dead_tokens_in_batch": 1, "secs": 162.3, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 60, "loss": 2.83126, "grad_norm": 3.1150994300842285, "raw_fp64_norm": 3.115099572585034, "grad_norm_finite": true, "eff_coef_other": 0.3210169374773452, "max_grad_emb": 0.01848471909761429, "max_grad_other": 0.2293030321598053, "dead_tokens_in_batch": 1, "secs": 167.4, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 67, "loss": 2.78652, "grad_norm": 3.0987696647644043, "raw_fp64_norm": 3.0987695838558182, "grad_norm_finite": true, "eff_coef_other": 0.3227086184114334, "max_grad_emb": 0.012508469633758068, "max_grad_other": 0.3926330506801605, "dead_tokens_in_batch": 1, "secs": 185.7, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 69, "loss": 2.89637, "grad_norm": 3.147832155227661, "raw_fp64_norm": 3.1478321791762656, "grad_norm_finite": true, "eff_coef_other": 0.31767884468059643, "max_grad_emb": 0.02221827208995819, "max_grad_other": 0.2761240303516388, "dead_tokens_in_batch": 1, "secs": 190.9, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 70, "loss": 2.93822, "grad_norm": 3.4467859268188477, "raw_fp64_norm": 3.446785994406885, "grad_norm_finite": true, "eff_coef_other": 0.2901252735465527, "max_grad_emb": 0.023906797170639038, "max_grad_other": 0.3260515332221985, "dead_tokens_in_batch": 0, "secs": 193.4, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 75, "loss": 2.89329, "grad_norm": 3.2042651176452637, "raw_fp64_norm": 3.2042652735830597, "grad_norm_finite": true, "eff_coef_other": 0.3120839416218261, "max_grad_emb": 0.01658446528017521, "max_grad_other": 0.29929518699645996, "dead_tokens_in_batch": 1, "secs": 206.4, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 80, "loss": 2.71009, "grad_norm": 2.9942479133605957, "raw_fp64_norm": 2.9942479881832766, "grad_norm_finite": true, "eff_coef_other": 0.3339735703127132, "max_grad_emb": 0.024256158620119095, "max_grad_other": 0.3143024444580078, "dead_tokens_in_batch": 0, "secs": 219.5, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 88, "loss": 2.68878, "grad_norm": 3.384251832962036, "raw_fp64_norm": 3.3842520563611336, "grad_norm_finite": true, "eff_coef_other": 0.29548619720730473, "max_grad_emb": 0.014770319685339928, "max_grad_other": 0.37450194358825684, "dead_tokens_in_batch": 1, "secs": 240.4, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 89, "loss": 2.87643, "grad_norm": 3.4848592281341553, "raw_fp64_norm": 3.48485923125155, "grad_norm_finite": true, "eff_coef_other": 0.286955554752741, "max_grad_emb": 0.01436567772179842, "max_grad_other": 0.2382611632347107, "dead_tokens_in_batch": 1, "secs": 242.9, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 90, "loss": 2.81396, "grad_norm": 44.16632080078125, "raw_fp64_norm": 44.16631578121492, "grad_norm_finite": true, "eff_coef_other": 0.02264168622668305, "max_grad_emb": 4.26042366027832, "max_grad_other": 15.045872688293457, "dead_tokens_in_batch": 0, "secs": 245.5, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 96, "loss": 2.54259, "grad_norm": 2.741520404815674, "raw_fp64_norm": 2.7415202302645256, "grad_norm_finite": true, "eff_coef_other": 0.3647609674844888, "max_grad_emb": 0.01403901819139719, "max_grad_other": 0.7803119421005249, "dead_tokens_in_batch": 2, "secs": 261.2, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 100, "loss": 2.95851, "grad_norm": 2.9856648445129395, "raw_fp64_norm": 2.985664741874063, "grad_norm_finite": true, "eff_coef_other": 0.3349336637379569, "max_grad_emb": 0.017280850559473038, "max_grad_other": 0.48229652643203735, "dead_tokens_in_batch": 0, "secs": 271.5, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 100, "tgt_nll": 2.80399, "tgt_ppl": 16.51, "en_nll": 2.70806, "flores_tgt_nll": 3.0536, "flores_tgt_ppl": 21.191, "flores_tgt_bpb": 0.78344, "flores_en_nll": 3.78002, "belebele_acc": 0.3133, "belebele_acc_raw": 0.3044, "dead_emb_norm_median": 0.09508127719163895, "dead_emb_norm_max": 0.09612765908241272, "eval_secs": 48.0, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 107, "loss": 2.21047, "grad_norm": 3.203439712524414, "raw_fp64_norm": 3.2034397080535735, "grad_norm_finite": true, "eff_coef_other": 0.31216435381192614, "max_grad_emb": 0.01777259260416031, "max_grad_other": 0.5346528887748718, "dead_tokens_in_batch": 1, "secs": 337.6, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 110, "loss": 2.7763, "grad_norm": 3.064685821533203, "raw_fp64_norm": 3.064686008381345, "grad_norm_finite": true, "eff_coef_other": 0.3262976148080669, "max_grad_emb": 0.01745806634426117, "max_grad_other": 0.2977846562862396, "dead_tokens_in_batch": 0, "secs": 345.4, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 120, "loss": 2.94858, "grad_norm": 2.949134588241577, "raw_fp64_norm": 2.9491346339049787, "grad_norm_finite": true, "eff_coef_other": 0.3390824090920317, "max_grad_emb": 0.012088233605027199, "max_grad_other": 0.5137124061584473, "dead_tokens_in_batch": 0, "secs": 371.7, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 124, "loss": 2.75979, "grad_norm": 2.9649107456207275, "raw_fp64_norm": 2.9649107531619165, "grad_norm_finite": true, "eff_coef_other": 0.33727816737784283, "max_grad_emb": 0.020250501111149788, "max_grad_other": 0.21614837646484375, "dead_tokens_in_batch": 1, "secs": 382.2, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 126, "loss": 2.64473, "grad_norm": 3.019012928009033, "raw_fp64_norm": 3.0190129478747267, "grad_norm_finite": true, "eff_coef_other": 0.3312339803147168, "max_grad_emb": 0.024154730141162872, "max_grad_other": 0.27472424507141113, "dead_tokens_in_batch": 1, "secs": 387.5, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 130, "loss": 2.71871, "grad_norm": 3.094677686691284, "raw_fp64_norm": 3.0946777875899723, "grad_norm_finite": true, "eff_coef_other": 0.3231353239677244, "max_grad_emb": 0.015916738659143448, "max_grad_other": 0.49675291776657104, "dead_tokens_in_batch": 0, "secs": 397.8, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 131, "loss": 2.71532, "grad_norm": 2.838923692703247, "raw_fp64_norm": 2.8389238520540743, "grad_norm_finite": true, "eff_coef_other": 0.3522460467409552, "max_grad_emb": 0.016416531056165695, "max_grad_other": 0.22462497651576996, "dead_tokens_in_batch": 2, "secs": 400.5, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 140, "loss": 2.56851, "grad_norm": 2.53576397895813, "raw_fp64_norm": 2.5357641001045566, "grad_norm_finite": true, "eff_coef_other": 0.3943583132892978, "max_grad_emb": 0.04485315456986427, "max_grad_other": 0.12752169370651245, "dead_tokens_in_batch": 2, "secs": 424.0, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 146, "loss": 2.70312, "grad_norm": 2.775869607925415, "raw_fp64_norm": 2.775869612649319, "grad_norm_finite": true, "eff_coef_other": 0.3602473390311819, "max_grad_emb": 0.01870046928524971, "max_grad_other": 0.12963813543319702, "dead_tokens_in_batch": 1, "secs": 439.8, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 150, "loss": 2.47086, "grad_norm": 2.4941623210906982, "raw_fp64_norm": 2.494162211051646, "grad_norm_finite": true, "eff_coef_other": 0.4009360540041539, "max_grad_emb": 0.024324830621480942, "max_grad_other": 0.279025673866272, "dead_tokens_in_batch": 0, "secs": 450.2, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 154, "loss": 2.50309, "grad_norm": 2.607860803604126, "raw_fp64_norm": 2.6078608292830796, "grad_norm_finite": true, "eff_coef_other": 0.38345590192623574, "max_grad_emb": 0.01958809792995453, "max_grad_other": 0.216274231672287, "dead_tokens_in_batch": 2, "secs": 460.7, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 157, "loss": 2.45569, "grad_norm": 2.6135199069976807, "raw_fp64_norm": 2.6135198875875365, "grad_norm_finite": true, "eff_coef_other": 0.38262559802850943, "max_grad_emb": 0.012129517272114754, "max_grad_other": 0.36536329984664917, "dead_tokens_in_batch": 1, "secs": 468.5, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 160, "loss": 2.42335, "grad_norm": 2.5917563438415527, "raw_fp64_norm": 2.591756339496624, "grad_norm_finite": true, "eff_coef_other": 0.38583859032025764, "max_grad_emb": 0.036868393421173096, "max_grad_other": 0.5537082552909851, "dead_tokens_in_batch": 0, "secs": 476.4, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 161, "loss": 2.31779, "grad_norm": 2.4518134593963623, "raw_fp64_norm": 2.4518134589873286, "grad_norm_finite": true, "eff_coef_other": 0.4078612050628824, "max_grad_emb": 0.014474548399448395, "max_grad_other": 0.34210729598999023, "dead_tokens_in_batch": 1, "secs": 479.1, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 170, "loss": 2.59444, "grad_norm": 2.9307518005371094, "raw_fp64_norm": 2.9307518778766974, "grad_norm_finite": true, "eff_coef_other": 0.3412092619400494, "max_grad_emb": 0.01825050450861454, "max_grad_other": 0.17226752638816833, "dead_tokens_in_batch": 0, "secs": 502.6, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 176, "loss": 2.46806, "grad_norm": 2.6423773765563965, "raw_fp64_norm": 2.642377192098422, "grad_norm_finite": true, "eff_coef_other": 0.3784469358635992, "max_grad_emb": 0.028766492381691933, "max_grad_other": 0.3022426664829254, "dead_tokens_in_batch": 1, "secs": 518.4, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 180, "loss": 2.54909, "grad_norm": 2.5409984588623047, "raw_fp64_norm": 2.5409984713842717, "grad_norm_finite": true, "eff_coef_other": 0.39354593190182546, "max_grad_emb": 0.034421879798173904, "max_grad_other": 0.32080474495887756, "dead_tokens_in_batch": 1, "secs": 528.8, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 185, "loss": 2.83789, "grad_norm": 3.4450876712799072, "raw_fp64_norm": 3.445087777399707, "grad_norm_finite": true, "eff_coef_other": 0.2902682907225385, "max_grad_emb": 0.022009385749697685, "max_grad_other": 0.6032849550247192, "dead_tokens_in_batch": 3, "secs": 541.9, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 190, "loss": 2.35716, "grad_norm": 2.632352352142334, "raw_fp64_norm": 2.6323523827411948, "grad_norm_finite": true, "eff_coef_other": 0.3798882088478557, "max_grad_emb": 0.010766424238681793, "max_grad_other": 0.6796578764915466, "dead_tokens_in_batch": 0, "secs": 555.0, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 197, "loss": 2.57878, "grad_norm": 2.5345187187194824, "raw_fp64_norm": 2.5345185979799245, "grad_norm_finite": true, "eff_coef_other": 0.3945520694174085, "max_grad_emb": 0.0155927874147892, "max_grad_other": 0.29151180386543274, "dead_tokens_in_batch": 1, "secs": 573.4, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 200, "loss": 2.38056, "grad_norm": 2.6406962871551514, "raw_fp64_norm": 2.6406962671530754, "grad_norm_finite": true, "eff_coef_other": 0.37868785826538626, "max_grad_emb": 0.11933325231075287, "max_grad_other": 0.20123209059238434, "dead_tokens_in_batch": 0, "secs": 581.2, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 200, "tgt_nll": 2.58534, "tgt_ppl": 13.268, "en_nll": 2.72447, "flores_tgt_nll": 2.83255, "flores_tgt_ppl": 16.989, "flores_tgt_bpb": 0.72672, "flores_en_nll": 3.79885, "belebele_acc": 0.3122, "belebele_acc_raw": 0.3133, "dead_emb_norm_median": 0.0950627475976944, "dead_emb_norm_max": 0.09874563664197922, "eval_secs": 48.0, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 202, "loss": 2.48137, "grad_norm": 3.095351219177246, "raw_fp64_norm": 3.095351414304718, "grad_norm_finite": true, "eff_coef_other": 0.3230650114079111, "max_grad_emb": 0.13452455401420593, "max_grad_other": 0.2929569482803345, "dead_tokens_in_batch": 32, "secs": 634.4, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 208, "loss": 2.41974, "grad_norm": 2.472302198410034, "raw_fp64_norm": 2.472302381723417, "grad_norm_finite": true, "eff_coef_other": 0.4044811334803559, "max_grad_emb": 0.019620699808001518, "max_grad_other": 0.3438061475753784, "dead_tokens_in_batch": 1, "secs": 650.1, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 210, "loss": 2.40266, "grad_norm": 2.4126062393188477, "raw_fp64_norm": 2.4126064028720804, "grad_norm_finite": true, "eff_coef_other": 0.41448934733459986, "max_grad_emb": 0.024344386532902718, "max_grad_other": 0.23554275929927826, "dead_tokens_in_batch": 0, "secs": 655.4, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 218, "loss": 2.39107, "grad_norm": 2.4513988494873047, "raw_fp64_norm": 2.4513987595060485, "grad_norm_finite": true, "eff_coef_other": 0.4079301874025748, "max_grad_emb": 0.07769814878702164, "max_grad_other": 0.15563111007213593, "dead_tokens_in_batch": 1, "secs": 676.3, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 220, "loss": 2.20258, "grad_norm": 2.3113248348236084, "raw_fp64_norm": 2.3113247234613596, "grad_norm_finite": true, "eff_coef_other": 0.4326521102881698, "max_grad_emb": 0.007729227654635906, "max_grad_other": 0.21809542179107666, "dead_tokens_in_batch": 0, "secs": 681.5, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 222, "loss": 2.67643, "grad_norm": 2.4022786617279053, "raw_fp64_norm": 2.402278749039527, "grad_norm_finite": true, "eff_coef_other": 0.4162712676344779, "max_grad_emb": 0.008069643750786781, "max_grad_other": 0.3391697406768799, "dead_tokens_in_batch": 1, "secs": 686.8, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 230, "loss": 2.60341, "grad_norm": 2.636165142059326, "raw_fp64_norm": 2.6361651458675133, "grad_norm_finite": true, "eff_coef_other": 0.37933876171356096, "max_grad_emb": 0.014375695027410984, "max_grad_other": 0.4666021764278412, "dead_tokens_in_batch": 0, "secs": 707.6, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 240, "loss": 2.17116, "grad_norm": 2.4971890449523926, "raw_fp64_norm": 2.4971890705904394, "grad_norm_finite": true, "eff_coef_other": 0.40045009871047454, "max_grad_emb": 0.01385409478098154, "max_grad_other": 0.30560895800590515, "dead_tokens_in_batch": 0, "secs": 733.8, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 244, "loss": 2.29039, "grad_norm": 2.2329304218292236, "raw_fp64_norm": 2.2329304347239027, "grad_norm_finite": true, "eff_coef_other": 0.4478417878059135, "max_grad_emb": 0.012681537307798862, "max_grad_other": 0.21951565146446228, "dead_tokens_in_batch": 3, "secs": 744.3, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 250, "loss": 2.32078, "grad_norm": 2.253094434738159, "raw_fp64_norm": 2.253094276132597, "grad_norm_finite": true, "eff_coef_other": 0.4438338405830616, "max_grad_emb": 0.009942688047885895, "max_grad_other": 0.34313276410102844, "dead_tokens_in_batch": 0, "secs": 760.0, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 252, "loss": 2.47596, "grad_norm": 2.3295516967773438, "raw_fp64_norm": 2.3295517335791414, "grad_norm_finite": true, "eff_coef_other": 0.4292669581518288, "max_grad_emb": 0.02425968088209629, "max_grad_other": 0.3439335227012634, "dead_tokens_in_batch": 1, "secs": 765.3, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 258, "loss": 2.22903, "grad_norm": 2.438633918762207, "raw_fp64_norm": 2.4386339877804293, "grad_norm_finite": true, "eff_coef_other": 0.4100654806122337, "max_grad_emb": 0.027272485196590424, "max_grad_other": 0.4381633996963501, "dead_tokens_in_batch": 1, "secs": 780.9, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 259, "loss": 2.43263, "grad_norm": 2.4277260303497314, "raw_fp64_norm": 2.4277259686993644, "grad_norm_finite": true, "eff_coef_other": 0.4119079235427645, "max_grad_emb": 0.007141048554331064, "max_grad_other": 0.5744630694389343, "dead_tokens_in_batch": 1, "secs": 783.6, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 260, "loss": 2.23176, "grad_norm": 2.921360731124878, "raw_fp64_norm": 2.921360577653326, "grad_norm_finite": true, "eff_coef_other": 0.34230612024035356, "max_grad_emb": 0.021408503875136375, "max_grad_other": 0.7271419763565063, "dead_tokens_in_batch": 1, "secs": 786.2, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 263, "loss": 2.3695, "grad_norm": 2.517411470413208, "raw_fp64_norm": 2.5174114265477696, "grad_norm_finite": true, "eff_coef_other": 0.397233274941178, "max_grad_emb": 0.014483321458101273, "max_grad_other": 0.3248383700847626, "dead_tokens_in_batch": 2, "secs": 794.0, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 265, "loss": 2.52313, "grad_norm": 3.420323610305786, "raw_fp64_norm": 3.420323690651344, "grad_norm_finite": true, "eff_coef_other": 0.29236991044268085, "max_grad_emb": 0.047961100935935974, "max_grad_other": 0.9282072186470032, "dead_tokens_in_batch": 5, "secs": 799.3, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 270, "loss": 2.58336, "grad_norm": 3.3579814434051514, "raw_fp64_norm": 3.3579815112844824, "grad_norm_finite": true, "eff_coef_other": 0.2977978642991216, "max_grad_emb": 0.04899740219116211, "max_grad_other": 0.37318891286849976, "dead_tokens_in_batch": 0, "secs": 812.4, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 280, "loss": 2.63051, "grad_norm": 2.6566433906555176, "raw_fp64_norm": 2.6566434350978407, "grad_norm_finite": true, "eff_coef_other": 0.37641469950490947, "max_grad_emb": 0.013516169041395187, "max_grad_other": 0.4119463562965393, "dead_tokens_in_batch": 0, "secs": 838.6, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 282, "loss": 2.57891, "grad_norm": 2.4813859462738037, "raw_fp64_norm": 2.481385903970355, "grad_norm_finite": true, "eff_coef_other": 0.4030004274430712, "max_grad_emb": 0.02588617615401745, "max_grad_other": 0.18258750438690186, "dead_tokens_in_batch": 1, "secs": 843.8, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 290, "loss": 2.38539, "grad_norm": 2.56528377532959, "raw_fp64_norm": 2.5652837866637324, "grad_norm_finite": true, "eff_coef_other": 0.3898202685397839, "max_grad_emb": 0.022808408364653587, "max_grad_other": 0.5086272358894348, "dead_tokens_in_batch": 0, "secs": 864.8, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 294, "loss": 2.59476, "grad_norm": 2.9579951763153076, "raw_fp64_norm": 2.9579949639649463, "grad_norm_finite": true, "eff_coef_other": 0.33806669799204125, "max_grad_emb": 0.02161526121199131, "max_grad_other": 0.4127020537853241, "dead_tokens_in_batch": 1, "secs": 875.3, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 296, "loss": 2.1855, "grad_norm": 2.2981576919555664, "raw_fp64_norm": 2.2981576702652564, "grad_norm_finite": true, "eff_coef_other": 0.43513096092988796, "max_grad_emb": 0.032139863818883896, "max_grad_other": 0.30534905195236206, "dead_tokens_in_batch": 2, "secs": 880.4, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 299, "loss": 2.52381, "grad_norm": 2.2792274951934814, "raw_fp64_norm": 2.2792274388576987, "grad_norm_finite": true, "eff_coef_other": 0.43874495343877795, "max_grad_emb": 0.009752432815730572, "max_grad_other": 0.3889300227165222, "dead_tokens_in_batch": 1, "secs": 888.4, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 300, "loss": 2.36044, "grad_norm": 2.6130831241607666, "raw_fp64_norm": 2.6130829532371496, "grad_norm_finite": true, "eff_coef_other": 0.3826895547502382, "max_grad_emb": 0.015088953077793121, "max_grad_other": 0.3418603241443634, "dead_tokens_in_batch": 1, "secs": 890.9, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 300, "tgt_nll": 2.45459, "tgt_ppl": 11.642, "en_nll": 2.74627, "flores_tgt_nll": 2.77313, "flores_tgt_ppl": 16.009, "flores_tgt_bpb": 0.71148, "flores_en_nll": 3.86076, "belebele_acc": 0.3178, "belebele_acc_raw": 0.3189, "dead_emb_norm_median": 0.09504556655883789, "dead_emb_norm_max": 0.09733331948518753, "eval_secs": 48.1, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "done", "steps": 300, "n_dead_steps": 53, "n_inf_steps": 0, "peak_mem_gb": 67.93, "secs": 939.1, "arm": "meanreinit", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}


==> anc/embscan/outE32Nemo/e33_nemo_meanreinit_s1.jsonl <==
{"kind": "meta", "opt": "adamw_fused", "n_dead_rows": 75, "n_train_chunks": 9616, "frac_chunks_with_dead": 0.00853, "steps": 300, "lr_steps": 1000, "tokens_per_step": 16384, "n_flores_tgt": 1012, "n_belebele": 900, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 0, "tgt_nll": 3.93686, "tgt_ppl": 51.257, "en_nll": 2.73329, "flores_tgt_nll": 4.06837, "flores_tgt_ppl": 58.462, "flores_tgt_bpb": 1.04379, "flores_en_nll": 3.61807, "belebele_acc": 0.2978, "belebele_acc_raw": 0.3211, "dead_emb_norm_median": 0.09509559720754623, "dead_emb_norm_max": 0.09509559720754623, "eval_secs": 55.5, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1, "loss": 4.03073, "grad_norm": 11.990422248840332, "raw_fp64_norm": 11.990423081176068, "grad_norm_finite": true, "eff_coef_other": 0.08339989166743686, "max_grad_emb": 1.4452375173568726, "max_grad_other": 2.3780858516693115, "dead_tokens_in_batch": 0, "secs": 11.9, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 2, "loss": 3.37504, "grad_norm": 7.493155002593994, "raw_fp64_norm": 7.493155144283384, "grad_norm_finite": true, "eff_coef_other": 0.13345511552859946, "max_grad_emb": 0.026392603293061256, "max_grad_other": 1.4093387126922607, "dead_tokens_in_batch": 6, "secs": 14.4, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 3, "loss": 3.59986, "grad_norm": 7.866763114929199, "raw_fp64_norm": 7.866763326210207, "grad_norm_finite": true, "eff_coef_other": 0.1271170694062434, "max_grad_emb": 0.019877206534147263, "max_grad_other": 1.5723000764846802, "dead_tokens_in_batch": 0, "secs": 17.2, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 4, "loss": 3.91442, "grad_norm": 8.5946044921875, "raw_fp64_norm": 8.594605116676808, "grad_norm_finite": true, "eff_coef_other": 0.11635205372823691, "max_grad_emb": 0.020640213042497635, "max_grad_other": 1.6619112491607666, "dead_tokens_in_batch": 0, "secs": 19.7, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 5, "loss": 3.81383, "grad_norm": 8.582904815673828, "raw_fp64_norm": 8.582905103426405, "grad_norm_finite": true, "eff_coef_other": 0.11651065751809045, "max_grad_emb": 0.03500492870807648, "max_grad_other": 1.5193408727645874, "dead_tokens_in_batch": 0, "secs": 22.4, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 6, "loss": 3.87403, "grad_norm": 8.310744285583496, "raw_fp64_norm": 8.310744217710322, "grad_norm_finite": true, "eff_coef_other": 0.12032615194387951, "max_grad_emb": 0.025144563987851143, "max_grad_other": 1.4519667625427246, "dead_tokens_in_batch": 1, "secs": 24.9, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 7, "loss": 3.88996, "grad_norm": 7.0257887840271, "raw_fp64_norm": 7.025788846614078, "grad_norm_finite": true, "eff_coef_other": 0.14233275272104878, "max_grad_emb": 0.03363518789410591, "max_grad_other": 1.3659383058547974, "dead_tokens_in_batch": 0, "secs": 27.4, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 8, "loss": 3.82958, "grad_norm": 6.3540472984313965, "raw_fp64_norm": 6.354047335627516, "grad_norm_finite": true, "eff_coef_other": 0.15737998092442368, "max_grad_emb": 0.0599837489426136, "max_grad_other": 1.1424027681350708, "dead_tokens_in_batch": 0, "secs": 30.1, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 9, "loss": 3.67055, "grad_norm": 5.605587005615234, "raw_fp64_norm": 5.6055873621305645, "grad_norm_finite": true, "eff_coef_other": 0.17839341724691132, "max_grad_emb": 0.05646669864654541, "max_grad_other": 0.827656090259552, "dead_tokens_in_batch": 0, "secs": 32.6, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 10, "loss": 3.59087, "grad_norm": 4.480943202972412, "raw_fp64_norm": 4.480943212454943, "grad_norm_finite": true, "eff_coef_other": 0.2231672510754887, "max_grad_emb": 0.06986590474843979, "max_grad_other": 0.5155404210090637, "dead_tokens_in_batch": 2, "secs": 35.3, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 12, "loss": 3.26763, "grad_norm": 4.842539310455322, "raw_fp64_norm": 4.842539206618665, "grad_norm_finite": true, "eff_coef_other": 0.20650318549562563, "max_grad_emb": 0.06414958089590073, "max_grad_other": 0.6018642783164978, "dead_tokens_in_batch": 1, "secs": 40.3, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 20, "loss": 3.19929, "grad_norm": 5.866080284118652, "raw_fp64_norm": 5.866080006315773, "grad_norm_finite": true, "eff_coef_other": 0.17047155529660285, "max_grad_emb": 0.014685314148664474, "max_grad_other": 0.5756956934928894, "dead_tokens_in_batch": 0, "secs": 61.2, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 21, "loss": 2.81864, "grad_norm": 5.810827732086182, "raw_fp64_norm": 5.810827324612818, "grad_norm_finite": true, "eff_coef_other": 0.1720924925008044, "max_grad_emb": 0.4163333475589752, "max_grad_other": 0.5174627304077148, "dead_tokens_in_batch": 1, "secs": 63.8, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 23, "loss": 3.22741, "grad_norm": 4.539898872375488, "raw_fp64_norm": 4.539899275464669, "grad_norm_finite": true, "eff_coef_other": 0.22026917511657657, "max_grad_emb": 0.04161493480205536, "max_grad_other": 0.7199251055717468, "dead_tokens_in_batch": 1, "secs": 69.0, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 25, "loss": 2.77704, "grad_norm": 3.7022860050201416, "raw_fp64_norm": 3.702286194890075, "grad_norm_finite": true, "eff_coef_other": 0.2701033168536213, "max_grad_emb": 0.02639535255730152, "max_grad_other": 0.6492705941200256, "dead_tokens_in_batch": 1, "secs": 74.2, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 29, "loss": 3.34993, "grad_norm": 3.2660067081451416, "raw_fp64_norm": 3.2660065697752123, "grad_norm_finite": true, "eff_coef_other": 0.306184213070314, "max_grad_emb": 0.015001975931227207, "max_grad_other": 0.21185702085494995, "dead_tokens_in_batch": 1, "secs": 84.5, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 30, "loss": 3.15534, "grad_norm": 3.1476926803588867, "raw_fp64_norm": 3.147692735920042, "grad_norm_finite": true, "eff_coef_other": 0.3176929210869033, "max_grad_emb": 0.016350917518138885, "max_grad_other": 0.3051476776599884, "dead_tokens_in_batch": 1, "secs": 87.1, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 40, "loss": 2.99258, "grad_norm": 3.5371522903442383, "raw_fp64_norm": 3.537152244035798, "grad_norm_finite": true, "eff_coef_other": 0.28271322103280383, "max_grad_emb": 0.026687461882829666, "max_grad_other": 0.3648177981376648, "dead_tokens_in_batch": 1, "secs": 113.0, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 41, "loss": 3.10182, "grad_norm": 4.382575511932373, "raw_fp64_norm": 4.382575330021167, "grad_norm_finite": true, "eff_coef_other": 0.22817627878881647, "max_grad_emb": 0.1932537853717804, "max_grad_other": 1.0044094324111938, "dead_tokens_in_batch": 1, "secs": 115.5, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 43, "loss": 3.52444, "grad_norm": 5.09052038192749, "raw_fp64_norm": 5.090520751091517, "grad_norm_finite": true, "eff_coef_other": 0.1964435320024836, "max_grad_emb": 0.039993442595005035, "max_grad_other": 1.0203839540481567, "dead_tokens_in_batch": 1, "secs": 120.7, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 50, "loss": 2.87746, "grad_norm": 3.6588056087493896, "raw_fp64_norm": 3.658805411061618, "grad_norm_finite": true, "eff_coef_other": 0.27331316107516496, "max_grad_emb": 0.043593406677246094, "max_grad_other": 0.3357071578502655, "dead_tokens_in_batch": 0, "secs": 138.9, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 55, "loss": 2.74379, "grad_norm": 3.290903091430664, "raw_fp64_norm": 3.2909030547378975, "grad_norm_finite": true, "eff_coef_other": 0.3038678649444527, "max_grad_emb": 0.06077038496732712, "max_grad_other": 0.7705866694450378, "dead_tokens_in_batch": 1, "secs": 151.8, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 56, "loss": 2.8984, "grad_norm": 2.924478769302368, "raw_fp64_norm": 2.924478731200421, "grad_norm_finite": true, "eff_coef_other": 0.34194115838884703, "max_grad_emb": 0.032326262444257736, "max_grad_other": 0.40571147203445435, "dead_tokens_in_batch": 1, "secs": 154.3, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 60, "loss": 2.88281, "grad_norm": 3.1871800422668457, "raw_fp64_norm": 3.187180183041423, "grad_norm_finite": true, "eff_coef_other": 0.31375688633261994, "max_grad_emb": 0.02912667952477932, "max_grad_other": 0.36466363072395325, "dead_tokens_in_batch": 0, "secs": 164.7, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 65, "loss": 2.954, "grad_norm": 3.2644076347351074, "raw_fp64_norm": 3.264407606556078, "grad_norm_finite": true, "eff_coef_other": 0.30633419767349246, "max_grad_emb": 0.016353826969861984, "max_grad_other": 0.2581556439399719, "dead_tokens_in_batch": 1, "secs": 177.7, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 70, "loss": 2.62677, "grad_norm": 2.8651375770568848, "raw_fp64_norm": 2.86513760410882, "grad_norm_finite": true, "eff_coef_other": 0.3490232577257103, "max_grad_emb": 0.012610415928065777, "max_grad_other": 0.5382630228996277, "dead_tokens_in_batch": 1, "secs": 190.6, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 72, "loss": 2.59519, "grad_norm": 3.0544016361236572, "raw_fp64_norm": 3.054401727375748, "grad_norm_finite": true, "eff_coef_other": 0.3273962601306225, "max_grad_emb": 0.04310045763850212, "max_grad_other": 0.45064517855644226, "dead_tokens_in_batch": 27, "secs": 195.6, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 73, "loss": 2.51157, "grad_norm": 3.4065427780151367, "raw_fp64_norm": 3.4065428929889388, "grad_norm_finite": true, "eff_coef_other": 0.2935526636862016, "max_grad_emb": 0.17055462300777435, "max_grad_other": 0.4008147120475769, "dead_tokens_in_batch": 2, "secs": 198.3, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 77, "loss": 2.81403, "grad_norm": 2.9108452796936035, "raw_fp64_norm": 2.9108453041680478, "grad_norm_finite": true, "eff_coef_other": 0.3435427033629753, "max_grad_emb": 0.009439818561077118, "max_grad_other": 0.2913907766342163, "dead_tokens_in_batch": 1, "secs": 208.5, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 80, "loss": 2.7804, "grad_norm": 2.741168260574341, "raw_fp64_norm": 2.7411683204999933, "grad_norm_finite": true, "eff_coef_other": 0.3648078264931644, "max_grad_emb": 0.011993177235126495, "max_grad_other": 0.20549583435058594, "dead_tokens_in_batch": 1, "secs": 216.4, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 81, "loss": 2.92697, "grad_norm": 3.0760817527770996, "raw_fp64_norm": 3.0760817655454016, "grad_norm_finite": true, "eff_coef_other": 0.3250887834851634, "max_grad_emb": 0.06939245015382767, "max_grad_other": 0.3213631510734558, "dead_tokens_in_batch": 1, "secs": 218.9, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 89, "loss": 2.72049, "grad_norm": 2.9322803020477295, "raw_fp64_norm": 2.93228012172583, "grad_norm_finite": true, "eff_coef_other": 0.3410314008078488, "max_grad_emb": 0.07809647172689438, "max_grad_other": 0.1465141475200653, "dead_tokens_in_batch": 1, "secs": 239.6, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 90, "loss": 2.78368, "grad_norm": 3.433884620666504, "raw_fp64_norm": 3.4338848407616105, "grad_norm_finite": true, "eff_coef_other": 0.29121529091755355, "max_grad_emb": 0.019162729382514954, "max_grad_other": 0.4360634982585907, "dead_tokens_in_batch": 0, "secs": 242.3, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 95, "loss": 2.80996, "grad_norm": 3.501640558242798, "raw_fp64_norm": 3.5016408413612194, "grad_norm_finite": true, "eff_coef_other": 0.2855803437807673, "max_grad_emb": 0.09584511071443558, "max_grad_other": 0.31172502040863037, "dead_tokens_in_batch": 1, "secs": 255.1, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 100, "loss": 2.88774, "grad_norm": 3.153782606124878, "raw_fp64_norm": 3.1537826825471016, "grad_norm_finite": true, "eff_coef_other": 0.31707945911632207, "max_grad_emb": 0.02561645582318306, "max_grad_other": 0.5831165313720703, "dead_tokens_in_batch": 1, "secs": 268.0, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 100, "tgt_nll": 2.81935, "tgt_ppl": 16.766, "en_nll": 2.6954, "flores_tgt_nll": 3.02889, "flores_tgt_ppl": 20.674, "flores_tgt_bpb": 0.7771, "flores_en_nll": 3.72004, "belebele_acc": 0.3178, "belebele_acc_raw": 0.3178, "dead_emb_norm_median": 0.09508127719163895, "dead_emb_norm_max": 0.09599632769823074, "eval_secs": 47.8, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 104, "loss": 2.50504, "grad_norm": 2.8945541381835938, "raw_fp64_norm": 2.89455406152246, "grad_norm_finite": true, "eff_coef_other": 0.3454762311515424, "max_grad_emb": 0.04064512625336647, "max_grad_other": 0.17548033595085144, "dead_tokens_in_batch": 1, "secs": 326.1, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 105, "loss": 2.66002, "grad_norm": 2.8574271202087402, "raw_fp64_norm": 2.8574271335076378, "grad_norm_finite": true, "eff_coef_other": 0.34996505876303485, "max_grad_emb": 0.03008698858320713, "max_grad_other": 0.7777125239372253, "dead_tokens_in_batch": 2, "secs": 328.8, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 107, "loss": 2.54533, "grad_norm": 2.894183874130249, "raw_fp64_norm": 2.8941839405830327, "grad_norm_finite": true, "eff_coef_other": 0.3455204292367524, "max_grad_emb": 0.03545103967189789, "max_grad_other": 0.16018953919410706, "dead_tokens_in_batch": 3, "secs": 333.8, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 110, "loss": 2.54454, "grad_norm": 2.874656915664673, "raw_fp64_norm": 2.874657161267701, "grad_norm_finite": true, "eff_coef_other": 0.34786747826611636, "max_grad_emb": 0.012259927578270435, "max_grad_other": 0.37512803077697754, "dead_tokens_in_batch": 0, "secs": 341.7, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 112, "loss": 2.50645, "grad_norm": 2.727571725845337, "raw_fp64_norm": 2.7275717590405564, "grad_norm_finite": true, "eff_coef_other": 0.3666263379613745, "max_grad_emb": 0.10542938113212585, "max_grad_other": 0.2665872871875763, "dead_tokens_in_batch": 1, "secs": 346.8, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 116, "loss": 2.77026, "grad_norm": 2.782156467437744, "raw_fp64_norm": 2.7821564165014347, "grad_norm_finite": true, "eff_coef_other": 0.35943328575178024, "max_grad_emb": 0.03230541944503784, "max_grad_other": 0.10915946960449219, "dead_tokens_in_batch": 1, "secs": 357.2, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 118, "loss": 2.69609, "grad_norm": 2.601649522781372, "raw_fp64_norm": 2.601649557205683, "grad_norm_finite": true, "eff_coef_other": 0.3843713793391897, "max_grad_emb": 0.03415732830762863, "max_grad_other": 0.2480502873659134, "dead_tokens_in_batch": 1, "secs": 362.4, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 120, "loss": 2.6546, "grad_norm": 2.583202362060547, "raw_fp64_norm": 2.583202242042802, "grad_norm_finite": true, "eff_coef_other": 0.38711625057747245, "max_grad_emb": 0.017489779740571976, "max_grad_other": 0.30241554975509644, "dead_tokens_in_batch": 0, "secs": 367.6, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 125, "loss": 2.53025, "grad_norm": 2.8253164291381836, "raw_fp64_norm": 2.825316297390964, "grad_norm_finite": true, "eff_coef_other": 0.35394253038145645, "max_grad_emb": 0.020766375586390495, "max_grad_other": 0.23997895419597626, "dead_tokens_in_batch": 1, "secs": 380.6, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 130, "loss": 2.76936, "grad_norm": 2.6990506649017334, "raw_fp64_norm": 2.6990506139035015, "grad_norm_finite": true, "eff_coef_other": 0.37050050319670624, "max_grad_emb": 0.033720292150974274, "max_grad_other": 0.1493867039680481, "dead_tokens_in_batch": 0, "secs": 393.6, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 131, "loss": 2.89247, "grad_norm": 3.21026873588562, "raw_fp64_norm": 3.2102687429186343, "grad_norm_finite": true, "eff_coef_other": 0.31150030442041005, "max_grad_emb": 0.043032705783843994, "max_grad_other": 0.4531704783439636, "dead_tokens_in_batch": 2, "secs": 396.1, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 139, "loss": 2.88692, "grad_norm": 2.8427329063415527, "raw_fp64_norm": 2.8427329304114415, "grad_norm_finite": true, "eff_coef_other": 0.3517740432086191, "max_grad_emb": 0.0167618989944458, "max_grad_other": 0.3400711417198181, "dead_tokens_in_batch": 1, "secs": 416.9, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 140, "loss": 2.97143, "grad_norm": 2.8522984981536865, "raw_fp64_norm": 2.8522985923698836, "grad_norm_finite": true, "eff_coef_other": 0.35059431895118554, "max_grad_emb": 0.012876181863248348, "max_grad_other": 0.2439049780368805, "dead_tokens_in_batch": 0, "secs": 419.6, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 150, "loss": 2.51624, "grad_norm": 2.623486042022705, "raw_fp64_norm": 2.623486101215958, "grad_norm_finite": true, "eff_coef_other": 0.3811720751740406, "max_grad_emb": 0.022074272856116295, "max_grad_other": 0.7918788194656372, "dead_tokens_in_batch": 0, "secs": 445.5, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 153, "loss": 2.63076, "grad_norm": 2.607661724090576, "raw_fp64_norm": 2.6076618183223115, "grad_norm_finite": true, "eff_coef_other": 0.3834851764998675, "max_grad_emb": 0.01972154714167118, "max_grad_other": 0.3112913966178894, "dead_tokens_in_batch": 1, "secs": 453.2, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 160, "loss": 2.43513, "grad_norm": 2.474262237548828, "raw_fp64_norm": 2.47426215881128, "grad_norm_finite": true, "eff_coef_other": 0.4041607153290073, "max_grad_emb": 0.015821024775505066, "max_grad_other": 0.2701466977596283, "dead_tokens_in_batch": 0, "secs": 471.4, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 165, "loss": 2.40188, "grad_norm": 2.523679256439209, "raw_fp64_norm": 2.523679431721902, "grad_norm_finite": true, "eff_coef_other": 0.39624671051274607, "max_grad_emb": 0.015902617946267128, "max_grad_other": 0.2590261697769165, "dead_tokens_in_batch": 1, "secs": 484.4, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 170, "loss": 2.56062, "grad_norm": 2.5090606212615967, "raw_fp64_norm": 2.5090606917817952, "grad_norm_finite": true, "eff_coef_other": 0.3985553768492875, "max_grad_emb": 0.012926041148602962, "max_grad_other": 0.36346855759620667, "dead_tokens_in_batch": 0, "secs": 497.3, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 178, "loss": 2.83976, "grad_norm": 2.7796003818511963, "raw_fp64_norm": 2.7796004285801286, "grad_norm_finite": true, "eff_coef_other": 0.3597638159663047, "max_grad_emb": 0.009042052552103996, "max_grad_other": 0.16569960117340088, "dead_tokens_in_batch": 1, "secs": 518.0, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 180, "loss": 2.42752, "grad_norm": 2.720491886138916, "raw_fp64_norm": 2.720491967905099, "grad_norm_finite": true, "eff_coef_other": 0.3675804502540931, "max_grad_emb": 0.0376608781516552, "max_grad_other": 0.47565996646881104, "dead_tokens_in_batch": 0, "secs": 523.2, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 185, "loss": 2.7556, "grad_norm": 2.609905958175659, "raw_fp64_norm": 2.6099061016793708, "grad_norm_finite": true, "eff_coef_other": 0.383155421256475, "max_grad_emb": 0.02039153315126896, "max_grad_other": 0.22976750135421753, "dead_tokens_in_batch": 2, "secs": 536.2, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 190, "loss": 2.44455, "grad_norm": 2.3735263347625732, "raw_fp64_norm": 2.373526344497196, "grad_norm_finite": true, "eff_coef_other": 0.4213138754940992, "max_grad_emb": 0.03447100520133972, "max_grad_other": 0.43847137689590454, "dead_tokens_in_batch": 0, "secs": 549.1, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 197, "loss": 2.22561, "grad_norm": 2.4306201934814453, "raw_fp64_norm": 2.4306200322904528, "grad_norm_finite": true, "eff_coef_other": 0.41141746096917414, "max_grad_emb": 0.007372895255684853, "max_grad_other": 0.21987801790237427, "dead_tokens_in_batch": 2, "secs": 567.1, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 198, "loss": 2.32218, "grad_norm": 2.816286563873291, "raw_fp64_norm": 2.816286509032496, "grad_norm_finite": true, "eff_coef_other": 0.35507737662438205, "max_grad_emb": 0.010332291014492512, "max_grad_other": 0.5945917367935181, "dead_tokens_in_batch": 1, "secs": 569.8, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 200, "loss": 2.36046, "grad_norm": 2.3846986293792725, "raw_fp64_norm": 2.384698662394779, "grad_norm_finite": true, "eff_coef_other": 0.419340024076867, "max_grad_emb": 0.0225592739880085, "max_grad_other": 0.2567702829837799, "dead_tokens_in_batch": 0, "secs": 575.0, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 200, "tgt_nll": 2.59599, "tgt_ppl": 13.41, "en_nll": 2.70907, "flores_tgt_nll": 2.85759, "flores_tgt_ppl": 17.419, "flores_tgt_bpb": 0.73315, "flores_en_nll": 3.78572, "belebele_acc": 0.3133, "belebele_acc_raw": 0.3122, "dead_emb_norm_median": 0.0950627475976944, "dead_emb_norm_max": 0.09612641483545303, "eval_secs": 48.0, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 203, "loss": 2.51518, "grad_norm": 2.6496024131774902, "raw_fp64_norm": 2.6496023376584494, "grad_norm_finite": true, "eff_coef_other": 0.37741497275653324, "max_grad_emb": 0.01819068007171154, "max_grad_other": 0.5635554790496826, "dead_tokens_in_batch": 1, "secs": 630.6, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 204, "loss": 2.25904, "grad_norm": 2.509289264678955, "raw_fp64_norm": 2.509289191699739, "grad_norm_finite": true, "eff_coef_other": 0.3985190609775639, "max_grad_emb": 0.015115116722881794, "max_grad_other": 0.16355815529823303, "dead_tokens_in_batch": 1, "secs": 633.4, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 208, "loss": 2.51076, "grad_norm": 2.8783833980560303, "raw_fp64_norm": 2.8783835055971823, "grad_norm_finite": true, "eff_coef_other": 0.3474171138070955, "max_grad_emb": 0.10058994591236115, "max_grad_other": 0.37211859226226807, "dead_tokens_in_batch": 22, "secs": 643.7, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 209, "loss": 2.50402, "grad_norm": 2.530428886413574, "raw_fp64_norm": 2.5304287357822464, "grad_norm_finite": true, "eff_coef_other": 0.39518976809798856, "max_grad_emb": 0.04130922630429268, "max_grad_other": 0.23584318161010742, "dead_tokens_in_batch": 13, "secs": 646.2, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 210, "loss": 2.62769, "grad_norm": 2.5448997020721436, "raw_fp64_norm": 2.544899868063374, "grad_norm_finite": true, "eff_coef_other": 0.39294263983886146, "max_grad_emb": 0.013189814984798431, "max_grad_other": 0.16758814454078674, "dead_tokens_in_batch": 0, "secs": 648.7, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 211, "loss": 2.2103, "grad_norm": 2.3034582138061523, "raw_fp64_norm": 2.3034583067873844, "grad_norm_finite": true, "eff_coef_other": 0.434129675058425, "max_grad_emb": 0.013870052061975002, "max_grad_other": 0.24423715472221375, "dead_tokens_in_batch": 1, "secs": 651.4, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 213, "loss": 2.3353, "grad_norm": 2.2896568775177, "raw_fp64_norm": 2.2896568742138697, "grad_norm_finite": true, "eff_coef_other": 0.4367464719594421, "max_grad_emb": 0.011721036396920681, "max_grad_other": 0.12211412191390991, "dead_tokens_in_batch": 1, "secs": 656.4, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 220, "loss": 2.57029, "grad_norm": 2.5241687297821045, "raw_fp64_norm": 2.524168759440807, "grad_norm_finite": true, "eff_coef_other": 0.39616987249360747, "max_grad_emb": 0.009381849318742752, "max_grad_other": 0.4869411587715149, "dead_tokens_in_batch": 0, "secs": 674.6, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 223, "loss": 2.32087, "grad_norm": 2.2887585163116455, "raw_fp64_norm": 2.2887585329623694, "grad_norm_finite": true, "eff_coef_other": 0.43691789935690056, "max_grad_emb": 0.010221761651337147, "max_grad_other": 0.3647564649581909, "dead_tokens_in_batch": 1, "secs": 682.3, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 225, "loss": 2.15219, "grad_norm": 2.3492469787597656, "raw_fp64_norm": 2.349246838158379, "grad_norm_finite": true, "eff_coef_other": 0.4256681325433887, "max_grad_emb": 0.016795089468359947, "max_grad_other": 0.7630029320716858, "dead_tokens_in_batch": 1, "secs": 687.5, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 230, "loss": 2.79626, "grad_norm": 2.978736162185669, "raw_fp64_norm": 2.9787362747004287, "grad_norm_finite": true, "eff_coef_other": 0.3357127351465421, "max_grad_emb": 0.02015875093638897, "max_grad_other": 0.21690388023853302, "dead_tokens_in_batch": 0, "secs": 700.4, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 234, "loss": 2.37733, "grad_norm": 2.4716951847076416, "raw_fp64_norm": 2.47169515586049, "grad_norm_finite": true, "eff_coef_other": 0.40458046833870176, "max_grad_emb": 0.01156732626259327, "max_grad_other": 0.22168418765068054, "dead_tokens_in_batch": 1, "secs": 710.8, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 236, "loss": 2.29544, "grad_norm": 2.3667683601379395, "raw_fp64_norm": 2.366768369059834, "grad_norm_finite": true, "eff_coef_other": 0.42251687758105766, "max_grad_emb": 0.009849769063293934, "max_grad_other": 0.5136145353317261, "dead_tokens_in_batch": 8, "secs": 716.0, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 237, "loss": 2.57236, "grad_norm": 2.359618663787842, "raw_fp64_norm": 2.3596186471792153, "grad_norm_finite": true, "eff_coef_other": 0.42379711245274315, "max_grad_emb": 0.009561656042933464, "max_grad_other": 0.3088904321193695, "dead_tokens_in_batch": 1, "secs": 718.6, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 240, "loss": 2.3891, "grad_norm": 2.601860523223877, "raw_fp64_norm": 2.601860349250486, "grad_norm_finite": true, "eff_coef_other": 0.38434020837547667, "max_grad_emb": 0.0737447589635849, "max_grad_other": 0.37841668725013733, "dead_tokens_in_batch": 0, "secs": 726.3, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 241, "loss": 2.21814, "grad_norm": 2.8554279804229736, "raw_fp64_norm": 2.8554280929583853, "grad_norm_finite": true, "eff_coef_other": 0.35021007591366193, "max_grad_emb": 0.0457182452082634, "max_grad_other": 1.2074248790740967, "dead_tokens_in_batch": 1, "secs": 729.0, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 243, "loss": 2.52183, "grad_norm": 2.2552809715270996, "raw_fp64_norm": 2.255281043405624, "grad_norm_finite": true, "eff_coef_other": 0.44340353562214596, "max_grad_emb": 0.009373596869409084, "max_grad_other": 0.16611866652965546, "dead_tokens_in_batch": 1, "secs": 734.1, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 244, "loss": 2.88496, "grad_norm": 2.954676866531372, "raw_fp64_norm": 2.9546770370863884, "grad_norm_finite": true, "eff_coef_other": 0.3384463705256453, "max_grad_emb": 0.012234852649271488, "max_grad_other": 0.3559044599533081, "dead_tokens_in_batch": 1, "secs": 736.8, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 245, "loss": 2.75807, "grad_norm": 2.791133403778076, "raw_fp64_norm": 2.7911333886679417, "grad_norm_finite": true, "eff_coef_other": 0.3582772648448606, "max_grad_emb": 0.010607036761939526, "max_grad_other": 0.20072588324546814, "dead_tokens_in_batch": 2, "secs": 739.3, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 249, "loss": 2.11501, "grad_norm": 2.6337170600891113, "raw_fp64_norm": 2.633716969949246, "grad_norm_finite": true, "eff_coef_other": 0.3796913630026766, "max_grad_emb": 0.01715458184480667, "max_grad_other": 0.20783981680870056, "dead_tokens_in_batch": 2, "secs": 749.8, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 250, "loss": 2.24382, "grad_norm": 2.3971617221832275, "raw_fp64_norm": 2.3971618298998827, "grad_norm_finite": true, "eff_coef_other": 0.41715983264133405, "max_grad_emb": 0.11356844753026962, "max_grad_other": 0.12030620872974396, "dead_tokens_in_batch": 2, "secs": 752.3, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 251, "loss": 2.39794, "grad_norm": 2.4898033142089844, "raw_fp64_norm": 2.4898034971637966, "grad_norm_finite": true, "eff_coef_other": 0.40163798989869687, "max_grad_emb": 0.0340905487537384, "max_grad_other": 0.44871604442596436, "dead_tokens_in_batch": 5, "secs": 755.0, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 253, "loss": 2.23048, "grad_norm": 2.6332647800445557, "raw_fp64_norm": 2.633264754021587, "grad_norm_finite": true, "eff_coef_other": 0.379756577394584, "max_grad_emb": 0.017087062820792198, "max_grad_other": 0.5771405696868896, "dead_tokens_in_batch": 2, "secs": 760.0, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 260, "loss": 2.11987, "grad_norm": 2.2757067680358887, "raw_fp64_norm": 2.275706741477762, "grad_norm_finite": true, "eff_coef_other": 0.43942373183665717, "max_grad_emb": 0.010749207809567451, "max_grad_other": 0.28239935636520386, "dead_tokens_in_batch": 1, "secs": 778.2, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 264, "loss": 2.47474, "grad_norm": 2.710148572921753, "raw_fp64_norm": 2.7101484989011637, "grad_norm_finite": true, "eff_coef_other": 0.3689833247549957, "max_grad_emb": 0.011654932051897049, "max_grad_other": 0.6503894329071045, "dead_tokens_in_batch": 1, "secs": 788.6, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 267, "loss": 2.33969, "grad_norm": 2.4848947525024414, "raw_fp64_norm": 2.4848948261487407, "grad_norm_finite": true, "eff_coef_other": 0.4024313692004741, "max_grad_emb": 0.036476075649261475, "max_grad_other": 0.16902905702590942, "dead_tokens_in_batch": 24, "secs": 796.4, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 270, "loss": 2.25259, "grad_norm": 2.3172407150268555, "raw_fp64_norm": 2.317240720825328, "grad_norm_finite": true, "eff_coef_other": 0.4315475565260185, "max_grad_emb": 0.012498361989855766, "max_grad_other": 0.2538209855556488, "dead_tokens_in_batch": 1, "secs": 804.1, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 278, "loss": 2.43814, "grad_norm": 2.4727132320404053, "raw_fp64_norm": 2.472713126092272, "grad_norm_finite": true, "eff_coef_other": 0.40441389750680234, "max_grad_emb": 0.007387518882751465, "max_grad_other": 0.35322290658950806, "dead_tokens_in_batch": 1, "secs": 824.7, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 280, "loss": 2.54141, "grad_norm": 2.468489170074463, "raw_fp64_norm": 2.4684891485034015, "grad_norm_finite": true, "eff_coef_other": 0.405105927551591, "max_grad_emb": 0.024128304794430733, "max_grad_other": 0.29968538880348206, "dead_tokens_in_batch": 16, "secs": 829.9, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 282, "loss": 2.15668, "grad_norm": 2.1692538261413574, "raw_fp64_norm": 2.169253799167379, "grad_norm_finite": true, "eff_coef_other": 0.4609877954167271, "max_grad_emb": 0.011099336668848991, "max_grad_other": 0.19538934528827667, "dead_tokens_in_batch": 1, "secs": 835.2, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 287, "loss": 2.06943, "grad_norm": 2.2817718982696533, "raw_fp64_norm": 2.2817718045859516, "grad_norm_finite": true, "eff_coef_other": 0.4382557093032064, "max_grad_emb": 0.00969585683196783, "max_grad_other": 0.22092239558696747, "dead_tokens_in_batch": 1, "secs": 848.2, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 290, "loss": 2.35332, "grad_norm": 2.326960563659668, "raw_fp64_norm": 2.3269605318081608, "grad_norm_finite": true, "eff_coef_other": 0.4297449582395663, "max_grad_emb": 0.009601752273738384, "max_grad_other": 0.33170366287231445, "dead_tokens_in_batch": 1, "secs": 855.9, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 300, "loss": 2.22508, "grad_norm": 2.1922426223754883, "raw_fp64_norm": 2.192242644933659, "grad_norm_finite": true, "eff_coef_other": 0.4561536819144271, "max_grad_emb": 0.01653156615793705, "max_grad_other": 0.14687083661556244, "dead_tokens_in_batch": 1, "secs": 881.8, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 300, "tgt_nll": 2.48293, "tgt_ppl": 11.976, "en_nll": 2.72449, "flores_tgt_nll": 2.75348, "flores_tgt_ppl": 15.697, "flores_tgt_bpb": 0.70644, "flores_en_nll": 3.79291, "belebele_acc": 0.3111, "belebele_acc_raw": 0.3144, "dead_emb_norm_median": 0.09504556655883789, "dead_emb_norm_max": 0.09683463722467422, "eval_secs": 47.8, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "done", "steps": 300, "n_dead_steps": 68, "n_inf_steps": 0, "peak_mem_gb": 67.93, "secs": 929.7, "arm": "meanreinit", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}


==> anc/embscan/outE32Nemo/e33_nemo_meanreinit_s2.jsonl <==
{"kind": "meta", "opt": "adamw_fused", "n_dead_rows": 75, "n_train_chunks": 9616, "frac_chunks_with_dead": 0.00801, "steps": 300, "lr_steps": 1000, "tokens_per_step": 16384, "n_flores_tgt": 1012, "n_belebele": 900, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 0, "tgt_nll": 3.93686, "tgt_ppl": 51.257, "en_nll": 2.73329, "flores_tgt_nll": 4.06837, "flores_tgt_ppl": 58.462, "flores_tgt_bpb": 1.04379, "flores_en_nll": 3.61807, "belebele_acc": 0.2978, "belebele_acc_raw": 0.3211, "dead_emb_norm_median": 0.09509559720754623, "dead_emb_norm_max": 0.09509559720754623, "eval_secs": 54.5, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1, "loss": 3.70757, "grad_norm": 9.554766654968262, "raw_fp64_norm": 9.554766430899726, "grad_norm_finite": true, "eff_coef_other": 0.1046597924838102, "max_grad_emb": 0.5957848429679871, "max_grad_other": 1.5838208198547363, "dead_tokens_in_batch": 0, "secs": 11.9, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 2, "loss": 4.30473, "grad_norm": 10.662540435791016, "raw_fp64_norm": 10.662540843382676, "grad_norm_finite": true, "eff_coef_other": 0.09378627093943046, "max_grad_emb": 0.024469267576932907, "max_grad_other": 2.2463581562042236, "dead_tokens_in_batch": 0, "secs": 14.4, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 3, "loss": 3.55506, "grad_norm": 7.905689239501953, "raw_fp64_norm": 7.905689476183466, "grad_norm_finite": true, "eff_coef_other": 0.12649116898147006, "max_grad_emb": 0.06299372762441635, "max_grad_other": 1.4912712574005127, "dead_tokens_in_batch": 0, "secs": 17.1, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 4, "loss": 3.72247, "grad_norm": 8.637958526611328, "raw_fp64_norm": 8.637959198004989, "grad_norm_finite": true, "eff_coef_other": 0.11576808121400171, "max_grad_emb": 0.11970610171556473, "max_grad_other": 1.5450178384780884, "dead_tokens_in_batch": 0, "secs": 19.6, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 5, "loss": 3.77704, "grad_norm": 7.999386310577393, "raw_fp64_norm": 7.999386530075154, "grad_norm_finite": true, "eff_coef_other": 0.12500957400546472, "max_grad_emb": 0.024696266278624535, "max_grad_other": 1.4846652746200562, "dead_tokens_in_batch": 0, "secs": 22.1, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 6, "loss": 3.75868, "grad_norm": 7.5845255851745605, "raw_fp64_norm": 7.584525839854376, "grad_norm_finite": true, "eff_coef_other": 0.13184738543269073, "max_grad_emb": 0.07975497096776962, "max_grad_other": 1.5663224458694458, "dead_tokens_in_batch": 0, "secs": 24.7, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 7, "loss": 3.66101, "grad_norm": 6.142177104949951, "raw_fp64_norm": 6.1421774642234235, "grad_norm_finite": true, "eff_coef_other": 0.16280869471924053, "max_grad_emb": 0.0345689132809639, "max_grad_other": 1.2605512142181396, "dead_tokens_in_batch": 2, "secs": 27.3, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 8, "loss": 3.78412, "grad_norm": 6.104272842407227, "raw_fp64_norm": 6.104273023383232, "grad_norm_finite": true, "eff_coef_other": 0.16381964928454928, "max_grad_emb": 0.022022929042577744, "max_grad_other": 1.1106573343276978, "dead_tokens_in_batch": 1, "secs": 29.9, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 9, "loss": 4.0917, "grad_norm": 7.57659387588501, "raw_fp64_norm": 7.576593473618711, "grad_norm_finite": true, "eff_coef_other": 0.1319854124948434, "max_grad_emb": 0.13260458409786224, "max_grad_other": 0.820423424243927, "dead_tokens_in_batch": 0, "secs": 32.4, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 10, "loss": 4.03877, "grad_norm": 6.320615768432617, "raw_fp64_norm": 6.320615705747224, "grad_norm_finite": true, "eff_coef_other": 0.15821240816155024, "max_grad_emb": 0.0702761709690094, "max_grad_other": 0.6536794900894165, "dead_tokens_in_batch": 2, "secs": 34.9, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 12, "loss": 3.57268, "grad_norm": 4.902844429016113, "raw_fp64_norm": 4.902844293199193, "grad_norm_finite": true, "eff_coef_other": 0.20396319126884582, "max_grad_emb": 0.020329242572188377, "max_grad_other": 0.5540967583656311, "dead_tokens_in_batch": 2, "secs": 40.1, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 17, "loss": 3.53851, "grad_norm": 6.950128078460693, "raw_fp64_norm": 6.950127993914936, "grad_norm_finite": true, "eff_coef_other": 0.1438822198423801, "max_grad_emb": 0.014165064319968224, "max_grad_other": 1.3627934455871582, "dead_tokens_in_batch": 1, "secs": 53.0, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 20, "loss": 3.45704, "grad_norm": 22.334726333618164, "raw_fp64_norm": 22.334727302637777, "grad_norm_finite": true, "eff_coef_other": 0.044773324745039665, "max_grad_emb": 1.2601547241210938, "max_grad_other": 0.48424673080444336, "dead_tokens_in_batch": 0, "secs": 60.7, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 30, "loss": 3.19552, "grad_norm": 3.4462385177612305, "raw_fp64_norm": 3.446238573222985, "grad_norm_finite": true, "eff_coef_other": 0.29017135774986025, "max_grad_emb": 0.017855249345302582, "max_grad_other": 0.4592406153678894, "dead_tokens_in_batch": 0, "secs": 86.5, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 40, "loss": 3.22127, "grad_norm": 3.912081480026245, "raw_fp64_norm": 3.9120814639345203, "grad_norm_finite": true, "eff_coef_other": 0.25561833246248206, "max_grad_emb": 0.01860460825264454, "max_grad_other": 1.1844003200531006, "dead_tokens_in_batch": 1, "secs": 112.2, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 50, "loss": 3.25278, "grad_norm": 4.9840989112854, "raw_fp64_norm": 4.984098623303968, "grad_norm_finite": true, "eff_coef_other": 0.20063803250326492, "max_grad_emb": 0.012483921833336353, "max_grad_other": 0.7992085218429565, "dead_tokens_in_batch": 0, "secs": 137.9, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 60, "loss": 2.92965, "grad_norm": 3.704604387283325, "raw_fp64_norm": 3.70460441969198, "grad_norm_finite": true, "eff_coef_other": 0.26993428326608454, "max_grad_emb": 0.21544775366783142, "max_grad_other": 0.23606911301612854, "dead_tokens_in_batch": 0, "secs": 163.6, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 61, "loss": 2.88309, "grad_norm": 2.8803062438964844, "raw_fp64_norm": 2.8803062978551943, "grad_norm_finite": true, "eff_coef_other": 0.34718518384420627, "max_grad_emb": 0.019916851073503494, "max_grad_other": 0.21589849889278412, "dead_tokens_in_batch": 1, "secs": 166.2, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 65, "loss": 2.75945, "grad_norm": 2.9017012119293213, "raw_fp64_norm": 2.901701281562918, "grad_norm_finite": true, "eff_coef_other": 0.34462530162083965, "max_grad_emb": 0.02402479201555252, "max_grad_other": 0.2033696174621582, "dead_tokens_in_batch": 2, "secs": 176.3, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 70, "loss": 2.79786, "grad_norm": 3.056248188018799, "raw_fp64_norm": 3.056248360222145, "grad_norm_finite": true, "eff_coef_other": 0.3271984509379112, "max_grad_emb": 0.04729915410280228, "max_grad_other": 0.32075178623199463, "dead_tokens_in_batch": 0, "secs": 189.2, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 71, "loss": 2.70153, "grad_norm": 2.8880929946899414, "raw_fp64_norm": 2.8880931083453842, "grad_norm_finite": true, "eff_coef_other": 0.34624911856698676, "max_grad_emb": 0.0147146200761199, "max_grad_other": 0.5177459120750427, "dead_tokens_in_batch": 1, "secs": 191.8, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 72, "loss": 2.75297, "grad_norm": 2.7374329566955566, "raw_fp64_norm": 2.737432863186603, "grad_norm_finite": true, "eff_coef_other": 0.36530561680002377, "max_grad_emb": 0.03626202419400215, "max_grad_other": 0.34501102566719055, "dead_tokens_in_batch": 1, "secs": 194.3, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 73, "loss": 2.88104, "grad_norm": 2.928866147994995, "raw_fp64_norm": 2.928866327160769, "grad_norm_finite": true, "eff_coef_other": 0.34142893803994034, "max_grad_emb": 0.024250704795122147, "max_grad_other": 0.18092559278011322, "dead_tokens_in_batch": 1, "secs": 196.9, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 80, "loss": 2.68025, "grad_norm": 3.042031764984131, "raw_fp64_norm": 3.042031789529298, "grad_norm_finite": true, "eff_coef_other": 0.32872755728034264, "max_grad_emb": 0.01470837090164423, "max_grad_other": 0.4933784008026123, "dead_tokens_in_batch": 1, "secs": 214.7, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 83, "loss": 3.28341, "grad_norm": 4.066076278686523, "raw_fp64_norm": 4.066076321525774, "grad_norm_finite": true, "eff_coef_other": 0.24593728339640236, "max_grad_emb": 0.08527923375368118, "max_grad_other": 0.42987269163131714, "dead_tokens_in_batch": 1, "secs": 222.5, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 88, "loss": 2.77572, "grad_norm": 2.8465735912323, "raw_fp64_norm": 2.846573581291045, "grad_norm_finite": true, "eff_coef_other": 0.3512994189859236, "max_grad_emb": 0.008232656866312027, "max_grad_other": 0.22732174396514893, "dead_tokens_in_batch": 1, "secs": 235.3, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 90, "loss": 2.75451, "grad_norm": 2.721773386001587, "raw_fp64_norm": 2.72177328346738, "grad_norm_finite": true, "eff_coef_other": 0.3674073814284976, "max_grad_emb": 0.023139135912060738, "max_grad_other": 0.36902716755867004, "dead_tokens_in_batch": 0, "secs": 240.3, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 93, "loss": 2.74018, "grad_norm": 2.991456985473633, "raw_fp64_norm": 2.9914569996074363, "grad_norm_finite": true, "eff_coef_other": 0.33428515622012706, "max_grad_emb": 0.012686964124441147, "max_grad_other": 0.4393973648548126, "dead_tokens_in_batch": 3, "secs": 248.1, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 100, "loss": 2.64528, "grad_norm": 2.69537353515625, "raw_fp64_norm": 2.695373562862111, "grad_norm_finite": true, "eff_coef_other": 0.3710059537021004, "max_grad_emb": 0.02699369192123413, "max_grad_other": 0.7196530699729919, "dead_tokens_in_batch": 5, "secs": 265.9, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 100, "tgt_nll": 2.83784, "tgt_ppl": 17.079, "en_nll": 2.69703, "flores_tgt_nll": 3.05376, "flores_tgt_ppl": 21.195, "flores_tgt_bpb": 0.78348, "flores_en_nll": 3.76204, "belebele_acc": 0.3089, "belebele_acc_raw": 0.3044, "dead_emb_norm_median": 0.09508127719163895, "dead_emb_norm_max": 0.0958661437034607, "eval_secs": 47.4, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 101, "loss": 2.52775, "grad_norm": 3.986079216003418, "raw_fp64_norm": 3.986079271413676, "grad_norm_finite": true, "eff_coef_other": 0.25087302457817434, "max_grad_emb": 0.18769578635692596, "max_grad_other": 1.1126976013183594, "dead_tokens_in_batch": 6, "secs": 316.0, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 103, "loss": 2.57757, "grad_norm": 2.985811948776245, "raw_fp64_norm": 2.985812080609772, "grad_norm_finite": true, "eff_coef_other": 0.3349171623124806, "max_grad_emb": 0.01348578929901123, "max_grad_other": 0.6058245301246643, "dead_tokens_in_batch": 1, "secs": 321.0, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 104, "loss": 3.12535, "grad_norm": 3.3832411766052246, "raw_fp64_norm": 3.3832413375708867, "grad_norm_finite": true, "eff_coef_other": 0.29557446608903676, "max_grad_emb": 0.013226119801402092, "max_grad_other": 0.6089930534362793, "dead_tokens_in_batch": 8, "secs": 323.7, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 110, "loss": 2.61162, "grad_norm": 2.6975889205932617, "raw_fp64_norm": 2.697588941309827, "grad_norm_finite": true, "eff_coef_other": 0.3707012664771809, "max_grad_emb": 0.010004942305386066, "max_grad_other": 0.5114283561706543, "dead_tokens_in_batch": 0, "secs": 339.2, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 113, "loss": 2.71477, "grad_norm": 2.955279588699341, "raw_fp64_norm": 2.9552795834298005, "grad_norm_finite": true, "eff_coef_other": 0.3383773452253187, "max_grad_emb": 0.12084326893091202, "max_grad_other": 0.42219677567481995, "dead_tokens_in_batch": 2, "secs": 346.9, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 120, "loss": 2.57076, "grad_norm": 2.6164350509643555, "raw_fp64_norm": 2.6164351198884663, "grad_norm_finite": true, "eff_coef_other": 0.38219928961436833, "max_grad_emb": 0.012505583465099335, "max_grad_other": 0.13071143627166748, "dead_tokens_in_batch": 0, "secs": 365.1, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 129, "loss": 2.69746, "grad_norm": 3.2474234104156494, "raw_fp64_norm": 3.247423621914066, "grad_norm_finite": true, "eff_coef_other": 0.3079363438892197, "max_grad_emb": 0.027867108583450317, "max_grad_other": 0.2789630889892578, "dead_tokens_in_batch": 1, "secs": 388.5, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 130, "loss": 2.62553, "grad_norm": 3.6185171604156494, "raw_fp64_norm": 3.618517256239457, "grad_norm_finite": true, "eff_coef_other": 0.27635621977509506, "max_grad_emb": 0.03371375799179077, "max_grad_other": 0.44875767827033997, "dead_tokens_in_batch": 0, "secs": 391.0, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 132, "loss": 2.53371, "grad_norm": 2.915513277053833, "raw_fp64_norm": 2.9155132523823193, "grad_norm_finite": true, "eff_coef_other": 0.3429926609759269, "max_grad_emb": 0.012852951884269714, "max_grad_other": 0.34588468074798584, "dead_tokens_in_batch": 1, "secs": 396.2, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 140, "loss": 2.71744, "grad_norm": 2.8884031772613525, "raw_fp64_norm": 2.8884031980524845, "grad_norm_finite": true, "eff_coef_other": 0.34621193525213373, "max_grad_emb": 0.013483287766575813, "max_grad_other": 0.6216105222702026, "dead_tokens_in_batch": 1, "secs": 416.9, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 141, "loss": 2.77533, "grad_norm": 2.8789222240448, "raw_fp64_norm": 2.8789222411378006, "grad_norm_finite": true, "eff_coef_other": 0.3473520904093546, "max_grad_emb": 0.03168975189328194, "max_grad_other": 0.13808809220790863, "dead_tokens_in_batch": 1, "secs": 419.6, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 144, "loss": 2.84222, "grad_norm": 4.2517619132995605, "raw_fp64_norm": 4.251762191967528, "grad_norm_finite": true, "eff_coef_other": 0.23519655737905543, "max_grad_emb": 0.3548695147037506, "max_grad_other": 0.2141500562429428, "dead_tokens_in_batch": 12, "secs": 427.4, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 148, "loss": 2.57489, "grad_norm": 2.7024292945861816, "raw_fp64_norm": 2.7024292180500242, "grad_norm_finite": true, "eff_coef_other": 0.3700372964302963, "max_grad_emb": 0.013327362015843391, "max_grad_other": 0.21414069831371307, "dead_tokens_in_batch": 2, "secs": 437.6, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 150, "loss": 2.63127, "grad_norm": 2.4101171493530273, "raw_fp64_norm": 2.4101173004609384, "grad_norm_finite": true, "eff_coef_other": 0.41491741816410127, "max_grad_emb": 0.010839513503015041, "max_grad_other": 0.24518027901649475, "dead_tokens_in_batch": 0, "secs": 442.8, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 153, "loss": 2.80999, "grad_norm": 3.7087185382843018, "raw_fp64_norm": 3.708718604380147, "grad_norm_finite": true, "eff_coef_other": 0.2696348401860045, "max_grad_emb": 0.01732930913567543, "max_grad_other": 0.6381704807281494, "dead_tokens_in_batch": 1, "secs": 450.6, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 154, "loss": 2.92179, "grad_norm": 3.3540499210357666, "raw_fp64_norm": 3.3540499706351636, "grad_norm_finite": true, "eff_coef_other": 0.2981469344213741, "max_grad_emb": 0.025911929085850716, "max_grad_other": 0.6371558308601379, "dead_tokens_in_batch": 1, "secs": 453.2, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 158, "loss": 2.53838, "grad_norm": 2.6900177001953125, "raw_fp64_norm": 2.6900175236455843, "grad_norm_finite": true, "eff_coef_other": 0.37174462762187993, "max_grad_emb": 0.05803118646144867, "max_grad_other": 0.45497941970825195, "dead_tokens_in_batch": 1, "secs": 463.5, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 160, "loss": 2.67788, "grad_norm": 2.701289653778076, "raw_fp64_norm": 2.7012897074961058, "grad_norm_finite": true, "eff_coef_other": 0.37019341054668853, "max_grad_emb": 0.012178015895187855, "max_grad_other": 0.26026079058647156, "dead_tokens_in_batch": 2, "secs": 468.8, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 165, "loss": 2.89327, "grad_norm": 3.284996271133423, "raw_fp64_norm": 3.284996341886875, "grad_norm_finite": true, "eff_coef_other": 0.3044142559226449, "max_grad_emb": 0.00987332221120596, "max_grad_other": 0.3328041434288025, "dead_tokens_in_batch": 1, "secs": 481.7, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 170, "loss": 2.36088, "grad_norm": 2.638118028640747, "raw_fp64_norm": 2.6381181100719338, "grad_norm_finite": true, "eff_coef_other": 0.37905795346741256, "max_grad_emb": 0.016919909045100212, "max_grad_other": 0.2761934995651245, "dead_tokens_in_batch": 0, "secs": 494.6, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 173, "loss": 2.38716, "grad_norm": 2.4123852252960205, "raw_fp64_norm": 2.412385401401728, "grad_norm_finite": true, "eff_coef_other": 0.4145273213360731, "max_grad_emb": 0.09011636674404144, "max_grad_other": 0.2914581894874573, "dead_tokens_in_batch": 1, "secs": 502.4, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 177, "loss": 2.36144, "grad_norm": 2.339911460876465, "raw_fp64_norm": 2.3399113689458537, "grad_norm_finite": true, "eff_coef_other": 0.42736641507752315, "max_grad_emb": 0.011459683068096638, "max_grad_other": 0.322603702545166, "dead_tokens_in_batch": 1, "secs": 512.8, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 180, "loss": 2.65803, "grad_norm": 2.5809125900268555, "raw_fp64_norm": 2.5809127348038796, "grad_norm_finite": true, "eff_coef_other": 0.38745969793959456, "max_grad_emb": 0.013718653470277786, "max_grad_other": 0.33740800619125366, "dead_tokens_in_batch": 0, "secs": 520.5, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 186, "loss": 2.45241, "grad_norm": 2.4616739749908447, "raw_fp64_norm": 2.461674078670223, "grad_norm_finite": true, "eff_coef_other": 0.40622747119721564, "max_grad_emb": 0.01296080369502306, "max_grad_other": 0.2510069012641907, "dead_tokens_in_batch": 2, "secs": 536.0, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 190, "loss": 2.4815, "grad_norm": 2.700784206390381, "raw_fp64_norm": 2.700784233152137, "grad_norm_finite": true, "eff_coef_other": 0.37026269161793407, "max_grad_emb": 0.034896526485681534, "max_grad_other": 0.33104610443115234, "dead_tokens_in_batch": 0, "secs": 546.3, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 192, "loss": 2.71247, "grad_norm": 3.0287134647369385, "raw_fp64_norm": 3.0287134843651744, "grad_norm_finite": true, "eff_coef_other": 0.3301730855261907, "max_grad_emb": 0.03469830006361008, "max_grad_other": 0.17554032802581787, "dead_tokens_in_batch": 1, "secs": 551.5, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 193, "loss": 2.64977, "grad_norm": 2.5577471256256104, "raw_fp64_norm": 2.5577471393761995, "grad_norm_finite": true, "eff_coef_other": 0.3909689112783166, "max_grad_emb": 0.039646487683057785, "max_grad_other": 0.25042206048965454, "dead_tokens_in_batch": 1, "secs": 554.1, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 196, "loss": 2.6477, "grad_norm": 2.674532890319824, "raw_fp64_norm": 2.674532907708569, "grad_norm_finite": true, "eff_coef_other": 0.37389692597255464, "max_grad_emb": 0.010909190401434898, "max_grad_other": 0.15382272005081177, "dead_tokens_in_batch": 1, "secs": 562.0, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 200, "loss": 2.44889, "grad_norm": 2.2406022548675537, "raw_fp64_norm": 2.2406024204782073, "grad_norm_finite": true, "eff_coef_other": 0.446308376026666, "max_grad_emb": 0.0512637197971344, "max_grad_other": 0.1321849524974823, "dead_tokens_in_batch": 1, "secs": 572.3, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 200, "tgt_nll": 2.59921, "tgt_ppl": 13.453, "en_nll": 2.71544, "flores_tgt_nll": 2.87123, "flores_tgt_ppl": 17.659, "flores_tgt_bpb": 0.73665, "flores_en_nll": 3.79982, "belebele_acc": 0.3, "belebele_acc_raw": 0.3033, "dead_emb_norm_median": 0.0950627475976944, "dead_emb_norm_max": 0.09659157693386078, "eval_secs": 47.7, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 204, "loss": 2.77825, "grad_norm": 2.5271174907684326, "raw_fp64_norm": 2.5271176098867363, "grad_norm_finite": true, "eff_coef_other": 0.3957076028104742, "max_grad_emb": 0.013626436702907085, "max_grad_other": 0.2472234070301056, "dead_tokens_in_batch": 1, "secs": 630.4, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 210, "loss": 2.331, "grad_norm": 2.279510259628296, "raw_fp64_norm": 2.2795103117398594, "grad_norm_finite": true, "eff_coef_other": 0.43869052884742626, "max_grad_emb": 0.01403319463133812, "max_grad_other": 0.21630412340164185, "dead_tokens_in_batch": 0, "secs": 646.1, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 211, "loss": 2.817, "grad_norm": 2.988403558731079, "raw_fp64_norm": 2.9884034436958533, "grad_norm_finite": true, "eff_coef_other": 0.33462671480618233, "max_grad_emb": 0.014901578426361084, "max_grad_other": 0.33883392810821533, "dead_tokens_in_batch": 1, "secs": 648.6, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 213, "loss": 2.33156, "grad_norm": 2.428783655166626, "raw_fp64_norm": 2.428783422193077, "grad_norm_finite": true, "eff_coef_other": 0.4117285564501375, "max_grad_emb": 0.024407781660556793, "max_grad_other": 0.185874804854393, "dead_tokens_in_batch": 1, "secs": 653.8, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 216, "loss": 2.47614, "grad_norm": 2.300783157348633, "raw_fp64_norm": 2.3007832840231566, "grad_norm_finite": true, "eff_coef_other": 0.4346344253136615, "max_grad_emb": 0.007362408563494682, "max_grad_other": 0.2862928807735443, "dead_tokens_in_batch": 1, "secs": 661.5, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 220, "loss": 2.40567, "grad_norm": 2.342132806777954, "raw_fp64_norm": 2.3421326925480175, "grad_norm_finite": true, "eff_coef_other": 0.42696108869018384, "max_grad_emb": 0.07128479331731796, "max_grad_other": 0.344623327255249, "dead_tokens_in_batch": 0, "secs": 672.0, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 224, "loss": 2.82464, "grad_norm": 2.5545849800109863, "raw_fp64_norm": 2.5545850789788083, "grad_norm_finite": true, "eff_coef_other": 0.3914528647008778, "max_grad_emb": 0.009753978811204433, "max_grad_other": 0.2783515155315399, "dead_tokens_in_batch": 2, "secs": 682.2, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 230, "loss": 2.42083, "grad_norm": 2.3233580589294434, "raw_fp64_norm": 2.3233580893850645, "grad_norm_finite": true, "eff_coef_other": 0.4304113030470545, "max_grad_emb": 0.01123532559722662, "max_grad_other": 0.15034274756908417, "dead_tokens_in_batch": 1, "secs": 697.9, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 231, "loss": 2.29965, "grad_norm": 2.386835813522339, "raw_fp64_norm": 2.3868360737800134, "grad_norm_finite": true, "eff_coef_other": 0.4189645451815639, "max_grad_emb": 0.013075894676148891, "max_grad_other": 0.23703239858150482, "dead_tokens_in_batch": 1, "secs": 700.4, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 234, "loss": 2.47526, "grad_norm": 2.804626703262329, "raw_fp64_norm": 2.80462661270269, "grad_norm_finite": true, "eff_coef_other": 0.3565535628264689, "max_grad_emb": 0.21929900348186493, "max_grad_other": 0.2647210359573364, "dead_tokens_in_batch": 5, "secs": 708.2, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 238, "loss": 2.48123, "grad_norm": 2.4808905124664307, "raw_fp64_norm": 2.4808904732999717, "grad_norm_finite": true, "eff_coef_other": 0.40308090659144896, "max_grad_emb": 0.013145389035344124, "max_grad_other": 0.33108043670654297, "dead_tokens_in_batch": 1, "secs": 718.7, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 240, "loss": 2.58428, "grad_norm": 2.983224868774414, "raw_fp64_norm": 2.983224836561709, "grad_norm_finite": true, "eff_coef_other": 0.3352076054538994, "max_grad_emb": 0.01677573099732399, "max_grad_other": 0.3596792221069336, "dead_tokens_in_batch": 0, "secs": 723.9, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 249, "loss": 2.45919, "grad_norm": 3.7300853729248047, "raw_fp64_norm": 3.7300851836036086, "grad_norm_finite": true, "eff_coef_other": 0.2680903067710703, "max_grad_emb": 0.03095114603638649, "max_grad_other": 1.2225912809371948, "dead_tokens_in_batch": 4, "secs": 747.2, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 250, "loss": 2.66195, "grad_norm": 3.960235357284546, "raw_fp64_norm": 3.9602355497404846, "grad_norm_finite": true, "eff_coef_other": 0.2525101811563792, "max_grad_emb": 0.029052194207906723, "max_grad_other": 1.9415428638458252, "dead_tokens_in_batch": 1, "secs": 749.9, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 251, "loss": 2.38045, "grad_norm": 2.7937731742858887, "raw_fp64_norm": 2.793773114955458, "grad_norm_finite": true, "eff_coef_other": 0.3579387372122187, "max_grad_emb": 0.014455188997089863, "max_grad_other": 0.9825355410575867, "dead_tokens_in_batch": 1, "secs": 752.4, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 260, "loss": 2.6306, "grad_norm": 3.743187189102173, "raw_fp64_norm": 3.74318717039008, "grad_norm_finite": true, "eff_coef_other": 0.2671519436055541, "max_grad_emb": 0.06087633967399597, "max_grad_other": 0.3157774806022644, "dead_tokens_in_batch": 0, "secs": 775.8, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 265, "loss": 2.45646, "grad_norm": 2.374260663986206, "raw_fp64_norm": 2.3742605514624935, "grad_norm_finite": true, "eff_coef_other": 0.4211835684197821, "max_grad_emb": 0.01564006879925728, "max_grad_other": 0.20471346378326416, "dead_tokens_in_batch": 1, "secs": 788.8, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 270, "loss": 2.29339, "grad_norm": 2.581165313720703, "raw_fp64_norm": 2.5811652892143377, "grad_norm_finite": true, "eff_coef_other": 0.38742176150537105, "max_grad_emb": 0.06937533617019653, "max_grad_other": 0.17506100237369537, "dead_tokens_in_batch": 0, "secs": 801.8, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 273, "loss": 2.43473, "grad_norm": 2.367762327194214, "raw_fp64_norm": 2.367762216158255, "grad_norm_finite": true, "eff_coef_other": 0.42233950856270513, "max_grad_emb": 0.009588485583662987, "max_grad_other": 0.27254757285118103, "dead_tokens_in_batch": 1, "secs": 809.5, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 277, "loss": 2.01958, "grad_norm": 2.4602713584899902, "raw_fp64_norm": 2.4602712962214146, "grad_norm_finite": true, "eff_coef_other": 0.4064590639931252, "max_grad_emb": 0.009220991283655167, "max_grad_other": 0.6294229626655579, "dead_tokens_in_batch": 2, "secs": 819.8, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 280, "loss": 2.18337, "grad_norm": 2.46791934967041, "raw_fp64_norm": 2.467919443853229, "grad_norm_finite": true, "eff_coef_other": 0.4051994628325625, "max_grad_emb": 0.026918726041913033, "max_grad_other": 0.29867053031921387, "dead_tokens_in_batch": 0, "secs": 827.6, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 290, "loss": 2.0457, "grad_norm": 2.6779847145080566, "raw_fp64_norm": 2.67798467992632, "grad_norm_finite": true, "eff_coef_other": 0.3734149867127648, "max_grad_emb": 0.013218372128903866, "max_grad_other": 0.26787325739860535, "dead_tokens_in_batch": 0, "secs": 853.6, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 293, "loss": 2.51561, "grad_norm": 2.734792947769165, "raw_fp64_norm": 2.7347929595538214, "grad_norm_finite": true, "eff_coef_other": 0.36565826131644147, "max_grad_emb": 0.018720518797636032, "max_grad_other": 0.41696697473526, "dead_tokens_in_batch": 1, "secs": 861.3, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 295, "loss": 2.37828, "grad_norm": 2.495009183883667, "raw_fp64_norm": 2.4950092054556845, "grad_norm_finite": true, "eff_coef_other": 0.4007999672544127, "max_grad_emb": 0.02890411764383316, "max_grad_other": 0.27433526515960693, "dead_tokens_in_batch": 1, "secs": 866.5, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 297, "loss": 2.41415, "grad_norm": 2.6768014430999756, "raw_fp64_norm": 2.6768014931991866, "grad_norm_finite": true, "eff_coef_other": 0.3735800535365288, "max_grad_emb": 0.011763832531869411, "max_grad_other": 0.17980855703353882, "dead_tokens_in_batch": 2, "secs": 871.7, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 300, "loss": 2.41185, "grad_norm": 2.3646435737609863, "raw_fp64_norm": 2.364643551519615, "grad_norm_finite": true, "eff_coef_other": 0.42289653637438285, "max_grad_emb": 0.022597620263695717, "max_grad_other": 0.16701827943325043, "dead_tokens_in_batch": 1, "secs": 879.4, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 300, "tgt_nll": 2.48045, "tgt_ppl": 11.947, "en_nll": 2.72765, "flores_tgt_nll": 2.78365, "flores_tgt_ppl": 16.178, "flores_tgt_bpb": 0.71418, "flores_en_nll": 3.77836, "belebele_acc": 0.2978, "belebele_acc_raw": 0.3133, "dead_emb_norm_median": 0.09504556655883789, "dead_emb_norm_max": 0.09678712487220764, "eval_secs": 47.7, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "done", "steps": 300, "n_dead_steps": 57, "n_inf_steps": 0, "peak_mem_gb": 67.93, "secs": 927.1, "arm": "meanreinit", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}


==> anc/embscan/outE34/e34_nemo_gradstab_s0.jsonl <==
{"kind": "meta", "opt": "adamw_fused", "n_dead_rows": 75, "n_train_chunks": 9616, "frac_chunks_with_dead": 0.00655, "steps": 300, "lr_steps": 1000, "tokens_per_step": 16384, "n_flores_tgt": 1012, "n_belebele": 900, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 0, "tgt_nll": 3.93717, "tgt_ppl": 51.273, "en_nll": 2.73363, "flores_tgt_nll": 4.06842, "flores_tgt_ppl": 58.465, "flores_tgt_bpb": 1.0438, "flores_en_nll": 3.61783, "belebele_acc": 0.2933, "belebele_acc_raw": 0.32, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.33263519611171e-10, "seen_dead_count": 0, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 58.4, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1, "loss": 3.81639, "grad_norm": 56.75484085083008, "raw_fp64_norm": 56.75484236852797, "grad_norm_finite": true, "eff_coef_other": 0.6449703762777952, "max_grad_emb": 5.07991361618042, "max_grad_other": 1.5438117980957031, "dead_tokens_in_batch": 0, "secs": 12.1, "gs_emb_skipped": 0, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 2, "loss": 3.43195, "grad_norm": 132.1341552734375, "raw_fp64_norm": 132.13414596530694, "grad_norm_finite": true, "eff_coef_other": 0.6410166437947846, "max_grad_emb": 22.467588424682617, "max_grad_other": 1.556143045425415, "dead_tokens_in_batch": 0, "secs": 15.1, "gs_emb_skipped": 0, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 3, "loss": 3.95835, "grad_norm": 8.906225204467773, "raw_fp64_norm": 8.906225276340203, "grad_norm_finite": true, "eff_coef_other": 0.587184567613866, "max_grad_emb": 0.07778385281562805, "max_grad_other": 1.7548354864120483, "dead_tokens_in_batch": 0, "secs": 18.2, "gs_emb_skipped": 0, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 4, "loss": 3.9373, "grad_norm": 8.20101547241211, "raw_fp64_norm": 8.201015858374289, "grad_norm_finite": true, "eff_coef_other": 0.7104909448783229, "max_grad_emb": 0.028312718495726585, "max_grad_other": 1.4342244863510132, "dead_tokens_in_batch": 0, "secs": 21.2, "gs_emb_skipped": 0, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 5, "loss": 4.60437, "grad_norm": 13.768365859985352, "raw_fp64_norm": 13.768366117165256, "grad_norm_finite": true, "eff_coef_other": 0.4850104141358527, "max_grad_emb": 0.031238732859492302, "max_grad_other": 2.2786145210266113, "dead_tokens_in_batch": 0, "secs": 24.3, "gs_emb_skipped": 0, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 6, "loss": 3.56898, "grad_norm": 7.007102966308594, "raw_fp64_norm": 7.007103273462512, "grad_norm_finite": true, "eff_coef_other": 0.7576980032571988, "max_grad_emb": 0.03963644430041313, "max_grad_other": 1.1844075918197632, "dead_tokens_in_batch": 0, "secs": 27.2, "gs_emb_skipped": 0, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 7, "loss": 3.49706, "grad_norm": 6.168765544891357, "raw_fp64_norm": 6.168765714778556, "grad_norm_finite": true, "eff_coef_other": 0.7626685925285039, "max_grad_emb": 0.14013078808784485, "max_grad_other": 1.141668677330017, "dead_tokens_in_batch": 0, "secs": 30.2, "gs_emb_skipped": 0, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 8, "loss": 3.33457, "grad_norm": 6.144092082977295, "raw_fp64_norm": 6.1440920845254565, "grad_norm_finite": true, "eff_coef_other": 0.9618255997466149, "max_grad_emb": 0.0447886697947979, "max_grad_other": 0.9736780524253845, "dead_tokens_in_batch": 0, "secs": 33.3, "gs_emb_skipped": 0, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 9, "loss": 3.5899, "grad_norm": 5.6970062255859375, "raw_fp64_norm": 5.697006239347868, "grad_norm_finite": true, "eff_coef_other": 0.8154144414244276, "max_grad_emb": 0.02834806777536869, "max_grad_other": 1.1252890825271606, "dead_tokens_in_batch": 0, "secs": 36.2, "gs_emb_skipped": 0, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 10, "loss": 3.47046, "grad_norm": Infinity, "raw_fp64_norm": 3.039201194787305e+31, "grad_norm_finite": false, "eff_coef_other": 1.0882186675165857, "max_grad_emb": 5.902626857912482e+30, "max_grad_other": 0.7188771963119507, "dead_tokens_in_batch": 1, "secs": 39.3, "gs_emb_skipped": 1, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 11, "loss": 3.58253, "grad_norm": Infinity, "raw_fp64_norm": 3.8400436109708603e+31, "grad_norm_finite": false, "eff_coef_other": 0.7017469336678549, "max_grad_emb": 7.119979494952735e+30, "max_grad_other": 1.3157670497894287, "dead_tokens_in_batch": 1, "secs": 42.3, "gs_emb_skipped": 2, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 14, "loss": 3.66514, "grad_norm": Infinity, "raw_fp64_norm": 1.8407528575604568e+30, "grad_norm_finite": false, "eff_coef_other": 1.0008562958505365, "max_grad_emb": 3.320147402903426e+29, "max_grad_other": 1.3034707307815552, "dead_tokens_in_batch": 1, "secs": 51.3, "gs_emb_skipped": 3, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 16, "loss": 3.33539, "grad_norm": Infinity, "raw_fp64_norm": 1.6078497800558372e+31, "grad_norm_finite": false, "eff_coef_other": 0.9300063407911572, "max_grad_emb": 2.976600832556575e+30, "max_grad_other": 1.3246748447418213, "dead_tokens_in_batch": 2, "secs": 57.3, "gs_emb_skipped": 4, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 20, "loss": 3.62289, "grad_norm": 3.9521090984344482, "raw_fp64_norm": 3.952109126003258, "grad_norm_finite": true, "eff_coef_other": 2.8105702205543803, "max_grad_emb": 0.012998595833778381, "max_grad_other": 0.4174944758415222, "dead_tokens_in_batch": 0, "secs": 69.5, "gs_emb_skipped": 4, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 26, "loss": 3.46729, "grad_norm": Infinity, "raw_fp64_norm": 5.474743690814172e+31, "grad_norm_finite": false, "eff_coef_other": 1.8855154500437572, "max_grad_emb": 1.0844886671500562e+31, "max_grad_other": 0.499268501996994, "dead_tokens_in_batch": 1, "secs": 87.6, "gs_emb_skipped": 5, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 27, "loss": 3.23864, "grad_norm": Infinity, "raw_fp64_norm": 1.0416948166256985e+31, "grad_norm_finite": false, "eff_coef_other": 2.704135338313756, "max_grad_emb": 2.0564363141320022e+30, "max_grad_other": 0.3489368259906769, "dead_tokens_in_batch": 1, "secs": 90.6, "gs_emb_skipped": 6, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 30, "loss": 3.23609, "grad_norm": 4.115321159362793, "raw_fp64_norm": 4.115321041076075, "grad_norm_finite": true, "eff_coef_other": 1.6149832455237287, "max_grad_emb": 0.018155336380004883, "max_grad_other": 0.5905508995056152, "dead_tokens_in_batch": 0, "secs": 99.8, "gs_emb_skipped": 6, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 34, "loss": 3.20317, "grad_norm": Infinity, "raw_fp64_norm": 7.391816501421877e+32, "grad_norm_finite": false, "eff_coef_other": 0.99243437371441, "max_grad_emb": 1.3698632472812693e+32, "max_grad_other": 0.6586536169052124, "dead_tokens_in_batch": 7, "secs": 111.7, "gs_emb_skipped": 7, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 35, "loss": 3.16437, "grad_norm": Infinity, "raw_fp64_norm": 4.024862731335047e+19, "grad_norm_finite": false, "eff_coef_other": 3.473901456905685, "max_grad_emb": 7.68178691572446e+18, "max_grad_other": 0.2617435157299042, "dead_tokens_in_batch": 1, "secs": 114.8, "gs_emb_skipped": 8, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 39, "loss": 3.15798, "grad_norm": Infinity, "raw_fp64_norm": 1.5397003334888292e+32, "grad_norm_finite": false, "eff_coef_other": 0.8906697160272171, "max_grad_emb": 3.171795083424791e+31, "max_grad_other": 0.9184297919273376, "dead_tokens_in_batch": 1, "secs": 126.9, "gs_emb_skipped": 9, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 40, "loss": 3.17805, "grad_norm": Infinity, "raw_fp64_norm": 8.914951206417885e+31, "grad_norm_finite": false, "eff_coef_other": 2.1694364343088606, "max_grad_emb": 1.7241787082002854e+31, "max_grad_other": 0.48653772473335266, "dead_tokens_in_batch": 2, "secs": 129.9, "gs_emb_skipped": 10, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 41, "loss": 3.11693, "grad_norm": Infinity, "raw_fp64_norm": 1.552900352562491e+31, "grad_norm_finite": false, "eff_coef_other": 2.575675873471949, "max_grad_emb": 2.858246692584848e+30, "max_grad_other": 0.48581477999687195, "dead_tokens_in_batch": 1, "secs": 132.8, "gs_emb_skipped": 11, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 42, "loss": 2.91678, "grad_norm": Infinity, "raw_fp64_norm": 7.656885110770997e+31, "grad_norm_finite": false, "eff_coef_other": 3.4478708058645173, "max_grad_emb": 1.5047023359970361e+31, "max_grad_other": 0.21883463859558105, "dead_tokens_in_batch": 1, "secs": 135.8, "gs_emb_skipped": 12, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 46, "loss": 2.86989, "grad_norm": Infinity, "raw_fp64_norm": 1.0038967164752955e+31, "grad_norm_finite": false, "eff_coef_other": 1.2453642997455174, "max_grad_emb": 1.797810964657572e+30, "max_grad_other": 0.7005252242088318, "dead_tokens_in_batch": 2, "secs": 147.8, "gs_emb_skipped": 13, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 47, "loss": 2.81635, "grad_norm": Infinity, "raw_fp64_norm": 4.74487647594708e+32, "grad_norm_finite": false, "eff_coef_other": 2.4311543148035093, "max_grad_emb": 9.14566309363909e+31, "max_grad_other": 0.28391337394714355, "dead_tokens_in_batch": 1, "secs": 150.7, "gs_emb_skipped": 14, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 49, "loss": 3.28939, "grad_norm": Infinity, "raw_fp64_norm": 3.261188695617631e+31, "grad_norm_finite": false, "eff_coef_other": 4.438683123017293, "max_grad_emb": 6.232201192541273e+30, "max_grad_other": 0.2638808786869049, "dead_tokens_in_batch": 1, "secs": 156.8, "gs_emb_skipped": 15, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 50, "loss": 2.95468, "grad_norm": 3.148805856704712, "raw_fp64_norm": 3.148805854975945, "grad_norm_finite": true, "eff_coef_other": 4.049368425493303, "max_grad_emb": 0.028068818151950836, "max_grad_other": 0.32213854789733887, "dead_tokens_in_batch": 0, "secs": 159.8, "gs_emb_skipped": 15, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 53, "loss": 3.26067, "grad_norm": 3.7742786407470703, "raw_fp64_norm": 3.7742787895158356, "grad_norm_finite": true, "eff_coef_other": 4.54094349558066, "max_grad_emb": 0.018837831914424896, "max_grad_other": 0.17069435119628906, "dead_tokens_in_batch": 1, "secs": 168.8, "gs_emb_skipped": 15, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 58, "loss": 2.85969, "grad_norm": Infinity, "raw_fp64_norm": 8.876923435384852e+30, "grad_norm_finite": false, "eff_coef_other": 1.995002163374511, "max_grad_emb": 1.7331047213199735e+30, "max_grad_other": 0.4590113162994385, "dead_tokens_in_batch": 1, "secs": 183.7, "gs_emb_skipped": 16, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 60, "loss": 2.83468, "grad_norm": Infinity, "raw_fp64_norm": 7.2516785885159545e+31, "grad_norm_finite": false, "eff_coef_other": 3.0015819821638994, "max_grad_emb": 1.32747864654481e+31, "max_grad_other": 0.2379126250743866, "dead_tokens_in_batch": 1, "secs": 189.7, "gs_emb_skipped": 17, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 67, "loss": 2.79536, "grad_norm": Infinity, "raw_fp64_norm": 8.422935865599997e+31, "grad_norm_finite": false, "eff_coef_other": 4.53807019900298, "max_grad_emb": 1.5781930574639914e+31, "max_grad_other": 0.21322718262672424, "dead_tokens_in_batch": 1, "secs": 210.5, "gs_emb_skipped": 18, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 69, "loss": 2.90668, "grad_norm": 3.0905354022979736, "raw_fp64_norm": 3.090535521269738, "grad_norm_finite": true, "eff_coef_other": 3.0134230893030107, "max_grad_emb": 0.01828700490295887, "max_grad_other": 0.26100781559944153, "dead_tokens_in_batch": 1, "secs": 216.6, "gs_emb_skipped": 18, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 70, "loss": 2.94694, "grad_norm": 3.3762505054473877, "raw_fp64_norm": 3.376250457749336, "grad_norm_finite": true, "eff_coef_other": 2.8037740458613696, "max_grad_emb": 0.016765333712100983, "max_grad_other": 0.3527876138687134, "dead_tokens_in_batch": 0, "secs": 219.7, "gs_emb_skipped": 18, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 75, "loss": 2.90197, "grad_norm": 3.161492347717285, "raw_fp64_norm": 3.1614922456692116, "grad_norm_finite": true, "eff_coef_other": 2.4153480122996736, "max_grad_emb": 0.02377677522599697, "max_grad_other": 0.32358911633491516, "dead_tokens_in_batch": 1, "secs": 234.6, "gs_emb_skipped": 18, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 80, "loss": 2.71692, "grad_norm": 2.9107460975646973, "raw_fp64_norm": 2.9107461102650714, "grad_norm_finite": true, "eff_coef_other": 2.9937189200938183, "max_grad_emb": 0.022391438484191895, "max_grad_other": 0.34415289759635925, "dead_tokens_in_batch": 0, "secs": 249.6, "gs_emb_skipped": 18, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 88, "loss": 2.69608, "grad_norm": Infinity, "raw_fp64_norm": 2.656824609476081e+28, "grad_norm_finite": false, "eff_coef_other": 2.8511214404699774, "max_grad_emb": 5.07690818159986e+27, "max_grad_other": 0.38100099563598633, "dead_tokens_in_batch": 1, "secs": 273.4, "gs_emb_skipped": 19, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 89, "loss": 2.88281, "grad_norm": Infinity, "raw_fp64_norm": 8.622541846999903e+31, "grad_norm_finite": false, "eff_coef_other": 3.694869783995741, "max_grad_emb": 1.6075377974538251e+31, "max_grad_other": 0.27570053935050964, "dead_tokens_in_batch": 1, "secs": 276.4, "gs_emb_skipped": 20, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 90, "loss": 2.80215, "grad_norm": 2.942901849746704, "raw_fp64_norm": 2.942901831704769, "grad_norm_finite": true, "eff_coef_other": 3.2560901859420266, "max_grad_emb": 0.024016529321670532, "max_grad_other": 0.2452181577682495, "dead_tokens_in_batch": 0, "secs": 279.5, "gs_emb_skipped": 20, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 96, "loss": 2.54604, "grad_norm": Infinity, "raw_fp64_norm": 1.6112941879286922e+32, "grad_norm_finite": false, "eff_coef_other": 1.2396270596101284, "max_grad_emb": 3.023403307629718e+31, "max_grad_other": 0.7342164516448975, "dead_tokens_in_batch": 2, "secs": 297.4, "gs_emb_skipped": 21, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 100, "loss": 2.97033, "grad_norm": 3.1841118335723877, "raw_fp64_norm": 3.18411183223871, "grad_norm_finite": true, "eff_coef_other": 1.2344886561883446, "max_grad_emb": 0.018292948603630066, "max_grad_other": 0.6137872338294983, "dead_tokens_in_batch": 0, "secs": 309.5, "gs_emb_skipped": 21, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 100, "tgt_nll": 2.81479, "tgt_ppl": 16.69, "en_nll": 2.70994, "flores_tgt_nll": 3.06108, "flores_tgt_ppl": 21.351, "flores_tgt_bpb": 0.78536, "flores_en_nll": 3.77795, "belebele_acc": 0.3122, "belebele_acc_raw": 0.3044, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.006190076470375061, "seen_dead_count": 13, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 50.9, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 107, "loss": 2.22307, "grad_norm": Infinity, "raw_fp64_norm": 9.38084898468828e+31, "grad_norm_finite": false, "eff_coef_other": 2.4068120813310645, "max_grad_emb": 1.821500500778976e+31, "max_grad_other": 0.5490561723709106, "dead_tokens_in_batch": 1, "secs": 381.5, "gs_emb_skipped": 22, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 110, "loss": 2.78751, "grad_norm": 3.202368974685669, "raw_fp64_norm": 3.2023690205010573, "grad_norm_finite": true, "eff_coef_other": 2.6522870085252523, "max_grad_emb": 0.022083347663283348, "max_grad_other": 0.28825071454048157, "dead_tokens_in_batch": 0, "secs": 390.5, "gs_emb_skipped": 22, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 120, "loss": 2.95612, "grad_norm": 2.97420597076416, "raw_fp64_norm": 2.974206000350137, "grad_norm_finite": true, "eff_coef_other": 1.797280539470453, "max_grad_emb": 0.010757946409285069, "max_grad_other": 0.49660956859588623, "dead_tokens_in_batch": 0, "secs": 420.9, "gs_emb_skipped": 22, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 124, "loss": 2.76627, "grad_norm": Infinity, "raw_fp64_norm": 3.336781734909568e+31, "grad_norm_finite": false, "eff_coef_other": 3.678394561448511, "max_grad_emb": 6.600210905753072e+30, "max_grad_other": 0.21563339233398438, "dead_tokens_in_batch": 1, "secs": 433.1, "gs_emb_skipped": 23, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 126, "loss": 2.64988, "grad_norm": 3.078212261199951, "raw_fp64_norm": 3.0782123689853336, "grad_norm_finite": true, "eff_coef_other": 1.262010717779933, "max_grad_emb": 0.018483974039554596, "max_grad_other": 0.5529253482818604, "dead_tokens_in_batch": 1, "secs": 439.2, "gs_emb_skipped": 23, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 130, "loss": 2.72281, "grad_norm": 3.0699760913848877, "raw_fp64_norm": 3.069976067819424, "grad_norm_finite": true, "eff_coef_other": 2.256311823204718, "max_grad_emb": 0.013828910887241364, "max_grad_other": 0.41989895701408386, "dead_tokens_in_batch": 0, "secs": 451.3, "gs_emb_skipped": 23, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 131, "loss": 2.72009, "grad_norm": Infinity, "raw_fp64_norm": 7.856943811608856e+29, "grad_norm_finite": false, "eff_coef_other": 4.434189430502631, "max_grad_emb": 1.4518218730289853e+29, "max_grad_other": 0.1950472891330719, "dead_tokens_in_batch": 2, "secs": 454.3, "gs_emb_skipped": 24, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 140, "loss": 2.57643, "grad_norm": Infinity, "raw_fp64_norm": 9.617021062668018e+31, "grad_norm_finite": false, "eff_coef_other": 6.037515400839476, "max_grad_emb": 1.7771618165262079e+31, "max_grad_other": 0.11417150497436523, "dead_tokens_in_batch": 2, "secs": 481.7, "gs_emb_skipped": 25, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 146, "loss": 2.70919, "grad_norm": Infinity, "raw_fp64_norm": 1.7446029159181037e+32, "grad_norm_finite": false, "eff_coef_other": 5.4643605498818015, "max_grad_emb": 3.3625285189112105e+31, "max_grad_other": 0.15779440104961395, "dead_tokens_in_batch": 1, "secs": 500.0, "gs_emb_skipped": 26, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 150, "loss": 2.4762, "grad_norm": 2.5027270317077637, "raw_fp64_norm": 2.5027269168994204, "grad_norm_finite": true, "eff_coef_other": 6.719096482120826, "max_grad_emb": 0.017811089754104614, "max_grad_other": 0.11654967814683914, "dead_tokens_in_batch": 0, "secs": 512.2, "gs_emb_skipped": 26, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 154, "loss": 2.51003, "grad_norm": Infinity, "raw_fp64_norm": 2.398700795076844e+31, "grad_norm_finite": false, "eff_coef_other": 4.86824484473889, "max_grad_emb": 4.649993231984051e+30, "max_grad_other": 0.15981155633926392, "dead_tokens_in_batch": 2, "secs": 524.3, "gs_emb_skipped": 27, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 157, "loss": 2.45925, "grad_norm": Infinity, "raw_fp64_norm": 9.5659004113725e+31, "grad_norm_finite": false, "eff_coef_other": 1.1932430468497996, "max_grad_emb": 1.843371661351952e+31, "max_grad_other": 0.5044597387313843, "dead_tokens_in_batch": 1, "secs": 533.4, "gs_emb_skipped": 28, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 160, "loss": 2.42869, "grad_norm": 2.623363733291626, "raw_fp64_norm": 2.6233639122055648, "grad_norm_finite": true, "eff_coef_other": 1.6381602260572932, "max_grad_emb": 0.040721844881772995, "max_grad_other": 0.5135247111320496, "dead_tokens_in_batch": 0, "secs": 542.6, "gs_emb_skipped": 28, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 161, "loss": 2.32378, "grad_norm": Infinity, "raw_fp64_norm": 4.703257114489958e+31, "grad_norm_finite": false, "eff_coef_other": 1.5101369031861327, "max_grad_emb": 9.032343585689438e+30, "max_grad_other": 0.4141686260700226, "dead_tokens_in_batch": 1, "secs": 545.6, "gs_emb_skipped": 29, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 170, "loss": 2.60171, "grad_norm": 2.9732089042663574, "raw_fp64_norm": 2.9732088050124457, "grad_norm_finite": true, "eff_coef_other": 5.733812025115358, "max_grad_emb": 0.020049594342708588, "max_grad_other": 0.18112054467201233, "dead_tokens_in_batch": 0, "secs": 573.1, "gs_emb_skipped": 29, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 176, "loss": 2.47467, "grad_norm": Infinity, "raw_fp64_norm": 1.1268840694149183e+32, "grad_norm_finite": false, "eff_coef_other": 2.1654802283432315, "max_grad_emb": 2.182523831679222e+31, "max_grad_other": 0.5177391767501831, "dead_tokens_in_batch": 1, "secs": 591.2, "gs_emb_skipped": 30, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 180, "loss": 2.55775, "grad_norm": Infinity, "raw_fp64_norm": 3.74706648684455e+31, "grad_norm_finite": false, "eff_coef_other": 3.506365595940901, "max_grad_emb": 7.26273126912156e+30, "max_grad_other": 0.2646563649177551, "dead_tokens_in_batch": 1, "secs": 603.4, "gs_emb_skipped": 31, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 185, "loss": 2.84287, "grad_norm": 3.4076905250549316, "raw_fp64_norm": 3.4076906885933425, "grad_norm_finite": true, "eff_coef_other": 2.2426278636155668, "max_grad_emb": 0.021571995690464973, "max_grad_other": 0.5803725123405457, "dead_tokens_in_batch": 3, "secs": 618.6, "gs_emb_skipped": 31, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 190, "loss": 2.36739, "grad_norm": 2.67610764503479, "raw_fp64_norm": 2.6761076706150035, "grad_norm_finite": true, "eff_coef_other": 1.7683987089806965, "max_grad_emb": 0.03105829656124115, "max_grad_other": 0.644219160079956, "dead_tokens_in_batch": 0, "secs": 633.7, "gs_emb_skipped": 31, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 197, "loss": 2.58697, "grad_norm": Infinity, "raw_fp64_norm": 8.0710622984427385e+31, "grad_norm_finite": false, "eff_coef_other": 2.718758864229939, "max_grad_emb": 1.5039712985539152e+31, "max_grad_other": 0.2978599965572357, "dead_tokens_in_batch": 1, "secs": 654.9, "gs_emb_skipped": 32, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 200, "loss": 2.38926, "grad_norm": 2.5732908248901367, "raw_fp64_norm": 2.5732910058770107, "grad_norm_finite": true, "eff_coef_other": 2.6914726452295477, "max_grad_emb": 0.025395680218935013, "max_grad_other": 0.3050125241279602, "dead_tokens_in_batch": 0, "secs": 664.1, "gs_emb_skipped": 32, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 200, "tgt_nll": 2.59397, "tgt_ppl": 13.383, "en_nll": 2.72535, "flores_tgt_nll": 2.8392, "flores_tgt_ppl": 17.102, "flores_tgt_bpb": 0.72843, "flores_en_nll": 3.79685, "belebele_acc": 0.3089, "belebele_acc_raw": 0.3067, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.006269424222409725, "seen_dead_count": 16, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 51.0, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 202, "loss": 2.49309, "grad_norm": Infinity, "raw_fp64_norm": 3.03902320122891e+32, "grad_norm_finite": false, "eff_coef_other": 3.825457067662001, "max_grad_emb": 2.6434650024631993e+31, "max_grad_other": 0.31056660413742065, "dead_tokens_in_batch": 32, "secs": 721.0, "gs_emb_skipped": 33, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 208, "loss": 2.42912, "grad_norm": Infinity, "raw_fp64_norm": 1.0674791601783922e+32, "grad_norm_finite": false, "eff_coef_other": 2.113072157816871, "max_grad_emb": 1.9462743390843116e+31, "max_grad_other": 0.4225449562072754, "dead_tokens_in_batch": 1, "secs": 739.2, "gs_emb_skipped": 34, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 210, "loss": 2.41098, "grad_norm": 2.424647569656372, "raw_fp64_norm": 2.4246474755573435, "grad_norm_finite": true, "eff_coef_other": 3.2321690796873956, "max_grad_emb": 0.038430649787187576, "max_grad_other": 0.23625311255455017, "dead_tokens_in_batch": 0, "secs": 745.3, "gs_emb_skipped": 34, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 218, "loss": 2.40349, "grad_norm": Infinity, "raw_fp64_norm": 3.8146480029586197e+30, "grad_norm_finite": false, "eff_coef_other": 4.377522349798959, "max_grad_emb": 7.049529796161875e+29, "max_grad_other": 0.16646946966648102, "dead_tokens_in_batch": 1, "secs": 769.6, "gs_emb_skipped": 35, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 220, "loss": 2.20977, "grad_norm": 2.3572909832000732, "raw_fp64_norm": 2.3572909970431883, "grad_norm_finite": true, "eff_coef_other": 4.098648235229624, "max_grad_emb": 0.00837961956858635, "max_grad_other": 0.2190873920917511, "dead_tokens_in_batch": 0, "secs": 775.6, "gs_emb_skipped": 35, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 222, "loss": 2.68434, "grad_norm": Infinity, "raw_fp64_norm": 3.0481063469271417e+31, "grad_norm_finite": false, "eff_coef_other": 3.177517985478292, "max_grad_emb": 6.008080852694556e+30, "max_grad_other": 0.28164806962013245, "dead_tokens_in_batch": 1, "secs": 781.5, "gs_emb_skipped": 36, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 230, "loss": 2.61137, "grad_norm": 2.6007657051086426, "raw_fp64_norm": 2.6007655416196642, "grad_norm_finite": true, "eff_coef_other": 2.661976679811135, "max_grad_emb": 0.011717671528458595, "max_grad_other": 0.31744328141212463, "dead_tokens_in_batch": 0, "secs": 806.0, "gs_emb_skipped": 36, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 240, "loss": 2.17362, "grad_norm": 2.541994094848633, "raw_fp64_norm": 2.5419941178897356, "grad_norm_finite": true, "eff_coef_other": 2.221039871349902, "max_grad_emb": 0.016856903210282326, "max_grad_other": 0.47424226999282837, "dead_tokens_in_batch": 0, "secs": 836.3, "gs_emb_skipped": 36, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 244, "loss": 2.29704, "grad_norm": Infinity, "raw_fp64_norm": 1.8109492887929808e+32, "grad_norm_finite": false, "eff_coef_other": 3.955889057057933, "max_grad_emb": 3.482506185812389e+31, "max_grad_other": 0.2941793203353882, "dead_tokens_in_batch": 3, "secs": 848.4, "gs_emb_skipped": 37, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 250, "loss": 2.33018, "grad_norm": 2.298017978668213, "raw_fp64_norm": 2.2980179894174304, "grad_norm_finite": true, "eff_coef_other": 2.9079769449316752, "max_grad_emb": 0.02052149549126625, "max_grad_other": 0.32459163665771484, "dead_tokens_in_batch": 0, "secs": 866.9, "gs_emb_skipped": 37, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 252, "loss": 2.48404, "grad_norm": Infinity, "raw_fp64_norm": 1.8003706301581733e+31, "grad_norm_finite": false, "eff_coef_other": 3.109947996867461, "max_grad_emb": 3.2428625130863286e+30, "max_grad_other": 0.327198326587677, "dead_tokens_in_batch": 1, "secs": 872.9, "gs_emb_skipped": 38, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 258, "loss": 2.23696, "grad_norm": Infinity, "raw_fp64_norm": 4.0088290472617633e+31, "grad_norm_finite": false, "eff_coef_other": 1.921486736606668, "max_grad_emb": 7.480846269959341e+30, "max_grad_other": 0.5444924831390381, "dead_tokens_in_batch": 1, "secs": 891.2, "gs_emb_skipped": 39, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 259, "loss": 2.44056, "grad_norm": 2.4908835887908936, "raw_fp64_norm": 2.490883488223649, "grad_norm_finite": true, "eff_coef_other": 1.846964569966978, "max_grad_emb": 0.009387468919157982, "max_grad_other": 0.6133401393890381, "dead_tokens_in_batch": 1, "secs": 894.1, "gs_emb_skipped": 39, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 260, "loss": 2.2384, "grad_norm": Infinity, "raw_fp64_norm": 7.240869296965764e+31, "grad_norm_finite": false, "eff_coef_other": 1.5879035246838142, "max_grad_emb": 1.4077120308780838e+31, "max_grad_other": 0.46970221400260925, "dead_tokens_in_batch": 1, "secs": 897.3, "gs_emb_skipped": 40, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 263, "loss": 2.37632, "grad_norm": Infinity, "raw_fp64_norm": 1.7001463847478929e+31, "grad_norm_finite": false, "eff_coef_other": 2.2675202369159244, "max_grad_emb": 3.2151841564462516e+30, "max_grad_other": 0.37178319692611694, "dead_tokens_in_batch": 2, "secs": 906.3, "gs_emb_skipped": 41, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 265, "loss": 2.53072, "grad_norm": 3.497519016265869, "raw_fp64_norm": 3.497518890545773, "grad_norm_finite": true, "eff_coef_other": 1.3092230770878686, "max_grad_emb": 0.03973877802491188, "max_grad_other": 0.8847664594650269, "dead_tokens_in_batch": 5, "secs": 912.3, "gs_emb_skipped": 41, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 270, "loss": 2.59542, "grad_norm": 3.457970142364502, "raw_fp64_norm": 3.4579697995558534, "grad_norm_finite": true, "eff_coef_other": 2.2005549104144504, "max_grad_emb": 0.051397986710071564, "max_grad_other": 0.4052588641643524, "dead_tokens_in_batch": 0, "secs": 927.6, "gs_emb_skipped": 41, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 280, "loss": 2.63679, "grad_norm": 2.661118745803833, "raw_fp64_norm": 2.6611186275194187, "grad_norm_finite": true, "eff_coef_other": 4.853884854696906, "max_grad_emb": 0.013198046945035458, "max_grad_other": 0.2972702980041504, "dead_tokens_in_batch": 0, "secs": 957.9, "gs_emb_skipped": 41, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 282, "loss": 2.58426, "grad_norm": Infinity, "raw_fp64_norm": 3.692082742792067e+31, "grad_norm_finite": false, "eff_coef_other": 4.050445743044489, "max_grad_emb": 7.037047183727171e+30, "max_grad_other": 0.2750481367111206, "dead_tokens_in_batch": 1, "secs": 963.9, "gs_emb_skipped": 42, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 290, "loss": 2.39113, "grad_norm": 2.6035335063934326, "raw_fp64_norm": 2.603533310495456, "grad_norm_finite": true, "eff_coef_other": 1.4570532394021039, "max_grad_emb": 0.03386181592941284, "max_grad_other": 0.5827594995498657, "dead_tokens_in_batch": 0, "secs": 988.4, "gs_emb_skipped": 42, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 294, "loss": 2.60152, "grad_norm": Infinity, "raw_fp64_norm": 4.3620200458583695e+29, "grad_norm_finite": false, "eff_coef_other": 2.478858748223564, "max_grad_emb": 8.116863957047327e+28, "max_grad_other": 0.4347202181816101, "dead_tokens_in_batch": 1, "secs": 1000.4, "gs_emb_skipped": 43, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 296, "loss": 2.1899, "grad_norm": Infinity, "raw_fp64_norm": 4.786773924878657e+31, "grad_norm_finite": false, "eff_coef_other": 4.109272029972544, "max_grad_emb": 9.247533590506662e+30, "max_grad_other": 0.24223244190216064, "dead_tokens_in_batch": 2, "secs": 1006.5, "gs_emb_skipped": 44, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 299, "loss": 2.53114, "grad_norm": 2.3315675258636475, "raw_fp64_norm": 2.331567616322274, "grad_norm_finite": true, "eff_coef_other": 2.853752041145685, "max_grad_emb": 0.009754622355103493, "max_grad_other": 0.2877084016799927, "dead_tokens_in_batch": 1, "secs": 1015.6, "gs_emb_skipped": 44, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 300, "loss": 2.36835, "grad_norm": Infinity, "raw_fp64_norm": 3.096811875422198e+31, "grad_norm_finite": false, "eff_coef_other": 3.2228876275480434, "max_grad_emb": 6.005358351748784e+30, "max_grad_other": 0.3626452684402466, "dead_tokens_in_batch": 1, "secs": 1018.7, "gs_emb_skipped": 45, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 300, "tgt_nll": 2.45981, "tgt_ppl": 11.703, "en_nll": 2.7474, "flores_tgt_nll": 2.78154, "flores_tgt_ppl": 16.144, "flores_tgt_bpb": 0.71364, "flores_en_nll": 3.87236, "belebele_acc": 0.3211, "belebele_acc_raw": 0.32, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.006268314551562071, "seen_dead_count": 29, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 51.0, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "done", "steps": 300, "n_dead_steps": 53, "n_inf_steps": 45, "n_skipped_steps": 0, "seen_dead_count": 29, "peak_mem_gb": 67.93, "secs": 1069.7, "arm": "gradstab", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}


==> anc/embscan/outE34/e34_nemo_gradstab_s1.jsonl <==
{"kind": "meta", "opt": "adamw_fused", "n_dead_rows": 75, "n_train_chunks": 9616, "frac_chunks_with_dead": 0.00853, "steps": 300, "lr_steps": 1000, "tokens_per_step": 16384, "n_flores_tgt": 1012, "n_belebele": 900, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 0, "tgt_nll": 3.93686, "tgt_ppl": 51.257, "en_nll": 2.73329, "flores_tgt_nll": 4.06837, "flores_tgt_ppl": 58.462, "flores_tgt_bpb": 1.04379, "flores_en_nll": 3.61807, "belebele_acc": 0.2978, "belebele_acc_raw": 0.3211, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.33263519611171e-10, "seen_dead_count": 0, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 57.3, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1, "loss": 4.03073, "grad_norm": 11.988861083984375, "raw_fp64_norm": 11.988861718639686, "grad_norm_finite": true, "eff_coef_other": 0.4179827357458757, "max_grad_emb": 1.437631607055664, "max_grad_other": 2.3778257369995117, "dead_tokens_in_batch": 0, "secs": 12.3, "gs_emb_skipped": 0, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 2, "loss": 3.37678, "grad_norm": Infinity, "raw_fp64_norm": 1.2662331574117052e+33, "grad_norm_finite": false, "eff_coef_other": 0.6759417330020138, "max_grad_emb": 2.560333315191465e+32, "max_grad_other": 1.412916660308838, "dead_tokens_in_batch": 6, "secs": 15.1, "gs_emb_skipped": 1, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 3, "loss": 3.59988, "grad_norm": 7.864801406860352, "raw_fp64_norm": 7.864801458615543, "grad_norm_finite": true, "eff_coef_other": 0.6443975337218876, "max_grad_emb": 0.02007107250392437, "max_grad_other": 1.5744678974151611, "dead_tokens_in_batch": 0, "secs": 18.1, "gs_emb_skipped": 1, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 4, "loss": 3.91435, "grad_norm": 8.59097671508789, "raw_fp64_norm": 8.590977277942072, "grad_norm_finite": true, "eff_coef_other": 0.6539461687237529, "max_grad_emb": 0.020503899082541466, "max_grad_other": 1.6628139019012451, "dead_tokens_in_batch": 0, "secs": 21.0, "gs_emb_skipped": 1, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 5, "loss": 3.81372, "grad_norm": 8.580647468566895, "raw_fp64_norm": 8.580647777355182, "grad_norm_finite": true, "eff_coef_other": 0.776564822271443, "max_grad_emb": 0.034428976476192474, "max_grad_other": 1.5181751251220703, "dead_tokens_in_batch": 0, "secs": 23.8, "gs_emb_skipped": 1, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 6, "loss": 3.87396, "grad_norm": Infinity, "raw_fp64_norm": 5.589539434594547e+30, "grad_norm_finite": false, "eff_coef_other": 0.8248229969068506, "max_grad_emb": 1.0283685927726794e+30, "max_grad_other": 1.4513309001922607, "dead_tokens_in_batch": 1, "secs": 26.6, "gs_emb_skipped": 2, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 7, "loss": 3.88945, "grad_norm": 7.022103309631348, "raw_fp64_norm": 7.022103693358607, "grad_norm_finite": true, "eff_coef_other": 0.6963349826920442, "max_grad_emb": 0.03328347206115723, "max_grad_other": 1.3642845153808594, "dead_tokens_in_batch": 0, "secs": 29.6, "gs_emb_skipped": 2, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 8, "loss": 3.82961, "grad_norm": 6.351682186126709, "raw_fp64_norm": 6.35168254145552, "grad_norm_finite": true, "eff_coef_other": 0.8145396196794685, "max_grad_emb": 0.06316203624010086, "max_grad_other": 1.1420655250549316, "dead_tokens_in_batch": 0, "secs": 32.5, "gs_emb_skipped": 2, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 9, "loss": 3.67055, "grad_norm": 5.604069232940674, "raw_fp64_norm": 5.604069657361766, "grad_norm_finite": true, "eff_coef_other": 0.9762552952170525, "max_grad_emb": 0.056366074830293655, "max_grad_other": 0.8262418508529663, "dead_tokens_in_batch": 0, "secs": 35.3, "gs_emb_skipped": 2, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 10, "loss": 3.59003, "grad_norm": Infinity, "raw_fp64_norm": 1.3180853967037127e+32, "grad_norm_finite": false, "eff_coef_other": 1.7987172967877876, "max_grad_emb": 2.1544617619839995e+31, "max_grad_other": 0.5278206467628479, "dead_tokens_in_batch": 2, "secs": 38.3, "gs_emb_skipped": 3, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 12, "loss": 3.26911, "grad_norm": Infinity, "raw_fp64_norm": 1.4541618823700302e+32, "grad_norm_finite": false, "eff_coef_other": 1.4147839992044595, "max_grad_emb": 2.833232264434583e+31, "max_grad_other": 0.6329534649848938, "dead_tokens_in_batch": 1, "secs": 44.1, "gs_emb_skipped": 4, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 20, "loss": 3.20579, "grad_norm": 5.914770603179932, "raw_fp64_norm": 5.914770922033905, "grad_norm_finite": true, "eff_coef_other": 2.242836307188261, "max_grad_emb": 0.014761526137590408, "max_grad_other": 0.6111277341842651, "dead_tokens_in_batch": 0, "secs": 67.1, "gs_emb_skipped": 4, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 21, "loss": 2.82633, "grad_norm": Infinity, "raw_fp64_norm": 3.765200048816913e+31, "grad_norm_finite": false, "eff_coef_other": 1.6859315982230323, "max_grad_emb": 7.193273040618511e+30, "max_grad_other": 0.5733957290649414, "dead_tokens_in_batch": 1, "secs": 69.9, "gs_emb_skipped": 5, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 23, "loss": 3.2354, "grad_norm": Infinity, "raw_fp64_norm": 3.321949430320822e+32, "grad_norm_finite": false, "eff_coef_other": 1.7516250989580893, "max_grad_emb": 6.256239473538491e+31, "max_grad_other": 0.7388233542442322, "dead_tokens_in_batch": 1, "secs": 75.7, "gs_emb_skipped": 6, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 25, "loss": 2.78556, "grad_norm": Infinity, "raw_fp64_norm": 5.286936768387646e+31, "grad_norm_finite": false, "eff_coef_other": 1.405363826004974, "max_grad_emb": 1.0033414557897356e+31, "max_grad_other": 0.6764635443687439, "dead_tokens_in_batch": 1, "secs": 81.4, "gs_emb_skipped": 7, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 29, "loss": 3.36507, "grad_norm": Infinity, "raw_fp64_norm": 3.8131587833162066e+29, "grad_norm_finite": false, "eff_coef_other": 3.7616636578553924, "max_grad_emb": 7.3196028797904865e+28, "max_grad_other": 0.209061861038208, "dead_tokens_in_batch": 1, "secs": 92.8, "gs_emb_skipped": 8, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 30, "loss": 3.17456, "grad_norm": Infinity, "raw_fp64_norm": 1.6452311315945028e+30, "grad_norm_finite": false, "eff_coef_other": 2.4307354620129646, "max_grad_emb": 3.1583906726084177e+29, "max_grad_other": 0.3135058283805847, "dead_tokens_in_batch": 1, "secs": 95.7, "gs_emb_skipped": 9, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 40, "loss": 2.99716, "grad_norm": Infinity, "raw_fp64_norm": 1.4506769595912477e+32, "grad_norm_finite": false, "eff_coef_other": 3.2516846175479386, "max_grad_emb": 2.8916199965296746e+31, "max_grad_other": 0.31685203313827515, "dead_tokens_in_batch": 1, "secs": 124.4, "gs_emb_skipped": 10, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 41, "loss": 3.10493, "grad_norm": Infinity, "raw_fp64_norm": 9.638637290184673e+31, "grad_norm_finite": false, "eff_coef_other": 1.4942283636853317, "max_grad_emb": 1.8146258232131554e+31, "max_grad_other": 0.7825564742088318, "dead_tokens_in_batch": 1, "secs": 127.2, "gs_emb_skipped": 11, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 43, "loss": 3.52153, "grad_norm": Infinity, "raw_fp64_norm": 1.3229592934676616e+32, "grad_norm_finite": false, "eff_coef_other": 1.2687463723580863, "max_grad_emb": 2.5817372501136763e+31, "max_grad_other": 0.9282310605049133, "dead_tokens_in_batch": 1, "secs": 132.9, "gs_emb_skipped": 12, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 50, "loss": 2.87937, "grad_norm": 3.682490825653076, "raw_fp64_norm": 3.6824909763451634, "grad_norm_finite": true, "eff_coef_other": 1.881620350239493, "max_grad_emb": 0.029542502015829086, "max_grad_other": 0.3524242043495178, "dead_tokens_in_batch": 0, "secs": 153.1, "gs_emb_skipped": 12, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 55, "loss": 2.73738, "grad_norm": Infinity, "raw_fp64_norm": 1.5201545545186783e+32, "grad_norm_finite": false, "eff_coef_other": 1.119996779014482, "max_grad_emb": 2.8764020383123657e+31, "max_grad_other": 0.7476058602333069, "dead_tokens_in_batch": 1, "secs": 167.4, "gs_emb_skipped": 13, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 56, "loss": 2.89578, "grad_norm": Infinity, "raw_fp64_norm": 1.9494289839094615e+32, "grad_norm_finite": false, "eff_coef_other": 2.686733096608547, "max_grad_emb": 3.8056646302239034e+31, "max_grad_other": 0.2911265790462494, "dead_tokens_in_batch": 1, "secs": 170.1, "gs_emb_skipped": 14, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 60, "loss": 2.88591, "grad_norm": 3.0969221591949463, "raw_fp64_norm": 3.0969222488920947, "grad_norm_finite": true, "eff_coef_other": 2.303526647296986, "max_grad_emb": 0.01688435859978199, "max_grad_other": 0.36509087681770325, "dead_tokens_in_batch": 0, "secs": 181.7, "gs_emb_skipped": 14, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 65, "loss": 2.94233, "grad_norm": Infinity, "raw_fp64_norm": 4.127916504432622e+19, "grad_norm_finite": false, "eff_coef_other": 3.1878443997250194, "max_grad_emb": 7.914479860045578e+18, "max_grad_other": 0.24448318779468536, "dead_tokens_in_batch": 1, "secs": 196.0, "gs_emb_skipped": 15, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 70, "loss": 2.62646, "grad_norm": Infinity, "raw_fp64_norm": 5.166501552001867e+31, "grad_norm_finite": false, "eff_coef_other": 1.8894814406926714, "max_grad_emb": 9.881778387880183e+30, "max_grad_other": 0.35569098591804504, "dead_tokens_in_batch": 1, "secs": 210.4, "gs_emb_skipped": 16, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 72, "loss": 2.60088, "grad_norm": Infinity, "raw_fp64_norm": 5.425039473082846e+32, "grad_norm_finite": false, "eff_coef_other": 2.7624847121009335, "max_grad_emb": 8.74507246691093e+31, "max_grad_other": 0.2970651090145111, "dead_tokens_in_batch": 27, "secs": 216.2, "gs_emb_skipped": 17, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 73, "loss": 2.51617, "grad_norm": Infinity, "raw_fp64_norm": 1.1975828943968011e+32, "grad_norm_finite": false, "eff_coef_other": 2.685679403711165, "max_grad_emb": 2.1238133163902933e+31, "max_grad_other": 0.2553361654281616, "dead_tokens_in_batch": 2, "secs": 219.0, "gs_emb_skipped": 18, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 77, "loss": 2.82312, "grad_norm": Infinity, "raw_fp64_norm": 8.992268903333334e+31, "grad_norm_finite": false, "eff_coef_other": 3.708597063002429, "max_grad_emb": 1.7698232741234012e+31, "max_grad_other": 0.2293025255203247, "dead_tokens_in_batch": 1, "secs": 230.4, "gs_emb_skipped": 19, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 80, "loss": 2.78557, "grad_norm": Infinity, "raw_fp64_norm": 7.356364155297577e+31, "grad_norm_finite": false, "eff_coef_other": 3.507905004490273, "max_grad_emb": 1.401085908460776e+31, "max_grad_other": 0.23717620968818665, "dead_tokens_in_batch": 1, "secs": 239.0, "gs_emb_skipped": 20, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 81, "loss": 2.93404, "grad_norm": Infinity, "raw_fp64_norm": 2.4260241039753776e+31, "grad_norm_finite": false, "eff_coef_other": 1.6612886926794366, "max_grad_emb": 4.6825538355466413e+30, "max_grad_other": 0.4509253203868866, "dead_tokens_in_batch": 1, "secs": 241.8, "gs_emb_skipped": 21, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 89, "loss": 2.73424, "grad_norm": Infinity, "raw_fp64_norm": 3.443167073425433e+31, "grad_norm_finite": false, "eff_coef_other": 2.33753933794461, "max_grad_emb": 6.710238266910749e+30, "max_grad_other": 0.33422353863716125, "dead_tokens_in_batch": 1, "secs": 264.7, "gs_emb_skipped": 22, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 90, "loss": 2.79678, "grad_norm": 3.438533067703247, "raw_fp64_norm": 3.4385331935586607, "grad_norm_finite": true, "eff_coef_other": 2.6197073176044268, "max_grad_emb": 0.01782885193824768, "max_grad_other": 0.3721614480018616, "dead_tokens_in_batch": 0, "secs": 267.7, "gs_emb_skipped": 22, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 95, "loss": 2.82026, "grad_norm": Infinity, "raw_fp64_norm": 9.87663713552088e+31, "grad_norm_finite": false, "eff_coef_other": 2.247802784536984, "max_grad_emb": 1.8803084554889657e+31, "max_grad_other": 0.32345980405807495, "dead_tokens_in_batch": 1, "secs": 281.9, "gs_emb_skipped": 23, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 100, "loss": 2.90069, "grad_norm": Infinity, "raw_fp64_norm": 3.7494813748712652e+31, "grad_norm_finite": false, "eff_coef_other": 1.2924093799918797, "max_grad_emb": 6.894396354864284e+30, "max_grad_other": 0.4752807319164276, "dead_tokens_in_batch": 1, "secs": 296.3, "gs_emb_skipped": 24, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 100, "tgt_nll": 2.8379, "tgt_ppl": 17.08, "en_nll": 2.69593, "flores_tgt_nll": 3.04745, "flores_tgt_ppl": 21.061, "flores_tgt_bpb": 0.78186, "flores_en_nll": 3.72501, "belebele_acc": 0.3022, "belebele_acc_raw": 0.3222, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.006087019573897123, "seen_dead_count": 24, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 49.4, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 104, "loss": 2.52198, "grad_norm": Infinity, "raw_fp64_norm": 2.0586344216696557e+31, "grad_norm_finite": false, "eff_coef_other": 4.626721357756115, "max_grad_emb": 4.2766724054152297e+30, "max_grad_other": 0.17946064472198486, "dead_tokens_in_batch": 1, "secs": 357.0, "gs_emb_skipped": 25, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 105, "loss": 2.67201, "grad_norm": Infinity, "raw_fp64_norm": 5.32576087644865e+30, "grad_norm_finite": false, "eff_coef_other": 1.363398054613835, "max_grad_emb": 9.677785907351412e+29, "max_grad_other": 0.5296069979667664, "dead_tokens_in_batch": 2, "secs": 359.8, "gs_emb_skipped": 26, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 107, "loss": 2.56885, "grad_norm": Infinity, "raw_fp64_norm": 1.5820949896117753e+32, "grad_norm_finite": false, "eff_coef_other": 1.9915728651532298, "max_grad_emb": 3.030520253929789e+31, "max_grad_other": 0.31190264225006104, "dead_tokens_in_batch": 3, "secs": 365.5, "gs_emb_skipped": 27, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 110, "loss": 2.56518, "grad_norm": 2.8756489753723145, "raw_fp64_norm": 2.875649080225763, "grad_norm_finite": true, "eff_coef_other": 2.7705293570647327, "max_grad_emb": 0.043765123933553696, "max_grad_other": 0.33032873272895813, "dead_tokens_in_batch": 0, "secs": 374.0, "gs_emb_skipped": 27, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 112, "loss": 2.51773, "grad_norm": 2.642106056213379, "raw_fp64_norm": 2.6421061115706572, "grad_norm_finite": true, "eff_coef_other": 3.719850694273704, "max_grad_emb": 0.02283993922173977, "max_grad_other": 0.40182289481163025, "dead_tokens_in_batch": 1, "secs": 379.7, "gs_emb_skipped": 27, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 116, "loss": 2.79229, "grad_norm": Infinity, "raw_fp64_norm": 2.821948963803522e+31, "grad_norm_finite": false, "eff_coef_other": 2.9909065939025052, "max_grad_emb": 5.198221446134716e+30, "max_grad_other": 0.18325987458229065, "dead_tokens_in_batch": 1, "secs": 391.1, "gs_emb_skipped": 28, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 118, "loss": 2.71442, "grad_norm": 2.6265108585357666, "raw_fp64_norm": 2.626510803001702, "grad_norm_finite": true, "eff_coef_other": 2.342615389719171, "max_grad_emb": 0.01718178205192089, "max_grad_other": 0.3575422167778015, "dead_tokens_in_batch": 1, "secs": 396.8, "gs_emb_skipped": 28, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 120, "loss": 2.67618, "grad_norm": 2.686795711517334, "raw_fp64_norm": 2.686795788389594, "grad_norm_finite": true, "eff_coef_other": 1.8217839282909196, "max_grad_emb": 0.034754738211631775, "max_grad_other": 0.30450209975242615, "dead_tokens_in_batch": 0, "secs": 402.6, "gs_emb_skipped": 28, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 125, "loss": 2.55363, "grad_norm": Infinity, "raw_fp64_norm": 9.684751198664454e+31, "grad_norm_finite": false, "eff_coef_other": 1.4695378712242182, "max_grad_emb": 1.8138123370291367e+31, "max_grad_other": 0.5558067560195923, "dead_tokens_in_batch": 1, "secs": 416.9, "gs_emb_skipped": 29, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 130, "loss": 2.78639, "grad_norm": 2.844972848892212, "raw_fp64_norm": 2.8449728664047775, "grad_norm_finite": true, "eff_coef_other": 3.192543198954852, "max_grad_emb": 0.03888709470629692, "max_grad_other": 0.2682912051677704, "dead_tokens_in_batch": 0, "secs": 431.2, "gs_emb_skipped": 29, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 131, "loss": 2.91184, "grad_norm": Infinity, "raw_fp64_norm": 1.0453998478646848e+32, "grad_norm_finite": false, "eff_coef_other": 2.283921587398459, "max_grad_emb": 1.9298807005074275e+31, "max_grad_other": 0.44828563928604126, "dead_tokens_in_batch": 2, "secs": 434.0, "gs_emb_skipped": 30, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 139, "loss": 2.91131, "grad_norm": 2.8792381286621094, "raw_fp64_norm": 2.8792381845542816, "grad_norm_finite": true, "eff_coef_other": 3.000692194506361, "max_grad_emb": 0.018004488199949265, "max_grad_other": 0.3030630052089691, "dead_tokens_in_batch": 1, "secs": 457.1, "gs_emb_skipped": 30, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 140, "loss": 2.9943, "grad_norm": 2.8856425285339355, "raw_fp64_norm": 2.8856423907311632, "grad_norm_finite": true, "eff_coef_other": 3.4493113607635197, "max_grad_emb": 0.015992626547813416, "max_grad_other": 0.245375856757164, "dead_tokens_in_batch": 0, "secs": 460.0, "gs_emb_skipped": 30, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 150, "loss": 2.54284, "grad_norm": 2.461819648742676, "raw_fp64_norm": 2.4618196076031693, "grad_norm_finite": true, "eff_coef_other": 2.9724735716901542, "max_grad_emb": 0.02254384011030197, "max_grad_other": 0.25333312153816223, "dead_tokens_in_batch": 0, "secs": 488.6, "gs_emb_skipped": 30, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 153, "loss": 2.66168, "grad_norm": Infinity, "raw_fp64_norm": 3.8672940630024876e+31, "grad_norm_finite": false, "eff_coef_other": 2.702179862420891, "max_grad_emb": 7.74106876155721e+30, "max_grad_other": 0.2729969322681427, "dead_tokens_in_batch": 1, "secs": 497.3, "gs_emb_skipped": 31, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 160, "loss": 2.45911, "grad_norm": 2.476881742477417, "raw_fp64_norm": 2.4768818053716597, "grad_norm_finite": true, "eff_coef_other": 5.194640387068526, "max_grad_emb": 0.01732289046049118, "max_grad_other": 0.19691304862499237, "dead_tokens_in_batch": 0, "secs": 517.5, "gs_emb_skipped": 31, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 165, "loss": 2.42754, "grad_norm": Infinity, "raw_fp64_norm": 9.657571181958525e+31, "grad_norm_finite": false, "eff_coef_other": 6.071889633357716, "max_grad_emb": 1.8430440424548365e+31, "max_grad_other": 0.13069891929626465, "dead_tokens_in_batch": 1, "secs": 531.8, "gs_emb_skipped": 32, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 170, "loss": 2.5853, "grad_norm": 2.548923969268799, "raw_fp64_norm": 2.5489240200987084, "grad_norm_finite": true, "eff_coef_other": 2.5561564934147256, "max_grad_emb": 0.020248638466000557, "max_grad_other": 0.2380850613117218, "dead_tokens_in_batch": 0, "secs": 546.2, "gs_emb_skipped": 32, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 178, "loss": 2.85518, "grad_norm": Infinity, "raw_fp64_norm": 4.158607434883037e+31, "grad_norm_finite": false, "eff_coef_other": 5.765287171733371, "max_grad_emb": 7.777198114139303e+30, "max_grad_other": 0.16594377160072327, "dead_tokens_in_batch": 1, "secs": 569.1, "gs_emb_skipped": 33, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 180, "loss": 2.45302, "grad_norm": 2.764472246170044, "raw_fp64_norm": 2.7644724586032967, "grad_norm_finite": true, "eff_coef_other": 2.383104748269135, "max_grad_emb": 0.027945883572101593, "max_grad_other": 0.4702625274658203, "dead_tokens_in_batch": 0, "secs": 574.9, "gs_emb_skipped": 33, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 185, "loss": 2.77958, "grad_norm": Infinity, "raw_fp64_norm": 2.7387972513354826e+31, "grad_norm_finite": false, "eff_coef_other": 3.639053205334104, "max_grad_emb": 5.233803155320524e+30, "max_grad_other": 0.24420666694641113, "dead_tokens_in_batch": 2, "secs": 589.3, "gs_emb_skipped": 34, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 190, "loss": 2.46741, "grad_norm": 2.484416961669922, "raw_fp64_norm": 2.484416977984593, "grad_norm_finite": true, "eff_coef_other": 1.2343056086491369, "max_grad_emb": 0.023681292310357094, "max_grad_other": 0.6040393114089966, "dead_tokens_in_batch": 0, "secs": 603.8, "gs_emb_skipped": 34, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 197, "loss": 2.24598, "grad_norm": Infinity, "raw_fp64_norm": 1.630325493328169e+32, "grad_norm_finite": false, "eff_coef_other": 1.4484497522265425, "max_grad_emb": 3.0868574060496505e+31, "max_grad_other": 0.6032429337501526, "dead_tokens_in_batch": 2, "secs": 624.1, "gs_emb_skipped": 35, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 198, "loss": 2.35009, "grad_norm": Infinity, "raw_fp64_norm": 1.3498297795122744e+31, "grad_norm_finite": false, "eff_coef_other": 1.5539664239518467, "max_grad_emb": 2.635357039222499e+30, "max_grad_other": 0.6648528575897217, "dead_tokens_in_batch": 1, "secs": 626.9, "gs_emb_skipped": 36, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 200, "loss": 2.383, "grad_norm": 2.4719583988189697, "raw_fp64_norm": 2.471958451988558, "grad_norm_finite": true, "eff_coef_other": 3.4389994166223903, "max_grad_emb": 0.04752594977617264, "max_grad_other": 0.2724917531013489, "dead_tokens_in_batch": 0, "secs": 632.7, "gs_emb_skipped": 36, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 200, "tgt_nll": 2.61788, "tgt_ppl": 13.707, "en_nll": 2.71008, "flores_tgt_nll": 2.87736, "flores_tgt_ppl": 17.767, "flores_tgt_bpb": 0.73822, "flores_en_nll": 3.78986, "belebele_acc": 0.2978, "belebele_acc_raw": 0.3156, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.006466081365942955, "seen_dead_count": 26, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 49.8, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 203, "loss": 2.53754, "grad_norm": Infinity, "raw_fp64_norm": 2.0400013832410782e+31, "grad_norm_finite": false, "eff_coef_other": 1.5771593256329304, "max_grad_emb": 3.759497264330095e+30, "max_grad_other": 0.49448108673095703, "dead_tokens_in_batch": 1, "secs": 691.1, "gs_emb_skipped": 37, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 204, "loss": 2.2761, "grad_norm": Infinity, "raw_fp64_norm": 1.4598518090721088e+32, "grad_norm_finite": false, "eff_coef_other": 4.972517475983794, "max_grad_emb": 2.874879758920307e+31, "max_grad_other": 0.1403486728668213, "dead_tokens_in_batch": 1, "secs": 694.0, "gs_emb_skipped": 38, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 208, "loss": 2.53015, "grad_norm": Infinity, "raw_fp64_norm": 3.7050821929129544e+32, "grad_norm_finite": false, "eff_coef_other": 3.157311917358156, "max_grad_emb": 4.688050398124392e+31, "max_grad_other": 0.34271040558815, "dead_tokens_in_batch": 22, "secs": 705.5, "gs_emb_skipped": 39, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 209, "loss": 2.52594, "grad_norm": Infinity, "raw_fp64_norm": 3.333706915549255e+32, "grad_norm_finite": false, "eff_coef_other": 4.069240992091528, "max_grad_emb": 5.749424403603417e+31, "max_grad_other": 0.19151031970977783, "dead_tokens_in_batch": 13, "secs": 708.4, "gs_emb_skipped": 40, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 210, "loss": 2.64776, "grad_norm": 2.5950927734375, "raw_fp64_norm": 2.595092930318187, "grad_norm_finite": true, "eff_coef_other": 3.836309313195909, "max_grad_emb": 0.01611279509961605, "max_grad_other": 0.21499092876911163, "dead_tokens_in_batch": 0, "secs": 711.2, "gs_emb_skipped": 40, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 211, "loss": 2.22957, "grad_norm": Infinity, "raw_fp64_norm": 1.467312545258329e+32, "grad_norm_finite": false, "eff_coef_other": 4.945554152460941, "max_grad_emb": 2.8599081797850354e+31, "max_grad_other": 0.18401286005973816, "dead_tokens_in_batch": 1, "secs": 714.2, "gs_emb_skipped": 41, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 213, "loss": 2.35496, "grad_norm": Infinity, "raw_fp64_norm": 3.826438043006883e+29, "grad_norm_finite": false, "eff_coef_other": 8.047242767048072, "max_grad_emb": 7.111601053449362e+28, "max_grad_other": 0.0993499755859375, "dead_tokens_in_batch": 1, "secs": 720.0, "gs_emb_skipped": 42, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 220, "loss": 2.58845, "grad_norm": 2.5371551513671875, "raw_fp64_norm": 2.5371552381190785, "grad_norm_finite": true, "eff_coef_other": 3.3436105211987104, "max_grad_emb": 0.02138172835111618, "max_grad_other": 0.1945858597755432, "dead_tokens_in_batch": 0, "secs": 740.2, "gs_emb_skipped": 42, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 223, "loss": 2.34218, "grad_norm": Infinity, "raw_fp64_norm": 3.872674712460482e+31, "grad_norm_finite": false, "eff_coef_other": 2.5642687272874785, "max_grad_emb": 7.296240274989638e+30, "max_grad_other": 0.4709238111972809, "dead_tokens_in_batch": 1, "secs": 749.1, "gs_emb_skipped": 43, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 225, "loss": 2.16598, "grad_norm": Infinity, "raw_fp64_norm": 9.09135795055724e+31, "grad_norm_finite": false, "eff_coef_other": 0.9503621179648575, "max_grad_emb": 1.7834812344630794e+31, "max_grad_other": 0.6482774019241333, "dead_tokens_in_batch": 1, "secs": 754.7, "gs_emb_skipped": 44, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 230, "loss": 2.81562, "grad_norm": 2.919872283935547, "raw_fp64_norm": 2.919872142446474, "grad_norm_finite": true, "eff_coef_other": 4.361585594466085, "max_grad_emb": 0.0160031970590353, "max_grad_other": 0.2090955227613449, "dead_tokens_in_batch": 0, "secs": 769.3, "gs_emb_skipped": 44, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 234, "loss": 2.39554, "grad_norm": Infinity, "raw_fp64_norm": 2.875483574717949e+31, "grad_norm_finite": false, "eff_coef_other": 2.981751531230056, "max_grad_emb": 5.674340559691373e+30, "max_grad_other": 0.25155434012413025, "dead_tokens_in_batch": 1, "secs": 780.8, "gs_emb_skipped": 45, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 236, "loss": 2.31387, "grad_norm": Infinity, "raw_fp64_norm": 7.855701944035116e+31, "grad_norm_finite": false, "eff_coef_other": 1.930286010009038, "max_grad_emb": 1.4158217470612227e+31, "max_grad_other": 0.40990617871284485, "dead_tokens_in_batch": 8, "secs": 786.7, "gs_emb_skipped": 46, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 237, "loss": 2.5939, "grad_norm": Infinity, "raw_fp64_norm": 4.8358617807833675e+31, "grad_norm_finite": false, "eff_coef_other": 2.547409747712213, "max_grad_emb": 9.358799496166534e+30, "max_grad_other": 0.29922011494636536, "dead_tokens_in_batch": 1, "secs": 789.6, "gs_emb_skipped": 47, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 240, "loss": 2.41002, "grad_norm": 2.608159065246582, "raw_fp64_norm": 2.6081590080308725, "grad_norm_finite": true, "eff_coef_other": 2.4466067992635323, "max_grad_emb": 0.04884019121527672, "max_grad_other": 0.29890233278274536, "dead_tokens_in_batch": 0, "secs": 798.1, "gs_emb_skipped": 47, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 241, "loss": 2.24055, "grad_norm": 2.8136749267578125, "raw_fp64_norm": 2.8136748135743783, "grad_norm_finite": true, "eff_coef_other": 0.8887422201023318, "max_grad_emb": 0.019002484157681465, "max_grad_other": 1.025952696800232, "dead_tokens_in_batch": 1, "secs": 801.0, "gs_emb_skipped": 47, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 243, "loss": 2.5376, "grad_norm": Infinity, "raw_fp64_norm": 3.0247421852503744e+29, "grad_norm_finite": false, "eff_coef_other": 3.8854739953832125, "max_grad_emb": 5.75708514740451e+28, "max_grad_other": 0.2048560231924057, "dead_tokens_in_batch": 1, "secs": 806.6, "gs_emb_skipped": 48, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 244, "loss": 2.90816, "grad_norm": Infinity, "raw_fp64_norm": 8.535330469254469e+30, "grad_norm_finite": false, "eff_coef_other": 2.2777206214785517, "max_grad_emb": 1.6119860702302426e+30, "max_grad_other": 0.41021111607551575, "dead_tokens_in_batch": 1, "secs": 809.3, "gs_emb_skipped": 49, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 245, "loss": 2.77875, "grad_norm": Infinity, "raw_fp64_norm": 3.6199193171116475e+31, "grad_norm_finite": false, "eff_coef_other": 5.158569424470164, "max_grad_emb": 6.871652833419874e+30, "max_grad_other": 0.1867012232542038, "dead_tokens_in_batch": 2, "secs": 812.1, "gs_emb_skipped": 50, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 249, "loss": 2.13336, "grad_norm": 2.70654296875, "raw_fp64_norm": 2.706542949172936, "grad_norm_finite": true, "eff_coef_other": 2.3546795238271625, "max_grad_emb": 0.02907579205930233, "max_grad_other": 0.3113662898540497, "dead_tokens_in_batch": 2, "secs": 824.1, "gs_emb_skipped": 50, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 250, "loss": 2.2624, "grad_norm": Infinity, "raw_fp64_norm": 1.837919757480786e+32, "grad_norm_finite": false, "eff_coef_other": 2.666986770440623, "max_grad_emb": 2.7117132171133957e+31, "max_grad_other": 0.32008489966392517, "dead_tokens_in_batch": 2, "secs": 827.0, "gs_emb_skipped": 51, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 251, "loss": 2.42234, "grad_norm": Infinity, "raw_fp64_norm": 2.9388088433633306e+32, "grad_norm_finite": false, "eff_coef_other": 1.3452959537843983, "max_grad_emb": 5.198669232258302e+31, "max_grad_other": 0.7430164217948914, "dead_tokens_in_batch": 5, "secs": 830.0, "gs_emb_skipped": 52, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 253, "loss": 2.25366, "grad_norm": Infinity, "raw_fp64_norm": 7.086129187085433e+31, "grad_norm_finite": false, "eff_coef_other": 1.6520174475446745, "max_grad_emb": 1.3337379808684466e+31, "max_grad_other": 0.4657127261161804, "dead_tokens_in_batch": 2, "secs": 835.8, "gs_emb_skipped": 53, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 260, "loss": 2.13461, "grad_norm": Infinity, "raw_fp64_norm": 1.5615763425826784e+32, "grad_norm_finite": false, "eff_coef_other": 4.993312995265333, "max_grad_emb": 3.00640049133233e+31, "max_grad_other": 0.20387858152389526, "dead_tokens_in_batch": 1, "secs": 856.8, "gs_emb_skipped": 54, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 264, "loss": 2.49264, "grad_norm": Infinity, "raw_fp64_norm": 1.1570687223254184e+32, "grad_norm_finite": false, "eff_coef_other": 1.4831254255163788, "max_grad_emb": 2.2252796693563688e+31, "max_grad_other": 0.7195530533790588, "dead_tokens_in_batch": 1, "secs": 868.8, "gs_emb_skipped": 55, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 267, "loss": 2.35646, "grad_norm": Infinity, "raw_fp64_norm": 2.0126543522404525e+32, "grad_norm_finite": false, "eff_coef_other": 4.543061931827758, "max_grad_emb": 2.4167848830860304e+31, "max_grad_other": 0.1794825941324234, "dead_tokens_in_batch": 24, "secs": 877.8, "gs_emb_skipped": 56, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 270, "loss": 2.27643, "grad_norm": Infinity, "raw_fp64_norm": 1.0003762564006706e+32, "grad_norm_finite": false, "eff_coef_other": 3.555281062856943, "max_grad_emb": 1.9304440599393679e+31, "max_grad_other": 0.23101787269115448, "dead_tokens_in_batch": 1, "secs": 886.7, "gs_emb_skipped": 57, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 278, "loss": 2.45729, "grad_norm": 2.5406041145324707, "raw_fp64_norm": 2.540604044739624, "grad_norm_finite": true, "eff_coef_other": 1.5987588239802049, "max_grad_emb": 0.013022953644394875, "max_grad_other": 0.502442479133606, "dead_tokens_in_batch": 1, "secs": 910.6, "gs_emb_skipped": 57, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 280, "loss": 2.55693, "grad_norm": Infinity, "raw_fp64_norm": 2.2019360921874653e+32, "grad_norm_finite": false, "eff_coef_other": 3.448589611138933, "max_grad_emb": 2.626551646676463e+31, "max_grad_other": 0.20087619125843048, "dead_tokens_in_batch": 16, "secs": 916.4, "gs_emb_skipped": 58, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 282, "loss": 2.17415, "grad_norm": Infinity, "raw_fp64_norm": 8.364264787425317e+31, "grad_norm_finite": false, "eff_coef_other": 1.9923248540953324, "max_grad_emb": 1.5987431039012926e+31, "max_grad_other": 0.4472554326057434, "dead_tokens_in_batch": 1, "secs": 922.4, "gs_emb_skipped": 59, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 287, "loss": 2.08544, "grad_norm": Infinity, "raw_fp64_norm": 1.3015185378187662e+32, "grad_norm_finite": false, "eff_coef_other": 5.782651757369936, "max_grad_emb": 2.490139116827951e+31, "max_grad_other": 0.15743404626846313, "dead_tokens_in_batch": 1, "secs": 937.4, "gs_emb_skipped": 60, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 290, "loss": 2.36932, "grad_norm": Infinity, "raw_fp64_norm": 4.531758462104079e+31, "grad_norm_finite": false, "eff_coef_other": 5.124763057121391, "max_grad_emb": 8.619743248084063e+30, "max_grad_other": 0.24743777513504028, "dead_tokens_in_batch": 1, "secs": 946.3, "gs_emb_skipped": 61, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 300, "loss": 2.24321, "grad_norm": 2.2452712059020996, "raw_fp64_norm": 2.245271148141362, "grad_norm_finite": true, "eff_coef_other": 5.267826578651374, "max_grad_emb": 0.014569948427379131, "max_grad_other": 0.15342594683170319, "dead_tokens_in_batch": 1, "secs": 975.7, "gs_emb_skipped": 61, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 300, "tgt_nll": 2.50321, "tgt_ppl": 12.222, "en_nll": 2.72681, "flores_tgt_nll": 2.77173, "flores_tgt_ppl": 15.986, "flores_tgt_bpb": 0.71112, "flores_en_nll": 3.79206, "belebele_acc": 0.3211, "belebele_acc_raw": 0.3122, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.006465119309723377, "seen_dead_count": 27, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 50.0, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "done", "steps": 300, "n_dead_steps": 68, "n_inf_steps": 61, "n_skipped_steps": 0, "seen_dead_count": 27, "peak_mem_gb": 67.93, "secs": 1025.7, "arm": "gradstab", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}


==> anc/embscan/outE34/e34_nemo_gradstab_s2.jsonl <==
{"kind": "meta", "opt": "adamw_fused", "n_dead_rows": 75, "n_train_chunks": 9616, "frac_chunks_with_dead": 0.00801, "steps": 300, "lr_steps": 1000, "tokens_per_step": 16384, "n_flores_tgt": 1012, "n_belebele": 900, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 0, "tgt_nll": 3.93686, "tgt_ppl": 51.257, "en_nll": 2.73329, "flores_tgt_nll": 4.06837, "flores_tgt_ppl": 58.462, "flores_tgt_bpb": 1.04379, "flores_en_nll": 3.61807, "belebele_acc": 0.2978, "belebele_acc_raw": 0.3211, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.33263519611171e-10, "seen_dead_count": 0, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 59.4, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1, "loss": 3.70757, "grad_norm": 9.54973316192627, "raw_fp64_norm": 9.549733151819291, "grad_norm_finite": true, "eff_coef_other": 0.6271923367453326, "max_grad_emb": 0.5919931530952454, "max_grad_other": 1.5838208198547363, "dead_tokens_in_batch": 0, "secs": 12.5, "gs_emb_skipped": 0, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 2, "loss": 4.30474, "grad_norm": 10.667402267456055, "raw_fp64_norm": 10.667402544261103, "grad_norm_finite": true, "eff_coef_other": 0.4539637318493395, "max_grad_emb": 0.024949323385953903, "max_grad_other": 2.249755382537842, "dead_tokens_in_batch": 0, "secs": 15.6, "gs_emb_skipped": 0, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 3, "loss": 3.55517, "grad_norm": 7.90664529800415, "raw_fp64_norm": 7.90664529237613, "grad_norm_finite": true, "eff_coef_other": 0.6288653548051636, "max_grad_emb": 0.06299339234828949, "max_grad_other": 1.4895282983779907, "dead_tokens_in_batch": 0, "secs": 18.8, "gs_emb_skipped": 0, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 4, "loss": 3.72254, "grad_norm": 8.641199111938477, "raw_fp64_norm": 8.641199518455737, "grad_norm_finite": true, "eff_coef_other": 0.6416449836608233, "max_grad_emb": 0.12317246943712234, "max_grad_other": 1.5439256429672241, "dead_tokens_in_batch": 0, "secs": 21.7, "gs_emb_skipped": 0, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 5, "loss": 3.77694, "grad_norm": 8.004853248596191, "raw_fp64_norm": 8.004853865845096, "grad_norm_finite": true, "eff_coef_other": 0.6671167045375814, "max_grad_emb": 0.024846848100423813, "max_grad_other": 1.4865913391113281, "dead_tokens_in_batch": 0, "secs": 24.7, "gs_emb_skipped": 0, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 6, "loss": 3.75854, "grad_norm": 7.5836381912231445, "raw_fp64_norm": 7.583638431862512, "grad_norm_finite": true, "eff_coef_other": 0.6659888704812363, "max_grad_emb": 0.07884934544563293, "max_grad_other": 1.5683608055114746, "dead_tokens_in_batch": 0, "secs": 27.7, "gs_emb_skipped": 0, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 7, "loss": 3.66118, "grad_norm": Infinity, "raw_fp64_norm": 4.099910445354624e+32, "grad_norm_finite": false, "eff_coef_other": 0.7622511587523997, "max_grad_emb": 7.968631638567861e+31, "max_grad_other": 1.2653647661209106, "dead_tokens_in_batch": 2, "secs": 30.9, "gs_emb_skipped": 1, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 8, "loss": 3.78436, "grad_norm": Infinity, "raw_fp64_norm": 3.6125723956104037e+31, "grad_norm_finite": false, "eff_coef_other": 0.772309346148982, "max_grad_emb": 7.378350516657864e+30, "max_grad_other": 1.1122536659240723, "dead_tokens_in_batch": 1, "secs": 33.9, "gs_emb_skipped": 2, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 9, "loss": 4.09176, "grad_norm": 7.564976215362549, "raw_fp64_norm": 7.564976496206617, "grad_norm_finite": true, "eff_coef_other": 1.4649272288820934, "max_grad_emb": 0.1264822781085968, "max_grad_other": 0.8146225214004517, "dead_tokens_in_batch": 0, "secs": 36.9, "gs_emb_skipped": 2, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 10, "loss": 4.03926, "grad_norm": Infinity, "raw_fp64_norm": 1.0369026193482876e+32, "grad_norm_finite": false, "eff_coef_other": 1.8705710532130233, "max_grad_emb": 2.0216428850268743e+31, "max_grad_other": 0.6889842748641968, "dead_tokens_in_batch": 2, "secs": 40.0, "gs_emb_skipped": 3, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 12, "loss": 3.57485, "grad_norm": Infinity, "raw_fp64_norm": 1.765247072369934e+32, "grad_norm_finite": false, "eff_coef_other": 1.9393823042504954, "max_grad_emb": 3.6300874977379924e+31, "max_grad_other": 0.5644406676292419, "dead_tokens_in_batch": 2, "secs": 46.0, "gs_emb_skipped": 4, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 17, "loss": 3.52458, "grad_norm": 3.21489228502401e+18, "raw_fp64_norm": 3.214892140731212e+18, "grad_norm_finite": true, "eff_coef_other": 0.7586214007612158, "max_grad_emb": 4.2149225059005235e+17, "max_grad_other": 1.3237720727920532, "dead_tokens_in_batch": 1, "secs": 61.0, "gs_emb_skipped": 4, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 20, "loss": 3.44895, "grad_norm": 19.606630325317383, "raw_fp64_norm": 19.6066319122487, "grad_norm_finite": true, "eff_coef_other": 1.6430646756496048, "max_grad_emb": 1.0842595100402832, "max_grad_other": 0.5861462354660034, "dead_tokens_in_batch": 0, "secs": 69.9, "gs_emb_skipped": 4, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 30, "loss": 3.19853, "grad_norm": 3.407831907272339, "raw_fp64_norm": 3.4078320147028602, "grad_norm_finite": true, "eff_coef_other": 1.2931180204702573, "max_grad_emb": 0.019006356596946716, "max_grad_other": 0.540977418422699, "dead_tokens_in_batch": 0, "secs": 99.5, "gs_emb_skipped": 4, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 40, "loss": 3.22336, "grad_norm": Infinity, "raw_fp64_norm": 1.801453155927947e+31, "grad_norm_finite": false, "eff_coef_other": 0.8266318289615242, "max_grad_emb": 3.466808767615021e+30, "max_grad_other": 1.192376732826233, "dead_tokens_in_batch": 1, "secs": 129.3, "gs_emb_skipped": 5, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 50, "loss": 3.2725, "grad_norm": 5.208305835723877, "raw_fp64_norm": 5.208305882124597, "grad_norm_finite": true, "eff_coef_other": 0.7285495717996893, "max_grad_emb": 0.014060236513614655, "max_grad_other": 1.0965882539749146, "dead_tokens_in_batch": 0, "secs": 159.4, "gs_emb_skipped": 5, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 60, "loss": 2.96124, "grad_norm": 3.8922030925750732, "raw_fp64_norm": 3.892203326138248, "grad_norm_finite": true, "eff_coef_other": 3.9605083526849234, "max_grad_emb": 0.20717443525791168, "max_grad_other": 0.21621592342853546, "dead_tokens_in_batch": 0, "secs": 189.5, "gs_emb_skipped": 5, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 61, "loss": 2.90438, "grad_norm": Infinity, "raw_fp64_norm": 9.422012702338033e+31, "grad_norm_finite": false, "eff_coef_other": 3.7663841375682274, "max_grad_emb": 1.7993917862824456e+31, "max_grad_other": 0.22447891533374786, "dead_tokens_in_batch": 1, "secs": 192.5, "gs_emb_skipped": 6, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 65, "loss": 2.78316, "grad_norm": Infinity, "raw_fp64_norm": 1.151804700015887e+33, "grad_norm_finite": false, "eff_coef_other": 3.05587802786539, "max_grad_emb": 2.3293669734993687e+32, "max_grad_other": 0.19855031371116638, "dead_tokens_in_batch": 2, "secs": 204.4, "gs_emb_skipped": 7, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 70, "loss": 2.82025, "grad_norm": 3.0536177158355713, "raw_fp64_norm": 3.053617650313367, "grad_norm_finite": true, "eff_coef_other": 2.4717332470725615, "max_grad_emb": 0.10061950981616974, "max_grad_other": 0.3268805742263794, "dead_tokens_in_batch": 0, "secs": 219.1, "gs_emb_skipped": 7, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 71, "loss": 2.72618, "grad_norm": Infinity, "raw_fp64_norm": 1.4979146886822821e+31, "grad_norm_finite": false, "eff_coef_other": 1.6400305419573904, "max_grad_emb": 2.783962129978443e+30, "max_grad_other": 0.6094350218772888, "dead_tokens_in_batch": 1, "secs": 221.9, "gs_emb_skipped": 8, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 72, "loss": 2.78005, "grad_norm": Infinity, "raw_fp64_norm": 7.546745526080952e+31, "grad_norm_finite": false, "eff_coef_other": 2.3124196852764296, "max_grad_emb": 1.4970593860728505e+31, "max_grad_other": 0.4220912456512451, "dead_tokens_in_batch": 1, "secs": 225.0, "gs_emb_skipped": 9, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 73, "loss": 2.90274, "grad_norm": 1.8251390544267706e+19, "raw_fp64_norm": 1.8251390815649147e+19, "grad_norm_finite": true, "eff_coef_other": 4.497552628219961, "max_grad_emb": 2.599123992027595e+18, "max_grad_other": 0.1746464967727661, "dead_tokens_in_batch": 1, "secs": 227.8, "gs_emb_skipped": 9, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 80, "loss": 2.6964, "grad_norm": Infinity, "raw_fp64_norm": 5.877268336088438e+31, "grad_norm_finite": false, "eff_coef_other": 1.8113029151525841, "max_grad_emb": 1.1356912695288502e+31, "max_grad_other": 0.36803072690963745, "dead_tokens_in_batch": 1, "secs": 248.5, "gs_emb_skipped": 10, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 83, "loss": 3.28936, "grad_norm": Infinity, "raw_fp64_norm": 2.5746994736254472e+31, "grad_norm_finite": false, "eff_coef_other": 1.79770179401639, "max_grad_emb": 4.701266798308456e+30, "max_grad_other": 0.36881282925605774, "dead_tokens_in_batch": 1, "secs": 257.5, "gs_emb_skipped": 11, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 88, "loss": 2.78283, "grad_norm": Infinity, "raw_fp64_norm": 5.977491940884847e+31, "grad_norm_finite": false, "eff_coef_other": 4.382540705725417, "max_grad_emb": 1.0913710818411222e+31, "max_grad_other": 0.20116117596626282, "dead_tokens_in_batch": 1, "secs": 272.2, "gs_emb_skipped": 12, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 90, "loss": 2.77321, "grad_norm": 2.8438103199005127, "raw_fp64_norm": 2.8438105430425873, "grad_norm_finite": true, "eff_coef_other": 2.3390269630483984, "max_grad_emb": 0.019148530438542366, "max_grad_other": 0.2918783128261566, "dead_tokens_in_batch": 0, "secs": 278.2, "gs_emb_skipped": 12, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 93, "loss": 2.75697, "grad_norm": Infinity, "raw_fp64_norm": 9.991790634719125e+31, "grad_norm_finite": false, "eff_coef_other": 2.0438495966958543, "max_grad_emb": 1.917171021580655e+31, "max_grad_other": 0.2963649034500122, "dead_tokens_in_batch": 3, "secs": 287.1, "gs_emb_skipped": 13, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 100, "loss": 2.66118, "grad_norm": Infinity, "raw_fp64_norm": 1.1948784551999578e+32, "grad_norm_finite": false, "eff_coef_other": 0.9007988283640028, "max_grad_emb": 1.7548590694356293e+31, "max_grad_other": 0.9809943437576294, "dead_tokens_in_batch": 5, "secs": 307.8, "gs_emb_skipped": 14, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 100, "tgt_nll": 2.85476, "tgt_ppl": 17.37, "en_nll": 2.6976, "flores_tgt_nll": 3.06318, "flores_tgt_ppl": 21.396, "flores_tgt_bpb": 0.7859, "flores_en_nll": 3.76821, "belebele_acc": 0.3011, "belebele_acc_raw": 0.3044, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.005775389727205038, "seen_dead_count": 13, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 50.4, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 101, "loss": 2.54305, "grad_norm": Infinity, "raw_fp64_norm": 2.0725554553092896e+32, "grad_norm_finite": false, "eff_coef_other": 0.7424128558948101, "max_grad_emb": 4.009689721526658e+31, "max_grad_other": 1.03471839427948, "dead_tokens_in_batch": 6, "secs": 361.1, "gs_emb_skipped": 15, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 103, "loss": 2.59228, "grad_norm": Infinity, "raw_fp64_norm": 2.420735514644897e+31, "grad_norm_finite": false, "eff_coef_other": 1.8746278862731829, "max_grad_emb": 4.6266923957367984e+30, "max_grad_other": 0.7102317810058594, "dead_tokens_in_batch": 1, "secs": 367.1, "gs_emb_skipped": 16, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 104, "loss": 3.14465, "grad_norm": Infinity, "raw_fp64_norm": 6.678563196204549e+31, "grad_norm_finite": false, "eff_coef_other": 2.4125977109573933, "max_grad_emb": 1.312429696157083e+31, "max_grad_other": 0.42107072472572327, "dead_tokens_in_batch": 8, "secs": 370.0, "gs_emb_skipped": 17, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 110, "loss": 2.63535, "grad_norm": 2.853208541870117, "raw_fp64_norm": 2.8532086505636434, "grad_norm_finite": true, "eff_coef_other": 1.6734111875106013, "max_grad_emb": 0.013311316259205341, "max_grad_other": 0.6992930173873901, "dead_tokens_in_batch": 0, "secs": 388.0, "gs_emb_skipped": 17, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 113, "loss": 2.73214, "grad_norm": Infinity, "raw_fp64_norm": 7.969654822321238e+31, "grad_norm_finite": false, "eff_coef_other": 1.803732042474478, "max_grad_emb": 1.5243476223509378e+31, "max_grad_other": 0.4544546902179718, "dead_tokens_in_batch": 2, "secs": 396.9, "gs_emb_skipped": 18, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 120, "loss": 2.58671, "grad_norm": 2.710693836212158, "raw_fp64_norm": 2.7106938179925613, "grad_norm_finite": true, "eff_coef_other": 1.95388842356405, "max_grad_emb": 0.08277754485607147, "max_grad_other": 0.39452505111694336, "dead_tokens_in_batch": 0, "secs": 417.9, "gs_emb_skipped": 18, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 129, "loss": 2.73088, "grad_norm": Infinity, "raw_fp64_norm": 8.176744815980235e+31, "grad_norm_finite": false, "eff_coef_other": 8.453953760006163, "max_grad_emb": 1.577723752460817e+31, "max_grad_other": 0.3682340383529663, "dead_tokens_in_batch": 1, "secs": 444.7, "gs_emb_skipped": 19, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 130, "loss": 2.64789, "grad_norm": 4.171474456787109, "raw_fp64_norm": 4.171474439466409, "grad_norm_finite": true, "eff_coef_other": 4.78843476694374, "max_grad_emb": 0.04245089739561081, "max_grad_other": 0.5856341123580933, "dead_tokens_in_batch": 0, "secs": 447.8, "gs_emb_skipped": 19, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 132, "loss": 2.55108, "grad_norm": Infinity, "raw_fp64_norm": 4.667380350898871e+31, "grad_norm_finite": false, "eff_coef_other": 2.091092698250145, "max_grad_emb": 8.88386210759855e+30, "max_grad_other": 0.5941338539123535, "dead_tokens_in_batch": 1, "secs": 453.8, "gs_emb_skipped": 20, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 140, "loss": 2.76075, "grad_norm": Infinity, "raw_fp64_norm": 7.289769976886541e+31, "grad_norm_finite": false, "eff_coef_other": 1.5091773912805557, "max_grad_emb": 1.3491519059611151e+31, "max_grad_other": 0.7493875026702881, "dead_tokens_in_batch": 1, "secs": 477.8, "gs_emb_skipped": 21, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 141, "loss": 2.81092, "grad_norm": 3.1720833778381348, "raw_fp64_norm": 3.172083315555762, "grad_norm_finite": true, "eff_coef_other": 1.4493787438946726, "max_grad_emb": 0.1691286563873291, "max_grad_other": 0.5458340644836426, "dead_tokens_in_batch": 1, "secs": 480.8, "gs_emb_skipped": 21, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 144, "loss": 2.87688, "grad_norm": Infinity, "raw_fp64_norm": 8.786889957332765e+32, "grad_norm_finite": false, "eff_coef_other": 3.150107540470088, "max_grad_emb": 1.6699285005443084e+32, "max_grad_other": 0.2754499614238739, "dead_tokens_in_batch": 12, "secs": 489.7, "gs_emb_skipped": 22, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 148, "loss": 2.59565, "grad_norm": Infinity, "raw_fp64_norm": 1.8086331852627372e+32, "grad_norm_finite": false, "eff_coef_other": 4.3472759925886315, "max_grad_emb": 3.494455933968952e+31, "max_grad_other": 0.24870894849300385, "dead_tokens_in_batch": 2, "secs": 501.7, "gs_emb_skipped": 23, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 150, "loss": 2.66302, "grad_norm": 2.5220632553100586, "raw_fp64_norm": 2.5220634019379813, "grad_norm_finite": true, "eff_coef_other": 1.7218757733191494, "max_grad_emb": 0.01020666491240263, "max_grad_other": 0.344194233417511, "dead_tokens_in_batch": 0, "secs": 507.7, "gs_emb_skipped": 23, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 153, "loss": 2.83868, "grad_norm": Infinity, "raw_fp64_norm": 1.3540525136183865e+32, "grad_norm_finite": false, "eff_coef_other": 1.013892537993325, "max_grad_emb": 2.521296761976879e+31, "max_grad_other": 0.7311754822731018, "dead_tokens_in_batch": 1, "secs": 516.5, "gs_emb_skipped": 24, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 154, "loss": 2.94815, "grad_norm": 3.2817442417144775, "raw_fp64_norm": 3.2817444166601693, "grad_norm_finite": true, "eff_coef_other": 1.0074148069523279, "max_grad_emb": 0.034090492874383926, "max_grad_other": 0.8211507201194763, "dead_tokens_in_batch": 1, "secs": 519.4, "gs_emb_skipped": 24, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 158, "loss": 2.56514, "grad_norm": Infinity, "raw_fp64_norm": 2.648227929784719e+31, "grad_norm_finite": false, "eff_coef_other": 2.061508013864831, "max_grad_emb": 5.0130475582612494e+30, "max_grad_other": 0.5457814335823059, "dead_tokens_in_batch": 1, "secs": 531.3, "gs_emb_skipped": 25, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 160, "loss": 2.71057, "grad_norm": Infinity, "raw_fp64_norm": 4.66928091314751e+31, "grad_norm_finite": false, "eff_coef_other": 2.3571475065064984, "max_grad_emb": 7.44580797292945e+30, "max_grad_other": 0.3424760103225708, "dead_tokens_in_batch": 2, "secs": 537.3, "gs_emb_skipped": 26, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 165, "loss": 2.92323, "grad_norm": Infinity, "raw_fp64_norm": 1.1918461645028594e+32, "grad_norm_finite": false, "eff_coef_other": 2.65596428573798, "max_grad_emb": 2.30005705057314e+31, "max_grad_other": 0.35936760902404785, "dead_tokens_in_batch": 1, "secs": 552.1, "gs_emb_skipped": 27, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 170, "loss": 2.394, "grad_norm": 2.6268973350524902, "raw_fp64_norm": 2.626897359044833, "grad_norm_finite": true, "eff_coef_other": 3.9483952242426965, "max_grad_emb": 0.016598444432020187, "max_grad_other": 0.3316737711429596, "dead_tokens_in_batch": 0, "secs": 567.0, "gs_emb_skipped": 27, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 173, "loss": 2.42219, "grad_norm": Infinity, "raw_fp64_norm": 1.0463695233416543e+32, "grad_norm_finite": false, "eff_coef_other": 6.65799723093173, "max_grad_emb": 2.1672918499224056e+31, "max_grad_other": 0.17225511372089386, "dead_tokens_in_batch": 1, "secs": 575.9, "gs_emb_skipped": 28, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 177, "loss": 2.39227, "grad_norm": Infinity, "raw_fp64_norm": 2.6427017359911843e+31, "grad_norm_finite": false, "eff_coef_other": 1.8356860359953515, "max_grad_emb": 5.0126966675421063e+30, "max_grad_other": 0.5457609295845032, "dead_tokens_in_batch": 1, "secs": 587.9, "gs_emb_skipped": 29, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 180, "loss": 2.68092, "grad_norm": 2.6298797130584717, "raw_fp64_norm": 2.629879809096796, "grad_norm_finite": true, "eff_coef_other": 2.1263589615546254, "max_grad_emb": 0.021855086088180542, "max_grad_other": 0.30365127325057983, "dead_tokens_in_batch": 0, "secs": 596.8, "gs_emb_skipped": 29, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 186, "loss": 2.48143, "grad_norm": Infinity, "raw_fp64_norm": 1.9973609086665061e+31, "grad_norm_finite": false, "eff_coef_other": 2.467592873513061, "max_grad_emb": 3.7409568757290304e+30, "max_grad_other": 0.25392386317253113, "dead_tokens_in_batch": 2, "secs": 614.5, "gs_emb_skipped": 30, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 190, "loss": 2.50549, "grad_norm": 2.993727207183838, "raw_fp64_norm": 2.993727075100402, "grad_norm_finite": true, "eff_coef_other": 2.1818135967299366, "max_grad_emb": 0.20626004040241241, "max_grad_other": 0.30253782868385315, "dead_tokens_in_batch": 0, "secs": 626.6, "gs_emb_skipped": 30, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 192, "loss": 2.74651, "grad_norm": Infinity, "raw_fp64_norm": 4.111276113447488e+31, "grad_norm_finite": false, "eff_coef_other": 4.192310376107739, "max_grad_emb": 7.702935614429105e+30, "max_grad_other": 0.19133949279785156, "dead_tokens_in_batch": 1, "secs": 632.7, "gs_emb_skipped": 31, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 193, "loss": 2.67344, "grad_norm": Infinity, "raw_fp64_norm": 3.564758923664089e+31, "grad_norm_finite": false, "eff_coef_other": 4.9121812045278315, "max_grad_emb": 7.002610327292539e+30, "max_grad_other": 0.15671156346797943, "dead_tokens_in_batch": 1, "secs": 635.6, "gs_emb_skipped": 32, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 196, "loss": 2.66906, "grad_norm": Infinity, "raw_fp64_norm": 8.069507347736112e+31, "grad_norm_finite": false, "eff_coef_other": 2.334023891227224, "max_grad_emb": 1.5479240936850623e+31, "max_grad_other": 0.32636669278144836, "dead_tokens_in_batch": 1, "secs": 644.6, "gs_emb_skipped": 33, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 200, "loss": 2.47527, "grad_norm": 2.4257593154907227, "raw_fp64_norm": 2.425759318178913, "grad_norm_finite": true, "eff_coef_other": 4.236219512123617, "max_grad_emb": 0.07314559817314148, "max_grad_other": 0.15248116850852966, "dead_tokens_in_batch": 1, "secs": 656.5, "gs_emb_skipped": 33, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 200, "tgt_nll": 2.6302, "tgt_ppl": 13.877, "en_nll": 2.71432, "flores_tgt_nll": 2.8981, "flores_tgt_ppl": 18.14, "flores_tgt_bpb": 0.74354, "flores_en_nll": 3.80102, "belebele_acc": 0.3122, "belebele_acc_raw": 0.3011, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.00792027823626995, "seen_dead_count": 22, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 50.4, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 204, "loss": 2.81179, "grad_norm": 2.581256866455078, "raw_fp64_norm": 2.5812568492817594, "grad_norm_finite": true, "eff_coef_other": 2.0995152993530213, "max_grad_emb": 0.012931279838085175, "max_grad_other": 0.4049839377403259, "dead_tokens_in_batch": 1, "secs": 718.7, "gs_emb_skipped": 33, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 210, "loss": 2.36159, "grad_norm": 2.3469979763031006, "raw_fp64_norm": 2.3469978657117627, "grad_norm_finite": true, "eff_coef_other": 3.427230253140052, "max_grad_emb": 0.012564982287585735, "max_grad_other": 0.20628750324249268, "dead_tokens_in_batch": 0, "secs": 736.5, "gs_emb_skipped": 33, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 211, "loss": 2.84977, "grad_norm": Infinity, "raw_fp64_norm": 1.4158404948332488e+32, "grad_norm_finite": false, "eff_coef_other": 3.661268025293347, "max_grad_emb": 2.7419266911972045e+31, "max_grad_other": 0.25205492973327637, "dead_tokens_in_batch": 1, "secs": 739.7, "gs_emb_skipped": 34, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 213, "loss": 2.36218, "grad_norm": Infinity, "raw_fp64_norm": 5.374585171344822e+31, "grad_norm_finite": false, "eff_coef_other": 3.9025619232219597, "max_grad_emb": 9.876707548529809e+30, "max_grad_other": 0.21662470698356628, "dead_tokens_in_batch": 1, "secs": 745.6, "gs_emb_skipped": 35, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 216, "loss": 2.50437, "grad_norm": Infinity, "raw_fp64_norm": 4.683945758963165e+31, "grad_norm_finite": false, "eff_coef_other": 4.275241324660255, "max_grad_emb": 8.660467727706512e+30, "max_grad_other": 0.19658198952674866, "dead_tokens_in_batch": 1, "secs": 754.6, "gs_emb_skipped": 36, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 220, "loss": 2.43696, "grad_norm": 2.420959234237671, "raw_fp64_norm": 2.4209592608760597, "grad_norm_finite": true, "eff_coef_other": 2.544150742588342, "max_grad_emb": 0.026068152859807014, "max_grad_other": 0.3006325364112854, "dead_tokens_in_batch": 0, "secs": 766.5, "gs_emb_skipped": 36, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 224, "loss": 2.85276, "grad_norm": Infinity, "raw_fp64_norm": 3.413667867424566e+31, "grad_norm_finite": false, "eff_coef_other": 1.922376594979943, "max_grad_emb": 6.33830619387721e+30, "max_grad_other": 0.4005683362483978, "dead_tokens_in_batch": 2, "secs": 778.6, "gs_emb_skipped": 37, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 230, "loss": 2.45259, "grad_norm": Infinity, "raw_fp64_norm": 3.477140218893891e+31, "grad_norm_finite": false, "eff_coef_other": 5.111179958913111, "max_grad_emb": 6.853977733474199e+30, "max_grad_other": 0.14332890510559082, "dead_tokens_in_batch": 1, "secs": 796.8, "gs_emb_skipped": 38, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 231, "loss": 2.32631, "grad_norm": Infinity, "raw_fp64_norm": 3.6453991124701233e+31, "grad_norm_finite": false, "eff_coef_other": 2.732179797103246, "max_grad_emb": 7.038189618626707e+30, "max_grad_other": 0.2884805202484131, "dead_tokens_in_batch": 1, "secs": 799.9, "gs_emb_skipped": 39, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 234, "loss": 2.50991, "grad_norm": Infinity, "raw_fp64_norm": 2.4596234063632544e+32, "grad_norm_finite": false, "eff_coef_other": 2.0749101075758167, "max_grad_emb": 4.5987721934865075e+31, "max_grad_other": 0.36357587575912476, "dead_tokens_in_batch": 5, "secs": 808.9, "gs_emb_skipped": 40, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 238, "loss": 2.51733, "grad_norm": Infinity, "raw_fp64_norm": 7.142424218173874e+31, "grad_norm_finite": false, "eff_coef_other": 5.132321081360584, "max_grad_emb": 1.385529813691721e+31, "max_grad_other": 0.4251210689544678, "dead_tokens_in_batch": 1, "secs": 821.0, "gs_emb_skipped": 41, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 240, "loss": 2.59714, "grad_norm": 2.959254741668701, "raw_fp64_norm": 2.9592548680988924, "grad_norm_finite": true, "eff_coef_other": 2.848473532288265, "max_grad_emb": 0.023815881460905075, "max_grad_other": 0.5219314098358154, "dead_tokens_in_batch": 0, "secs": 826.8, "gs_emb_skipped": 41, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 249, "loss": 2.50226, "grad_norm": Infinity, "raw_fp64_norm": 2.40491855166695e+32, "grad_norm_finite": false, "eff_coef_other": 0.7641864569117255, "max_grad_emb": 4.215689230478007e+31, "max_grad_other": 1.3843978643417358, "dead_tokens_in_batch": 4, "secs": 854.0, "gs_emb_skipped": 42, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 250, "loss": 2.70607, "grad_norm": Infinity, "raw_fp64_norm": 2.875016340601761e+30, "grad_norm_finite": false, "eff_coef_other": 0.5110662456277955, "max_grad_emb": 5.504586822878546e+29, "max_grad_other": 1.932050347328186, "dead_tokens_in_batch": 1, "secs": 857.0, "gs_emb_skipped": 43, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 251, "loss": 2.41835, "grad_norm": Infinity, "raw_fp64_norm": 2.1138227519311686e+31, "grad_norm_finite": false, "eff_coef_other": 1.0672581347959955, "max_grad_emb": 3.9245800140073866e+30, "max_grad_other": 1.092686414718628, "dead_tokens_in_batch": 1, "secs": 860.1, "gs_emb_skipped": 44, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 260, "loss": 2.66039, "grad_norm": 3.8446171283721924, "raw_fp64_norm": 3.844617356701645, "grad_norm_finite": true, "eff_coef_other": 4.111828283812162, "max_grad_emb": 0.05959729850292206, "max_grad_other": 0.24003030359745026, "dead_tokens_in_batch": 0, "secs": 887.1, "gs_emb_skipped": 44, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 265, "loss": 2.49382, "grad_norm": Infinity, "raw_fp64_norm": 4.1549724708264245e+31, "grad_norm_finite": false, "eff_coef_other": 3.551785848698065, "max_grad_emb": 8.144409331847246e+30, "max_grad_other": 0.46759817004203796, "dead_tokens_in_batch": 1, "secs": 902.1, "gs_emb_skipped": 45, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 270, "loss": 2.33274, "grad_norm": 2.5517873764038086, "raw_fp64_norm": 2.551787281330057, "grad_norm_finite": true, "eff_coef_other": 6.603234766056121, "max_grad_emb": 0.02535233460366726, "max_grad_other": 0.17707176506519318, "dead_tokens_in_batch": 0, "secs": 917.4, "gs_emb_skipped": 45, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 273, "loss": 2.47595, "grad_norm": Infinity, "raw_fp64_norm": 3.1302087829888497e+29, "grad_norm_finite": false, "eff_coef_other": 2.902689181600695, "max_grad_emb": 5.988469299148915e+28, "max_grad_other": 0.27220460772514343, "dead_tokens_in_batch": 1, "secs": 926.8, "gs_emb_skipped": 46, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 277, "loss": 2.05262, "grad_norm": Infinity, "raw_fp64_norm": 5.254611966161144e+31, "grad_norm_finite": false, "eff_coef_other": 1.1941162826853107, "max_grad_emb": 1.0060424983022095e+31, "max_grad_other": 0.6391071677207947, "dead_tokens_in_batch": 2, "secs": 939.1, "gs_emb_skipped": 47, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 280, "loss": 2.2165, "grad_norm": 2.6000797748565674, "raw_fp64_norm": 2.6000797563688254, "grad_norm_finite": true, "eff_coef_other": 1.2111019194207782, "max_grad_emb": 0.03992985561490059, "max_grad_other": 0.47175630927085876, "dead_tokens_in_batch": 0, "secs": 948.4, "gs_emb_skipped": 47, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 290, "loss": 2.08231, "grad_norm": 2.702943801879883, "raw_fp64_norm": 2.7029439653972194, "grad_norm_finite": true, "eff_coef_other": 4.60523882109723, "max_grad_emb": 0.022970346733927727, "max_grad_other": 0.2660558223724365, "dead_tokens_in_batch": 0, "secs": 979.5, "gs_emb_skipped": 47, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 293, "loss": 2.54536, "grad_norm": Infinity, "raw_fp64_norm": 1.42401679214664e+32, "grad_norm_finite": false, "eff_coef_other": 2.048371493440205, "max_grad_emb": 2.844550953313307e+31, "max_grad_other": 0.7205618023872375, "dead_tokens_in_batch": 1, "secs": 989.1, "gs_emb_skipped": 48, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 295, "loss": 2.4104, "grad_norm": 2.5141007900238037, "raw_fp64_norm": 2.514100710322172, "grad_norm_finite": true, "eff_coef_other": 2.5567900369864014, "max_grad_emb": 0.02353827655315399, "max_grad_other": 0.3391220271587372, "dead_tokens_in_batch": 1, "secs": 995.1, "gs_emb_skipped": 48, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 297, "loss": 2.43911, "grad_norm": Infinity, "raw_fp64_norm": 3.291812720519424e+31, "grad_norm_finite": false, "eff_coef_other": 8.230649563318778, "max_grad_emb": 5.379391069462165e+30, "max_grad_other": 0.16597747802734375, "dead_tokens_in_batch": 2, "secs": 1001.4, "gs_emb_skipped": 49, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 300, "loss": 2.43971, "grad_norm": Infinity, "raw_fp64_norm": 2.091222855555812e+31, "grad_norm_finite": false, "eff_coef_other": 2.7178825416839674, "max_grad_emb": 4.071257472543955e+30, "max_grad_other": 0.237610325217247, "dead_tokens_in_batch": 1, "secs": 1010.7, "gs_emb_skipped": 50, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 300, "tgt_nll": 2.50798, "tgt_ppl": 12.28, "en_nll": 2.72918, "flores_tgt_nll": 2.80701, "flores_tgt_ppl": 16.56, "flores_tgt_bpb": 0.72017, "flores_en_nll": 3.76617, "belebele_acc": 0.3078, "belebele_acc_raw": 0.3122, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.007954956032335758, "seen_dead_count": 24, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 51.4, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "done", "steps": 300, "n_dead_steps": 57, "n_inf_steps": 50, "n_skipped_steps": 0, "seen_dead_count": 24, "peak_mem_gb": 67.93, "secs": 1062.1, "arm": "gradstab", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}


==> anc/embscan/outE34/e34_nemo_groupclip_fp64_s0.jsonl <==
{"kind": "meta", "opt": "adamw_fused", "n_dead_rows": 75, "n_train_chunks": 32016, "frac_chunks_with_dead": 0.00921, "steps": 1000, "lr_steps": 1000, "tokens_per_step": 16384, "n_flores_tgt": 1012, "n_belebele": 900, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 0, "tgt_nll": 3.93686, "tgt_ppl": 51.257, "en_nll": 2.73329, "flores_tgt_nll": 4.06837, "flores_tgt_ppl": 58.462, "flores_tgt_bpb": 1.04379, "flores_en_nll": 3.61807, "belebele_acc": 0.2978, "belebele_acc_raw": 0.3211, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.33263519611171e-10, "seen_dead_count": 0, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 78.9, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1, "loss": 3.81584, "grad_norm": 8.10612678527832, "raw_fp64_norm": 54.36625952592527, "grad_norm_finite": true, "eff_coef_other": 0.12336346360294462, "max_grad_emb": 5.0064215660095215, "max_grad_other": 1.546866536140442, "dead_tokens_in_batch": 0, "secs": 47.7, "emb_norm_fp64": 53.75854241893902, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 2, "loss": 3.43189, "grad_norm": 7.602164268493652, "raw_fp64_norm": 76.96778063579644, "grad_norm_finite": true, "eff_coef_other": 0.13154147071024505, "max_grad_emb": 12.222869873046875, "max_grad_other": 1.5561162233352661, "dead_tokens_in_batch": 0, "secs": 50.6, "emb_norm_fp64": 76.5914247709863, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 3, "loss": 3.95832, "grad_norm": 8.67882251739502, "raw_fp64_norm": 8.906339039152002, "grad_norm_finite": true, "eff_coef_other": 0.11522299053502977, "max_grad_emb": 0.07747028023004532, "max_grad_other": 1.7563375234603882, "dead_tokens_in_batch": 0, "secs": 53.6, "emb_norm_fp64": 2.0002280397804157, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 4, "loss": 3.93686, "grad_norm": 7.993931770324707, "raw_fp64_norm": 8.19984655235754, "grad_norm_finite": true, "eff_coef_other": 0.12509487241526812, "max_grad_emb": 0.02814091369509697, "max_grad_other": 1.4333544969558716, "dead_tokens_in_batch": 0, "secs": 56.7, "emb_norm_fp64": 1.8260720291292887, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 5, "loss": 4.60408, "grad_norm": 13.590871810913086, "raw_fp64_norm": 13.772810758970113, "grad_norm_finite": true, "eff_coef_other": 0.07357879173124396, "max_grad_emb": 0.031319912523031235, "max_grad_other": 2.278759717941284, "dead_tokens_in_batch": 0, "secs": 59.6, "emb_norm_fp64": 2.2312614308207652, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 6, "loss": 3.5689, "grad_norm": 6.736969947814941, "raw_fp64_norm": 7.008488832047344, "grad_norm_finite": true, "eff_coef_other": 0.14843466117726667, "max_grad_emb": 0.039547257125377655, "max_grad_other": 1.184352993965149, "dead_tokens_in_batch": 0, "secs": 62.5, "emb_norm_fp64": 1.9318778173922657, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 7, "loss": 3.49717, "grad_norm": 5.858608722686768, "raw_fp64_norm": 6.1735664075232, "grad_norm_finite": true, "eff_coef_other": 0.17068895989565908, "max_grad_emb": 0.13965114951133728, "max_grad_other": 1.1434327363967896, "dead_tokens_in_batch": 0, "secs": 65.7, "emb_norm_fp64": 1.9466969280101003, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 8, "loss": 3.3343, "grad_norm": 5.893389701843262, "raw_fp64_norm": 6.14451357300182, "grad_norm_finite": true, "eff_coef_other": 0.16968160615708583, "max_grad_emb": 0.044263020157814026, "max_grad_other": 0.9740488529205322, "dead_tokens_in_batch": 0, "secs": 68.6, "emb_norm_fp64": 1.7386792053091056, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 9, "loss": 3.58969, "grad_norm": 5.444813251495361, "raw_fp64_norm": 5.700954614091651, "grad_norm_finite": true, "eff_coef_other": 0.18366099444537717, "max_grad_emb": 0.025758832693099976, "max_grad_other": 1.144566297531128, "dead_tokens_in_batch": 0, "secs": 71.5, "emb_norm_fp64": 1.6896417519018996, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 10, "loss": 3.47082, "grad_norm": 4.073554515838623, "raw_fp64_norm": 3.2429962402523686e+31, "grad_norm_finite": true, "eff_coef_other": 0.24548579149390332, "max_grad_emb": 6.308434845800352e+30, "max_grad_other": 0.7460750937461853, "dead_tokens_in_batch": 1, "secs": 74.5, "emb_norm_fp64": 3.2429962402523686e+31, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 11, "loss": 3.57954, "grad_norm": 4.768402099609375, "raw_fp64_norm": 3.5442486472002938e+31, "grad_norm_finite": true, "eff_coef_other": 0.20971381385141694, "max_grad_emb": 6.566616670614711e+30, "max_grad_other": 1.299540400505066, "dead_tokens_in_batch": 1, "secs": 77.6, "emb_norm_fp64": 3.5442486472002938e+31, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 14, "loss": 3.65022, "grad_norm": 6.110112190246582, "raw_fp64_norm": 1.8296466401410506e+30, "grad_norm_finite": true, "eff_coef_other": 0.16366308918732872, "max_grad_emb": 3.297093565312694e+29, "max_grad_other": 1.2274073362350464, "dead_tokens_in_batch": 1, "secs": 86.3, "emb_norm_fp64": 1.8296466401410506e+30, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 16, "loss": 3.31431, "grad_norm": 7.157644748687744, "raw_fp64_norm": 1.6573355486706021e+31, "grad_norm_finite": true, "eff_coef_other": 0.13971074220644913, "max_grad_emb": 3.029636710494524e+30, "max_grad_other": 1.3251222372055054, "dead_tokens_in_batch": 2, "secs": 92.4, "emb_norm_fp64": 1.6573355486706021e+31, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 20, "loss": 3.61237, "grad_norm": 3.6596803665161133, "raw_fp64_norm": 3.8507271802099456, "grad_norm_finite": true, "eff_coef_other": 0.27324783221550364, "max_grad_emb": 0.019928984344005585, "max_grad_other": 0.3156784474849701, "dead_tokens_in_batch": 0, "secs": 104.3, "emb_norm_fp64": 1.1978479930596664, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 26, "loss": 3.44962, "grad_norm": 3.719182252883911, "raw_fp64_norm": 5.667951956019551e+31, "grad_norm_finite": true, "eff_coef_other": 0.26887623760528195, "max_grad_emb": 1.1213771042542852e+31, "max_grad_other": 0.402089387178421, "dead_tokens_in_batch": 1, "secs": 122.2, "emb_norm_fp64": 5.667951956019551e+31, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 27, "loss": 3.22264, "grad_norm": 3.51250958442688, "raw_fp64_norm": 1.0059408502937235e+30, "grad_norm_finite": true, "eff_coef_other": 0.2846966510033066, "max_grad_emb": 1.994190952637025e+29, "max_grad_other": 0.3155791759490967, "dead_tokens_in_batch": 1, "secs": 125.2, "emb_norm_fp64": 1.0059408502937235e+30, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 30, "loss": 3.22032, "grad_norm": 3.8976781368255615, "raw_fp64_norm": 4.068329463297826, "grad_norm_finite": true, "eff_coef_other": 0.2565629352482932, "max_grad_emb": 0.017800092697143555, "max_grad_other": 0.602478563785553, "dead_tokens_in_batch": 0, "secs": 134.2, "emb_norm_fp64": 1.165937474507354, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 34, "loss": 3.18785, "grad_norm": 3.35843825340271, "raw_fp64_norm": 4.420366743316299, "grad_norm_finite": true, "eff_coef_other": 0.29775735826896915, "max_grad_emb": 0.21859943866729736, "max_grad_other": 0.8816336393356323, "dead_tokens_in_batch": 7, "secs": 146.0, "emb_norm_fp64": 2.8741144923662523, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 35, "loss": 3.14934, "grad_norm": 3.0910708904266357, "raw_fp64_norm": 3.957164808085188e+19, "grad_norm_finite": true, "eff_coef_other": 0.32351237222825574, "max_grad_emb": 7.581097489143431e+18, "max_grad_other": 0.21783660352230072, "dead_tokens_in_batch": 1, "secs": 149.2, "emb_norm_fp64": 3.957164808085188e+19, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 39, "loss": 3.14101, "grad_norm": 4.059817314147949, "raw_fp64_norm": 1.421447663389788e+32, "grad_norm_finite": true, "eff_coef_other": 0.246316441431659, "max_grad_emb": 2.920965220089836e+31, "max_grad_other": 1.1655395030975342, "dead_tokens_in_batch": 1, "secs": 161.0, "emb_norm_fp64": 1.421447663389788e+32, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 40, "loss": 3.16606, "grad_norm": 3.9155800342559814, "raw_fp64_norm": 1.2018193576748255e+32, "grad_norm_finite": true, "eff_coef_other": 0.2553899386199307, "max_grad_emb": 2.334524009260681e+31, "max_grad_other": 0.630473256111145, "dead_tokens_in_batch": 2, "secs": 164.2, "emb_norm_fp64": 1.2018193576748255e+32, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 41, "loss": 3.09972, "grad_norm": 3.5032269954681396, "raw_fp64_norm": 3.6684848874758953, "grad_norm_finite": true, "eff_coef_other": 0.28545101868722905, "max_grad_emb": 0.03298061341047287, "max_grad_other": 0.5300959944725037, "dead_tokens_in_batch": 1, "secs": 167.1, "emb_norm_fp64": 1.0886606253518483, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 42, "loss": 2.9023, "grad_norm": 2.7043039798736572, "raw_fp64_norm": 1.2067526473273614e+32, "grad_norm_finite": true, "eff_coef_other": 0.3697807782192965, "max_grad_emb": 2.375034871690803e+31, "max_grad_other": 0.21589086949825287, "dead_tokens_in_batch": 1, "secs": 170.0, "emb_norm_fp64": 1.2067526473273614e+32, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 46, "loss": 2.85538, "grad_norm": 2.8276572227478027, "raw_fp64_norm": 8.176607628151113e+18, "grad_norm_finite": true, "eff_coef_other": 0.353649529478227, "max_grad_emb": 1.5344521768840724e+18, "max_grad_other": 0.6772143840789795, "dead_tokens_in_batch": 2, "secs": 181.9, "emb_norm_fp64": 8.176607628151113e+18, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 47, "loss": 2.80264, "grad_norm": 2.9593958854675293, "raw_fp64_norm": 3.198072736859198, "grad_norm_finite": true, "eff_coef_other": 0.33790668798450757, "max_grad_emb": 0.023948587477207184, "max_grad_other": 0.2573982775211334, "dead_tokens_in_batch": 1, "secs": 184.8, "emb_norm_fp64": 1.2122892309541617, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 49, "loss": 3.27179, "grad_norm": 3.2935993671417236, "raw_fp64_norm": 3.4389351312937846, "grad_norm_finite": true, "eff_coef_other": 0.3036191063057924, "max_grad_emb": 0.011206882074475288, "max_grad_other": 0.20459893345832825, "dead_tokens_in_batch": 1, "secs": 191.0, "emb_norm_fp64": 0.9891803329839399, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 50, "loss": 2.93891, "grad_norm": 2.91467547416687, "raw_fp64_norm": 3.1175899083140997, "grad_norm_finite": true, "eff_coef_other": 0.3430912517609144, "max_grad_emb": 0.016601987183094025, "max_grad_other": 0.2385994791984558, "dead_tokens_in_batch": 0, "secs": 193.9, "emb_norm_fp64": 1.1063609981617297, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 53, "loss": 3.25239, "grad_norm": 3.5892770290374756, "raw_fp64_norm": 3.724270875229386, "grad_norm_finite": true, "eff_coef_other": 0.2786075617185238, "max_grad_emb": 0.020360305905342102, "max_grad_other": 0.22015807032585144, "dead_tokens_in_batch": 1, "secs": 202.9, "emb_norm_fp64": 0.9936224416985857, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 58, "loss": 2.84845, "grad_norm": 3.3068630695343018, "raw_fp64_norm": 7.721886353049222, "grad_norm_finite": true, "eff_coef_other": 0.3024013019503483, "max_grad_emb": 0.7036824226379395, "max_grad_other": 0.30474308133125305, "dead_tokens_in_batch": 1, "secs": 217.8, "emb_norm_fp64": 6.977978599466401, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 60, "loss": 2.82517, "grad_norm": 2.7724838256835938, "raw_fp64_norm": 2.9779260606447364, "grad_norm_finite": true, "eff_coef_other": 0.36068727617055085, "max_grad_emb": 0.019459890201687813, "max_grad_other": 0.25146934390068054, "dead_tokens_in_batch": 1, "secs": 223.6, "emb_norm_fp64": 1.0869120121931373, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 67, "loss": 2.78441, "grad_norm": 2.962773323059082, "raw_fp64_norm": 8.182424473629394e+31, "grad_norm_finite": true, "eff_coef_other": 0.337521488632146, "max_grad_emb": 1.5339325907117524e+31, "max_grad_other": 0.3835552930831909, "dead_tokens_in_batch": 1, "secs": 244.4, "emb_norm_fp64": 8.182424473629394e+31, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 69, "loss": 2.89393, "grad_norm": 2.9453630447387695, "raw_fp64_norm": 3.12111742076637, "grad_norm_finite": true, "eff_coef_other": 0.3395166046744799, "max_grad_emb": 0.021147392690181732, "max_grad_other": 0.2901431620121002, "dead_tokens_in_batch": 1, "secs": 250.5, "emb_norm_fp64": 1.0325751109300871, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 70, "loss": 2.93723, "grad_norm": 3.2775278091430664, "raw_fp64_norm": 3.4388885495577743, "grad_norm_finite": true, "eff_coef_other": 0.30510792070244447, "max_grad_emb": 0.011371690779924393, "max_grad_other": 0.31421715021133423, "dead_tokens_in_batch": 0, "secs": 253.5, "emb_norm_fp64": 1.0410410421590115, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 75, "loss": 2.89315, "grad_norm": 3.067502498626709, "raw_fp64_norm": 3.2208729373976976, "grad_norm_finite": true, "eff_coef_other": 0.32599799819224007, "max_grad_emb": 0.03783451020717621, "max_grad_other": 0.3403441905975342, "dead_tokens_in_batch": 1, "secs": 268.5, "emb_norm_fp64": 0.9820645720240065, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 80, "loss": 2.70996, "grad_norm": 2.812180280685425, "raw_fp64_norm": 2.9940001914156795, "grad_norm_finite": true, "eff_coef_other": 0.3555958525391598, "max_grad_emb": 0.025477204471826553, "max_grad_other": 0.3342733085155487, "dead_tokens_in_batch": 0, "secs": 283.3, "emb_norm_fp64": 1.0274626076334594, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 88, "loss": 2.68832, "grad_norm": 3.1977875232696533, "raw_fp64_norm": 3.517207110900554, "grad_norm_finite": true, "eff_coef_other": 0.3127161138778266, "max_grad_emb": 0.09910908341407776, "max_grad_other": 0.37931495904922485, "dead_tokens_in_batch": 1, "secs": 307.4, "emb_norm_fp64": 1.4645477232624375, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 89, "loss": 2.87699, "grad_norm": 3.377599000930786, "raw_fp64_norm": 7.493847372638185e+31, "grad_norm_finite": true, "eff_coef_other": 0.2960682140349431, "max_grad_emb": 1.4010461348013107e+31, "max_grad_other": 0.23721766471862793, "dead_tokens_in_batch": 1, "secs": 310.3, "emb_norm_fp64": 7.493847372638185e+31, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 90, "loss": 2.79899, "grad_norm": 15.982056617736816, "raw_fp64_norm": 37.05041415161603, "grad_norm_finite": true, "eff_coef_other": 0.06257016611491906, "max_grad_emb": 3.4694459438323975, "max_grad_other": 13.18038272857666, "dead_tokens_in_batch": 0, "secs": 313.5, "emb_norm_fp64": 33.42614332237284, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 96, "loss": 2.53833, "grad_norm": 2.609579563140869, "raw_fp64_norm": 2.810551968678741, "grad_norm_finite": true, "eff_coef_other": 0.38320334467712636, "max_grad_emb": 0.04639167711138725, "max_grad_other": 0.7713788747787476, "dead_tokens_in_batch": 2, "secs": 331.1, "emb_norm_fp64": 1.0436935917183556, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 100, "loss": 2.95628, "grad_norm": 2.7736384868621826, "raw_fp64_norm": 2.9942055756248567, "grad_norm_finite": true, "eff_coef_other": 0.36053712269985727, "max_grad_emb": 0.06083223596215248, "max_grad_other": 0.5205443501472473, "dead_tokens_in_batch": 0, "secs": 343.0, "emb_norm_fp64": 1.1279165858331355, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 100, "tgt_nll": 2.80205, "tgt_ppl": 16.478, "en_nll": 2.70871, "flores_tgt_nll": 3.05037, "flores_tgt_ppl": 21.123, "flores_tgt_bpb": 0.78261, "flores_en_nll": 3.77812, "belebele_acc": 0.3111, "belebele_acc_raw": 0.3056, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.006628644652664661, "seen_dead_count": 13, "seen_dead_norm_min": 0.002629437716677785, "seen_dead_norm_median": 0.005717291496694088, "eval_secs": 50.4, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 107, "loss": 2.20999, "grad_norm": 3.036184787750244, "raw_fp64_norm": 3.237668267803122, "grad_norm_finite": true, "eff_coef_other": 0.3293606089701714, "max_grad_emb": 0.017811844125390053, "max_grad_other": 0.529313325881958, "dead_tokens_in_batch": 1, "secs": 414.3, "emb_norm_fp64": 1.1243121338989155, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 110, "loss": 2.77449, "grad_norm": 2.897026538848877, "raw_fp64_norm": 3.0739689690065255, "grad_norm_finite": true, "eff_coef_other": 0.3451813925101127, "max_grad_emb": 0.01792420819401741, "max_grad_other": 0.28243207931518555, "dead_tokens_in_batch": 0, "secs": 423.2, "emb_norm_fp64": 1.0278722446242285, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 120, "loss": 2.94706, "grad_norm": 2.825042247772217, "raw_fp64_norm": 2.9619661145371685, "grad_norm_finite": true, "eff_coef_other": 0.35397688187201515, "max_grad_emb": 0.009750201366841793, "max_grad_other": 0.5013543367385864, "dead_tokens_in_batch": 0, "secs": 453.2, "emb_norm_fp64": 0.8901567597615195, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 124, "loss": 2.7571, "grad_norm": 2.779686689376831, "raw_fp64_norm": 1.7796011844762293e+31, "grad_norm_finite": true, "eff_coef_other": 0.3597526455298245, "max_grad_emb": 3.538978616731465e+30, "max_grad_other": 0.2217559814453125, "dead_tokens_in_batch": 1, "secs": 465.2, "emb_norm_fp64": 1.7796011844762293e+31, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 126, "loss": 2.64413, "grad_norm": 2.8810887336730957, "raw_fp64_norm": 3.029078724869908, "grad_norm_finite": true, "eff_coef_other": 0.3470908900588465, "max_grad_emb": 0.012283066287636757, "max_grad_other": 0.285812109708786, "dead_tokens_in_batch": 1, "secs": 471.0, "emb_norm_fp64": 0.9352252914319004, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 130, "loss": 2.7176, "grad_norm": 2.998979091644287, "raw_fp64_norm": 3.1244800822370764, "grad_norm_finite": true, "eff_coef_other": 0.33344669502347973, "max_grad_emb": 0.011498742736876011, "max_grad_other": 0.48149383068084717, "dead_tokens_in_batch": 0, "secs": 482.9, "emb_norm_fp64": 0.8766414269963766, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 131, "loss": 2.71422, "grad_norm": 2.698291301727295, "raw_fp64_norm": 2.8452438473703103, "grad_norm_finite": true, "eff_coef_other": 0.370604770787752, "max_grad_emb": 0.016036992892622948, "max_grad_other": 0.22248883545398712, "dead_tokens_in_batch": 2, "secs": 486.0, "emb_norm_fp64": 0.9025721958624299, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 140, "loss": 2.56753, "grad_norm": 2.3308141231536865, "raw_fp64_norm": 2.55625588303873, "grad_norm_finite": true, "eff_coef_other": 0.42903445668696355, "max_grad_emb": 0.02235407382249832, "max_grad_other": 0.13632270693778992, "dead_tokens_in_batch": 2, "secs": 512.7, "emb_norm_fp64": 1.049642610587629, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 146, "loss": 2.70094, "grad_norm": 2.5884671211242676, "raw_fp64_norm": 2.773012425897298, "grad_norm_finite": true, "eff_coef_other": 0.38632888380547753, "max_grad_emb": 0.018261577934026718, "max_grad_other": 0.12668803334236145, "dead_tokens_in_batch": 1, "secs": 530.6, "emb_norm_fp64": 0.994703528654666, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 150, "loss": 2.46927, "grad_norm": 2.335317850112915, "raw_fp64_norm": 2.490846294448326, "grad_norm_finite": true, "eff_coef_other": 0.4282070518771554, "max_grad_emb": 0.00913698598742485, "max_grad_other": 0.23489104211330414, "dead_tokens_in_batch": 0, "secs": 542.5, "emb_norm_fp64": 0.8663751466474763, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 154, "loss": 2.50177, "grad_norm": 2.3986611366271973, "raw_fp64_norm": 2.584865481889389, "grad_norm_finite": true, "eff_coef_other": 0.41689906416170736, "max_grad_emb": 0.018144426867365837, "max_grad_other": 0.2113836407661438, "dead_tokens_in_batch": 2, "secs": 554.7, "emb_norm_fp64": 0.9633039061960329, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 157, "loss": 2.45397, "grad_norm": 2.4443862438201904, "raw_fp64_norm": 2.598329345487741, "grad_norm_finite": true, "eff_coef_other": 0.409100482146666, "max_grad_emb": 0.012047206982970238, "max_grad_other": 0.35834047198295593, "dead_tokens_in_batch": 1, "secs": 563.5, "emb_norm_fp64": 0.8810740687533545, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 160, "loss": 2.42173, "grad_norm": 2.4116933345794678, "raw_fp64_norm": 2.58460778781151, "grad_norm_finite": true, "eff_coef_other": 0.41464624503269487, "max_grad_emb": 0.010592476464807987, "max_grad_other": 0.5043025612831116, "dead_tokens_in_batch": 0, "secs": 572.5, "emb_norm_fp64": 0.929479490613641, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 161, "loss": 2.31651, "grad_norm": 2.2742819786071777, "raw_fp64_norm": 1.9543661240249495e+32, "grad_norm_finite": true, "eff_coef_other": 0.4396990213647127, "max_grad_emb": 3.7588726728053914e+31, "max_grad_other": 0.2699239253997803, "dead_tokens_in_batch": 1, "secs": 575.4, "emb_norm_fp64": 1.9543661240249495e+32, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 170, "loss": 2.59414, "grad_norm": 2.747283935546875, "raw_fp64_norm": 2.9425230191098737, "grad_norm_finite": true, "eff_coef_other": 0.3639957352297496, "max_grad_emb": 0.01966274343430996, "max_grad_other": 0.23539495468139648, "dead_tokens_in_batch": 0, "secs": 602.4, "emb_norm_fp64": 1.053979415637188, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 176, "loss": 2.46682, "grad_norm": 2.457585334777832, "raw_fp64_norm": 2.6869295427975244, "grad_norm_finite": true, "eff_coef_other": 0.4069033042090059, "max_grad_emb": 0.029656091704964638, "max_grad_other": 0.3386100232601166, "dead_tokens_in_batch": 1, "secs": 620.4, "emb_norm_fp64": 1.0862150906097967, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 180, "loss": 2.54951, "grad_norm": 2.4055747985839844, "raw_fp64_norm": 2.5715724020230315, "grad_norm_finite": true, "eff_coef_other": 0.41570088981965936, "max_grad_emb": 0.032620854675769806, "max_grad_other": 0.31079697608947754, "dead_tokens_in_batch": 1, "secs": 632.2, "emb_norm_fp64": 0.9089525667314768, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 185, "loss": 2.8358, "grad_norm": 3.252016067504883, "raw_fp64_norm": 3.389936115829266, "grad_norm_finite": true, "eff_coef_other": 0.3075014611676845, "max_grad_emb": 0.03045027330517769, "max_grad_other": 0.6037862300872803, "dead_tokens_in_batch": 3, "secs": 647.2, "emb_norm_fp64": 0.9571085048986244, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 190, "loss": 2.35351, "grad_norm": 2.4396252632141113, "raw_fp64_norm": 2.599604897722856, "grad_norm_finite": true, "eff_coef_other": 0.40989885011425453, "max_grad_emb": 0.01093200221657753, "max_grad_other": 0.63770991563797, "dead_tokens_in_batch": 0, "secs": 661.9, "emb_norm_fp64": 0.8978719586511256, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 197, "loss": 2.58, "grad_norm": 2.3348238468170166, "raw_fp64_norm": 8.382553762002948e+31, "grad_norm_finite": true, "eff_coef_other": 0.4282976521186436, "max_grad_emb": 1.5697386765296804e+31, "max_grad_other": 0.28273746371269226, "dead_tokens_in_batch": 1, "secs": 682.9, "emb_norm_fp64": 8.382553762002948e+31, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 200, "loss": 2.38022, "grad_norm": 2.335341453552246, "raw_fp64_norm": 2.506333739772384, "grad_norm_finite": true, "eff_coef_other": 0.4282027239640672, "max_grad_emb": 0.020130738615989685, "max_grad_other": 0.1917918473482132, "dead_tokens_in_batch": 0, "secs": 691.9, "emb_norm_fp64": 0.9098839917508469, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 200, "tgt_nll": 2.58529, "tgt_ppl": 13.267, "en_nll": 2.72443, "flores_tgt_nll": 2.83326, "flores_tgt_ppl": 17.001, "flores_tgt_bpb": 0.72691, "flores_en_nll": 3.7965, "belebele_acc": 0.3122, "belebele_acc_raw": 0.3133, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.010868402197957039, "seen_dead_count": 16, "seen_dead_norm_min": 0.0016911772545427084, "seen_dead_norm_median": 0.006401476450264454, "eval_secs": 50.7, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 202, "loss": 2.48298, "grad_norm": 2.4607772827148438, "raw_fp64_norm": 2.473519322726233e+32, "grad_norm_finite": true, "eff_coef_other": 0.4063754979569935, "max_grad_emb": 2.431934899672277e+31, "max_grad_other": 0.31991463899612427, "dead_tokens_in_batch": 32, "secs": 748.6, "emb_norm_fp64": 2.473519322726233e+32, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 208, "loss": 2.41929, "grad_norm": 2.2927372455596924, "raw_fp64_norm": 2.4800633529027682, "grad_norm_finite": true, "eff_coef_other": 0.43615968893818696, "max_grad_emb": 0.020850740373134613, "max_grad_other": 0.33076176047325134, "dead_tokens_in_batch": 1, "secs": 766.2, "emb_norm_fp64": 0.94555264284478, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 210, "loss": 2.40209, "grad_norm": 2.229890823364258, "raw_fp64_norm": 2.4466666491481663, "grad_norm_finite": true, "eff_coef_other": 0.4484522475584896, "max_grad_emb": 0.04228144511580467, "max_grad_other": 0.22164365649223328, "dead_tokens_in_batch": 0, "secs": 772.3, "emb_norm_fp64": 1.0068590350833184, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 218, "loss": 2.38996, "grad_norm": 2.1165571212768555, "raw_fp64_norm": 2.424195677665767, "grad_norm_finite": true, "eff_coef_other": 0.4724651735038253, "max_grad_emb": 0.06132447347044945, "max_grad_other": 0.15858244895935059, "dead_tokens_in_batch": 1, "secs": 796.4, "emb_norm_fp64": 1.1819093030974133, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 220, "loss": 2.20257, "grad_norm": 2.1705691814422607, "raw_fp64_norm": 2.3328440021776267, "grad_norm_finite": true, "eff_coef_other": 0.46070843898516023, "max_grad_emb": 0.015703314915299416, "max_grad_other": 0.2236005961894989, "dead_tokens_in_batch": 0, "secs": 802.2, "emb_norm_fp64": 0.8548627942349454, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 222, "loss": 2.67618, "grad_norm": 2.2808656692504883, "raw_fp64_norm": 2.431312892698549, "grad_norm_finite": true, "eff_coef_other": 0.43842983611515013, "max_grad_emb": 0.021952535957098007, "max_grad_other": 0.424067884683609, "dead_tokens_in_batch": 1, "secs": 808.3, "emb_norm_fp64": 0.8419816236266643, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 230, "loss": 2.60204, "grad_norm": 2.434067964553833, "raw_fp64_norm": 2.596990377338519, "grad_norm_finite": true, "eff_coef_other": 0.4108347029449516, "max_grad_emb": 0.015926964581012726, "max_grad_other": 0.35909977555274963, "dead_tokens_in_batch": 0, "secs": 832.1, "emb_norm_fp64": 0.9053576370645067, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 240, "loss": 2.16944, "grad_norm": 2.331012487411499, "raw_fp64_norm": 2.4901692202981187, "grad_norm_finite": true, "eff_coef_other": 0.42899794677312725, "max_grad_emb": 0.024066826328635216, "max_grad_other": 0.3053150773048401, "dead_tokens_in_batch": 0, "secs": 861.9, "emb_norm_fp64": 0.8759696490862734, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 244, "loss": 2.28908, "grad_norm": 2.0548832416534424, "raw_fp64_norm": 2.249303198277072, "grad_norm_finite": true, "eff_coef_other": 0.4866454176491031, "max_grad_emb": 0.025848332792520523, "max_grad_other": 0.2201094925403595, "dead_tokens_in_batch": 3, "secs": 873.7, "emb_norm_fp64": 0.9147786468228457, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 250, "loss": 2.3208, "grad_norm": 2.083348035812378, "raw_fp64_norm": 2.2353574511435705, "grad_norm_finite": true, "eff_coef_other": 0.4799963821760963, "max_grad_emb": 0.009138206019997597, "max_grad_other": 0.30136942863464355, "dead_tokens_in_batch": 0, "secs": 891.6, "emb_norm_fp64": 0.8102368029957787, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 252, "loss": 2.47542, "grad_norm": 2.1607909202575684, "raw_fp64_norm": 2.3134806347764063, "grad_norm_finite": true, "eff_coef_other": 0.46279328917557183, "max_grad_emb": 0.01073020976036787, "max_grad_other": 0.34215474128723145, "dead_tokens_in_batch": 1, "secs": 897.6, "emb_norm_fp64": 0.8265437899908255, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 258, "loss": 2.22591, "grad_norm": 2.2629611492156982, "raw_fp64_norm": 2.4219161247882015, "grad_norm_finite": true, "eff_coef_other": 0.44189868590890125, "max_grad_emb": 0.03615831956267357, "max_grad_other": 0.447874516248703, "dead_tokens_in_batch": 1, "secs": 915.4, "emb_norm_fp64": 0.86295143958585, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 259, "loss": 2.43231, "grad_norm": 2.2888894081115723, "raw_fp64_norm": 2.42350349535376, "grad_norm_finite": true, "eff_coef_other": 0.43689291390103757, "max_grad_emb": 0.005957585293799639, "max_grad_other": 0.5696779489517212, "dead_tokens_in_batch": 1, "secs": 918.5, "emb_norm_fp64": 0.7964637440032152, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 260, "loss": 2.22891, "grad_norm": 2.7219927310943604, "raw_fp64_norm": 2.9017118416681806, "grad_norm_finite": true, "eff_coef_other": 0.36737777481873785, "max_grad_emb": 0.021980304270982742, "max_grad_other": 0.6630514860153198, "dead_tokens_in_batch": 1, "secs": 921.5, "emb_norm_fp64": 1.0053294816719824, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 263, "loss": 2.36973, "grad_norm": 2.3492634296417236, "raw_fp64_norm": 2.5229244431869566, "grad_norm_finite": true, "eff_coef_other": 0.4256651517737004, "max_grad_emb": 0.05118150636553764, "max_grad_other": 0.2803564965724945, "dead_tokens_in_batch": 2, "secs": 930.4, "emb_norm_fp64": 0.9198417537943976, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 265, "loss": 2.52166, "grad_norm": 3.1865038871765137, "raw_fp64_norm": 3.417707075398427, "grad_norm_finite": true, "eff_coef_other": 0.31382346345185624, "max_grad_emb": 0.0492900051176548, "max_grad_other": 0.8652819395065308, "dead_tokens_in_batch": 5, "secs": 936.5, "emb_norm_fp64": 1.2356843859281685, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 270, "loss": 2.58159, "grad_norm": 3.112645149230957, "raw_fp64_norm": 3.3455725784020407, "grad_norm_finite": true, "eff_coef_other": 0.32127005514169044, "max_grad_emb": 0.04745187982916832, "max_grad_other": 0.42890676856040955, "dead_tokens_in_batch": 0, "secs": 951.2, "emb_norm_fp64": 1.2264970401429562, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 280, "loss": 2.63052, "grad_norm": 2.5313913822174072, "raw_fp64_norm": 2.663975779191345, "grad_norm_finite": true, "eff_coef_other": 0.3950395075156371, "max_grad_emb": 0.009425901807844639, "max_grad_other": 0.3991183638572693, "dead_tokens_in_batch": 0, "secs": 981.0, "emb_norm_fp64": 0.829954481881181, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 282, "loss": 2.57828, "grad_norm": 2.3304038047790527, "raw_fp64_norm": 2.4844449673474625, "grad_norm_finite": true, "eff_coef_other": 0.42910999752028517, "max_grad_emb": 0.011195595376193523, "max_grad_other": 0.2584676444530487, "dead_tokens_in_batch": 1, "secs": 987.1, "emb_norm_fp64": 0.8612111345886581, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 290, "loss": 2.38458, "grad_norm": 2.382972478866577, "raw_fp64_norm": 2.5647096407133967, "grad_norm_finite": true, "eff_coef_other": 0.4196437807086438, "max_grad_emb": 0.022699235007166862, "max_grad_other": 0.5013771057128906, "dead_tokens_in_batch": 0, "secs": 1010.8, "emb_norm_fp64": 0.9482496284171699, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 294, "loss": 2.59327, "grad_norm": 2.7878050804138184, "raw_fp64_norm": 2.96386253439416, "grad_norm_finite": true, "eff_coef_other": 0.3587050071472551, "max_grad_emb": 0.021696273237466812, "max_grad_other": 0.40821564197540283, "dead_tokens_in_batch": 1, "secs": 1022.7, "emb_norm_fp64": 1.0062918666612264, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 296, "loss": 2.18187, "grad_norm": 2.1128857135772705, "raw_fp64_norm": 2.2811026492055646, "grad_norm_finite": true, "eff_coef_other": 0.47328614145475284, "max_grad_emb": 0.011790802702307701, "max_grad_other": 0.30091410875320435, "dead_tokens_in_batch": 2, "secs": 1028.8, "emb_norm_fp64": 0.8597340011896543, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 299, "loss": 2.52373, "grad_norm": 2.1396820545196533, "raw_fp64_norm": 2.284157136061181, "grad_norm_finite": true, "eff_coef_other": 0.467358937992101, "max_grad_emb": 0.007011559326201677, "max_grad_other": 0.424083948135376, "dead_tokens_in_batch": 1, "secs": 1037.8, "emb_norm_fp64": 0.7994592178228761, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 300, "loss": 2.36012, "grad_norm": 2.4731972217559814, "raw_fp64_norm": 4.4567714407571845e+31, "grad_norm_finite": true, "eff_coef_other": 0.40433475618868736, "max_grad_emb": 8.655123066657995e+30, "max_grad_other": 0.33516132831573486, "dead_tokens_in_batch": 1, "secs": 1040.7, "emb_norm_fp64": 4.4567714407571845e+31, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 300, "tgt_nll": 2.45355, "tgt_ppl": 11.63, "en_nll": 2.74636, "flores_tgt_nll": 2.77321, "flores_tgt_ppl": 16.01, "flores_tgt_bpb": 0.7115, "flores_en_nll": 3.85913, "belebele_acc": 0.3178, "belebele_acc_raw": 0.3189, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.013357119634747505, "seen_dead_count": 29, "seen_dead_norm_min": 0.00042867849697358906, "seen_dead_norm_median": 0.0061142295598983765, "eval_secs": 50.7, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 304, "loss": 2.2731, "grad_norm": 2.542567253112793, "raw_fp64_norm": 2.7564935745768904, "grad_norm_finite": true, "eff_coef_other": 0.3933031094743391, "max_grad_emb": 0.045196108520030975, "max_grad_other": 0.8410426378250122, "dead_tokens_in_batch": 1, "secs": 1103.3, "emb_norm_fp64": 1.0647106088169058, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 307, "loss": 2.18755, "grad_norm": 2.213074207305908, "raw_fp64_norm": 2.375089641420378, "grad_norm_finite": true, "eff_coef_other": 0.4518599262685483, "max_grad_emb": 0.014332537539303303, "max_grad_other": 0.5323578119277954, "dead_tokens_in_batch": 1, "secs": 1112.3, "emb_norm_fp64": 0.8621792146990744, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 308, "loss": 2.33982, "grad_norm": 2.083523750305176, "raw_fp64_norm": 2.2387420554495616, "grad_norm_finite": true, "eff_coef_other": 0.4799559015814566, "max_grad_emb": 0.011244979687035084, "max_grad_other": 0.19658294320106506, "dead_tokens_in_batch": 1, "secs": 1115.2, "emb_norm_fp64": 0.8190816836552856, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 310, "loss": 2.13877, "grad_norm": 2.0624337196350098, "raw_fp64_norm": 2.2533638056220333, "grad_norm_finite": true, "eff_coef_other": 0.48486383131533517, "max_grad_emb": 0.03868390992283821, "max_grad_other": 0.3913242220878601, "dead_tokens_in_batch": 1, "secs": 1121.2, "emb_norm_fp64": 0.9077528534607148, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 311, "loss": 2.26884, "grad_norm": 2.0075323581695557, "raw_fp64_norm": 2.1733083256401837, "grad_norm_finite": true, "eff_coef_other": 0.498123727772966, "max_grad_emb": 0.02263745479285717, "max_grad_other": 0.1592869907617569, "dead_tokens_in_batch": 1, "secs": 1124.1, "emb_norm_fp64": 0.8325161147773676, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 312, "loss": 2.38214, "grad_norm": 2.169146776199341, "raw_fp64_norm": 2.325548118533807, "grad_norm_finite": true, "eff_coef_other": 0.4610105456955745, "max_grad_emb": 0.012744423933327198, "max_grad_other": 0.22658146917819977, "dead_tokens_in_batch": 1, "secs": 1127.3, "emb_norm_fp64": 0.8384372411842171, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 316, "loss": 2.35027, "grad_norm": 2.067732572555542, "raw_fp64_norm": 2.413533153941623, "grad_norm_finite": true, "eff_coef_other": 0.48362130076752846, "max_grad_emb": 0.16608311235904694, "max_grad_other": 0.1843298077583313, "dead_tokens_in_batch": 1, "secs": 1139.2, "emb_norm_fp64": 1.2448388460799908, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 317, "loss": 2.44875, "grad_norm": 2.197065830230713, "raw_fp64_norm": 2.3501327474930354, "grad_norm_finite": true, "eff_coef_other": 0.45515229042668237, "max_grad_emb": 0.01986107788980007, "max_grad_other": 0.11182403564453125, "dead_tokens_in_batch": 1, "secs": 1142.1, "emb_norm_fp64": 0.8342818512027057, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 320, "loss": 2.17484, "grad_norm": 1.9519636631011963, "raw_fp64_norm": 2.1043189553269883, "grad_norm_finite": true, "eff_coef_other": 0.5123043561717165, "max_grad_emb": 0.009960304014384747, "max_grad_other": 0.4499639570713043, "dead_tokens_in_batch": 0, "secs": 1151.1, "emb_norm_fp64": 0.7861274086571676, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 321, "loss": 2.30043, "grad_norm": 2.1353673934936523, "raw_fp64_norm": 2.3251522384250585, "grad_norm_finite": true, "eff_coef_other": 0.4683032693782224, "max_grad_emb": 0.0281345434486866, "max_grad_other": 0.24511364102363586, "dead_tokens_in_batch": 3, "secs": 1154.0, "emb_norm_fp64": 0.9200756244646452, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 322, "loss": 2.3716, "grad_norm": 2.153748035430908, "raw_fp64_norm": 2.3011418145035574, "grad_norm_finite": true, "eff_coef_other": 0.4643066501942397, "max_grad_emb": 0.017225924879312515, "max_grad_other": 0.16405215859413147, "dead_tokens_in_batch": 1, "secs": 1157.1, "emb_norm_fp64": 0.8103223784833037, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 323, "loss": 2.16237, "grad_norm": 2.0403687953948975, "raw_fp64_norm": 2.273882896193973, "grad_norm_finite": true, "eff_coef_other": 0.49010723558885944, "max_grad_emb": 0.0390896275639534, "max_grad_other": 0.1949768215417862, "dead_tokens_in_batch": 2, "secs": 1160.0, "emb_norm_fp64": 1.0037121233853903, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 324, "loss": 2.27673, "grad_norm": 2.1913819313049316, "raw_fp64_norm": 2.380406083451328, "grad_norm_finite": true, "eff_coef_other": 0.45633284156526527, "max_grad_emb": 0.02893191948533058, "max_grad_other": 0.5170419812202454, "dead_tokens_in_batch": 1, "secs": 1162.9, "emb_norm_fp64": 0.9296121755360561, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 330, "loss": 2.3984, "grad_norm": 2.4176690578460693, "raw_fp64_norm": 2.6225554726600464, "grad_norm_finite": true, "eff_coef_other": 0.41362136936539295, "max_grad_emb": 0.037217821925878525, "max_grad_other": 0.17632751166820526, "dead_tokens_in_batch": 5, "secs": 1180.7, "emb_norm_fp64": 1.0162054327588255, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 335, "loss": 2.24596, "grad_norm": 2.1110591888427734, "raw_fp64_norm": 2.2718262426708926, "grad_norm_finite": true, "eff_coef_other": 0.4736956365740444, "max_grad_emb": 0.01469938550144434, "max_grad_other": 0.27168843150138855, "dead_tokens_in_batch": 1, "secs": 1195.5, "emb_norm_fp64": 0.8394184677386087, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 336, "loss": 2.04914, "grad_norm": 2.252964973449707, "raw_fp64_norm": 2.4772670356279356, "grad_norm_finite": true, "eff_coef_other": 0.443859344430673, "max_grad_emb": 0.023817308247089386, "max_grad_other": 0.3283015787601471, "dead_tokens_in_batch": 15, "secs": 1198.4, "emb_norm_fp64": 1.0300488395176872, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 340, "loss": 2.33115, "grad_norm": 2.175868511199951, "raw_fp64_norm": 2.335493204591656, "grad_norm_finite": true, "eff_coef_other": 0.4595863836745057, "max_grad_emb": 0.009208638221025467, "max_grad_other": 0.2613562345504761, "dead_tokens_in_batch": 0, "secs": 1210.1, "emb_norm_fp64": 0.8486016640855059, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 347, "loss": 2.37418, "grad_norm": 2.2001798152923584, "raw_fp64_norm": 2.34154298847741, "grad_norm_finite": true, "eff_coef_other": 0.4545080990841749, "max_grad_emb": 0.015339553356170654, "max_grad_other": 0.57857346534729, "dead_tokens_in_batch": 1, "secs": 1230.9, "emb_norm_fp64": 0.8012691727655716, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 348, "loss": 2.43715, "grad_norm": 2.1570847034454346, "raw_fp64_norm": 2.29965207463074, "grad_norm_finite": true, "eff_coef_other": 0.4635884417585895, "max_grad_emb": 0.02467910200357437, "max_grad_other": 0.39629554748535156, "dead_tokens_in_batch": 1, "secs": 1234.0, "emb_norm_fp64": 0.7971104917145446, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 349, "loss": 2.11686, "grad_norm": 2.050772190093994, "raw_fp64_norm": 2.1842407392455487, "grad_norm_finite": true, "eff_coef_other": 0.4876209640492552, "max_grad_emb": 0.012399675324559212, "max_grad_other": 0.3041490316390991, "dead_tokens_in_batch": 2, "secs": 1236.9, "emb_norm_fp64": 0.7518246049389494, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 350, "loss": 2.34099, "grad_norm": 2.0065829753875732, "raw_fp64_norm": 2.1587020998042656, "grad_norm_finite": true, "eff_coef_other": 0.49835940696518777, "max_grad_emb": 0.008496551774442196, "max_grad_other": 0.1882379800081253, "dead_tokens_in_batch": 0, "secs": 1239.7, "emb_norm_fp64": 0.7960024183228301, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 355, "loss": 2.25596, "grad_norm": 2.1837334632873535, "raw_fp64_norm": 2.3201300837064647, "grad_norm_finite": true, "eff_coef_other": 0.45793113439928884, "max_grad_emb": 0.01438516192138195, "max_grad_other": 0.4056648015975952, "dead_tokens_in_batch": 1, "secs": 1254.4, "emb_norm_fp64": 0.7837801432883928, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 357, "loss": 2.25614, "grad_norm": 2.075728178024292, "raw_fp64_norm": 2.4479147053190067, "grad_norm_finite": true, "eff_coef_other": 0.48175841559052224, "max_grad_emb": 0.06829734146595001, "max_grad_other": 0.29060888290405273, "dead_tokens_in_batch": 28, "secs": 1260.4, "emb_norm_fp64": 1.297551108450782, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 360, "loss": 2.81923, "grad_norm": 3.0175042152404785, "raw_fp64_norm": 3.155903465023491, "grad_norm_finite": true, "eff_coef_other": 0.33139959293170784, "max_grad_emb": 0.0229526124894619, "max_grad_other": 0.22170308232307434, "dead_tokens_in_batch": 1, "secs": 1269.3, "emb_norm_fp64": 0.9243351775699892, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 362, "loss": 2.14738, "grad_norm": 2.1472280025482178, "raw_fp64_norm": 2.311173875116506, "grad_norm_finite": true, "eff_coef_other": 0.4657165112865246, "max_grad_emb": 0.021875813603401184, "max_grad_other": 0.3456753194332123, "dead_tokens_in_batch": 1, "secs": 1275.4, "emb_norm_fp64": 0.8549481959790322, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 367, "loss": 2.46772, "grad_norm": 2.536365509033203, "raw_fp64_norm": 2.6858518940323313, "grad_norm_finite": true, "eff_coef_other": 0.39426478643308294, "max_grad_emb": 0.011057903990149498, "max_grad_other": 0.31337082386016846, "dead_tokens_in_batch": 1, "secs": 1290.1, "emb_norm_fp64": 0.8835442092304111, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 368, "loss": 2.28207, "grad_norm": 2.3137929439544678, "raw_fp64_norm": 2.4712188075460935, "grad_norm_finite": true, "eff_coef_other": 0.4321906030624819, "max_grad_emb": 0.018643205985426903, "max_grad_other": 0.4046737551689148, "dead_tokens_in_batch": 1, "secs": 1293.2, "emb_norm_fp64": 0.8679197419772792, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 370, "loss": 2.21939, "grad_norm": 2.0335652828216553, "raw_fp64_norm": 2.259285552450012, "grad_norm_finite": true, "eff_coef_other": 0.49174694154176257, "max_grad_emb": 0.04218116030097008, "max_grad_other": 0.260532408952713, "dead_tokens_in_batch": 1, "secs": 1299.0, "emb_norm_fp64": 0.9843698838879091, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 372, "loss": 2.09414, "grad_norm": 1.9814708232879639, "raw_fp64_norm": 2.138777021623819, "grad_norm_finite": true, "eff_coef_other": 0.5046753570992727, "max_grad_emb": 0.012403682805597782, "max_grad_other": 0.28241634368896484, "dead_tokens_in_batch": 1, "secs": 1305.0, "emb_norm_fp64": 0.8050717571000021, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 374, "loss": 2.26107, "grad_norm": 2.104982852935791, "raw_fp64_norm": 2.2662668098842063, "grad_norm_finite": true, "eff_coef_other": 0.47506302654308447, "max_grad_emb": 0.01462354976683855, "max_grad_other": 0.4422401487827301, "dead_tokens_in_batch": 1, "secs": 1310.8, "emb_norm_fp64": 0.8396499277477587, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 378, "loss": 2.2486, "grad_norm": 2.0570709705352783, "raw_fp64_norm": 2.200019957637845, "grad_norm_finite": true, "eff_coef_other": 0.486127862478135, "max_grad_emb": 0.011166354641318321, "max_grad_other": 0.22926640510559082, "dead_tokens_in_batch": 1, "secs": 1322.8, "emb_norm_fp64": 0.7800944006465106, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 380, "loss": 2.244, "grad_norm": 2.4963302612304688, "raw_fp64_norm": 3.101056957076359, "grad_norm_finite": true, "eff_coef_other": 0.4005878608863349, "max_grad_emb": 0.15728457272052765, "max_grad_other": 0.35164785385131836, "dead_tokens_in_batch": 0, "secs": 1328.6, "emb_norm_fp64": 1.8398071322673768, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 385, "loss": 2.13342, "grad_norm": 2.17242431640625, "raw_fp64_norm": 2.327163440213185, "grad_norm_finite": true, "eff_coef_other": 0.4603150186328417, "max_grad_emb": 0.012371561489999294, "max_grad_other": 0.2661915421485901, "dead_tokens_in_batch": 2, "secs": 1343.6, "emb_norm_fp64": 0.8344227970621082, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 390, "loss": 2.22626, "grad_norm": 2.1338343620300293, "raw_fp64_norm": 2.2956733864739274, "grad_norm_finite": true, "eff_coef_other": 0.4686397169126711, "max_grad_emb": 0.01335843000560999, "max_grad_other": 0.2705519199371338, "dead_tokens_in_batch": 0, "secs": 1358.3, "emb_norm_fp64": 0.8466797791795548, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 392, "loss": 2.22565, "grad_norm": 2.2203893661499023, "raw_fp64_norm": 2.370309125481357, "grad_norm_finite": true, "eff_coef_other": 0.45037125689478347, "max_grad_emb": 0.009018342941999435, "max_grad_other": 0.4743744432926178, "dead_tokens_in_batch": 2, "secs": 1364.3, "emb_norm_fp64": 0.8295999543156206, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 394, "loss": 2.20645, "grad_norm": 1.9978424310684204, "raw_fp64_norm": 2.182706738054242, "grad_norm_finite": true, "eff_coef_other": 0.5005397242091254, "max_grad_emb": 0.010875442996621132, "max_grad_other": 0.17641694843769073, "dead_tokens_in_batch": 1, "secs": 1370.1, "emb_norm_fp64": 0.8791098602896147, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 395, "loss": 2.09298, "grad_norm": 2.159440755844116, "raw_fp64_norm": 2.3267660592723622, "grad_norm_finite": true, "eff_coef_other": 0.4630826449908599, "max_grad_emb": 0.012026475742459297, "max_grad_other": 0.4782419800758362, "dead_tokens_in_batch": 2, "secs": 1373.3, "emb_norm_fp64": 0.8664041777043027, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 396, "loss": 2.27505, "grad_norm": 2.1753017902374268, "raw_fp64_norm": 2.367674597490335, "grad_norm_finite": true, "eff_coef_other": 0.45970611746002193, "max_grad_emb": 0.026086345314979553, "max_grad_other": 0.38014304637908936, "dead_tokens_in_batch": 2, "secs": 1376.1, "emb_norm_fp64": 0.9348503205454749, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 400, "loss": 2.43995, "grad_norm": 2.036250352859497, "raw_fp64_norm": 2.186919000745894, "grad_norm_finite": true, "eff_coef_other": 0.4910985073604519, "max_grad_emb": 0.011492210440337658, "max_grad_other": 0.18795490264892578, "dead_tokens_in_batch": 0, "secs": 1387.9, "emb_norm_fp64": 0.7976837292694814, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 400, "tgt_nll": 2.38114, "tgt_ppl": 10.817, "en_nll": 2.75907, "flores_tgt_nll": 2.69909, "flores_tgt_ppl": 14.866, "flores_tgt_bpb": 0.69248, "flores_en_nll": 3.91349, "belebele_acc": 0.3156, "belebele_acc_raw": 0.32, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.014869775623083115, "seen_dead_count": 29, "seen_dead_norm_min": 0.005503453779965639, "seen_dead_norm_median": 0.00852762907743454, "eval_secs": 50.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 401, "loss": 2.15029, "grad_norm": 2.1714794635772705, "raw_fp64_norm": 2.3152351846313803, "grad_norm_finite": true, "eff_coef_other": 0.46051531053271005, "max_grad_emb": 0.01121637225151062, "max_grad_other": 0.5479715466499329, "dead_tokens_in_batch": 1, "secs": 1441.3, "emb_norm_fp64": 0.8031132882492527, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 402, "loss": 2.21009, "grad_norm": 2.023993968963623, "raw_fp64_norm": 2.212593550411479, "grad_norm_finite": true, "eff_coef_other": 0.4940723743557748, "max_grad_emb": 0.027458036318421364, "max_grad_other": 0.28445863723754883, "dead_tokens_in_batch": 4, "secs": 1444.1, "emb_norm_fp64": 0.8938782235759657, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 410, "loss": 2.60293, "grad_norm": 3.3286211490631104, "raw_fp64_norm": 3.452466647250925, "grad_norm_finite": true, "eff_coef_other": 0.30042460670444815, "max_grad_emb": 0.06563250720500946, "max_grad_other": 0.39331939816474915, "dead_tokens_in_batch": 1, "secs": 1467.6, "emb_norm_fp64": 0.9164091749583223, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 414, "loss": 1.67666, "grad_norm": 2.7355241775512695, "raw_fp64_norm": 2.850232123551373, "grad_norm_finite": true, "eff_coef_other": 0.36556051766818654, "max_grad_emb": 0.012378036975860596, "max_grad_other": 0.48940610885620117, "dead_tokens_in_batch": 2, "secs": 1479.4, "emb_norm_fp64": 0.8004562002423191, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 420, "loss": 2.21128, "grad_norm": 2.000041961669922, "raw_fp64_norm": 2.168337464131008, "grad_norm_finite": true, "eff_coef_other": 0.49998925981322767, "max_grad_emb": 0.007932526990771294, "max_grad_other": 0.1542993187904358, "dead_tokens_in_batch": 0, "secs": 1497.1, "emb_norm_fp64": 0.8375672669069925, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 421, "loss": 2.13543, "grad_norm": 2.0371882915496826, "raw_fp64_norm": 2.252976565642765, "grad_norm_finite": true, "eff_coef_other": 0.4908724015721207, "max_grad_emb": 0.07293787598609924, "max_grad_other": 0.20462240278720856, "dead_tokens_in_batch": 14, "secs": 1500.3, "emb_norm_fp64": 0.9621678200295034, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 422, "loss": 2.21929, "grad_norm": 2.2178614139556885, "raw_fp64_norm": 2.4278065187219915, "grad_norm_finite": true, "eff_coef_other": 0.45088459667632896, "max_grad_emb": 0.028554676100611687, "max_grad_other": 0.19286887347698212, "dead_tokens_in_batch": 1, "secs": 1503.2, "emb_norm_fp64": 0.9875905744976108, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 429, "loss": 2.44377, "grad_norm": 2.821690320968628, "raw_fp64_norm": 3.0018436890159963, "grad_norm_finite": true, "eff_coef_other": 0.3543973759882143, "max_grad_emb": 0.021982500329613686, "max_grad_other": 0.9197778105735779, "dead_tokens_in_batch": 1, "secs": 1523.9, "emb_norm_fp64": 1.024270153697429, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 430, "loss": 2.33881, "grad_norm": 2.4074649810791016, "raw_fp64_norm": 2.5628168929336654, "grad_norm_finite": true, "eff_coef_other": 0.41537450907271745, "max_grad_emb": 0.012506470084190369, "max_grad_other": 0.38927963376045227, "dead_tokens_in_batch": 0, "secs": 1526.7, "emb_norm_fp64": 0.878716563319661, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 431, "loss": 2.32689, "grad_norm": 2.2454781532287598, "raw_fp64_norm": 2.399942597954159, "grad_norm_finite": true, "eff_coef_other": 0.44533924911398376, "max_grad_emb": 0.011823705397546291, "max_grad_other": 0.25996968150138855, "dead_tokens_in_batch": 2, "secs": 1529.6, "emb_norm_fp64": 0.8470841762355141, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 433, "loss": 2.11666, "grad_norm": 2.1324260234832764, "raw_fp64_norm": 2.2947098604496317, "grad_norm_finite": true, "eff_coef_other": 0.46894922498520963, "max_grad_emb": 0.014152412302792072, "max_grad_other": 0.2876725494861603, "dead_tokens_in_batch": 2, "secs": 1535.6, "emb_norm_fp64": 0.84761552393598, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 434, "loss": 2.41297, "grad_norm": 2.297743797302246, "raw_fp64_norm": 2.471899393504329, "grad_norm_finite": true, "eff_coef_other": 0.43520934142646633, "max_grad_emb": 0.05081100016832352, "max_grad_other": 0.2395314872264862, "dead_tokens_in_batch": 1, "secs": 1538.5, "emb_norm_fp64": 0.9114056530543173, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 435, "loss": 2.29312, "grad_norm": 2.178788900375366, "raw_fp64_norm": 2.4524662323735864, "grad_norm_finite": true, "eff_coef_other": 0.4589703669122562, "max_grad_emb": 0.038744717836380005, "max_grad_other": 0.6729182004928589, "dead_tokens_in_batch": 4, "secs": 1541.6, "emb_norm_fp64": 1.1258194019218315, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 437, "loss": 1.92904, "grad_norm": 2.078578472137451, "raw_fp64_norm": 2.258729810876537, "grad_norm_finite": true, "eff_coef_other": 0.4810977946259023, "max_grad_emb": 0.03107941523194313, "max_grad_other": 0.15848951041698456, "dead_tokens_in_batch": 1, "secs": 1547.3, "emb_norm_fp64": 0.883952055066763, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 440, "loss": 2.28124, "grad_norm": 2.147425413131714, "raw_fp64_norm": 2.3164536229122397, "grad_norm_finite": true, "eff_coef_other": 0.4656736984722299, "max_grad_emb": 0.028145335614681244, "max_grad_other": 0.23395055532455444, "dead_tokens_in_batch": 0, "secs": 1556.2, "emb_norm_fp64": 0.8686321803073846, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 442, "loss": 2.12138, "grad_norm": 2.112774610519409, "raw_fp64_norm": 2.2760251186966447, "grad_norm_finite": true, "eff_coef_other": 0.47331102982306666, "max_grad_emb": 0.020420189946889877, "max_grad_other": 0.19971239566802979, "dead_tokens_in_batch": 2, "secs": 1562.2, "emb_norm_fp64": 0.8464479731174643, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 450, "loss": 2.1215, "grad_norm": 1.9267373085021973, "raw_fp64_norm": 2.0947147380113993, "grad_norm_finite": true, "eff_coef_other": 0.5190118427537663, "max_grad_emb": 0.016645396128296852, "max_grad_other": 0.23241831362247467, "dead_tokens_in_batch": 0, "secs": 1585.6, "emb_norm_fp64": 0.8218960435632799, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 458, "loss": 2.62223, "grad_norm": 2.7870004177093506, "raw_fp64_norm": 2.980325183771388, "grad_norm_finite": true, "eff_coef_other": 0.35880857241253383, "max_grad_emb": 0.01776089146733284, "max_grad_other": 0.40627172589302063, "dead_tokens_in_batch": 2, "secs": 1609.4, "emb_norm_fp64": 1.0559201930903368, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 459, "loss": 2.23393, "grad_norm": 1.8703343868255615, "raw_fp64_norm": 2.0255419163295896, "grad_norm_finite": true, "eff_coef_other": 0.5346634657312752, "max_grad_emb": 0.011331154964864254, "max_grad_other": 0.3346100449562073, "dead_tokens_in_batch": 1, "secs": 1612.3, "emb_norm_fp64": 0.7776048193286736, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 460, "loss": 2.09607, "grad_norm": 1.9910110235214233, "raw_fp64_norm": 2.1215494578649654, "grad_norm_finite": true, "eff_coef_other": 0.5022571376697866, "max_grad_emb": 0.009030234068632126, "max_grad_other": 0.34528613090515137, "dead_tokens_in_batch": 0, "secs": 1615.2, "emb_norm_fp64": 0.7326985644073848, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 462, "loss": 2.35639, "grad_norm": 2.2627432346343994, "raw_fp64_norm": 2.4088320618260677, "grad_norm_finite": true, "eff_coef_other": 0.44194124315670785, "max_grad_emb": 0.010800451971590519, "max_grad_other": 0.1479972004890442, "dead_tokens_in_batch": 1, "secs": 1621.3, "emb_norm_fp64": 0.826113979785018, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 464, "loss": 2.29105, "grad_norm": 1.9126111268997192, "raw_fp64_norm": 2.0739431128252557, "grad_norm_finite": true, "eff_coef_other": 0.5228451633949257, "max_grad_emb": 0.011351768858730793, "max_grad_other": 0.17994654178619385, "dead_tokens_in_batch": 1, "secs": 1627.1, "emb_norm_fp64": 0.8019718792803829, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 470, "loss": 2.56335, "grad_norm": 2.4307162761688232, "raw_fp64_norm": 2.599694488307968, "grad_norm_finite": true, "eff_coef_other": 0.41140119824060767, "max_grad_emb": 0.018561411648988724, "max_grad_other": 0.552075982093811, "dead_tokens_in_batch": 0, "secs": 1644.9, "emb_norm_fp64": 0.9219705059355414, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 471, "loss": 2.88975, "grad_norm": 2.7385406494140625, "raw_fp64_norm": 2.8872798649372, "grad_norm_finite": true, "eff_coef_other": 0.36515785699807035, "max_grad_emb": 0.014780465513467789, "max_grad_other": 0.6083277463912964, "dead_tokens_in_batch": 1, "secs": 1648.0, "emb_norm_fp64": 0.9147566232063494, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 477, "loss": 2.29091, "grad_norm": 2.0247693061828613, "raw_fp64_norm": 2.147217153230126, "grad_norm_finite": true, "eff_coef_other": 0.49388318119165847, "max_grad_emb": 0.008674895390868187, "max_grad_other": 0.1841689795255661, "dead_tokens_in_batch": 1, "secs": 1665.6, "emb_norm_fp64": 0.7147382926171728, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 478, "loss": 2.03526, "grad_norm": 2.0252561569213867, "raw_fp64_norm": 2.2709779926011517, "grad_norm_finite": true, "eff_coef_other": 0.4937644568159975, "max_grad_emb": 0.03491131588816643, "max_grad_other": 0.276356041431427, "dead_tokens_in_batch": 21, "secs": 1668.7, "emb_norm_fp64": 1.0274622575405281, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 479, "loss": 2.17427, "grad_norm": 1.9357833862304688, "raw_fp64_norm": 2.1179169120893735, "grad_norm_finite": true, "eff_coef_other": 0.5165864582404701, "max_grad_emb": 0.013229060918092728, "max_grad_other": 0.32732027769088745, "dead_tokens_in_batch": 1, "secs": 1671.6, "emb_norm_fp64": 0.8592521504808144, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 480, "loss": 2.42076, "grad_norm": 2.8186824321746826, "raw_fp64_norm": 2.970848108117041, "grad_norm_finite": true, "eff_coef_other": 0.35477556244351843, "max_grad_emb": 0.015123376622796059, "max_grad_other": 0.4862963855266571, "dead_tokens_in_batch": 0, "secs": 1674.5, "emb_norm_fp64": 0.9385984368907297, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 487, "loss": 2.03573, "grad_norm": 2.1347129344940186, "raw_fp64_norm": 2.2721038180971247, "grad_norm_finite": true, "eff_coef_other": 0.46844684144389837, "max_grad_emb": 0.013449749909341335, "max_grad_other": 0.7187083959579468, "dead_tokens_in_batch": 1, "secs": 1695.1, "emb_norm_fp64": 0.7781108623628832, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 489, "loss": 2.52897, "grad_norm": 2.0795722007751465, "raw_fp64_norm": 2.2475092412665414, "grad_norm_finite": true, "eff_coef_other": 0.48086790098432547, "max_grad_emb": 0.03598165512084961, "max_grad_other": 0.3082028031349182, "dead_tokens_in_batch": 1, "secs": 1701.2, "emb_norm_fp64": 0.8524535626520335, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 490, "loss": 2.29511, "grad_norm": 2.0787861347198486, "raw_fp64_norm": 2.240768356965444, "grad_norm_finite": true, "eff_coef_other": 0.4810497348660793, "max_grad_emb": 0.014999323524534702, "max_grad_other": 0.15203915536403656, "dead_tokens_in_batch": 0, "secs": 1704.1, "emb_norm_fp64": 0.8364750559981542, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 493, "loss": 2.66591, "grad_norm": 2.5615804195404053, "raw_fp64_norm": 2.7264828986372924, "grad_norm_finite": true, "eff_coef_other": 0.39038384350063654, "max_grad_emb": 0.026923954486846924, "max_grad_other": 0.24522247910499573, "dead_tokens_in_batch": 4, "secs": 1713.0, "emb_norm_fp64": 0.9338172291473859, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 494, "loss": 2.26331, "grad_norm": 2.3061089515686035, "raw_fp64_norm": 2.4620086732604096, "grad_norm_finite": true, "eff_coef_other": 0.43363066852896814, "max_grad_emb": 0.030390417203307152, "max_grad_other": 0.22129954397678375, "dead_tokens_in_batch": 1, "secs": 1715.9, "emb_norm_fp64": 0.8621769330490637, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 495, "loss": 2.2809, "grad_norm": 2.041198492050171, "raw_fp64_norm": 2.1897280899786433, "grad_norm_finite": true, "eff_coef_other": 0.48990801922824545, "max_grad_emb": 0.015364031307399273, "max_grad_other": 0.20032408833503723, "dead_tokens_in_batch": 1, "secs": 1719.1, "emb_norm_fp64": 0.7927278130471463, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 497, "loss": 2.32579, "grad_norm": 2.312866687774658, "raw_fp64_norm": 2.4493967999441426, "grad_norm_finite": true, "eff_coef_other": 0.43236368655491786, "max_grad_emb": 0.017912155017256737, "max_grad_other": 0.23480696976184845, "dead_tokens_in_batch": 1, "secs": 1724.8, "emb_norm_fp64": 0.8063455480997687, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 500, "loss": 2.13932, "grad_norm": 2.180344343185425, "raw_fp64_norm": 2.333498533173299, "grad_norm_finite": true, "eff_coef_other": 0.4586429407274663, "max_grad_emb": 0.011838989332318306, "max_grad_other": 0.2068600356578827, "dead_tokens_in_batch": 0, "secs": 1733.8, "emb_norm_fp64": 0.8314530200377398, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 502, "loss": 2.70596, "grad_norm": 3.566044807434082, "raw_fp64_norm": 3.697343519685991, "grad_norm_finite": true, "eff_coef_other": 0.28042264569774034, "max_grad_emb": 0.03351752087473869, "max_grad_other": 0.65754634141922, "dead_tokens_in_batch": 1, "secs": 1739.8, "emb_norm_fp64": 0.9765614628930721, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 504, "loss": 2.29058, "grad_norm": 2.1303579807281494, "raw_fp64_norm": 2.3469832570839486, "grad_norm_finite": true, "eff_coef_other": 0.46940445673536363, "max_grad_emb": 0.04217475652694702, "max_grad_other": 0.16623066365718842, "dead_tokens_in_batch": 2, "secs": 1745.6, "emb_norm_fp64": 0.9848373293818098, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 505, "loss": 2.06573, "grad_norm": 1.85835862159729, "raw_fp64_norm": 2.0067351628981265, "grad_norm_finite": true, "eff_coef_other": 0.5381089797573647, "max_grad_emb": 0.009219088591635227, "max_grad_other": 0.20442816615104675, "dead_tokens_in_batch": 1, "secs": 1748.8, "emb_norm_fp64": 0.7572905194834241, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 507, "loss": 2.17864, "grad_norm": 2.039670944213867, "raw_fp64_norm": 2.1794079230465395, "grad_norm_finite": true, "eff_coef_other": 0.490274920355107, "max_grad_emb": 0.01631910912692547, "max_grad_other": 0.48030975461006165, "dead_tokens_in_batch": 1, "secs": 1754.8, "emb_norm_fp64": 0.7678291482279953, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 510, "loss": 2.15925, "grad_norm": 1.9989619255065918, "raw_fp64_norm": 2.151128913580464, "grad_norm_finite": true, "eff_coef_other": 0.5002594031335387, "max_grad_emb": 0.015731550753116608, "max_grad_other": 0.3127969205379486, "dead_tokens_in_batch": 0, "secs": 1763.5, "emb_norm_fp64": 0.7946737648767284, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 512, "loss": 2.66156, "grad_norm": 2.5536460876464844, "raw_fp64_norm": 2.6628098476919533, "grad_norm_finite": true, "eff_coef_other": 0.3915967890933704, "max_grad_emb": 0.02139492705464363, "max_grad_other": 0.7416979074478149, "dead_tokens_in_batch": 1, "secs": 1769.5, "emb_norm_fp64": 0.7546177545108258, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 517, "loss": 2.2596, "grad_norm": 2.0815320014953613, "raw_fp64_norm": 2.2227295778466463, "grad_norm_finite": true, "eff_coef_other": 0.48041515521570194, "max_grad_emb": 0.008438987657427788, "max_grad_other": 0.09917352348566055, "dead_tokens_in_batch": 3, "secs": 1784.1, "emb_norm_fp64": 0.7795841757172608, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 519, "loss": 2.25283, "grad_norm": 2.114989757537842, "raw_fp64_norm": 2.3203093457609887, "grad_norm_finite": true, "eff_coef_other": 0.47281530495393087, "max_grad_emb": 0.034643352031707764, "max_grad_other": 0.1900331974029541, "dead_tokens_in_batch": 4, "secs": 1790.2, "emb_norm_fp64": 0.9542820052096516, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 520, "loss": 2.06538, "grad_norm": 2.0337963104248047, "raw_fp64_norm": 2.1974565907137253, "grad_norm_finite": true, "eff_coef_other": 0.4916910819353612, "max_grad_emb": 0.012278031557798386, "max_grad_other": 0.12504883110523224, "dead_tokens_in_batch": 0, "secs": 1793.0, "emb_norm_fp64": 0.8321588572983092, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 521, "loss": 2.04335, "grad_norm": 1.9964351654052734, "raw_fp64_norm": 2.1505259635096237, "grad_norm_finite": true, "eff_coef_other": 0.500892549097357, "max_grad_emb": 0.011732382699847221, "max_grad_other": 0.19639763236045837, "dead_tokens_in_batch": 1, "secs": 1796.1, "emb_norm_fp64": 0.7993803026727482, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 522, "loss": 2.00904, "grad_norm": 1.8531479835510254, "raw_fp64_norm": 1.9941039542253929, "grad_norm_finite": true, "eff_coef_other": 0.5396220211522273, "max_grad_emb": 0.007597456220537424, "max_grad_other": 0.12956564128398895, "dead_tokens_in_batch": 4, "secs": 1799.0, "emb_norm_fp64": 0.7364056373947021, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 529, "loss": 2.1934, "grad_norm": 1.9066375494003296, "raw_fp64_norm": 2.0790851623233513, "grad_norm_finite": true, "eff_coef_other": 0.5244832589346927, "max_grad_emb": 0.019737061113119125, "max_grad_other": 0.3483169674873352, "dead_tokens_in_batch": 1, "secs": 1819.6, "emb_norm_fp64": 0.8290531182484703, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 530, "loss": 2.26488, "grad_norm": 1.885852336883545, "raw_fp64_norm": 2.0590827338206137, "grad_norm_finite": true, "eff_coef_other": 0.5302639290351941, "max_grad_emb": 0.024584850296378136, "max_grad_other": 0.19064109027385712, "dead_tokens_in_batch": 4, "secs": 1822.5, "emb_norm_fp64": 0.8266697002523283, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 540, "loss": 2.04738, "grad_norm": 2.040442705154419, "raw_fp64_norm": 2.175330147032907, "grad_norm_finite": true, "eff_coef_other": 0.4900894827305813, "max_grad_emb": 0.008352097123861313, "max_grad_other": 0.6598780155181885, "dead_tokens_in_batch": 0, "secs": 1852.1, "emb_norm_fp64": 0.7540915084778528, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 544, "loss": 2.37585, "grad_norm": 2.4181575775146484, "raw_fp64_norm": 2.5595637482165428, "grad_norm_finite": true, "eff_coef_other": 0.41353780901655623, "max_grad_emb": 0.010276958346366882, "max_grad_other": 0.39571473002433777, "dead_tokens_in_batch": 1, "secs": 1863.9, "emb_norm_fp64": 0.8389761462605512, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 546, "loss": 2.32341, "grad_norm": 2.131011962890625, "raw_fp64_norm": 2.295715462940518, "grad_norm_finite": true, "eff_coef_other": 0.4692604021720938, "max_grad_emb": 0.013775575906038284, "max_grad_other": 0.23905187845230103, "dead_tokens_in_batch": 1, "secs": 1869.9, "emb_norm_fp64": 0.853872082155776, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 550, "loss": 2.11595, "grad_norm": 2.374084711074829, "raw_fp64_norm": 2.498237924131189, "grad_norm_finite": true, "eff_coef_other": 0.4212147840051091, "max_grad_emb": 0.01022912934422493, "max_grad_other": 0.581368625164032, "dead_tokens_in_batch": 0, "secs": 1881.6, "emb_norm_fp64": 0.7777621305095982, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 552, "loss": 2.45341, "grad_norm": 2.209575653076172, "raw_fp64_norm": 2.388126140922517, "grad_norm_finite": true, "eff_coef_other": 0.4525753829846999, "max_grad_emb": 0.028408022597432137, "max_grad_other": 0.2597607672214508, "dead_tokens_in_batch": 1, "secs": 1887.5, "emb_norm_fp64": 0.906047365999822, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 555, "loss": 2.10467, "grad_norm": 2.0127055644989014, "raw_fp64_norm": 2.1824818231925005, "grad_norm_finite": true, "eff_coef_other": 0.49684341355987355, "max_grad_emb": 0.023711422458291054, "max_grad_other": 0.6508496999740601, "dead_tokens_in_batch": 1, "secs": 1896.4, "emb_norm_fp64": 0.8439449637903285, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 556, "loss": 2.20603, "grad_norm": 2.4027321338653564, "raw_fp64_norm": 2.5784720987356478, "grad_norm_finite": true, "eff_coef_other": 0.4161927040108973, "max_grad_emb": 0.023245198652148247, "max_grad_other": 0.3247404992580414, "dead_tokens_in_batch": 2, "secs": 1899.3, "emb_norm_fp64": 0.9356258457421479, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 560, "loss": 2.25914, "grad_norm": 1.9958817958831787, "raw_fp64_norm": 2.149428979837315, "grad_norm_finite": true, "eff_coef_other": 0.5010314243214365, "max_grad_emb": 0.012901109643280506, "max_grad_other": 0.20712131261825562, "dead_tokens_in_batch": 0, "secs": 1911.1, "emb_norm_fp64": 0.797810033443457, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 570, "loss": 2.37539, "grad_norm": 2.0987043380737305, "raw_fp64_norm": 2.2409857059809863, "grad_norm_finite": true, "eff_coef_other": 0.4764842314251876, "max_grad_emb": 0.017837151885032654, "max_grad_other": 0.12476679682731628, "dead_tokens_in_batch": 2, "secs": 1940.8, "emb_norm_fp64": 0.78578415143977, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 571, "loss": 2.24802, "grad_norm": 1.97420334815979, "raw_fp64_norm": 2.1597925620507943, "grad_norm_finite": true, "eff_coef_other": 0.5065331767363026, "max_grad_emb": 0.011105731129646301, "max_grad_other": 0.19696825742721558, "dead_tokens_in_batch": 1, "secs": 1944.0, "emb_norm_fp64": 0.8759138160548358, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 575, "loss": 2.0757, "grad_norm": 1.9602580070495605, "raw_fp64_norm": 2.1266732978002434, "grad_norm_finite": true, "eff_coef_other": 0.5101366688808778, "max_grad_emb": 0.03497546166181564, "max_grad_other": 0.25898289680480957, "dead_tokens_in_batch": 1, "secs": 1955.7, "emb_norm_fp64": 0.8246985755505506, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 577, "loss": 1.8388, "grad_norm": 1.8322824239730835, "raw_fp64_norm": 1.962315220080752, "grad_norm_finite": true, "eff_coef_other": 0.5457670941712838, "max_grad_emb": 0.016209619119763374, "max_grad_other": 0.2802860736846924, "dead_tokens_in_batch": 2, "secs": 1961.5, "emb_norm_fp64": 0.702440134092352, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 578, "loss": 2.06872, "grad_norm": 1.8295568227767944, "raw_fp64_norm": 2.047654336628302, "grad_norm_finite": true, "eff_coef_other": 0.5465801558992321, "max_grad_emb": 0.09702128916978836, "max_grad_other": 0.09041294455528259, "dead_tokens_in_batch": 1, "secs": 1964.6, "emb_norm_fp64": 0.9195703726820524, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 580, "loss": 2.00421, "grad_norm": 2.0149152278900146, "raw_fp64_norm": 2.234272348551155, "grad_norm_finite": true, "eff_coef_other": 0.4962985488717725, "max_grad_emb": 0.044609345495700836, "max_grad_other": 0.20254628360271454, "dead_tokens_in_batch": 1, "secs": 1970.5, "emb_norm_fp64": 0.9654479074541624, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 581, "loss": 2.01136, "grad_norm": 2.1102652549743652, "raw_fp64_norm": 2.7115505926461707, "grad_norm_finite": true, "eff_coef_other": 0.47387385247846253, "max_grad_emb": 0.14300189912319183, "max_grad_other": 0.8348182439804077, "dead_tokens_in_batch": 16, "secs": 1973.4, "emb_norm_fp64": 1.7027294329530072, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 584, "loss": 2.30192, "grad_norm": 2.0827078819274902, "raw_fp64_norm": 2.239645661763445, "grad_norm_finite": true, "eff_coef_other": 0.48014391674103163, "max_grad_emb": 0.008240483701229095, "max_grad_other": 0.1734050214290619, "dead_tokens_in_batch": 1, "secs": 1982.4, "emb_norm_fp64": 0.8236140108031386, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 587, "loss": 2.12121, "grad_norm": 2.033712387084961, "raw_fp64_norm": 2.1895275674655097, "grad_norm_finite": true, "eff_coef_other": 0.4917113720893374, "max_grad_emb": 0.020336730405688286, "max_grad_other": 0.18808826804161072, "dead_tokens_in_batch": 1, "secs": 1991.4, "emb_norm_fp64": 0.8111998170646528, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 588, "loss": 2.09671, "grad_norm": 1.8743720054626465, "raw_fp64_norm": 2.0452359541710736, "grad_norm_finite": true, "eff_coef_other": 0.5335117381042161, "max_grad_emb": 0.019923537969589233, "max_grad_other": 0.21232101321220398, "dead_tokens_in_batch": 2, "secs": 1994.5, "emb_norm_fp64": 0.8183639977736294, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 590, "loss": 2.21274, "grad_norm": 2.075125217437744, "raw_fp64_norm": 2.2194440476999424, "grad_norm_finite": true, "eff_coef_other": 0.4818983980814174, "max_grad_emb": 0.012474077753722668, "max_grad_other": 0.20789527893066406, "dead_tokens_in_batch": 0, "secs": 2000.3, "emb_norm_fp64": 0.7872656656302213, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 595, "loss": 2.07681, "grad_norm": 2.119795322418213, "raw_fp64_norm": 2.2578686333035307, "grad_norm_finite": true, "eff_coef_other": 0.47174343564254506, "max_grad_emb": 0.009875760413706303, "max_grad_other": 0.7996622323989868, "dead_tokens_in_batch": 1, "secs": 2015.4, "emb_norm_fp64": 0.7774567284983575, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 597, "loss": 2.40242, "grad_norm": 2.3683667182922363, "raw_fp64_norm": 4.959799614152671e+31, "grad_norm_finite": true, "eff_coef_other": 0.42223173043461004, "max_grad_emb": 1.0017249406300379e+31, "max_grad_other": 0.7142332792282104, "dead_tokens_in_batch": 2, "secs": 2021.2, "emb_norm_fp64": 4.959799614152671e+31, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 600, "loss": 2.09854, "grad_norm": 1.8829998970031738, "raw_fp64_norm": 2.0335355568987135, "grad_norm_finite": true, "eff_coef_other": 0.5310671925815416, "max_grad_emb": 0.008843336254358292, "max_grad_other": 0.24204030632972717, "dead_tokens_in_batch": 0, "secs": 2030.2, "emb_norm_fp64": 0.7678398928912414, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 600, "tgt_nll": 2.28191, "tgt_ppl": 9.795, "en_nll": 2.74988, "flores_tgt_nll": 2.619, "flores_tgt_ppl": 13.722, "flores_tgt_bpb": 0.67193, "flores_en_nll": 3.85862, "belebele_acc": 0.3178, "belebele_acc_raw": 0.3078, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.016920126974582672, "seen_dead_count": 30, "seen_dead_norm_min": 0.0007911544525995851, "seen_dead_norm_median": 0.010253868997097015, "eval_secs": 50.7, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 601, "loss": 2.09524, "grad_norm": 1.8331336975097656, "raw_fp64_norm": 2.0055536485028034, "grad_norm_finite": true, "eff_coef_other": 0.5455136501199049, "max_grad_emb": 0.011295857839286327, "max_grad_other": 0.3387446403503418, "dead_tokens_in_batch": 1, "secs": 2083.7, "emb_norm_fp64": 0.813551715232504, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 602, "loss": 2.20099, "grad_norm": 2.0621302127838135, "raw_fp64_norm": 2.2233611559025093, "grad_norm_finite": true, "eff_coef_other": 0.4849351941334668, "max_grad_emb": 0.015518095344305038, "max_grad_other": 0.3894687294960022, "dead_tokens_in_batch": 1, "secs": 2086.9, "emb_norm_fp64": 0.8312363912294286, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 604, "loss": 2.02132, "grad_norm": 1.9096860885620117, "raw_fp64_norm": 2.059962148217996, "grad_norm_finite": true, "eff_coef_other": 0.5236459972890097, "max_grad_emb": 0.013147630728781223, "max_grad_other": 0.528205394744873, "dead_tokens_in_batch": 1, "secs": 2092.9, "emb_norm_fp64": 0.7723620183244848, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 606, "loss": 2.02413, "grad_norm": 1.869053840637207, "raw_fp64_norm": 2.1058268466199817, "grad_norm_finite": true, "eff_coef_other": 0.5350297798961722, "max_grad_emb": 0.04283436760306358, "max_grad_other": 0.1671653538942337, "dead_tokens_in_batch": 12, "secs": 2098.8, "emb_norm_fp64": 0.9701260273541596, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 607, "loss": 2.27754, "grad_norm": 1.868999719619751, "raw_fp64_norm": 2.1559682706741876, "grad_norm_finite": true, "eff_coef_other": 0.5350452728575998, "max_grad_emb": 0.0664345920085907, "max_grad_other": 0.22869476675987244, "dead_tokens_in_batch": 5, "secs": 2101.7, "emb_norm_fp64": 1.0747273102002126, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 609, "loss": 1.96183, "grad_norm": 1.980515480041504, "raw_fp64_norm": 2.1546125211180227, "grad_norm_finite": true, "eff_coef_other": 0.5049187977365601, "max_grad_emb": 0.013961571268737316, "max_grad_other": 0.17626632750034332, "dead_tokens_in_batch": 1, "secs": 2107.8, "emb_norm_fp64": 0.8484773369983465, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 610, "loss": 1.98363, "grad_norm": 1.863685131072998, "raw_fp64_norm": 2.0017397039083824, "grad_norm_finite": true, "eff_coef_other": 0.5365710370041014, "max_grad_emb": 0.007649096194654703, "max_grad_other": 0.43864014744758606, "dead_tokens_in_batch": 0, "secs": 2110.7, "emb_norm_fp64": 0.7305060954578604, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 616, "loss": 2.31398, "grad_norm": 2.385927677154541, "raw_fp64_norm": 2.5289468371229726, "grad_norm_finite": true, "eff_coef_other": 0.4191240122033321, "max_grad_emb": 0.01369910966604948, "max_grad_other": 0.6071729063987732, "dead_tokens_in_batch": 1, "secs": 2128.8, "emb_norm_fp64": 0.8384039589792774, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 620, "loss": 2.57874, "grad_norm": 2.209591865539551, "raw_fp64_norm": 2.3736470120282216, "grad_norm_finite": true, "eff_coef_other": 0.4525720622997279, "max_grad_emb": 0.018035640940070152, "max_grad_other": 0.3231869041919708, "dead_tokens_in_batch": 0, "secs": 2140.8, "emb_norm_fp64": 0.8671236304288299, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 630, "loss": 2.60011, "grad_norm": 2.7252449989318848, "raw_fp64_norm": 2.852882439340382, "grad_norm_finite": true, "eff_coef_other": 0.3669393516739162, "max_grad_emb": 0.01106166373938322, "max_grad_other": 0.915911078453064, "dead_tokens_in_batch": 0, "secs": 2171.0, "emb_norm_fp64": 0.8437876724643801, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 632, "loss": 1.92925, "grad_norm": 1.8508533239364624, "raw_fp64_norm": 2.081459874532363, "grad_norm_finite": true, "eff_coef_other": 0.5402910359110082, "max_grad_emb": 0.04830930754542351, "max_grad_other": 0.3596383035182953, "dead_tokens_in_batch": 2, "secs": 2177.1, "emb_norm_fp64": 0.9522693673558116, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 633, "loss": 2.01278, "grad_norm": 2.0588276386260986, "raw_fp64_norm": 2.2563149576711448, "grad_norm_finite": true, "eff_coef_other": 0.48571308035977284, "max_grad_emb": 0.014793720096349716, "max_grad_other": 0.2426813840866089, "dead_tokens_in_batch": 1, "secs": 2180.1, "emb_norm_fp64": 0.9231390422708834, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 638, "loss": 2.01422, "grad_norm": 2.0718066692352295, "raw_fp64_norm": 2.217095594452056, "grad_norm_finite": true, "eff_coef_other": 0.48267028588089544, "max_grad_emb": 0.027875417843461037, "max_grad_other": 0.1456901580095291, "dead_tokens_in_batch": 3, "secs": 2195.2, "emb_norm_fp64": 0.7893858402588679, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 640, "loss": 2.15156, "grad_norm": 2.265148639678955, "raw_fp64_norm": 4.590407371870781, "grad_norm_finite": true, "eff_coef_other": 0.44147193743091173, "max_grad_emb": 0.3497064709663391, "max_grad_other": 0.34883248805999756, "dead_tokens_in_batch": 0, "secs": 2201.0, "emb_norm_fp64": 3.992610872090849, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 645, "loss": 2.12282, "grad_norm": 2.0533642768859863, "raw_fp64_norm": 2.1866984308477626, "grad_norm_finite": true, "eff_coef_other": 0.4870054107063413, "max_grad_emb": 0.009402000345289707, "max_grad_other": 0.6493238210678101, "dead_tokens_in_batch": 3, "secs": 2216.2, "emb_norm_fp64": 0.751894294808659, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 648, "loss": 2.37341, "grad_norm": 2.308896541595459, "raw_fp64_norm": 2.4385191651041787, "grad_norm_finite": true, "eff_coef_other": 0.433107135325284, "max_grad_emb": 0.013915727846324444, "max_grad_other": 0.4570695757865906, "dead_tokens_in_batch": 1, "secs": 2225.3, "emb_norm_fp64": 0.784456701250053, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 650, "loss": 2.48925, "grad_norm": 2.2299067974090576, "raw_fp64_norm": 2.360650260997585, "grad_norm_finite": true, "eff_coef_other": 0.4484490350506445, "max_grad_emb": 0.008885722607374191, "max_grad_other": 0.1925276517868042, "dead_tokens_in_batch": 0, "secs": 2231.2, "emb_norm_fp64": 0.7747159673580502, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 656, "loss": 1.91007, "grad_norm": 1.8484843969345093, "raw_fp64_norm": 2.019594640908325, "grad_norm_finite": true, "eff_coef_other": 0.5409834460463576, "max_grad_emb": 0.0209785308688879, "max_grad_other": 0.14542441070079803, "dead_tokens_in_batch": 1, "secs": 2249.4, "emb_norm_fp64": 0.8135527750144558, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 659, "loss": 2.25066, "grad_norm": 2.3414480686187744, "raw_fp64_norm": 2.5188105774566507, "grad_norm_finite": true, "eff_coef_other": 0.42708595006506034, "max_grad_emb": 0.023908155038952827, "max_grad_other": 0.30909794569015503, "dead_tokens_in_batch": 2, "secs": 2258.5, "emb_norm_fp64": 0.9284542877662021, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 660, "loss": 2.38029, "grad_norm": 2.175834894180298, "raw_fp64_norm": 2.357700438232231, "grad_norm_finite": true, "eff_coef_other": 0.4595934843591362, "max_grad_emb": 0.015464854426681995, "max_grad_other": 0.3500487208366394, "dead_tokens_in_batch": 0, "secs": 2261.4, "emb_norm_fp64": 0.9080161138275381, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 661, "loss": 2.11159, "grad_norm": 1.9021399021148682, "raw_fp64_norm": 2.0587887643177685, "grad_norm_finite": true, "eff_coef_other": 0.525723409284856, "max_grad_emb": 0.008624108508229256, "max_grad_other": 0.09241993725299835, "dead_tokens_in_batch": 2, "secs": 2264.4, "emb_norm_fp64": 0.7877022182597556, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 668, "loss": 2.18741, "grad_norm": 1.8940510749816895, "raw_fp64_norm": 2.0586071561631143, "grad_norm_finite": true, "eff_coef_other": 0.5279685881971684, "max_grad_emb": 0.02011459693312645, "max_grad_other": 0.1120547205209732, "dead_tokens_in_batch": 3, "secs": 2285.6, "emb_norm_fp64": 0.8064950314582843, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 669, "loss": 1.93523, "grad_norm": 1.7163604497909546, "raw_fp64_norm": 1.884691982996107, "grad_norm_finite": true, "eff_coef_other": 0.5826278608866423, "max_grad_emb": 0.017222434282302856, "max_grad_other": 0.14465981721878052, "dead_tokens_in_batch": 2, "secs": 2288.6, "emb_norm_fp64": 0.7785697823569286, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 670, "loss": 1.76793, "grad_norm": 2.315892219543457, "raw_fp64_norm": 2.4232972971738342, "grad_norm_finite": true, "eff_coef_other": 0.4317988375116598, "max_grad_emb": 0.016061047092080116, "max_grad_other": 0.28450724482536316, "dead_tokens_in_batch": 0, "secs": 2291.5, "emb_norm_fp64": 0.71345176592714, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 671, "loss": 2.14812, "grad_norm": 2.0743095874786377, "raw_fp64_norm": 2.2555625743896317, "grad_norm_finite": true, "eff_coef_other": 0.4820878830954231, "max_grad_emb": 0.0367291197180748, "max_grad_other": 0.23118282854557037, "dead_tokens_in_batch": 1, "secs": 2294.7, "emb_norm_fp64": 0.8858905568282134, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 673, "loss": 2.14335, "grad_norm": 1.8545589447021484, "raw_fp64_norm": 2.0193561728269014, "grad_norm_finite": true, "eff_coef_other": 0.5392114732428371, "max_grad_emb": 0.006503835320472717, "max_grad_other": 0.09621381759643555, "dead_tokens_in_batch": 1, "secs": 2300.5, "emb_norm_fp64": 0.7990061242363854, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 677, "loss": 2.16856, "grad_norm": 1.8288098573684692, "raw_fp64_norm": 1.9896956646440758, "grad_norm_finite": true, "eff_coef_other": 0.5468034028619723, "max_grad_emb": 0.016193432733416557, "max_grad_other": 0.16444264352321625, "dead_tokens_in_batch": 4, "secs": 2312.4, "emb_norm_fp64": 0.7838005678033247, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 680, "loss": 2.06319, "grad_norm": 2.200951337814331, "raw_fp64_norm": 2.39499736736079, "grad_norm_finite": true, "eff_coef_other": 0.45434877567274173, "max_grad_emb": 0.03442862257361412, "max_grad_other": 0.16775505244731903, "dead_tokens_in_batch": 0, "secs": 2321.4, "emb_norm_fp64": 0.9443651605577915, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 684, "loss": 1.95156, "grad_norm": 1.7205588817596436, "raw_fp64_norm": 1.8830501448494223, "grad_norm_finite": true, "eff_coef_other": 0.5812061588796807, "max_grad_emb": 0.00846827495843172, "max_grad_other": 0.24552902579307556, "dead_tokens_in_batch": 2, "secs": 2333.4, "emb_norm_fp64": 0.765215519264788, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 687, "loss": 2.36324, "grad_norm": 2.2325193881988525, "raw_fp64_norm": 2.374546250339083, "grad_norm_finite": true, "eff_coef_other": 0.44792424082038396, "max_grad_emb": 0.0115995267406106, "max_grad_other": 0.6304038166999817, "dead_tokens_in_batch": 1, "secs": 2342.5, "emb_norm_fp64": 0.8089052551331555, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 690, "loss": 2.1007, "grad_norm": 1.9136264324188232, "raw_fp64_norm": 2.075019790271817, "grad_norm_finite": true, "eff_coef_other": 0.5225677595643583, "max_grad_emb": 0.009789577685296535, "max_grad_other": 0.24560199677944183, "dead_tokens_in_batch": 0, "secs": 2351.5, "emb_norm_fp64": 0.8023345503610531, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 694, "loss": 2.07418, "grad_norm": 1.7436246871948242, "raw_fp64_norm": 1.9915855869154435, "grad_norm_finite": true, "eff_coef_other": 0.5735175888632483, "max_grad_emb": 0.040629852563142776, "max_grad_other": 0.1359766721725464, "dead_tokens_in_batch": 17, "secs": 2363.5, "emb_norm_fp64": 0.9623856681688522, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 700, "loss": 1.81431, "grad_norm": 1.7473734617233276, "raw_fp64_norm": 1.9055197519389764, "grad_norm_finite": true, "eff_coef_other": 0.5722871782238146, "max_grad_emb": 0.012111851014196873, "max_grad_other": 0.3562130630016327, "dead_tokens_in_batch": 5, "secs": 2381.5, "emb_norm_fp64": 0.7600601925551048, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 701, "loss": 1.96833, "grad_norm": 1.9273602962493896, "raw_fp64_norm": 2.0877077822879064, "grad_norm_finite": true, "eff_coef_other": 0.5188440807366953, "max_grad_emb": 0.011865907348692417, "max_grad_other": 0.35093146562576294, "dead_tokens_in_batch": 1, "secs": 2384.5, "emb_norm_fp64": 0.8023750354423002, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 703, "loss": 2.39852, "grad_norm": 2.169180154800415, "raw_fp64_norm": 2.3434290836396294, "grad_norm_finite": true, "eff_coef_other": 0.461003451826507, "max_grad_emb": 0.012058287858963013, "max_grad_other": 0.2249763458967209, "dead_tokens_in_batch": 1, "secs": 2390.6, "emb_norm_fp64": 0.8867455223727307, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 705, "loss": 2.18248, "grad_norm": 1.9992908239364624, "raw_fp64_norm": 2.1902141765455805, "grad_norm_finite": true, "eff_coef_other": 0.5001771067272569, "max_grad_emb": 0.014202862977981567, "max_grad_other": 0.2942633032798767, "dead_tokens_in_batch": 1, "secs": 2396.7, "emb_norm_fp64": 0.8943569379763676, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 710, "loss": 2.16426, "grad_norm": 1.909578800201416, "raw_fp64_norm": 2.0721490841069974, "grad_norm_finite": true, "eff_coef_other": 0.5236754179608119, "max_grad_emb": 0.02051509916782379, "max_grad_other": 0.3074818551540375, "dead_tokens_in_batch": 0, "secs": 2411.5, "emb_norm_fp64": 0.8045560686479077, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 713, "loss": 2.34106, "grad_norm": 1.9393978118896484, "raw_fp64_norm": 2.145210348819224, "grad_norm_finite": true, "eff_coef_other": 0.5156237045570078, "max_grad_emb": 0.027744341641664505, "max_grad_other": 0.22502365708351135, "dead_tokens_in_batch": 1, "secs": 2420.5, "emb_norm_fp64": 0.9168772440617795, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 720, "loss": 2.03394, "grad_norm": 1.934807300567627, "raw_fp64_norm": 2.0845866452772746, "grad_norm_finite": true, "eff_coef_other": 0.5168470694004278, "max_grad_emb": 0.011470761150121689, "max_grad_other": 0.5855926275253296, "dead_tokens_in_batch": 0, "secs": 2441.4, "emb_norm_fp64": 0.7759009427594143, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 730, "loss": 2.43489, "grad_norm": 1.9273674488067627, "raw_fp64_norm": 2.0977123838218374, "grad_norm_finite": true, "eff_coef_other": 0.5188421552812602, "max_grad_emb": 0.010037340223789215, "max_grad_other": 0.2711494266986847, "dead_tokens_in_batch": 0, "secs": 2471.4, "emb_norm_fp64": 0.8280411203640196, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 740, "loss": 3.2828, "grad_norm": 3.457735300064087, "raw_fp64_norm": 3.646387527479268, "grad_norm_finite": true, "eff_coef_other": 0.28920655400513495, "max_grad_emb": 0.062028564512729645, "max_grad_other": 0.6195921301841736, "dead_tokens_in_batch": 0, "secs": 2501.3, "emb_norm_fp64": 1.1576739132403906, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 745, "loss": 2.09761, "grad_norm": 2.420219659805298, "raw_fp64_norm": 2.5463681520718184, "grad_norm_finite": true, "eff_coef_other": 0.4131854655271177, "max_grad_emb": 0.01164270006120205, "max_grad_other": 0.5837413668632507, "dead_tokens_in_batch": 1, "secs": 2516.4, "emb_norm_fp64": 0.7915350059805669, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 750, "loss": 2.01691, "grad_norm": 1.9209378957748413, "raw_fp64_norm": 2.0886375080068915, "grad_norm_finite": true, "eff_coef_other": 0.5205787660396319, "max_grad_emb": 0.01454515103250742, "max_grad_other": 0.35314130783081055, "dead_tokens_in_batch": 0, "secs": 2531.3, "emb_norm_fp64": 0.82000250702327, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 752, "loss": 2.32124, "grad_norm": 2.193119525909424, "raw_fp64_norm": 2.3518748798190012, "grad_norm_finite": true, "eff_coef_other": 0.4559712921319401, "max_grad_emb": 0.00885956920683384, "max_grad_other": 0.1825425773859024, "dead_tokens_in_batch": 1, "secs": 2537.4, "emb_norm_fp64": 0.84943624892385, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 760, "loss": 2.43845, "grad_norm": 3.686962604522705, "raw_fp64_norm": 3.8013919745042317, "grad_norm_finite": true, "eff_coef_other": 0.27122589405909114, "max_grad_emb": 0.018446704372763634, "max_grad_other": 0.8503774404525757, "dead_tokens_in_batch": 0, "secs": 2561.5, "emb_norm_fp64": 0.9256822439380054, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 762, "loss": 2.08567, "grad_norm": 2.2905619144439697, "raw_fp64_norm": 2.456801719303238, "grad_norm_finite": true, "eff_coef_other": 0.43657390665593143, "max_grad_emb": 0.016262196004390717, "max_grad_other": 0.3613671362400055, "dead_tokens_in_batch": 1, "secs": 2567.6, "emb_norm_fp64": 0.8883692399648011, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 770, "loss": 2.11035, "grad_norm": 1.8980721235275269, "raw_fp64_norm": 2.048515440040626, "grad_norm_finite": true, "eff_coef_other": 0.5268500921300241, "max_grad_emb": 0.01069607213139534, "max_grad_other": 0.37559694051742554, "dead_tokens_in_batch": 0, "secs": 2591.4, "emb_norm_fp64": 0.7705438838979075, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 771, "loss": 2.47396, "grad_norm": 2.2523083686828613, "raw_fp64_norm": 2.40904640323322, "grad_norm_finite": true, "eff_coef_other": 0.44398874058087084, "max_grad_emb": 0.010439632460474968, "max_grad_other": 0.12072916328907013, "dead_tokens_in_batch": 1, "secs": 2594.6, "emb_norm_fp64": 0.8547584094796739, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 780, "loss": 1.99938, "grad_norm": 1.8743964433670044, "raw_fp64_norm": 2.0514937388483747, "grad_norm_finite": true, "eff_coef_other": 0.5335047823175042, "max_grad_emb": 0.020277362316846848, "max_grad_other": 0.2064637541770935, "dead_tokens_in_batch": 0, "secs": 2621.4, "emb_norm_fp64": 0.833825107927338, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 781, "loss": 1.48045, "grad_norm": 3.8910343647003174, "raw_fp64_norm": 4.053073748784232, "grad_norm_finite": true, "eff_coef_other": 0.25700100520084035, "max_grad_emb": 0.022982755675911903, "max_grad_other": 0.3191986083984375, "dead_tokens_in_batch": 1, "secs": 2624.3, "emb_norm_fp64": 1.134574177373561, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 782, "loss": 2.07022, "grad_norm": 1.8480490446090698, "raw_fp64_norm": 2.005954836003876, "grad_norm_finite": true, "eff_coef_other": 0.5411108876175139, "max_grad_emb": 0.011496135033667088, "max_grad_other": 0.16311167180538177, "dead_tokens_in_batch": 1, "secs": 2627.5, "emb_norm_fp64": 0.7801088836195762, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 783, "loss": 2.22889, "grad_norm": 1.9833725690841675, "raw_fp64_norm": 2.144918881031382, "grad_norm_finite": true, "eff_coef_other": 0.5041914521739619, "max_grad_emb": 0.010366780683398247, "max_grad_other": 0.15879541635513306, "dead_tokens_in_batch": 1, "secs": 2630.4, "emb_norm_fp64": 0.8166458856285037, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 785, "loss": 2.1002, "grad_norm": 2.056473970413208, "raw_fp64_norm": 2.212059056675379, "grad_norm_finite": true, "eff_coef_other": 0.4862689866821329, "max_grad_emb": 0.00939599797129631, "max_grad_other": 0.15300092101097107, "dead_tokens_in_batch": 1, "secs": 2636.5, "emb_norm_fp64": 0.8149357188723856, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 787, "loss": 1.94932, "grad_norm": 2.171321153640747, "raw_fp64_norm": 2.34457871815642, "grad_norm_finite": true, "eff_coef_other": 0.4605488864576166, "max_grad_emb": 0.012984905391931534, "max_grad_other": 0.09987136721611023, "dead_tokens_in_batch": 1, "secs": 2642.2, "emb_norm_fp64": 0.8845414565319025, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 790, "loss": 2.07234, "grad_norm": 2.2778124809265137, "raw_fp64_norm": 10.041279757661039, "grad_norm_finite": true, "eff_coef_other": 0.4390175088406467, "max_grad_emb": 1.2596275806427002, "max_grad_other": 1.1016297340393066, "dead_tokens_in_batch": 0, "secs": 2651.2, "emb_norm_fp64": 9.779512735476443, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 793, "loss": 2.06095, "grad_norm": 1.7896891832351685, "raw_fp64_norm": 1.967710325526708, "grad_norm_finite": true, "eff_coef_other": 0.5587559284659709, "max_grad_emb": 0.02083487994968891, "max_grad_other": 0.1606566309928894, "dead_tokens_in_batch": 1, "secs": 2660.2, "emb_norm_fp64": 0.8178611023916356, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 800, "loss": 2.91593, "grad_norm": 3.8115005493164062, "raw_fp64_norm": 3.9373928889908334, "grad_norm_finite": true, "eff_coef_other": 0.2623637920806697, "max_grad_emb": 0.016039447858929634, "max_grad_other": 0.39532914757728577, "dead_tokens_in_batch": 0, "secs": 2680.9, "emb_norm_fp64": 0.9876868629500152, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 800, "tgt_nll": 2.23612, "tgt_ppl": 9.357, "en_nll": 2.74665, "flores_tgt_nll": 2.58969, "flores_tgt_ppl": 13.326, "flores_tgt_bpb": 0.66441, "flores_en_nll": 3.87925, "belebele_acc": 0.3011, "belebele_acc_raw": 0.3156, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.01732458919286728, "seen_dead_count": 30, "seen_dead_norm_min": 0.0027979949954897165, "seen_dead_norm_median": 0.010631867684423923, "eval_secs": 50.5, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 802, "loss": 1.9697, "grad_norm": 1.9052382707595825, "raw_fp64_norm": 2.0456470294918616, "grad_norm_finite": true, "eff_coef_other": 0.5248684589633297, "max_grad_emb": 0.01841842196881771, "max_grad_other": 0.38568124175071716, "dead_tokens_in_batch": 1, "secs": 2737.5, "emb_norm_fp64": 0.7448079189616704, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 806, "loss": 2.10269, "grad_norm": 1.8960639238357544, "raw_fp64_norm": 2.0483325802228163, "grad_norm_finite": true, "eff_coef_other": 0.5274081005501605, "max_grad_emb": 0.010090849362313747, "max_grad_other": 0.1440892368555069, "dead_tokens_in_batch": 1, "secs": 2749.4, "emb_norm_fp64": 0.7749891076862572, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 807, "loss": 2.2248, "grad_norm": 1.9239888191223145, "raw_fp64_norm": 2.087379821494288, "grad_norm_finite": true, "eff_coef_other": 0.5197532700335078, "max_grad_emb": 0.008862151764333248, "max_grad_other": 0.3265005052089691, "dead_tokens_in_batch": 1, "secs": 2752.3, "emb_norm_fp64": 0.8095810778349577, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 810, "loss": 2.09729, "grad_norm": 1.9652307033538818, "raw_fp64_norm": 2.157132324578165, "grad_norm_finite": true, "eff_coef_other": 0.5088458517605793, "max_grad_emb": 0.023190800100564957, "max_grad_other": 0.11853452026844025, "dead_tokens_in_batch": 0, "secs": 2761.2, "emb_norm_fp64": 0.8894313009435392, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 812, "loss": 2.27991, "grad_norm": 1.794080138206482, "raw_fp64_norm": 1.9614385405370696, "grad_norm_finite": true, "eff_coef_other": 0.5573883915861721, "max_grad_emb": 0.03343728184700012, "max_grad_other": 0.26857230067253113, "dead_tokens_in_batch": 1, "secs": 2767.2, "emb_norm_fp64": 0.7927910305414146, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 813, "loss": 1.9117, "grad_norm": 1.7685396671295166, "raw_fp64_norm": 1.961462243129284, "grad_norm_finite": true, "eff_coef_other": 0.5654379447338806, "max_grad_emb": 0.05125350132584572, "max_grad_other": 0.13376957178115845, "dead_tokens_in_batch": 1, "secs": 2770.1, "emb_norm_fp64": 0.8482933037852712, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 814, "loss": 1.87151, "grad_norm": 1.8624120950698853, "raw_fp64_norm": 2.0377655631864444, "grad_norm_finite": true, "eff_coef_other": 0.5369378053919214, "max_grad_emb": 0.01431718748062849, "max_grad_other": 0.17265202105045319, "dead_tokens_in_batch": 4, "secs": 2773.0, "emb_norm_fp64": 0.826988291145164, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 815, "loss": 2.05919, "grad_norm": 1.9097051620483398, "raw_fp64_norm": 2.082497604695618, "grad_norm_finite": true, "eff_coef_other": 0.5236407672934383, "max_grad_emb": 0.019562359899282455, "max_grad_other": 0.17024287581443787, "dead_tokens_in_batch": 1, "secs": 2776.2, "emb_norm_fp64": 0.8305554769660476, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 817, "loss": 1.78321, "grad_norm": 2.008235216140747, "raw_fp64_norm": 2.142953805120545, "grad_norm_finite": true, "eff_coef_other": 0.4979493905959492, "max_grad_emb": 0.00997056532651186, "max_grad_other": 0.6736699938774109, "dead_tokens_in_batch": 1, "secs": 2782.0, "emb_norm_fp64": 0.7478250234315572, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 820, "loss": 2.12088, "grad_norm": 1.9184998273849487, "raw_fp64_norm": 2.072593756364018, "grad_norm_finite": true, "eff_coef_other": 0.5212403277214481, "max_grad_emb": 0.017026608809828758, "max_grad_other": 0.34813636541366577, "dead_tokens_in_batch": 0, "secs": 2791.0, "emb_norm_fp64": 0.7842214808780433, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 821, "loss": 2.01031, "grad_norm": 1.9902315139770508, "raw_fp64_norm": 2.1168576769258567, "grad_norm_finite": true, "eff_coef_other": 0.5024538555054131, "max_grad_emb": 0.007319835014641285, "max_grad_other": 0.5260695219039917, "dead_tokens_in_batch": 1, "secs": 2794.1, "emb_norm_fp64": 0.7211551136022641, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 827, "loss": 2.14582, "grad_norm": 2.2337536811828613, "raw_fp64_norm": 2.3740365792848035, "grad_norm_finite": true, "eff_coef_other": 0.4476767338974128, "max_grad_emb": 0.014559892006218433, "max_grad_other": 0.524384617805481, "dead_tokens_in_batch": 1, "secs": 2811.7, "emb_norm_fp64": 0.8039863497233076, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 828, "loss": 1.96299, "grad_norm": 1.7560628652572632, "raw_fp64_norm": 1.917972304297354, "grad_norm_finite": true, "eff_coef_other": 0.5694553710627718, "max_grad_emb": 0.02508661337196827, "max_grad_other": 0.17412635684013367, "dead_tokens_in_batch": 2, "secs": 2814.7, "emb_norm_fp64": 0.7712720965826008, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 830, "loss": 2.28394, "grad_norm": 2.1995434761047363, "raw_fp64_norm": 2.3666134302405633, "grad_norm_finite": true, "eff_coef_other": 0.4546395905441935, "max_grad_emb": 0.015225478447973728, "max_grad_other": 0.6384578347206116, "dead_tokens_in_batch": 0, "secs": 2820.7, "emb_norm_fp64": 0.8734227180197555, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 833, "loss": 2.31137, "grad_norm": 2.5854697227478027, "raw_fp64_norm": 2.722601892483378, "grad_norm_finite": true, "eff_coef_other": 0.38677676416974227, "max_grad_emb": 0.009665627032518387, "max_grad_other": 0.4412417411804199, "dead_tokens_in_batch": 1, "secs": 2829.7, "emb_norm_fp64": 0.8531748401861121, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 834, "loss": 2.30262, "grad_norm": 2.1847634315490723, "raw_fp64_norm": 2.321030101589297, "grad_norm_finite": true, "eff_coef_other": 0.4577152509256872, "max_grad_emb": 0.012939008884131908, "max_grad_other": 0.12114744633436203, "dead_tokens_in_batch": 1, "secs": 2832.6, "emb_norm_fp64": 0.7835751689234445, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 836, "loss": 2.14986, "grad_norm": 1.8282290697097778, "raw_fp64_norm": 2.010489272633141, "grad_norm_finite": true, "eff_coef_other": 0.5469771100301096, "max_grad_emb": 0.015773368999361992, "max_grad_other": 0.35904186964035034, "dead_tokens_in_batch": 1, "secs": 2838.7, "emb_norm_fp64": 0.8364481995168882, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 838, "loss": 2.30473, "grad_norm": 1.9250150918960571, "raw_fp64_norm": 2.100718322927278, "grad_norm_finite": true, "eff_coef_other": 0.5194761769575876, "max_grad_emb": 0.00993369985371828, "max_grad_other": 0.3279091417789459, "dead_tokens_in_batch": 1, "secs": 2844.7, "emb_norm_fp64": 0.8410316874088988, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 840, "loss": 2.17759, "grad_norm": 2.0103516578674316, "raw_fp64_norm": 2.1727907146666223, "grad_norm_finite": true, "eff_coef_other": 0.49742516373261253, "max_grad_emb": 0.011362113989889622, "max_grad_other": 0.2734101414680481, "dead_tokens_in_batch": 0, "secs": 2850.5, "emb_norm_fp64": 0.8243216026144276, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 843, "loss": 1.87455, "grad_norm": 1.836279273033142, "raw_fp64_norm": 2.0215945641707167, "grad_norm_finite": true, "eff_coef_other": 0.5445791770927288, "max_grad_emb": 0.02687721885740757, "max_grad_other": 0.25143277645111084, "dead_tokens_in_batch": 2, "secs": 2859.5, "emb_norm_fp64": 0.8455310895873824, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 850, "loss": 2.59509, "grad_norm": 2.8463196754455566, "raw_fp64_norm": 3.0756528492609054, "grad_norm_finite": true, "eff_coef_other": 0.3513307578540715, "max_grad_emb": 0.0929960310459137, "max_grad_other": 0.18418532609939575, "dead_tokens_in_batch": 0, "secs": 2880.5, "emb_norm_fp64": 1.1653769997910375, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 853, "loss": 1.98091, "grad_norm": 1.834824562072754, "raw_fp64_norm": 1.9710860502543677, "grad_norm_finite": true, "eff_coef_other": 0.5450109376448443, "max_grad_emb": 0.01296969410032034, "max_grad_other": 0.3577633500099182, "dead_tokens_in_batch": 1, "secs": 2889.4, "emb_norm_fp64": 0.7201382958535673, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 854, "loss": 2.53852, "grad_norm": 3.8472375869750977, "raw_fp64_norm": 3.9210810380701897, "grad_norm_finite": true, "eff_coef_other": 0.25992669219567505, "max_grad_emb": 0.01361983921378851, "max_grad_other": 0.7007738947868347, "dead_tokens_in_batch": 1, "secs": 2892.6, "emb_norm_fp64": 0.7573899875474284, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 860, "loss": 2.07042, "grad_norm": 1.913774847984314, "raw_fp64_norm": 2.0720211852496044, "grad_norm_finite": true, "eff_coef_other": 0.5225272338206436, "max_grad_emb": 0.010037755593657494, "max_grad_other": 0.3154541850090027, "dead_tokens_in_batch": 0, "secs": 2910.3, "emb_norm_fp64": 0.7941898864064972, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 868, "loss": 2.01295, "grad_norm": 1.980592131614685, "raw_fp64_norm": 2.1448714116045053, "grad_norm_finite": true, "eff_coef_other": 0.504899256711421, "max_grad_emb": 0.02167089469730854, "max_grad_other": 0.17160850763320923, "dead_tokens_in_batch": 1, "secs": 2934.5, "emb_norm_fp64": 0.8232425874686905, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 870, "loss": 1.99621, "grad_norm": 1.9240293502807617, "raw_fp64_norm": 2.059921419441181, "grad_norm_finite": true, "eff_coef_other": 0.5197423210367115, "max_grad_emb": 0.019657762721180916, "max_grad_other": 0.26085424423217773, "dead_tokens_in_batch": 0, "secs": 2940.3, "emb_norm_fp64": 0.7357903319761455, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 880, "loss": 2.2372, "grad_norm": 2.3440890312194824, "raw_fp64_norm": 2.4774627647767096, "grad_norm_finite": true, "eff_coef_other": 0.42660477485148596, "max_grad_emb": 0.01370794977992773, "max_grad_other": 0.2520778477191925, "dead_tokens_in_batch": 0, "secs": 2970.1, "emb_norm_fp64": 0.8019153571339594, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 881, "loss": 2.11697, "grad_norm": 2.0097367763519287, "raw_fp64_norm": 2.2032828570917746, "grad_norm_finite": true, "eff_coef_other": 0.4975773515165733, "max_grad_emb": 0.016667330637574196, "max_grad_other": 0.16199906170368195, "dead_tokens_in_batch": 1, "secs": 2973.0, "emb_norm_fp64": 0.9030024310704733, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 882, "loss": 1.95185, "grad_norm": 1.9639673233032227, "raw_fp64_norm": 2.1054384311062453, "grad_norm_finite": true, "eff_coef_other": 0.5091731817334445, "max_grad_emb": 0.010751433670520782, "max_grad_other": 0.38680213689804077, "dead_tokens_in_batch": 4, "secs": 2976.2, "emb_norm_fp64": 0.7587511062862735, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 887, "loss": 1.88656, "grad_norm": 1.8320635557174683, "raw_fp64_norm": 1.97194779510787, "grad_norm_finite": true, "eff_coef_other": 0.5458322944348337, "max_grad_emb": 0.035845376551151276, "max_grad_other": 0.6672574281692505, "dead_tokens_in_batch": 2, "secs": 2991.0, "emb_norm_fp64": 0.7294665580685449, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 889, "loss": 2.07767, "grad_norm": 1.7614073753356934, "raw_fp64_norm": 1.9731863312837858, "grad_norm_finite": true, "eff_coef_other": 0.567727515096786, "max_grad_emb": 0.02920515649020672, "max_grad_other": 0.191143199801445, "dead_tokens_in_batch": 1, "secs": 2997.1, "emb_norm_fp64": 0.8893303512723958, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 890, "loss": 1.8996, "grad_norm": 1.7851399183273315, "raw_fp64_norm": 1.9335256655671609, "grad_norm_finite": true, "eff_coef_other": 0.5601798657648804, "max_grad_emb": 0.0075859143398702145, "max_grad_other": 0.21762464940547943, "dead_tokens_in_batch": 0, "secs": 3000.0, "emb_norm_fp64": 0.7428303296896529, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 892, "loss": 1.98338, "grad_norm": 1.914555311203003, "raw_fp64_norm": 2.0826644412257274, "grad_norm_finite": true, "eff_coef_other": 0.5223142271389524, "max_grad_emb": 0.022035468369722366, "max_grad_other": 0.23366490006446838, "dead_tokens_in_batch": 1, "secs": 3006.1, "emb_norm_fp64": 0.819737256079964, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 894, "loss": 1.97271, "grad_norm": 1.858565330505371, "raw_fp64_norm": 2.014771262621912, "grad_norm_finite": true, "eff_coef_other": 0.5380491315196082, "max_grad_emb": 0.014389390125870705, "max_grad_other": 0.3509558439254761, "dead_tokens_in_batch": 1, "secs": 3012.0, "emb_norm_fp64": 0.7778419255532795, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 900, "loss": 2.12075, "grad_norm": 1.873364806175232, "raw_fp64_norm": 2.0155887820932215, "grad_norm_finite": true, "eff_coef_other": 0.5337985761796602, "max_grad_emb": 0.0077300360426306725, "max_grad_other": 0.13419359922409058, "dead_tokens_in_batch": 1, "secs": 3029.9, "emb_norm_fp64": 0.7437087916665607, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 901, "loss": 2.02428, "grad_norm": 1.9293372631072998, "raw_fp64_norm": 2.1257705926253645, "grad_norm_finite": true, "eff_coef_other": 0.5183124282153861, "max_grad_emb": 0.016575327143073082, "max_grad_other": 0.4036664366722107, "dead_tokens_in_batch": 2, "secs": 3032.8, "emb_norm_fp64": 0.8925009959159451, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 902, "loss": 2.24428, "grad_norm": 2.1575067043304443, "raw_fp64_norm": 2.440071442210551, "grad_norm_finite": true, "eff_coef_other": 0.4634977654971283, "max_grad_emb": 0.04400618374347687, "max_grad_other": 0.17412616312503815, "dead_tokens_in_batch": 2, "secs": 3035.9, "emb_norm_fp64": 1.1397868282220442, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 903, "loss": 2.07441, "grad_norm": 1.98946213722229, "raw_fp64_norm": 2.1928916784169985, "grad_norm_finite": true, "eff_coef_other": 0.5026481673825889, "max_grad_emb": 0.018043626099824905, "max_grad_other": 0.5087376832962036, "dead_tokens_in_batch": 28, "secs": 3038.8, "emb_norm_fp64": 0.9223957833479975, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 910, "loss": 2.16733, "grad_norm": 2.07037353515625, "raw_fp64_norm": 2.230346932141683, "grad_norm_finite": true, "eff_coef_other": 0.4830043951079269, "max_grad_emb": 0.009974377229809761, "max_grad_other": 0.8129752278327942, "dead_tokens_in_batch": 1, "secs": 3059.6, "emb_norm_fp64": 0.8294583846073602, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 911, "loss": 2.11176, "grad_norm": 1.7551437616348267, "raw_fp64_norm": 1.9182725655323525, "grad_norm_finite": true, "eff_coef_other": 0.5697535735277766, "max_grad_emb": 0.007840452715754509, "max_grad_other": 0.09839976578950882, "dead_tokens_in_batch": 2, "secs": 3062.5, "emb_norm_fp64": 0.7741058824714079, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 916, "loss": 2.21678, "grad_norm": 2.9074513912200928, "raw_fp64_norm": 3.0600213535123535, "grad_norm_finite": true, "eff_coef_other": 0.3439437230407603, "max_grad_emb": 0.02038518898189068, "max_grad_other": 0.4380510151386261, "dead_tokens_in_batch": 1, "secs": 3077.6, "emb_norm_fp64": 0.9541785658639452, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 919, "loss": 1.93262, "grad_norm": 1.835292935371399, "raw_fp64_norm": 1.9980162653824622, "grad_norm_finite": true, "eff_coef_other": 0.5448718489867593, "max_grad_emb": 0.028403615579009056, "max_grad_other": 0.27251335978507996, "dead_tokens_in_batch": 1, "secs": 3086.6, "emb_norm_fp64": 0.7897904352243197, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 920, "loss": 2.07507, "grad_norm": 1.9291107654571533, "raw_fp64_norm": 2.080794049620934, "grad_norm_finite": true, "eff_coef_other": 0.518373283448937, "max_grad_emb": 0.007846156135201454, "max_grad_other": 0.49805203080177307, "dead_tokens_in_batch": 0, "secs": 3089.5, "emb_norm_fp64": 0.7798942209357581, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 921, "loss": 2.03887, "grad_norm": 1.8132388591766357, "raw_fp64_norm": 2.0477248539566952, "grad_norm_finite": true, "eff_coef_other": 0.551499017043495, "max_grad_emb": 0.03226436302065849, "max_grad_other": 0.30669263005256653, "dead_tokens_in_batch": 27, "secs": 3092.6, "emb_norm_fp64": 0.9514945957594543, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 927, "loss": 2.00142, "grad_norm": 1.9119672775268555, "raw_fp64_norm": 2.0608132817285094, "grad_norm_finite": true, "eff_coef_other": 0.5230212298780956, "max_grad_emb": 0.0102967144921422, "max_grad_other": 0.5933637022972107, "dead_tokens_in_batch": 1, "secs": 3110.3, "emb_norm_fp64": 0.7689816341906497, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 929, "loss": 2.2197, "grad_norm": 1.990879774093628, "raw_fp64_norm": 2.162456260886422, "grad_norm_finite": true, "eff_coef_other": 0.5022902491261748, "max_grad_emb": 0.011187045834958553, "max_grad_other": 0.2499944269657135, "dead_tokens_in_batch": 1, "secs": 3116.3, "emb_norm_fp64": 0.8441650566588166, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 930, "loss": 2.13906, "grad_norm": 2.0762388706207275, "raw_fp64_norm": 2.3094077389130874, "grad_norm_finite": true, "eff_coef_other": 0.4816399175019372, "max_grad_emb": 0.02643243968486786, "max_grad_other": 0.1634937822818756, "dead_tokens_in_batch": 2, "secs": 3119.3, "emb_norm_fp64": 1.011235045030431, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 935, "loss": 2.089, "grad_norm": 1.7991645336151123, "raw_fp64_norm": 1.967782287624242, "grad_norm_finite": true, "eff_coef_other": 0.5558132263631533, "max_grad_emb": 0.012154558673501015, "max_grad_other": 0.15376609563827515, "dead_tokens_in_batch": 1, "secs": 3134.4, "emb_norm_fp64": 0.7969779716382447, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 937, "loss": 2.01395, "grad_norm": 1.7424591779708862, "raw_fp64_norm": 1.916558925576272, "grad_norm_finite": true, "eff_coef_other": 0.5739012074092338, "max_grad_emb": 0.016875525936484337, "max_grad_other": 0.10500030964612961, "dead_tokens_in_batch": 2, "secs": 3140.2, "emb_norm_fp64": 0.79814436012464, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 938, "loss": 2.01909, "grad_norm": 1.8860466480255127, "raw_fp64_norm": 2.028536832454424, "grad_norm_finite": true, "eff_coef_other": 0.5302092982894104, "max_grad_emb": 0.009301439858973026, "max_grad_other": 0.19602355360984802, "dead_tokens_in_batch": 2, "secs": 3143.4, "emb_norm_fp64": 0.7468531590927998, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 940, "loss": 1.93887, "grad_norm": 1.9162935018539429, "raw_fp64_norm": 2.069811273418705, "grad_norm_finite": true, "eff_coef_other": 0.5218404577336822, "max_grad_emb": 0.017517417669296265, "max_grad_other": 0.4230090081691742, "dead_tokens_in_batch": 0, "secs": 3149.2, "emb_norm_fp64": 0.7822646707564145, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 941, "loss": 2.28139, "grad_norm": 1.8784862756729126, "raw_fp64_norm": 2.04654612236216, "grad_norm_finite": true, "eff_coef_other": 0.5323432385996757, "max_grad_emb": 0.014304743148386478, "max_grad_other": 0.08963359892368317, "dead_tokens_in_batch": 3, "secs": 3152.1, "emb_norm_fp64": 0.8121824943429111, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 950, "loss": 2.1525, "grad_norm": 1.8209141492843628, "raw_fp64_norm": 2.0044258658444294, "grad_norm_finite": true, "eff_coef_other": 0.5491744084797194, "max_grad_emb": 0.011571245267987251, "max_grad_other": 0.14588263630867004, "dead_tokens_in_batch": 1, "secs": 3179.3, "emb_norm_fp64": 0.8378513029174259, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 952, "loss": 2.09223, "grad_norm": 2.057003974914551, "raw_fp64_norm": 2.2230801585604825, "grad_norm_finite": true, "eff_coef_other": 0.4861436954188896, "max_grad_emb": 0.020192036405205727, "max_grad_other": 0.49430862069129944, "dead_tokens_in_batch": 1, "secs": 3185.4, "emb_norm_fp64": 0.8431015130541857, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 953, "loss": 2.21679, "grad_norm": 2.021751642227173, "raw_fp64_norm": 2.223810605377328, "grad_norm_finite": true, "eff_coef_other": 0.4946203502414593, "max_grad_emb": 0.033781565725803375, "max_grad_other": 0.07538900524377823, "dead_tokens_in_batch": 5, "secs": 3188.4, "emb_norm_fp64": 0.9262039413151317, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 958, "loss": 2.30524, "grad_norm": 1.9715858697891235, "raw_fp64_norm": 2.194500154796242, "grad_norm_finite": true, "eff_coef_other": 0.5072056500898475, "max_grad_emb": 0.05403909459710121, "max_grad_other": 0.1919267624616623, "dead_tokens_in_batch": 1, "secs": 3203.5, "emb_norm_fp64": 0.9636803769027174, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 959, "loss": 2.10819, "grad_norm": 2.245802640914917, "raw_fp64_norm": 2.402710745235822, "grad_norm_finite": true, "eff_coef_other": 0.4452749037278301, "max_grad_emb": 0.014636438339948654, "max_grad_other": 0.15010128915309906, "dead_tokens_in_batch": 1, "secs": 3206.5, "emb_norm_fp64": 0.8540432361701431, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 960, "loss": 2.15625, "grad_norm": 2.853623390197754, "raw_fp64_norm": 3.0518762668595887, "grad_norm_finite": true, "eff_coef_other": 0.35043154363097545, "max_grad_emb": 0.03327268734574318, "max_grad_other": 0.4503040909767151, "dead_tokens_in_batch": 0, "secs": 3209.4, "emb_norm_fp64": 1.0820268688569943, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 967, "loss": 1.84656, "grad_norm": 1.8468343019485474, "raw_fp64_norm": 2.0099559644664318, "grad_norm_finite": true, "eff_coef_other": 0.5414667994189446, "max_grad_emb": 0.009773594327270985, "max_grad_other": 0.326407790184021, "dead_tokens_in_batch": 1, "secs": 3230.5, "emb_norm_fp64": 0.793174769569274, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 968, "loss": 2.08143, "grad_norm": 2.097658395767212, "raw_fp64_norm": 2.3159448962074073e+31, "grad_norm_finite": true, "eff_coef_other": 0.47672181766871324, "max_grad_emb": 3.23968968727275e+30, "max_grad_other": 0.13018536567687988, "dead_tokens_in_batch": 4, "secs": 3233.7, "emb_norm_fp64": 2.3159448962074073e+31, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 970, "loss": 1.94817, "grad_norm": 1.8626084327697754, "raw_fp64_norm": 2.02511159668257, "grad_norm_finite": true, "eff_coef_other": 0.5368812067664447, "max_grad_emb": 0.008065203204751015, "max_grad_other": 0.5572171807289124, "dead_tokens_in_batch": 0, "secs": 3239.5, "emb_norm_fp64": 0.7948375473718573, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 974, "loss": 1.79715, "grad_norm": 1.845729112625122, "raw_fp64_norm": 2.0233437835872086, "grad_norm_finite": true, "eff_coef_other": 0.5417910198028533, "max_grad_emb": 0.01930241659283638, "max_grad_other": 0.3561220169067383, "dead_tokens_in_batch": 1, "secs": 3251.6, "emb_norm_fp64": 0.8289776336198601, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 975, "loss": 1.82649, "grad_norm": 1.8651610612869263, "raw_fp64_norm": 2.0165673834014664, "grad_norm_finite": true, "eff_coef_other": 0.5361464404385424, "max_grad_emb": 0.00956653617322445, "max_grad_other": 0.7020968198776245, "dead_tokens_in_batch": 1, "secs": 3254.8, "emb_norm_fp64": 0.7666279294682224, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 978, "loss": 2.14497, "grad_norm": 1.8413289785385132, "raw_fp64_norm": 2.0348734665766646, "grad_norm_finite": true, "eff_coef_other": 0.5430857106849, "max_grad_emb": 0.012413236312568188, "max_grad_other": 0.14148876070976257, "dead_tokens_in_batch": 1, "secs": 3263.6, "emb_norm_fp64": 0.8661510893592371, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 980, "loss": 2.04074, "grad_norm": 1.8419303894042969, "raw_fp64_norm": 2.0290366921866227, "grad_norm_finite": true, "eff_coef_other": 0.5429083872246796, "max_grad_emb": 0.02242235094308853, "max_grad_other": 0.29335087537765503, "dead_tokens_in_batch": 0, "secs": 3269.8, "emb_norm_fp64": 0.8510479410833366, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 989, "loss": 2.14328, "grad_norm": 1.765770673751831, "raw_fp64_norm": 1.9497949615694663, "grad_norm_finite": true, "eff_coef_other": 0.5663246357753864, "max_grad_emb": 0.030273472890257835, "max_grad_other": 0.35398945212364197, "dead_tokens_in_batch": 1, "secs": 3296.9, "emb_norm_fp64": 0.826894402141247, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 990, "loss": 1.78317, "grad_norm": 1.7128106355667114, "raw_fp64_norm": 1.8459617218841207, "grad_norm_finite": true, "eff_coef_other": 0.5838353612474928, "max_grad_emb": 0.008899768814444542, "max_grad_other": 0.18904359638690948, "dead_tokens_in_batch": 0, "secs": 3299.8, "emb_norm_fp64": 0.6883708017075612, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1000, "loss": 1.84509, "grad_norm": 1.8125338554382324, "raw_fp64_norm": 1.988561528190257, "grad_norm_finite": true, "eff_coef_other": 0.5517135281562469, "max_grad_emb": 0.017088592052459717, "max_grad_other": 0.2763294279575348, "dead_tokens_in_batch": 0, "secs": 3329.9, "emb_norm_fp64": 0.8179843306515272, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 1000, "tgt_nll": 2.20823, "tgt_ppl": 9.1, "en_nll": 2.74309, "flores_tgt_nll": 2.55101, "flores_tgt_ppl": 12.82, "flores_tgt_bpb": 0.65449, "flores_en_nll": 3.8769, "belebele_acc": 0.3011, "belebele_acc_raw": 0.3133, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.017432795837521553, "seen_dead_count": 31, "seen_dead_norm_min": 0.0006155904266051948, "seen_dead_norm_median": 0.010654994286596775, "eval_secs": 51.1, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "done", "steps": 1000, "n_dead_steps": 231, "n_inf_steps": 0, "n_skipped_steps": 0, "seen_dead_count": 31, "peak_mem_gb": 67.93, "secs": 3381.0, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}


==> anc/embscan/outE34/e34_nemo_groupclip_fp64_s1.jsonl <==
{"kind": "meta", "opt": "adamw_fused", "n_dead_rows": 75, "n_train_chunks": 32016, "frac_chunks_with_dead": 0.00856, "steps": 1000, "lr_steps": 1000, "tokens_per_step": 16384, "n_flores_tgt": 1012, "n_belebele": 900, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 0, "tgt_nll": 3.93686, "tgt_ppl": 51.257, "en_nll": 2.73329, "flores_tgt_nll": 4.06837, "flores_tgt_ppl": 58.462, "flores_tgt_bpb": 1.04379, "flores_en_nll": 3.61807, "belebele_acc": 0.2978, "belebele_acc_raw": 0.3211, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.33263519611171e-10, "seen_dead_count": 0, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 74.0, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1, "loss": 4.03073, "grad_norm": 9.189002990722656, "raw_fp64_norm": 11.992516816620457, "grad_norm_finite": true, "eff_coef_other": 0.1088257226800221, "max_grad_emb": 1.4452400207519531, "max_grad_other": 2.3775646686553955, "dead_tokens_in_batch": 0, "secs": 42.9, "emb_norm_fp64": 7.706015912516891, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 2, "loss": 3.37645, "grad_norm": 7.223018646240234, "raw_fp64_norm": 1.2195512737305961e+33, "grad_norm_finite": true, "eff_coef_other": 0.13844625225691107, "max_grad_emb": 2.4658887418849407e+32, "max_grad_other": 1.4172526597976685, "dead_tokens_in_batch": 6, "secs": 45.8, "emb_norm_fp64": 1.2195512737305961e+33, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 3, "loss": 3.60019, "grad_norm": 7.6501030921936035, "raw_fp64_norm": 7.8705846272532165, "grad_norm_finite": true, "eff_coef_other": 0.1307171756029346, "max_grad_emb": 0.020330872386693954, "max_grad_other": 1.5742433071136475, "dead_tokens_in_batch": 0, "secs": 48.4, "emb_norm_fp64": 1.849871003328349, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 4, "loss": 3.91465, "grad_norm": 8.406942367553711, "raw_fp64_norm": 8.59268275411088, "grad_norm_finite": true, "eff_coef_other": 0.11894929658494707, "max_grad_emb": 0.02067483589053154, "max_grad_other": 1.6627731323242188, "dead_tokens_in_batch": 0, "secs": 51.2, "emb_norm_fp64": 1.7769426012277434, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 5, "loss": 3.81364, "grad_norm": 8.342964172363281, "raw_fp64_norm": 8.574592370416598, "grad_norm_finite": true, "eff_coef_other": 0.11986146164346671, "max_grad_emb": 0.03559461608529091, "max_grad_other": 1.5153870582580566, "dead_tokens_in_batch": 0, "secs": 53.8, "emb_norm_fp64": 1.9795414426589073, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 6, "loss": 3.87371, "grad_norm": 8.070913314819336, "raw_fp64_norm": 7.199598381324565e+30, "grad_norm_finite": true, "eff_coef_other": 0.12390169948451307, "max_grad_emb": 1.3281172918321669e+30, "max_grad_other": 1.4535506963729858, "dead_tokens_in_batch": 1, "secs": 56.4, "emb_norm_fp64": 7.199598381324565e+30, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 7, "loss": 3.89007, "grad_norm": 6.774835586547852, "raw_fp64_norm": 7.021585066643076, "grad_norm_finite": true, "eff_coef_other": 0.14760503625808552, "max_grad_emb": 0.03219107910990715, "max_grad_other": 1.3659629821777344, "dead_tokens_in_batch": 0, "secs": 59.0, "emb_norm_fp64": 1.8450620678775305, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 8, "loss": 3.82964, "grad_norm": 6.067208766937256, "raw_fp64_norm": 6.352953135306245, "grad_norm_finite": true, "eff_coef_other": 0.16482040977871162, "max_grad_emb": 0.061345186084508896, "max_grad_other": 1.1438932418823242, "dead_tokens_in_batch": 0, "secs": 61.8, "emb_norm_fp64": 1.8838756234686005, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 9, "loss": 3.67109, "grad_norm": 5.322054386138916, "raw_fp64_norm": 5.60591357167135, "grad_norm_finite": true, "eff_coef_other": 0.1878973305321964, "max_grad_emb": 0.05557145178318024, "max_grad_other": 0.8281438946723938, "dead_tokens_in_batch": 0, "secs": 64.4, "emb_norm_fp64": 1.7612510905899976, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 10, "loss": 3.59104, "grad_norm": 4.056156635284424, "raw_fp64_norm": 3.393108823242226e+31, "grad_norm_finite": true, "eff_coef_other": 0.24653874181344002, "max_grad_emb": 6.788042919272417e+30, "max_grad_other": 0.5242434740066528, "dead_tokens_in_batch": 2, "secs": 67.0, "emb_norm_fp64": 3.393108823242226e+31, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 12, "loss": 3.26672, "grad_norm": 4.493432521820068, "raw_fp64_norm": 1.5076128770403253e+32, "grad_norm_finite": true, "eff_coef_other": 0.22254696662229673, "max_grad_emb": 2.936525062528932e+31, "max_grad_other": 0.6330863833427429, "dead_tokens_in_batch": 1, "secs": 72.5, "emb_norm_fp64": 1.5076128770403253e+32, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 20, "loss": 3.20071, "grad_norm": 5.747280120849609, "raw_fp64_norm": 5.8797559823846495, "grad_norm_finite": true, "eff_coef_other": 0.17399531691120268, "max_grad_emb": 0.014636090025305748, "max_grad_other": 0.5518829822540283, "dead_tokens_in_batch": 0, "secs": 93.7, "emb_norm_fp64": 1.241088654389223, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 21, "loss": 2.81944, "grad_norm": 4.23232364654541, "raw_fp64_norm": 2.804100854966675e+31, "grad_norm_finite": true, "eff_coef_other": 0.23627677069060363, "max_grad_emb": 5.348828820279397e+30, "max_grad_other": 0.5123252868652344, "dead_tokens_in_batch": 1, "secs": 96.6, "emb_norm_fp64": 2.804100854966675e+31, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 23, "loss": 3.22423, "grad_norm": 4.185419082641602, "raw_fp64_norm": 3.527321198139288e+32, "grad_norm_finite": true, "eff_coef_other": 0.23892464322693654, "max_grad_emb": 6.639855814618605e+31, "max_grad_other": 0.7683454751968384, "dead_tokens_in_batch": 1, "secs": 101.7, "emb_norm_fp64": 3.527321198139288e+32, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 25, "loss": 2.77501, "grad_norm": 3.387258291244507, "raw_fp64_norm": 4.784638738534535e+31, "grad_norm_finite": true, "eff_coef_other": 0.29522393003241026, "max_grad_emb": 9.074308423202811e+30, "max_grad_other": 0.6534199118614197, "dead_tokens_in_batch": 1, "secs": 107.1, "emb_norm_fp64": 4.784638738534535e+31, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 29, "loss": 3.34965, "grad_norm": 3.0370113849639893, "raw_fp64_norm": 3.987121268350318e+29, "grad_norm_finite": true, "eff_coef_other": 0.3292709654234279, "max_grad_emb": 7.665362747749995e+28, "max_grad_other": 0.212019681930542, "dead_tokens_in_batch": 1, "secs": 117.8, "emb_norm_fp64": 3.987121268350318e+29, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 30, "loss": 3.15492, "grad_norm": 2.9098567962646484, "raw_fp64_norm": 4.149849941978008e+30, "grad_norm_finite": true, "eff_coef_other": 0.3436594053783964, "max_grad_emb": 8.161016950294202e+29, "max_grad_other": 0.2893175780773163, "dead_tokens_in_batch": 1, "secs": 120.4, "emb_norm_fp64": 4.149849941978008e+30, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 40, "loss": 2.98296, "grad_norm": 3.2587063312530518, "raw_fp64_norm": 3.455491034564706, "grad_norm_finite": true, "eff_coef_other": 0.3068701476838289, "max_grad_emb": 0.03333079069852829, "max_grad_other": 0.34046584367752075, "dead_tokens_in_batch": 1, "secs": 147.5, "emb_norm_fp64": 1.1494564944841632, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 41, "loss": 3.09275, "grad_norm": 3.4531891345977783, "raw_fp64_norm": 9.510417813176225e+31, "grad_norm_finite": true, "eff_coef_other": 0.28958729783828663, "max_grad_emb": 1.7850848745627982e+31, "max_grad_other": 0.322975218296051, "dead_tokens_in_batch": 1, "secs": 150.2, "emb_norm_fp64": 9.510417813176225e+31, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 43, "loss": 3.50821, "grad_norm": 4.359004020690918, "raw_fp64_norm": 4.527721915701708, "grad_norm_finite": true, "eff_coef_other": 0.22941015099851764, "max_grad_emb": 0.043056223541498184, "max_grad_other": 1.1100244522094727, "dead_tokens_in_batch": 1, "secs": 155.8, "emb_norm_fp64": 1.224478619972768, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 50, "loss": 2.86483, "grad_norm": 3.409223794937134, "raw_fp64_norm": 3.638980560068545, "grad_norm_finite": true, "eff_coef_other": 0.29332181365249044, "max_grad_emb": 0.031978901475667953, "max_grad_other": 0.33664199709892273, "dead_tokens_in_batch": 0, "secs": 175.2, "emb_norm_fp64": 1.2725456040452612, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 55, "loss": 2.72998, "grad_norm": 2.9002397060394287, "raw_fp64_norm": 3.1427338185799383, "grad_norm_finite": true, "eff_coef_other": 0.34479896717455594, "max_grad_emb": 0.0419607013463974, "max_grad_other": 0.7587013244628906, "dead_tokens_in_batch": 1, "secs": 189.2, "emb_norm_fp64": 1.2105309541804612, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 56, "loss": 2.88351, "grad_norm": 2.628046989440918, "raw_fp64_norm": 2.857109932586934e+31, "grad_norm_finite": true, "eff_coef_other": 0.38051055536955264, "max_grad_emb": 5.568416897228379e+30, "max_grad_other": 0.3430032730102539, "dead_tokens_in_batch": 1, "secs": 192.0, "emb_norm_fp64": 2.857109932586934e+31, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 60, "loss": 2.87997, "grad_norm": 3.053941488265991, "raw_fp64_norm": 3.209330109222567, "grad_norm_finite": true, "eff_coef_other": 0.32744559003394774, "max_grad_emb": 0.017706740647554398, "max_grad_other": 0.33694854378700256, "dead_tokens_in_batch": 0, "secs": 203.1, "emb_norm_fp64": 0.9865290350244721, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 65, "loss": 2.94706, "grad_norm": 3.0861997604370117, "raw_fp64_norm": 4.8738215336752095e+19, "grad_norm_finite": true, "eff_coef_other": 0.32402299060363077, "max_grad_emb": 9.257198512083304e+18, "max_grad_other": 0.24994558095932007, "dead_tokens_in_batch": 1, "secs": 217.0, "emb_norm_fp64": 4.8738215336752095e+19, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 70, "loss": 2.6226, "grad_norm": 2.692300796508789, "raw_fp64_norm": 2.874881268368582, "grad_norm_finite": true, "eff_coef_other": 0.3714293848099564, "max_grad_emb": 0.012987366877496243, "max_grad_other": 0.5926911234855652, "dead_tokens_in_batch": 1, "secs": 230.6, "emb_norm_fp64": 1.008195954803058, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 72, "loss": 2.59003, "grad_norm": 2.72141695022583, "raw_fp64_norm": 1.8786599465205127e+32, "grad_norm_finite": true, "eff_coef_other": 0.36745550234833185, "max_grad_emb": 3.0242045836629584e+31, "max_grad_other": 0.3649441599845886, "dead_tokens_in_batch": 27, "secs": 236.4, "emb_norm_fp64": 1.8786599465205127e+32, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 73, "loss": 2.50532, "grad_norm": 2.6370596885681152, "raw_fp64_norm": 5.930685700754771e+31, "grad_norm_finite": true, "eff_coef_other": 0.37921008201862244, "max_grad_emb": 1.1211754554275735e+31, "max_grad_other": 0.4291243553161621, "dead_tokens_in_batch": 2, "secs": 239.1, "emb_norm_fp64": 5.930685700754771e+31, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 77, "loss": 2.808, "grad_norm": 2.7018356323242188, "raw_fp64_norm": 2.888459521082376, "grad_norm_finite": true, "eff_coef_other": 0.37011860304068916, "max_grad_emb": 0.03950072452425957, "max_grad_other": 0.21054807305335999, "dead_tokens_in_batch": 1, "secs": 250.2, "emb_norm_fp64": 1.0214122222404192, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 80, "loss": 2.77275, "grad_norm": 2.512495756149292, "raw_fp64_norm": 8.39812298030365e+31, "grad_norm_finite": true, "eff_coef_other": 0.3980104641140401, "max_grad_emb": 1.593239590000079e+31, "max_grad_other": 0.21252314746379852, "dead_tokens_in_batch": 1, "secs": 258.6, "emb_norm_fp64": 8.39812298030365e+31, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 81, "loss": 2.92075, "grad_norm": 2.8322551250457764, "raw_fp64_norm": 3.0080585634367614, "grad_norm_finite": true, "eff_coef_other": 0.3530754126213912, "max_grad_emb": 0.019811436533927917, "max_grad_other": 0.2644566297531128, "dead_tokens_in_batch": 1, "secs": 261.3, "emb_norm_fp64": 1.0132857484036797, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 89, "loss": 2.71651, "grad_norm": 2.6726717948913574, "raw_fp64_norm": 2.925784568154731, "grad_norm_finite": true, "eff_coef_other": 0.3741572862609429, "max_grad_emb": 0.047978002578020096, "max_grad_other": 0.17291803658008575, "dead_tokens_in_batch": 1, "secs": 283.6, "emb_norm_fp64": 1.190395103540188, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 90, "loss": 2.78056, "grad_norm": 3.252680540084839, "raw_fp64_norm": 3.4272970493807615, "grad_norm_finite": true, "eff_coef_other": 0.3074386433705149, "max_grad_emb": 0.019315533339977264, "max_grad_other": 0.4378359913825989, "dead_tokens_in_batch": 0, "secs": 286.3, "emb_norm_fp64": 1.0800154879713648, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 95, "loss": 2.80527, "grad_norm": 3.154984712600708, "raw_fp64_norm": 3.4718244412316213, "grad_norm_finite": true, "eff_coef_other": 0.3169586461219449, "max_grad_emb": 0.09504635632038116, "max_grad_other": 0.3393077850341797, "dead_tokens_in_batch": 1, "secs": 299.9, "emb_norm_fp64": 1.4490120835131306, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 100, "loss": 2.88297, "grad_norm": 2.961796283721924, "raw_fp64_norm": 3.1380705926626553, "grad_norm_finite": true, "eff_coef_other": 0.33763283040875647, "max_grad_emb": 0.0232568196952343, "max_grad_other": 0.652194619178772, "dead_tokens_in_batch": 1, "secs": 313.9, "emb_norm_fp64": 1.0369425023195085, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 100, "tgt_nll": 2.81668, "tgt_ppl": 16.721, "en_nll": 2.6958, "flores_tgt_nll": 3.02629, "flores_tgt_ppl": 20.621, "flores_tgt_bpb": 0.77643, "flores_en_nll": 3.71727, "belebele_acc": 0.3178, "belebele_acc_raw": 0.32, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.006721703801304102, "seen_dead_count": 24, "seen_dead_norm_min": 2.456302938824706e-10, "seen_dead_norm_median": 0.005824636202305555, "eval_secs": 48.8, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 104, "loss": 2.50281, "grad_norm": 2.6504573822021484, "raw_fp64_norm": 2.8558339696807713, "grad_norm_finite": true, "eff_coef_other": 0.3772932284902147, "max_grad_emb": 0.0689091756939888, "max_grad_other": 0.16004511713981628, "dead_tokens_in_batch": 1, "secs": 373.9, "emb_norm_fp64": 1.0634204466289798, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 105, "loss": 2.65776, "grad_norm": 2.6445271968841553, "raw_fp64_norm": 2.831936812509934, "grad_norm_finite": true, "eff_coef_other": 0.3781392844206476, "max_grad_emb": 0.018572526052594185, "max_grad_other": 0.720756471157074, "dead_tokens_in_batch": 2, "secs": 376.7, "emb_norm_fp64": 1.0130852453158896, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 107, "loss": 2.53975, "grad_norm": 2.678314447402954, "raw_fp64_norm": 2.8890358009425396, "grad_norm_finite": true, "eff_coef_other": 0.3733690148296969, "max_grad_emb": 0.021352944895625114, "max_grad_other": 0.18322695791721344, "dead_tokens_in_batch": 3, "secs": 382.1, "emb_norm_fp64": 1.0831244898012595, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 110, "loss": 2.54085, "grad_norm": 2.7107574939727783, "raw_fp64_norm": 2.8687529307018997, "grad_norm_finite": true, "eff_coef_other": 0.36890043957196655, "max_grad_emb": 0.03118453361093998, "max_grad_other": 0.37059518694877625, "dead_tokens_in_batch": 0, "secs": 390.4, "emb_norm_fp64": 0.9389020237453548, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 112, "loss": 2.50412, "grad_norm": 2.495518207550049, "raw_fp64_norm": 114964.10957404798, "grad_norm_finite": true, "eff_coef_other": 0.4007182140592458, "max_grad_emb": 8193.2470703125, "max_grad_other": 0.2818198800086975, "dead_tokens_in_batch": 1, "secs": 396.1, "emb_norm_fp64": 114964.10954696298, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 116, "loss": 2.76848, "grad_norm": 2.583336114883423, "raw_fp64_norm": 2.805835984428765, "grad_norm_finite": true, "eff_coef_other": 0.38709620755211677, "max_grad_emb": 0.04108215123414993, "max_grad_other": 0.10350663214921951, "dead_tokens_in_batch": 1, "secs": 407.3, "emb_norm_fp64": 1.095029816302713, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 118, "loss": 2.69267, "grad_norm": 2.4395129680633545, "raw_fp64_norm": 2.606608825243423, "grad_norm_finite": true, "eff_coef_other": 0.4099177184846641, "max_grad_emb": 0.01745784841477871, "max_grad_other": 0.28708401322364807, "dead_tokens_in_batch": 1, "secs": 412.9, "emb_norm_fp64": 0.9182514470169709, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 120, "loss": 2.65349, "grad_norm": 2.383999824523926, "raw_fp64_norm": 2.568278288784795, "grad_norm_finite": true, "eff_coef_other": 0.41946294217397995, "max_grad_emb": 0.019482625648379326, "max_grad_other": 0.3054848909378052, "dead_tokens_in_batch": 0, "secs": 418.3, "emb_norm_fp64": 0.9552999039066828, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 125, "loss": 2.52891, "grad_norm": 2.624882459640503, "raw_fp64_norm": 1.4871973737863457e+32, "grad_norm_finite": true, "eff_coef_other": 0.38096929458992335, "max_grad_emb": 2.772868663979913e+31, "max_grad_other": 0.24729478359222412, "dead_tokens_in_batch": 1, "secs": 432.4, "emb_norm_fp64": 1.4871973737863457e+32, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 130, "loss": 2.76627, "grad_norm": 2.4918830394744873, "raw_fp64_norm": 2.6789105192841953, "grad_norm_finite": true, "eff_coef_other": 0.40130278301830197, "max_grad_emb": 0.0185435451567173, "max_grad_other": 0.14379119873046875, "dead_tokens_in_batch": 0, "secs": 446.3, "emb_norm_fp64": 0.9834023374642625, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 131, "loss": 2.8903, "grad_norm": 3.032837390899658, "raw_fp64_norm": 3.2107406671559686, "grad_norm_finite": true, "eff_coef_other": 0.3297241300428675, "max_grad_emb": 0.014715333469212055, "max_grad_other": 0.5451341867446899, "dead_tokens_in_batch": 2, "secs": 449.0, "emb_norm_fp64": 1.0539230964826092, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 139, "loss": 2.88383, "grad_norm": 2.6707961559295654, "raw_fp64_norm": 2.848929040801563, "grad_norm_finite": true, "eff_coef_other": 0.37442004825407715, "max_grad_emb": 0.02177184447646141, "max_grad_other": 0.3511502146720886, "dead_tokens_in_batch": 1, "secs": 471.3, "emb_norm_fp64": 0.9915865939998413, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 140, "loss": 2.96833, "grad_norm": 2.7263834476470947, "raw_fp64_norm": 2.8651028879618154, "grad_norm_finite": true, "eff_coef_other": 0.36678612983690284, "max_grad_emb": 0.013451342470943928, "max_grad_other": 0.28340816497802734, "dead_tokens_in_batch": 0, "secs": 473.9, "emb_norm_fp64": 0.8807079710636827, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 150, "loss": 2.51574, "grad_norm": 2.2287437915802, "raw_fp64_norm": 2.407837061246168, "grad_norm_finite": true, "eff_coef_other": 0.44868304517314916, "max_grad_emb": 0.014102972112596035, "max_grad_other": 0.47095733880996704, "dead_tokens_in_batch": 0, "secs": 502.4, "emb_norm_fp64": 0.9112519379169879, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 153, "loss": 2.63003, "grad_norm": 2.4304165840148926, "raw_fp64_norm": 2.6450835917252955, "grad_norm_finite": true, "eff_coef_other": 0.4114519276757637, "max_grad_emb": 0.04501684010028839, "max_grad_other": 0.3036234378814697, "dead_tokens_in_batch": 1, "secs": 510.9, "emb_norm_fp64": 1.0438116196645901, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 160, "loss": 2.43544, "grad_norm": 2.2875149250030518, "raw_fp64_norm": 2.451112819082516, "grad_norm_finite": true, "eff_coef_other": 0.4371554265785782, "max_grad_emb": 0.008653754368424416, "max_grad_other": 0.19863562285900116, "dead_tokens_in_batch": 0, "secs": 530.9, "emb_norm_fp64": 0.8804709773936568, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 165, "loss": 2.40229, "grad_norm": 2.3492777347564697, "raw_fp64_norm": 2.538492664939709, "grad_norm_finite": true, "eff_coef_other": 0.42566255983399165, "max_grad_emb": 0.011083122342824936, "max_grad_other": 0.3160138428211212, "dead_tokens_in_batch": 1, "secs": 545.3, "emb_norm_fp64": 0.9616853012895039, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 170, "loss": 2.56041, "grad_norm": 2.3508951663970947, "raw_fp64_norm": 2.51736352419014, "grad_norm_finite": true, "eff_coef_other": 0.4253697012627175, "max_grad_emb": 0.012973207980394363, "max_grad_other": 0.335615873336792, "dead_tokens_in_batch": 0, "secs": 559.7, "emb_norm_fp64": 0.9002280051108699, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 178, "loss": 2.83901, "grad_norm": 2.6421315670013428, "raw_fp64_norm": 2.7850448272374533, "grad_norm_finite": true, "eff_coef_other": 0.378482144495474, "max_grad_emb": 0.0109335258603096, "max_grad_other": 0.17009204626083374, "dead_tokens_in_batch": 1, "secs": 583.6, "emb_norm_fp64": 0.8806901466269821, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 180, "loss": 2.42829, "grad_norm": 2.5540084838867188, "raw_fp64_norm": 2.7402150266182774, "grad_norm_finite": true, "eff_coef_other": 0.3915412242237211, "max_grad_emb": 0.03235438093543053, "max_grad_other": 0.4505016803741455, "dead_tokens_in_batch": 0, "secs": 589.4, "emb_norm_fp64": 0.9928842478939784, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 185, "loss": 2.75568, "grad_norm": 2.431899309158325, "raw_fp64_norm": 3.7329738015143555e+31, "grad_norm_finite": true, "eff_coef_other": 0.41120106619259306, "max_grad_emb": 7.112970143050609e+30, "max_grad_other": 0.2558493912220001, "dead_tokens_in_batch": 2, "secs": 604.0, "emb_norm_fp64": 3.7329738015143555e+31, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 190, "loss": 2.4435, "grad_norm": 2.1937310695648193, "raw_fp64_norm": 2.516274441450595, "grad_norm_finite": true, "eff_coef_other": 0.45584418164537954, "max_grad_emb": 0.10452917963266373, "max_grad_other": 0.5017153024673462, "dead_tokens_in_batch": 0, "secs": 618.5, "emb_norm_fp64": 1.2325503675646723, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 197, "loss": 2.22498, "grad_norm": 2.281003475189209, "raw_fp64_norm": 2.4265187317545265, "grad_norm_finite": true, "eff_coef_other": 0.43840334855855556, "max_grad_emb": 0.009137287735939026, "max_grad_other": 0.23446162045001984, "dead_tokens_in_batch": 2, "secs": 638.8, "emb_norm_fp64": 0.8276564232803738, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 198, "loss": 2.3195, "grad_norm": 2.647655963897705, "raw_fp64_norm": 2.825522923195697, "grad_norm_finite": true, "eff_coef_other": 0.3776924328323357, "max_grad_emb": 0.012617138214409351, "max_grad_other": 0.6063945889472961, "dead_tokens_in_batch": 1, "secs": 641.6, "emb_norm_fp64": 0.9866597879341171, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 200, "loss": 2.35885, "grad_norm": 2.1675825119018555, "raw_fp64_norm": 2.3799348735340278, "grad_norm_finite": true, "eff_coef_other": 0.46134323983789294, "max_grad_emb": 0.04550887271761894, "max_grad_other": 0.26694753766059875, "dead_tokens_in_batch": 0, "secs": 647.5, "emb_norm_fp64": 0.9826880035435271, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 200, "tgt_nll": 2.59689, "tgt_ppl": 13.422, "en_nll": 2.70994, "flores_tgt_nll": 2.85938, "flores_tgt_ppl": 17.451, "flores_tgt_bpb": 0.73361, "flores_en_nll": 3.7867, "belebele_acc": 0.3078, "belebele_acc_raw": 0.3178, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.008963463827967644, "seen_dead_count": 26, "seen_dead_norm_min": 0.002633491065353155, "seen_dead_norm_median": 0.006465114187449217, "eval_secs": 50.0, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 203, "loss": 2.51337, "grad_norm": 2.4608428478240967, "raw_fp64_norm": 2.651598258933346, "grad_norm_finite": true, "eff_coef_other": 0.4063646707547942, "max_grad_emb": 0.01740977168083191, "max_grad_other": 0.5847010612487793, "dead_tokens_in_batch": 1, "secs": 706.1, "emb_norm_fp64": 0.9875352336342037, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 204, "loss": 2.2586, "grad_norm": 2.336048126220703, "raw_fp64_norm": 2.5111646455004855, "grad_norm_finite": true, "eff_coef_other": 0.4280731893758654, "max_grad_emb": 0.016870610415935516, "max_grad_other": 0.15360352396965027, "dead_tokens_in_batch": 1, "secs": 709.1, "emb_norm_fp64": 0.9213184459858811, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 208, "loss": 2.51393, "grad_norm": 2.593123197555542, "raw_fp64_norm": 1.1796742283643458e+32, "grad_norm_finite": true, "eff_coef_other": 0.3856352121285471, "max_grad_emb": 2.3586324079554357e+31, "max_grad_other": 0.4027772545814514, "dead_tokens_in_batch": 22, "secs": 720.6, "emb_norm_fp64": 1.1796742283643458e+32, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 209, "loss": 2.50584, "grad_norm": 2.2911274433135986, "raw_fp64_norm": 2.6203870512275342, "grad_norm_finite": true, "eff_coef_other": 0.4364661452824209, "max_grad_emb": 0.03744146227836609, "max_grad_other": 0.22303877770900726, "dead_tokens_in_batch": 13, "secs": 723.5, "emb_norm_fp64": 1.2716774874887873, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 210, "loss": 2.62794, "grad_norm": 2.3725874423980713, "raw_fp64_norm": 2.5379610531004664, "grad_norm_finite": true, "eff_coef_other": 0.4214805998925205, "max_grad_emb": 0.013284651562571526, "max_grad_other": 0.17264693975448608, "dead_tokens_in_batch": 0, "secs": 726.3, "emb_norm_fp64": 0.9011522189283813, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 211, "loss": 2.20951, "grad_norm": 2.132063627243042, "raw_fp64_norm": 2.313873491782041, "grad_norm_finite": true, "eff_coef_other": 0.4690289343119458, "max_grad_emb": 0.03003625199198723, "max_grad_other": 0.1935318559408188, "dead_tokens_in_batch": 1, "secs": 729.1, "emb_norm_fp64": 0.8990637584903035, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 213, "loss": 2.33397, "grad_norm": 2.145805835723877, "raw_fp64_norm": 2.3132366981232786, "grad_norm_finite": true, "eff_coef_other": 0.4660251721412077, "max_grad_emb": 0.019811052829027176, "max_grad_other": 0.1487225741147995, "dead_tokens_in_batch": 1, "secs": 735.0, "emb_norm_fp64": 0.8640492412168052, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 220, "loss": 2.56799, "grad_norm": 2.3586478233337402, "raw_fp64_norm": 2.519161425833613, "grad_norm_finite": true, "eff_coef_other": 0.4239715510453095, "max_grad_emb": 0.007395259104669094, "max_grad_other": 0.42429256439208984, "dead_tokens_in_batch": 0, "secs": 755.3, "emb_norm_fp64": 0.8848469765273869, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 223, "loss": 2.31864, "grad_norm": 2.1305205821990967, "raw_fp64_norm": 2.304287417377765, "grad_norm_finite": true, "eff_coef_other": 0.4693686317731703, "max_grad_emb": 0.01829833723604679, "max_grad_other": 0.38621440529823303, "dead_tokens_in_batch": 1, "secs": 764.0, "emb_norm_fp64": 0.877850915281721, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 225, "loss": 2.15105, "grad_norm": 2.1395492553710938, "raw_fp64_norm": 2.312412712027994, "grad_norm_finite": true, "eff_coef_other": 0.46738794636378156, "max_grad_emb": 0.02172117680311203, "max_grad_other": 0.661155641078949, "dead_tokens_in_batch": 1, "secs": 769.8, "emb_norm_fp64": 0.8772577945001715, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 230, "loss": 2.79517, "grad_norm": 2.831115484237671, "raw_fp64_norm": 2.9656785286493754, "grad_norm_finite": true, "eff_coef_other": 0.35321753999439126, "max_grad_emb": 0.016685551032423973, "max_grad_other": 0.25727909803390503, "dead_tokens_in_batch": 0, "secs": 784.1, "emb_norm_fp64": 0.8831953812708684, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 234, "loss": 2.37603, "grad_norm": 2.3083596229553223, "raw_fp64_norm": 2.4640483527026116, "grad_norm_finite": true, "eff_coef_other": 0.43320787491156, "max_grad_emb": 0.013152466155588627, "max_grad_other": 0.20469854772090912, "dead_tokens_in_batch": 1, "secs": 795.6, "emb_norm_fp64": 0.861980618768248, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 236, "loss": 2.29543, "grad_norm": 2.2265267372131348, "raw_fp64_norm": 2.410578394408205, "grad_norm_finite": true, "eff_coef_other": 0.44912981917380657, "max_grad_emb": 0.04332143813371658, "max_grad_other": 0.4838554263114929, "dead_tokens_in_batch": 8, "secs": 801.6, "emb_norm_fp64": 0.9238330010711073, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 237, "loss": 2.57218, "grad_norm": 2.1886396408081055, "raw_fp64_norm": 2.3665995736704453, "grad_norm_finite": true, "eff_coef_other": 0.4569046107225592, "max_grad_emb": 0.013492118567228317, "max_grad_other": 0.323980450630188, "dead_tokens_in_batch": 1, "secs": 804.6, "emb_norm_fp64": 0.9003609725079744, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 240, "loss": 2.38906, "grad_norm": 2.3849668502807617, "raw_fp64_norm": 2.5421220669068876, "grad_norm_finite": true, "eff_coef_other": 0.4192928637936476, "max_grad_emb": 0.014976183883845806, "max_grad_other": 0.363625705242157, "dead_tokens_in_batch": 0, "secs": 812.9, "emb_norm_fp64": 0.8799533394480041, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 241, "loss": 2.21878, "grad_norm": 2.6949267387390137, "raw_fp64_norm": 2.8528003883803925, "grad_norm_finite": true, "eff_coef_other": 0.37106746337766777, "max_grad_emb": 0.01485507283359766, "max_grad_other": 1.20881986618042, "dead_tokens_in_batch": 1, "secs": 816.0, "emb_norm_fp64": 0.9358636019054827, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 243, "loss": 2.52118, "grad_norm": 2.0975096225738525, "raw_fp64_norm": 2.256959618988252, "grad_norm_finite": true, "eff_coef_other": 0.4767556308119676, "max_grad_emb": 0.018764657899737358, "max_grad_other": 0.11078786849975586, "dead_tokens_in_batch": 1, "secs": 821.5, "emb_norm_fp64": 0.8332588890036973, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 244, "loss": 2.88432, "grad_norm": 2.813779830932617, "raw_fp64_norm": 2.9638344783050634, "grad_norm_finite": true, "eff_coef_other": 0.35539370693223243, "max_grad_emb": 0.01377162430435419, "max_grad_other": 0.3655674159526825, "dead_tokens_in_batch": 1, "secs": 824.3, "emb_norm_fp64": 0.931105498936544, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 245, "loss": 2.75827, "grad_norm": 2.637720823287964, "raw_fp64_norm": 2.8032294494922727, "grad_norm_finite": true, "eff_coef_other": 0.37911503448588957, "max_grad_emb": 0.014829730615019798, "max_grad_other": 0.20488400757312775, "dead_tokens_in_batch": 2, "secs": 827.4, "emb_norm_fp64": 0.9489593536535355, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 249, "loss": 2.11329, "grad_norm": 2.446220636367798, "raw_fp64_norm": 2.6376692066535443, "grad_norm_finite": true, "eff_coef_other": 0.4087937025546145, "max_grad_emb": 0.02201802097260952, "max_grad_other": 0.1806166023015976, "dead_tokens_in_batch": 2, "secs": 838.6, "emb_norm_fp64": 0.9865609628949684, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 250, "loss": 2.24314, "grad_norm": 2.136035442352295, "raw_fp64_norm": 2.3778338766846936, "grad_norm_finite": true, "eff_coef_other": 0.4681568067718719, "max_grad_emb": 0.06320150941610336, "max_grad_other": 0.16086800396442413, "dead_tokens_in_batch": 2, "secs": 841.4, "emb_norm_fp64": 1.0447234154432685, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 251, "loss": 2.39471, "grad_norm": 2.2179031372070312, "raw_fp64_norm": 2.47793648873878, "grad_norm_finite": true, "eff_coef_other": 0.45087611462742605, "max_grad_emb": 0.06181323155760765, "max_grad_other": 0.38487014174461365, "dead_tokens_in_batch": 5, "secs": 844.4, "emb_norm_fp64": 1.1050225009766523, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 253, "loss": 2.23182, "grad_norm": 2.493389129638672, "raw_fp64_norm": 2.6871259003634416, "grad_norm_finite": true, "eff_coef_other": 0.4010603828550947, "max_grad_emb": 0.01578673906624317, "max_grad_other": 0.7146808505058289, "dead_tokens_in_batch": 2, "secs": 850.0, "emb_norm_fp64": 1.0018263720789717, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 260, "loss": 2.11892, "grad_norm": 2.1426444053649902, "raw_fp64_norm": 2.2915330944304038, "grad_norm_finite": true, "eff_coef_other": 0.4667127829439675, "max_grad_emb": 0.008827293291687965, "max_grad_other": 0.26042670011520386, "dead_tokens_in_batch": 1, "secs": 870.2, "emb_norm_fp64": 0.812526105345289, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 264, "loss": 2.47417, "grad_norm": 2.5646815299987793, "raw_fp64_norm": 2.7265002870877164, "grad_norm_finite": true, "eff_coef_other": 0.38991180713523865, "max_grad_emb": 0.01474706269800663, "max_grad_other": 0.6408443450927734, "dead_tokens_in_batch": 1, "secs": 881.6, "emb_norm_fp64": 0.925317758565788, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 267, "loss": 2.34137, "grad_norm": 2.25677227973938, "raw_fp64_norm": 2.648691206311561, "grad_norm_finite": true, "eff_coef_other": 0.44311052819425595, "max_grad_emb": 0.09885536134243011, "max_grad_other": 0.17139503359794617, "dead_tokens_in_batch": 24, "secs": 890.2, "emb_norm_fp64": 1.3865581752905594, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 270, "loss": 2.25228, "grad_norm": 2.1609933376312256, "raw_fp64_norm": 2.3333439727011225, "grad_norm_finite": true, "eff_coef_other": 0.46274993996335506, "max_grad_emb": 0.019388394430279732, "max_grad_other": 0.24778127670288086, "dead_tokens_in_batch": 1, "secs": 898.8, "emb_norm_fp64": 0.8801147656005355, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 278, "loss": 2.43607, "grad_norm": 2.3743224143981934, "raw_fp64_norm": 2.503218776134647, "grad_norm_finite": true, "eff_coef_other": 0.42117261445339554, "max_grad_emb": 0.011511044576764107, "max_grad_other": 0.455247163772583, "dead_tokens_in_batch": 1, "secs": 921.6, "emb_norm_fp64": 0.7929042526979176, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 280, "loss": 2.54269, "grad_norm": 2.2838308811187744, "raw_fp64_norm": 2.609031165140739, "grad_norm_finite": true, "eff_coef_other": 0.43786060097827023, "max_grad_emb": 0.06066548079252243, "max_grad_other": 0.3127729594707489, "dead_tokens_in_batch": 16, "secs": 927.5, "emb_norm_fp64": 1.2614117759293497, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 282, "loss": 2.15746, "grad_norm": 2.0316810607910156, "raw_fp64_norm": 2.1979278145908077, "grad_norm_finite": true, "eff_coef_other": 0.4922029973580904, "max_grad_emb": 0.012058545835316181, "max_grad_other": 0.2695944309234619, "dead_tokens_in_batch": 1, "secs": 933.3, "emb_norm_fp64": 0.8385459577620382, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 287, "loss": 2.06974, "grad_norm": 2.145875930786133, "raw_fp64_norm": 2.3103292099822523, "grad_norm_finite": true, "eff_coef_other": 0.4660099494306294, "max_grad_emb": 0.01706933043897152, "max_grad_other": 0.2699074149131775, "dead_tokens_in_batch": 1, "secs": 947.5, "emb_norm_fp64": 0.8560591231840399, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 290, "loss": 2.35287, "grad_norm": 2.213550567626953, "raw_fp64_norm": 2.34476692169229, "grad_norm_finite": true, "eff_coef_other": 0.45176268519104523, "max_grad_emb": 0.010593942366540432, "max_grad_other": 0.350614994764328, "dead_tokens_in_batch": 1, "secs": 956.0, "emb_norm_fp64": 0.7733853308896219, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 300, "loss": 2.22313, "grad_norm": 2.0274269580841064, "raw_fp64_norm": 2.188450706358769, "grad_norm_finite": true, "eff_coef_other": 0.4932357749199568, "max_grad_emb": 0.011186360381543636, "max_grad_other": 0.1155872792005539, "dead_tokens_in_batch": 1, "secs": 984.6, "emb_norm_fp64": 0.8239275871680584, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 300, "tgt_nll": 2.48207, "tgt_ppl": 11.966, "en_nll": 2.72521, "flores_tgt_nll": 2.75253, "flores_tgt_ppl": 15.682, "flores_tgt_bpb": 0.70619, "flores_en_nll": 3.7886, "belebele_acc": 0.3167, "belebele_acc_raw": 0.3122, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.011163696646690369, "seen_dead_count": 27, "seen_dead_norm_min": 0.002859754953533411, "seen_dead_norm_median": 0.009582280181348324, "eval_secs": 50.0, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 305, "loss": 2.39108, "grad_norm": 2.1600520610809326, "raw_fp64_norm": 2.420725866487253, "grad_norm_finite": true, "eff_coef_other": 0.4629515904112006, "max_grad_emb": 0.03494305536150932, "max_grad_other": 0.1233067736029625, "dead_tokens_in_batch": 29, "secs": 1049.2, "emb_norm_fp64": 1.0927437715738444, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 306, "loss": 2.1377, "grad_norm": 2.1202003955841064, "raw_fp64_norm": 2.292143194916929, "grad_norm_finite": true, "eff_coef_other": 0.4716533071258092, "max_grad_emb": 0.015112295746803284, "max_grad_other": 0.5382797718048096, "dead_tokens_in_batch": 1, "secs": 1052.0, "emb_norm_fp64": 0.8710171301383588, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 307, "loss": 2.2195, "grad_norm": 2.292536497116089, "raw_fp64_norm": 2.859374081434348, "grad_norm_finite": true, "eff_coef_other": 0.4361978817175099, "max_grad_emb": 0.12446677684783936, "max_grad_other": 0.23712778091430664, "dead_tokens_in_batch": 3, "secs": 1054.8, "emb_norm_fp64": 1.7088873116750791, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 310, "loss": 2.1643, "grad_norm": 2.1263699531555176, "raw_fp64_norm": 2.2667441673179414, "grad_norm_finite": true, "eff_coef_other": 0.4702848289551773, "max_grad_emb": 0.010266151279211044, "max_grad_other": 0.5722777843475342, "dead_tokens_in_batch": 0, "secs": 1063.4, "emb_norm_fp64": 0.785289727427204, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 311, "loss": 2.17067, "grad_norm": 1.9961247444152832, "raw_fp64_norm": 2.2073859595978362, "grad_norm_finite": true, "eff_coef_other": 0.5009704437697766, "max_grad_emb": 0.07507389038801193, "max_grad_other": 0.3596876859664917, "dead_tokens_in_batch": 1, "secs": 1066.2, "emb_norm_fp64": 0.9423581085183533, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 315, "loss": 2.28236, "grad_norm": 2.3056609630584717, "raw_fp64_norm": 2.4595152803205633, "grad_norm_finite": true, "eff_coef_other": 0.43371492266520073, "max_grad_emb": 0.015148273669183254, "max_grad_other": 0.4775954484939575, "dead_tokens_in_batch": 1, "secs": 1077.8, "emb_norm_fp64": 0.8562377631376878, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 316, "loss": 2.19534, "grad_norm": 2.0327234268188477, "raw_fp64_norm": 2.2214082183048274, "grad_norm_finite": true, "eff_coef_other": 0.49195059930724094, "max_grad_emb": 0.02079739049077034, "max_grad_other": 0.19974738359451294, "dead_tokens_in_batch": 2, "secs": 1080.6, "emb_norm_fp64": 0.8959294789146472, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 317, "loss": 2.29263, "grad_norm": 2.007868766784668, "raw_fp64_norm": 2.1927046750059658, "grad_norm_finite": true, "eff_coef_other": 0.4980402696143808, "max_grad_emb": 0.015334665775299072, "max_grad_other": 0.22743606567382812, "dead_tokens_in_batch": 2, "secs": 1083.4, "emb_norm_fp64": 0.8811448667485374, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 320, "loss": 2.19152, "grad_norm": 2.125612258911133, "raw_fp64_norm": 2.2772823948573877, "grad_norm_finite": true, "eff_coef_other": 0.47045246627425547, "max_grad_emb": 0.017126642167568207, "max_grad_other": 0.3338233232498169, "dead_tokens_in_batch": 0, "secs": 1092.0, "emb_norm_fp64": 0.8171825807881712, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 321, "loss": 2.28268, "grad_norm": 2.2160680294036865, "raw_fp64_norm": 2.4499173357326622, "grad_norm_finite": true, "eff_coef_other": 0.45124948128041215, "max_grad_emb": 0.026715639978647232, "max_grad_other": 0.19356167316436768, "dead_tokens_in_batch": 2, "secs": 1095.1, "emb_norm_fp64": 1.0445753754693579, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 330, "loss": 2.12346, "grad_norm": 2.174276351928711, "raw_fp64_norm": 2.307596826290243, "grad_norm_finite": true, "eff_coef_other": 0.4599229252482171, "max_grad_emb": 0.01917763613164425, "max_grad_other": 0.17646148800849915, "dead_tokens_in_batch": 0, "secs": 1120.7, "emb_norm_fp64": 0.772997857380895, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 334, "loss": 2.0821, "grad_norm": 2.0220954418182373, "raw_fp64_norm": 2.223929310428374, "grad_norm_finite": true, "eff_coef_other": 0.4945362542158551, "max_grad_emb": 0.02813340164721012, "max_grad_other": 0.286654531955719, "dead_tokens_in_batch": 1, "secs": 1132.2, "emb_norm_fp64": 0.9257387292245962, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 340, "loss": 2.15644, "grad_norm": 2.0598485469818115, "raw_fp64_norm": 2.250628172341248, "grad_norm_finite": true, "eff_coef_other": 0.4854723498933439, "max_grad_emb": 0.033327940851449966, "max_grad_other": 0.3028206527233124, "dead_tokens_in_batch": 0, "secs": 1149.4, "emb_norm_fp64": 0.9068360209944295, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 341, "loss": 2.06805, "grad_norm": 1.9058961868286133, "raw_fp64_norm": 2.083756285696768, "grad_norm_finite": true, "eff_coef_other": 0.5246872742721166, "max_grad_emb": 0.018790874630212784, "max_grad_other": 0.22755488753318787, "dead_tokens_in_batch": 1, "secs": 1152.5, "emb_norm_fp64": 0.8423774484066401, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 344, "loss": 2.43261, "grad_norm": 1.9601702690124512, "raw_fp64_norm": 2.133513141159003, "grad_norm_finite": true, "eff_coef_other": 0.5101595027988587, "max_grad_emb": 0.019897734746336937, "max_grad_other": 0.21287600696086884, "dead_tokens_in_batch": 1, "secs": 1161.0, "emb_norm_fp64": 0.8423838965837038, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 350, "loss": 2.12841, "grad_norm": 1.9537205696105957, "raw_fp64_norm": 2.0939718206038935, "grad_norm_finite": true, "eff_coef_other": 0.5118436606088729, "max_grad_emb": 0.019640743732452393, "max_grad_other": 0.0892331451177597, "dead_tokens_in_batch": 0, "secs": 1178.5, "emb_norm_fp64": 0.7534545602079549, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 351, "loss": 2.05904, "grad_norm": 2.131732225418091, "raw_fp64_norm": 2.330690232526842, "grad_norm_finite": true, "eff_coef_other": 0.4691018501172316, "max_grad_emb": 0.018228253349661827, "max_grad_other": 0.1312074363231659, "dead_tokens_in_batch": 1, "secs": 1181.6, "emb_norm_fp64": 0.942250225996149, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 360, "loss": 2.58456, "grad_norm": 2.341876983642578, "raw_fp64_norm": 2.5226656023849645, "grad_norm_finite": true, "eff_coef_other": 0.4270077292603396, "max_grad_emb": 0.02122439630329609, "max_grad_other": 0.24796293675899506, "dead_tokens_in_batch": 0, "secs": 1207.3, "emb_norm_fp64": 0.9377920819447846, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 362, "loss": 2.24588, "grad_norm": 2.115699052810669, "raw_fp64_norm": 2.3059691443706436, "grad_norm_finite": true, "eff_coef_other": 0.47265679209655365, "max_grad_emb": 0.015644315630197525, "max_grad_other": 0.470004677772522, "dead_tokens_in_batch": 1, "secs": 1213.2, "emb_norm_fp64": 0.9172302678101388, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 365, "loss": 2.27992, "grad_norm": 2.0479578971862793, "raw_fp64_norm": 2.2222872493780805, "grad_norm_finite": true, "eff_coef_other": 0.48829104987112515, "max_grad_emb": 0.011853942647576332, "max_grad_other": 0.28964200615882874, "dead_tokens_in_batch": 3, "secs": 1221.8, "emb_norm_fp64": 0.8628029860383246, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 367, "loss": 2.2037, "grad_norm": 2.1132071018218994, "raw_fp64_norm": 2.30941080300707, "grad_norm_finite": true, "eff_coef_other": 0.4732141615100999, "max_grad_emb": 0.021627170965075493, "max_grad_other": 0.39640313386917114, "dead_tokens_in_batch": 1, "secs": 1227.4, "emb_norm_fp64": 0.9315223733593694, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 370, "loss": 2.43955, "grad_norm": 2.595837116241455, "raw_fp64_norm": 2.7387157425834694, "grad_norm_finite": true, "eff_coef_other": 0.38523203498063735, "max_grad_emb": 0.0096823675557971, "max_grad_other": 0.4976819157600403, "dead_tokens_in_batch": 0, "secs": 1236.1, "emb_norm_fp64": 0.8730372809620223, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 374, "loss": 2.26595, "grad_norm": 2.0114965438842773, "raw_fp64_norm": 2.2036195974903285, "grad_norm_finite": true, "eff_coef_other": 0.4971420437675317, "max_grad_emb": 0.04039314389228821, "max_grad_other": 0.14773955941200256, "dead_tokens_in_batch": 1, "secs": 1247.5, "emb_norm_fp64": 0.8999002331129439, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 380, "loss": 2.13015, "grad_norm": 2.129511594772339, "raw_fp64_norm": 2.2870433699072032, "grad_norm_finite": true, "eff_coef_other": 0.46959102399998137, "max_grad_emb": 0.01671736314892769, "max_grad_other": 0.32752954959869385, "dead_tokens_in_batch": 0, "secs": 1264.6, "emb_norm_fp64": 0.8341146545766772, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 381, "loss": 2.35264, "grad_norm": 2.332699775695801, "raw_fp64_norm": 2.480120069591169, "grad_norm_finite": true, "eff_coef_other": 0.4286876441328909, "max_grad_emb": 0.02187344804406166, "max_grad_other": 0.5215285420417786, "dead_tokens_in_batch": 2, "secs": 1267.4, "emb_norm_fp64": 0.8423223277121973, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 383, "loss": 3.55361, "grad_norm": 19.461307525634766, "raw_fp64_norm": 19.66364390675612, "grad_norm_finite": true, "eff_coef_other": 0.05138400630578273, "max_grad_emb": 0.14112302660942078, "max_grad_other": 4.415195465087891, "dead_tokens_in_batch": 2, "secs": 1273.2, "emb_norm_fp64": 2.813600822707574, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 389, "loss": 2.19062, "grad_norm": 2.046635627746582, "raw_fp64_norm": 2.2052946458179523, "grad_norm_finite": true, "eff_coef_other": 0.48860651981052183, "max_grad_emb": 0.01280045136809349, "max_grad_other": 0.4264835715293884, "dead_tokens_in_batch": 2, "secs": 1290.5, "emb_norm_fp64": 0.8213446704539099, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 390, "loss": 2.11199, "grad_norm": 1.9984647035598755, "raw_fp64_norm": 2.181030372525789, "grad_norm_finite": true, "eff_coef_other": 0.5003838685941399, "max_grad_emb": 0.018905863165855408, "max_grad_other": 0.24084050953388214, "dead_tokens_in_batch": 0, "secs": 1293.3, "emb_norm_fp64": 0.8735173634432979, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 391, "loss": 2.4785, "grad_norm": 2.3215126991271973, "raw_fp64_norm": 2.460510559854753, "grad_norm_finite": true, "eff_coef_other": 0.4307534348713784, "max_grad_emb": 0.009641347452998161, "max_grad_other": 0.18184226751327515, "dead_tokens_in_batch": 1, "secs": 1296.3, "emb_norm_fp64": 0.8152857378001381, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 392, "loss": 2.37268, "grad_norm": 2.123758316040039, "raw_fp64_norm": 6.665187414678596e+31, "grad_norm_finite": true, "eff_coef_other": 0.47086314934434265, "max_grad_emb": 1.2369177716123141e+31, "max_grad_other": 0.2620519995689392, "dead_tokens_in_batch": 1, "secs": 1299.1, "emb_norm_fp64": 6.665187414678596e+31, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 395, "loss": 1.97107, "grad_norm": 2.276991844177246, "raw_fp64_norm": 2.45299335900525, "grad_norm_finite": true, "eff_coef_other": 0.43917573239512464, "max_grad_emb": 0.020144395530223846, "max_grad_other": 0.32100167870521545, "dead_tokens_in_batch": 1, "secs": 1307.7, "emb_norm_fp64": 0.912405900014016, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 400, "loss": 2.30968, "grad_norm": 2.2421789169311523, "raw_fp64_norm": 2.4100430415888248, "grad_norm_finite": true, "eff_coef_other": 0.44599453971057296, "max_grad_emb": 0.010494740679860115, "max_grad_other": 0.2024202048778534, "dead_tokens_in_batch": 0, "secs": 1321.9, "emb_norm_fp64": 0.8837088020976239, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 400, "tgt_nll": 2.40228, "tgt_ppl": 11.048, "en_nll": 2.73435, "flores_tgt_nll": 2.68975, "flores_tgt_ppl": 14.728, "flores_tgt_bpb": 0.69009, "flores_en_nll": 3.8065, "belebele_acc": 0.3033, "belebele_acc_raw": 0.3144, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.012374562211334705, "seen_dead_count": 28, "seen_dead_norm_min": 0.0024413075298070908, "seen_dead_norm_median": 0.010550855658948421, "eval_secs": 50.1, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 405, "loss": 2.19397, "grad_norm": 2.2281222343444824, "raw_fp64_norm": 2.4115577475817704, "grad_norm_finite": true, "eff_coef_other": 0.44880820979105385, "max_grad_emb": 0.030658943578600883, "max_grad_other": 0.618477463722229, "dead_tokens_in_batch": 2, "secs": 1386.4, "emb_norm_fp64": 0.9225411163860238, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 410, "loss": 2.33391, "grad_norm": 2.9825005531311035, "raw_fp64_norm": 3.1728333324858484, "grad_norm_finite": true, "eff_coef_other": 0.3352890123226174, "max_grad_emb": 0.030146710574626923, "max_grad_other": 0.22101157903671265, "dead_tokens_in_batch": 0, "secs": 1400.7, "emb_norm_fp64": 1.0823871744296316, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 420, "loss": 2.42902, "grad_norm": 2.6072683334350586, "raw_fp64_norm": 2.752754735403581, "grad_norm_finite": true, "eff_coef_other": 0.3835430376049824, "max_grad_emb": 0.014468763023614883, "max_grad_other": 0.4497377276420593, "dead_tokens_in_batch": 0, "secs": 1429.4, "emb_norm_fp64": 0.8830691699835377, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 427, "loss": 2.48343, "grad_norm": 2.1177124977111816, "raw_fp64_norm": 2.268143598190587, "grad_norm_finite": true, "eff_coef_other": 0.47220740722519683, "max_grad_emb": 0.012718473561108112, "max_grad_other": 0.10740714520215988, "dead_tokens_in_batch": 1, "secs": 1449.3, "emb_norm_fp64": 0.8122617081250727, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 430, "loss": 2.34935, "grad_norm": 2.3393630981445312, "raw_fp64_norm": 2.4982078839503616, "grad_norm_finite": true, "eff_coef_other": 0.4274665926493233, "max_grad_emb": 0.012975893914699554, "max_grad_other": 0.2513017952442169, "dead_tokens_in_batch": 0, "secs": 1458.0, "emb_norm_fp64": 0.8765973331998005, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 440, "loss": 2.16813, "grad_norm": 1.9753528833389282, "raw_fp64_norm": 2.1442196519386596, "grad_norm_finite": true, "eff_coef_other": 0.506238405398888, "max_grad_emb": 0.009604131802916527, "max_grad_other": 0.18447601795196533, "dead_tokens_in_batch": 0, "secs": 1486.9, "emb_norm_fp64": 0.8340616919731394, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 450, "loss": 2.37482, "grad_norm": 2.2717440128326416, "raw_fp64_norm": 2.426054059707942, "grad_norm_finite": true, "eff_coef_other": 0.4401902477395994, "max_grad_emb": 0.011439102701842785, "max_grad_other": 0.4406341016292572, "dead_tokens_in_batch": 0, "secs": 1515.6, "emb_norm_fp64": 0.8514203013933812, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 451, "loss": 2.32284, "grad_norm": 2.3745179176330566, "raw_fp64_norm": 2.4958204263493333, "grad_norm_finite": true, "eff_coef_other": 0.42113793769931707, "max_grad_emb": 0.010569781064987183, "max_grad_other": 0.28943127393722534, "dead_tokens_in_batch": 1, "secs": 1518.7, "emb_norm_fp64": 0.7686245960638133, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 458, "loss": 2.14068, "grad_norm": 2.265390634536743, "raw_fp64_norm": 2.4133361608493242, "grad_norm_finite": true, "eff_coef_other": 0.4414247782832009, "max_grad_emb": 0.011009270325303078, "max_grad_other": 0.7846127152442932, "dead_tokens_in_batch": 1, "secs": 1538.7, "emb_norm_fp64": 0.8319831640280446, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 460, "loss": 2.15197, "grad_norm": 2.14133358001709, "raw_fp64_norm": 2.2787050536221924, "grad_norm_finite": true, "eff_coef_other": 0.4669984827835821, "max_grad_emb": 0.00823694746941328, "max_grad_other": 0.18231520056724548, "dead_tokens_in_batch": 1, "secs": 1544.6, "emb_norm_fp64": 0.7792217934071872, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 470, "loss": 2.1961, "grad_norm": 2.238593339920044, "raw_fp64_norm": 2.3726841332525193, "grad_norm_finite": true, "eff_coef_other": 0.44670889324044166, "max_grad_emb": 0.00795202236622572, "max_grad_other": 0.3200646638870239, "dead_tokens_in_batch": 0, "secs": 1573.3, "emb_norm_fp64": 0.7863395930057023, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 473, "loss": 2.47734, "grad_norm": 2.106498956680298, "raw_fp64_norm": 2.278058964122575, "grad_norm_finite": true, "eff_coef_other": 0.47472111111548876, "max_grad_emb": 0.024740906432271004, "max_grad_other": 0.37287500500679016, "dead_tokens_in_batch": 1, "secs": 1582.0, "emb_norm_fp64": 0.8673029912110354, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 477, "loss": 2.17842, "grad_norm": 1.8897994756698608, "raw_fp64_norm": 2.096324269771099, "grad_norm_finite": true, "eff_coef_other": 0.5291563913092672, "max_grad_emb": 0.02469833381474018, "max_grad_other": 0.2073008418083191, "dead_tokens_in_batch": 2, "secs": 1593.3, "emb_norm_fp64": 0.907321919999562, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 480, "loss": 2.04443, "grad_norm": 1.8244189023971558, "raw_fp64_norm": 2.009245089245754, "grad_norm_finite": true, "eff_coef_other": 0.548119431653904, "max_grad_emb": 0.023507634177803993, "max_grad_other": 0.19810351729393005, "dead_tokens_in_batch": 0, "secs": 1602.0, "emb_norm_fp64": 0.8417609219660055, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 481, "loss": 2.07486, "grad_norm": 1.9498413801193237, "raw_fp64_norm": 2.099820787850062, "grad_norm_finite": true, "eff_coef_other": 0.5128619678164977, "max_grad_emb": 0.010150868445634842, "max_grad_other": 0.15063273906707764, "dead_tokens_in_batch": 2, "secs": 1604.8, "emb_norm_fp64": 0.7793368056699179, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 483, "loss": 2.19086, "grad_norm": 2.072983741760254, "raw_fp64_norm": 2.2586561718456, "grad_norm_finite": true, "eff_coef_other": 0.48239621829095575, "max_grad_emb": 0.019175004214048386, "max_grad_other": 0.28095176815986633, "dead_tokens_in_batch": 1, "secs": 1610.7, "emb_norm_fp64": 0.8968089131402434, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 490, "loss": 2.29179, "grad_norm": 2.144117832183838, "raw_fp64_norm": 2.342848070449711, "grad_norm_finite": true, "eff_coef_other": 0.4663920604537927, "max_grad_emb": 0.016086049377918243, "max_grad_other": 0.1876661479473114, "dead_tokens_in_batch": 1, "secs": 1630.7, "emb_norm_fp64": 0.944296342930538, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 491, "loss": 2.27638, "grad_norm": 2.1236307621002197, "raw_fp64_norm": 2.2969432722502514, "grad_norm_finite": true, "eff_coef_other": 0.47089143129552014, "max_grad_emb": 0.019751662388443947, "max_grad_other": 0.25743377208709717, "dead_tokens_in_batch": 2, "secs": 1633.5, "emb_norm_fp64": 0.8752944779235529, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 495, "loss": 2.03175, "grad_norm": 2.2536113262176514, "raw_fp64_norm": 2.460589130957295, "grad_norm_finite": true, "eff_coef_other": 0.4437320422711519, "max_grad_emb": 0.06236438825726509, "max_grad_other": 0.20888681709766388, "dead_tokens_in_batch": 3, "secs": 1644.9, "emb_norm_fp64": 0.9877932260189745, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 499, "loss": 2.0396, "grad_norm": 2.216853380203247, "raw_fp64_norm": 2.349734746753489, "grad_norm_finite": true, "eff_coef_other": 0.45108962001749403, "max_grad_emb": 0.01720961183309555, "max_grad_other": 0.2267410010099411, "dead_tokens_in_batch": 1, "secs": 1656.6, "emb_norm_fp64": 0.7789826620722521, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 500, "loss": 2.30569, "grad_norm": 2.244429588317871, "raw_fp64_norm": 2.3886869866798772, "grad_norm_finite": true, "eff_coef_other": 0.4455473050514197, "max_grad_emb": 0.013673612847924232, "max_grad_other": 0.3126167058944702, "dead_tokens_in_batch": 0, "secs": 1659.4, "emb_norm_fp64": 0.8175335207120316, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 503, "loss": 2.01984, "grad_norm": 2.081496477127075, "raw_fp64_norm": 2.2289915677588277, "grad_norm_finite": true, "eff_coef_other": 0.48042335433440936, "max_grad_emb": 0.015035116113722324, "max_grad_other": 0.17564861476421356, "dead_tokens_in_batch": 1, "secs": 1668.0, "emb_norm_fp64": 0.7973555161700027, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 510, "loss": 2.30407, "grad_norm": 2.007627248764038, "raw_fp64_norm": 2.1543489282057298, "grad_norm_finite": true, "eff_coef_other": 0.498100183943732, "max_grad_emb": 0.014737321995198727, "max_grad_other": 0.29198506474494934, "dead_tokens_in_batch": 0, "secs": 1687.9, "emb_norm_fp64": 0.7814421243020843, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 511, "loss": 2.18304, "grad_norm": 2.092803478240967, "raw_fp64_norm": 2.2614736971294804, "grad_norm_finite": true, "eff_coef_other": 0.4778277237061891, "max_grad_emb": 0.01230053510516882, "max_grad_other": 0.311491996049881, "dead_tokens_in_batch": 1, "secs": 1690.7, "emb_norm_fp64": 0.8569929728806107, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 514, "loss": 2.10098, "grad_norm": 1.948610544204712, "raw_fp64_norm": 2.0822216408550585, "grad_norm_finite": true, "eff_coef_other": 0.5131859158763892, "max_grad_emb": 0.0067393723875284195, "max_grad_other": 0.16370967030525208, "dead_tokens_in_batch": 1, "secs": 1699.3, "emb_norm_fp64": 0.7338692785953955, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 515, "loss": 2.14799, "grad_norm": 2.1801133155822754, "raw_fp64_norm": 2.3250003100231598, "grad_norm_finite": true, "eff_coef_other": 0.4586915433069459, "max_grad_emb": 0.020709417760372162, "max_grad_other": 0.23474161326885223, "dead_tokens_in_batch": 2, "secs": 1702.5, "emb_norm_fp64": 0.8079185800975242, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 520, "loss": 2.45785, "grad_norm": 2.8986921310424805, "raw_fp64_norm": 3.1912696033098813, "grad_norm_finite": true, "eff_coef_other": 0.34498305091038106, "max_grad_emb": 0.06462489068508148, "max_grad_other": 0.14056777954101562, "dead_tokens_in_batch": 0, "secs": 1716.8, "emb_norm_fp64": 1.334835374164575, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 527, "loss": 2.1023, "grad_norm": 2.0302863121032715, "raw_fp64_norm": 2.2232081925836056, "grad_norm_finite": true, "eff_coef_other": 0.4925411265876711, "max_grad_emb": 0.04943856596946716, "max_grad_other": 0.37846940755844116, "dead_tokens_in_batch": 3, "secs": 1736.8, "emb_norm_fp64": 0.9058656880250185, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 530, "loss": 1.85124, "grad_norm": 2.440565347671509, "raw_fp64_norm": 2.603977601538354, "grad_norm_finite": true, "eff_coef_other": 0.4097409607217104, "max_grad_emb": 0.01729733496904373, "max_grad_other": 0.21617217361927032, "dead_tokens_in_batch": 0, "secs": 1745.4, "emb_norm_fp64": 0.9079318358333832, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 533, "loss": 2.01939, "grad_norm": 2.0476527214050293, "raw_fp64_norm": 2.201536844368621, "grad_norm_finite": true, "eff_coef_other": 0.488363823212176, "max_grad_emb": 0.009761789813637733, "max_grad_other": 0.11113683134317398, "dead_tokens_in_batch": 1, "secs": 1754.1, "emb_norm_fp64": 0.8086304890708397, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 540, "loss": 2.15854, "grad_norm": 1.990917682647705, "raw_fp64_norm": 2.2362471830593016, "grad_norm_finite": true, "eff_coef_other": 0.5022806851508917, "max_grad_emb": 0.056094810366630554, "max_grad_other": 0.2604493200778961, "dead_tokens_in_batch": 1, "secs": 1774.2, "emb_norm_fp64": 1.0183557558925806, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 541, "loss": 2.24852, "grad_norm": 2.0692286491394043, "raw_fp64_norm": 2.2094070857124373, "grad_norm_finite": true, "eff_coef_other": 0.483271637063533, "max_grad_emb": 0.009247597306966782, "max_grad_other": 0.15501077473163605, "dead_tokens_in_batch": 1, "secs": 1777.0, "emb_norm_fp64": 0.7744499780737806, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 543, "loss": 2.05817, "grad_norm": 2.0549864768981934, "raw_fp64_norm": 2.2016148519939636, "grad_norm_finite": true, "eff_coef_other": 0.48662097031822504, "max_grad_emb": 0.013694342225790024, "max_grad_other": 0.42067718505859375, "dead_tokens_in_batch": 2, "secs": 1782.9, "emb_norm_fp64": 0.790024666792272, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 545, "loss": 2.26313, "grad_norm": 2.396634817123413, "raw_fp64_norm": 2.537203494992193, "grad_norm_finite": true, "eff_coef_other": 0.41725154604434656, "max_grad_emb": 0.02221962995827198, "max_grad_other": 0.8073325157165527, "dead_tokens_in_batch": 2, "secs": 1788.5, "emb_norm_fp64": 0.8327925495169454, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 550, "loss": 2.2773, "grad_norm": 2.159963846206665, "raw_fp64_norm": 2.3401120694643947, "grad_norm_finite": true, "eff_coef_other": 0.46297049776351784, "max_grad_emb": 0.02461394853889942, "max_grad_other": 0.1730104237794876, "dead_tokens_in_batch": 1, "secs": 1803.1, "emb_norm_fp64": 0.9003779485248201, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 560, "loss": 2.26487, "grad_norm": 2.088073253631592, "raw_fp64_norm": 2.218581955740333, "grad_norm_finite": true, "eff_coef_other": 0.47891017202132236, "max_grad_emb": 0.013624071143567562, "max_grad_other": 0.21732497215270996, "dead_tokens_in_batch": 0, "secs": 1831.9, "emb_norm_fp64": 0.7497039835200676, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 564, "loss": 2.10483, "grad_norm": 1.9844250679016113, "raw_fp64_norm": 2.129830653994661, "grad_norm_finite": true, "eff_coef_other": 0.5039240393860722, "max_grad_emb": 0.011730372905731201, "max_grad_other": 0.19472214579582214, "dead_tokens_in_batch": 1, "secs": 1843.5, "emb_norm_fp64": 0.7734568763674138, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 565, "loss": 1.86886, "grad_norm": 1.9952807426452637, "raw_fp64_norm": 2.119164464194045, "grad_norm_finite": true, "eff_coef_other": 0.5011823536631176, "max_grad_emb": 0.010592390783131123, "max_grad_other": 0.6255502700805664, "dead_tokens_in_batch": 1, "secs": 1846.6, "emb_norm_fp64": 0.7139415227648255, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 570, "loss": 2.08743, "grad_norm": 1.942489504814148, "raw_fp64_norm": 2.086894183145377, "grad_norm_finite": true, "eff_coef_other": 0.5148030312228874, "max_grad_emb": 0.008547715842723846, "max_grad_other": 0.16187071800231934, "dead_tokens_in_batch": 0, "secs": 1860.7, "emb_norm_fp64": 0.762798522871128, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 572, "loss": 2.32866, "grad_norm": 2.240002393722534, "raw_fp64_norm": 2.4295028745286036, "grad_norm_finite": true, "eff_coef_other": 0.44642789506588954, "max_grad_emb": 0.02065398171544075, "max_grad_other": 0.3224637806415558, "dead_tokens_in_batch": 1, "secs": 1866.6, "emb_norm_fp64": 0.9406771849207258, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 576, "loss": 2.23455, "grad_norm": 2.061304807662964, "raw_fp64_norm": 2.2410910629928327, "grad_norm_finite": true, "eff_coef_other": 0.4851293758948677, "max_grad_emb": 0.016303280368447304, "max_grad_other": 0.12499836087226868, "dead_tokens_in_batch": 1, "secs": 1878.1, "emb_norm_fp64": 0.8794954112003093, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 580, "loss": 2.1676, "grad_norm": 2.3117387294769287, "raw_fp64_norm": 2.4306768099161924, "grad_norm_finite": true, "eff_coef_other": 0.4325746481098317, "max_grad_emb": 0.011601073667407036, "max_grad_other": 0.1300102323293686, "dead_tokens_in_batch": 0, "secs": 1889.6, "emb_norm_fp64": 0.7510350100572496, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 581, "loss": 2.19407, "grad_norm": 2.3537099361419678, "raw_fp64_norm": 2.497663605552957, "grad_norm_finite": true, "eff_coef_other": 0.42486100763041335, "max_grad_emb": 0.02433815598487854, "max_grad_other": 0.2004777491092682, "dead_tokens_in_batch": 4, "secs": 1892.4, "emb_norm_fp64": 0.8356870837165402, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 582, "loss": 2.11138, "grad_norm": 1.920965552330017, "raw_fp64_norm": 2.0771382102183993, "grad_norm_finite": true, "eff_coef_other": 0.5205712711588133, "max_grad_emb": 0.03257369250059128, "max_grad_other": 0.22129637002944946, "dead_tokens_in_batch": 1, "secs": 1895.4, "emb_norm_fp64": 0.7901862178526033, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 584, "loss": 1.9492, "grad_norm": 1.8577730655670166, "raw_fp64_norm": 2.036051129860053, "grad_norm_finite": true, "eff_coef_other": 0.538278587549766, "max_grad_emb": 0.018036115914583206, "max_grad_other": 0.16746607422828674, "dead_tokens_in_batch": 2, "secs": 1901.1, "emb_norm_fp64": 0.8331766691193906, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 590, "loss": 2.10551, "grad_norm": 2.0057737827301025, "raw_fp64_norm": 2.168986891204058, "grad_norm_finite": true, "eff_coef_other": 0.49856046083044214, "max_grad_emb": 0.01363226305693388, "max_grad_other": 0.13014894723892212, "dead_tokens_in_batch": 0, "secs": 1918.3, "emb_norm_fp64": 0.8254549028657431, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 594, "loss": 2.0182, "grad_norm": 2.012331247329712, "raw_fp64_norm": 2.1515881310243183, "grad_norm_finite": true, "eff_coef_other": 0.49693583220512505, "max_grad_emb": 0.013704902492463589, "max_grad_other": 0.3819979727268219, "dead_tokens_in_batch": 1, "secs": 1929.7, "emb_norm_fp64": 0.7614816234269204, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 595, "loss": 2.13006, "grad_norm": 2.0020387172698975, "raw_fp64_norm": 2.239168026790508, "grad_norm_finite": true, "eff_coef_other": 0.4994905902085002, "max_grad_emb": 0.025002511218190193, "max_grad_other": 0.16122743487358093, "dead_tokens_in_batch": 13, "secs": 1932.5, "emb_norm_fp64": 1.0028528405450234, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 596, "loss": 2.76845, "grad_norm": 2.8195080757141113, "raw_fp64_norm": 2.9467417155242983, "grad_norm_finite": true, "eff_coef_other": 0.3546716726729191, "max_grad_emb": 0.011425155214965343, "max_grad_other": 0.29990702867507935, "dead_tokens_in_batch": 1, "secs": 1935.6, "emb_norm_fp64": 0.8565399327146888, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 599, "loss": 2.27326, "grad_norm": 1.99435555934906, "raw_fp64_norm": 3.6984391367499194e+31, "grad_norm_finite": true, "eff_coef_other": 0.5014148524807375, "max_grad_emb": 6.808562621671646e+30, "max_grad_other": 0.3621689975261688, "dead_tokens_in_batch": 1, "secs": 1944.3, "emb_norm_fp64": 3.6984391367499194e+31, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 600, "loss": 1.96082, "grad_norm": 1.9984266757965088, "raw_fp64_norm": 2.133539704718661, "grad_norm_finite": true, "eff_coef_other": 0.5003933903194332, "max_grad_emb": 0.005932319909334183, "max_grad_other": 0.21640196442604065, "dead_tokens_in_batch": 1, "secs": 1947.1, "emb_norm_fp64": 0.7471829604208539, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 600, "tgt_nll": 2.29516, "tgt_ppl": 9.926, "en_nll": 2.7415, "flores_tgt_nll": 2.62769, "flores_tgt_ppl": 13.842, "flores_tgt_bpb": 0.67416, "flores_en_nll": 3.81219, "belebele_acc": 0.3122, "belebele_acc_raw": 0.3133, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.013991523534059525, "seen_dead_count": 29, "seen_dead_norm_min": 0.00042551805381663144, "seen_dead_norm_median": 0.011160099878907204, "eval_secs": 50.3, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 601, "loss": 1.93283, "grad_norm": 1.976332426071167, "raw_fp64_norm": 2.1321782239395146, "grad_norm_finite": true, "eff_coef_other": 0.5059874952314805, "max_grad_emb": 0.010183654725551605, "max_grad_other": 0.34136661887168884, "dead_tokens_in_batch": 1, "secs": 2000.3, "emb_norm_fp64": 0.8001838958609033, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 610, "loss": 2.11531, "grad_norm": 2.1279799938201904, "raw_fp64_norm": 2.255346027757188, "grad_norm_finite": true, "eff_coef_other": 0.46992900918949543, "max_grad_emb": 0.008273371495306492, "max_grad_other": 0.20754864811897278, "dead_tokens_in_batch": 1, "secs": 2026.3, "emb_norm_fp64": 0.747185843979842, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 611, "loss": 2.42665, "grad_norm": 2.2670435905456543, "raw_fp64_norm": 2.4366793099228707, "grad_norm_finite": true, "eff_coef_other": 0.44110292500215453, "max_grad_emb": 0.00889507494866848, "max_grad_other": 0.17731457948684692, "dead_tokens_in_batch": 2, "secs": 2029.3, "emb_norm_fp64": 0.8932636280683033, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 614, "loss": 1.83602, "grad_norm": 2.0299525260925293, "raw_fp64_norm": 2.175457205266893, "grad_norm_finite": true, "eff_coef_other": 0.49262211530768707, "max_grad_emb": 0.018165815621614456, "max_grad_other": 0.2257072478532791, "dead_tokens_in_batch": 1, "secs": 2037.6, "emb_norm_fp64": 0.7822449379979008, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 616, "loss": 1.8506, "grad_norm": 1.9079289436340332, "raw_fp64_norm": 2.0547593312924417, "grad_norm_finite": true, "eff_coef_other": 0.5241282591829869, "max_grad_emb": 0.010892748832702637, "max_grad_other": 0.45756202936172485, "dead_tokens_in_batch": 1, "secs": 2043.5, "emb_norm_fp64": 0.7627862561269209, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 618, "loss": 2.16014, "grad_norm": 2.0426747798919678, "raw_fp64_norm": 2.1995311025664375, "grad_norm_finite": true, "eff_coef_other": 0.489553951656923, "max_grad_emb": 0.009503225795924664, "max_grad_other": 0.34122052788734436, "dead_tokens_in_batch": 1, "secs": 2049.1, "emb_norm_fp64": 0.8157308361827432, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 620, "loss": 2.0032, "grad_norm": 1.9581680297851562, "raw_fp64_norm": 2.120670363429665, "grad_norm_finite": true, "eff_coef_other": 0.5106811438590246, "max_grad_emb": 0.03047807514667511, "max_grad_other": 0.18932412564754486, "dead_tokens_in_batch": 2, "secs": 2054.9, "emb_norm_fp64": 0.8141382491862237, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 624, "loss": 2.14932, "grad_norm": 1.9295471906661987, "raw_fp64_norm": 2.082482954333837, "grad_norm_finite": true, "eff_coef_other": 0.5182560377798797, "max_grad_emb": 0.036083705723285675, "max_grad_other": 0.2581305503845215, "dead_tokens_in_batch": 1, "secs": 2066.4, "emb_norm_fp64": 0.7833153925622612, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 625, "loss": 2.24509, "grad_norm": 2.1161439418792725, "raw_fp64_norm": 2.2759747945813222, "grad_norm_finite": true, "eff_coef_other": 0.4725574227972947, "max_grad_emb": 0.011450182646512985, "max_grad_other": 0.33679646253585815, "dead_tokens_in_batch": 3, "secs": 2069.4, "emb_norm_fp64": 0.837852420083442, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 626, "loss": 1.94082, "grad_norm": 1.8721052408218384, "raw_fp64_norm": 2.005398308878477, "grad_norm_finite": true, "eff_coef_other": 0.5341577193615938, "max_grad_emb": 0.013468797318637371, "max_grad_other": 0.12012584507465363, "dead_tokens_in_batch": 2, "secs": 2072.2, "emb_norm_fp64": 0.7189190951019502, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 629, "loss": 1.76216, "grad_norm": 1.8706375360488892, "raw_fp64_norm": 2.018302145631018, "grad_norm_finite": true, "eff_coef_other": 0.5345768200157858, "max_grad_emb": 0.014337126165628433, "max_grad_other": 0.2123885452747345, "dead_tokens_in_batch": 1, "secs": 2080.9, "emb_norm_fp64": 0.7577987673656034, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 630, "loss": 2.24072, "grad_norm": 1.900990605354309, "raw_fp64_norm": 2.072692445693205, "grad_norm_finite": true, "eff_coef_other": 0.5260412498316208, "max_grad_emb": 0.017819587141275406, "max_grad_other": 0.3430327773094177, "dead_tokens_in_batch": 0, "secs": 2083.8, "emb_norm_fp64": 0.8260074315177858, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 636, "loss": 2.1532, "grad_norm": 1.8595384359359741, "raw_fp64_norm": 2.0291160691094428, "grad_norm_finite": true, "eff_coef_other": 0.537767567965916, "max_grad_emb": 0.011837931349873543, "max_grad_other": 0.19113284349441528, "dead_tokens_in_batch": 1, "secs": 2100.9, "emb_norm_fp64": 0.8120523545799407, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 640, "loss": 2.20885, "grad_norm": 2.6327109336853027, "raw_fp64_norm": 2.843765217996382, "grad_norm_finite": true, "eff_coef_other": 0.37983646718241126, "max_grad_emb": 0.03244887292385101, "max_grad_other": 0.46110352873802185, "dead_tokens_in_batch": 0, "secs": 2112.4, "emb_norm_fp64": 1.0750969068324425, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 646, "loss": 2.30122, "grad_norm": 2.030902147293091, "raw_fp64_norm": 2.199930560316121, "grad_norm_finite": true, "eff_coef_other": 0.49239177226785025, "max_grad_emb": 0.01714947819709778, "max_grad_other": 0.4156787097454071, "dead_tokens_in_batch": 1, "secs": 2129.8, "emb_norm_fp64": 0.8456539939948641, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 650, "loss": 2.08256, "grad_norm": 1.9224659204483032, "raw_fp64_norm": 2.0904028419282925, "grad_norm_finite": true, "eff_coef_other": 0.520164997048068, "max_grad_emb": 0.01927393674850464, "max_grad_other": 0.1582561582326889, "dead_tokens_in_batch": 4, "secs": 2141.2, "emb_norm_fp64": 0.8209194365463551, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 660, "loss": 2.15592, "grad_norm": 2.2706007957458496, "raw_fp64_norm": 2.4108390811162606, "grad_norm_finite": true, "eff_coef_other": 0.44041187753554073, "max_grad_emb": 0.01621674746274948, "max_grad_other": 0.6709029674530029, "dead_tokens_in_batch": 1, "secs": 2170.0, "emb_norm_fp64": 0.8102573403102281, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 667, "loss": 2.28535, "grad_norm": 2.6075894832611084, "raw_fp64_norm": 2.8461404361918734, "grad_norm_finite": true, "eff_coef_other": 0.3834958005941863, "max_grad_emb": 0.04272063076496124, "max_grad_other": 0.19471865892410278, "dead_tokens_in_batch": 4, "secs": 2190.1, "emb_norm_fp64": 1.1406106470575834, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 670, "loss": 2.14837, "grad_norm": 2.2544286251068115, "raw_fp64_norm": 2.432970774460012, "grad_norm_finite": true, "eff_coef_other": 0.44357117599207446, "max_grad_emb": 0.01974915713071823, "max_grad_other": 0.24094147980213165, "dead_tokens_in_batch": 0, "secs": 2198.8, "emb_norm_fp64": 0.9148214164601375, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 680, "loss": 2.22979, "grad_norm": 1.9470711946487427, "raw_fp64_norm": 2.1087564685675946, "grad_norm_finite": true, "eff_coef_other": 0.5135916391535769, "max_grad_emb": 0.01050068624317646, "max_grad_other": 0.1684635430574417, "dead_tokens_in_batch": 0, "secs": 2227.6, "emb_norm_fp64": 0.8097945950580409, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 690, "loss": 2.19174, "grad_norm": 2.339085578918457, "raw_fp64_norm": 2.511003280064884, "grad_norm_finite": true, "eff_coef_other": 0.4275173091123366, "max_grad_emb": 0.016494695097208023, "max_grad_other": 0.2226186841726303, "dead_tokens_in_batch": 0, "secs": 2256.4, "emb_norm_fp64": 0.9131352171839269, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 692, "loss": 2.32289, "grad_norm": 2.1008429527282715, "raw_fp64_norm": 2.2664078349149865, "grad_norm_finite": true, "eff_coef_other": 0.4759991805680498, "max_grad_emb": 0.01566256396472454, "max_grad_other": 0.24196027219295502, "dead_tokens_in_batch": 1, "secs": 2262.3, "emb_norm_fp64": 0.8503316466430129, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 693, "loss": 2.36443, "grad_norm": 2.0883872509002686, "raw_fp64_norm": 2.245385733988135, "grad_norm_finite": true, "eff_coef_other": 0.4788381660205745, "max_grad_emb": 0.01373235508799553, "max_grad_other": 0.21242696046829224, "dead_tokens_in_batch": 1, "secs": 2265.1, "emb_norm_fp64": 0.8248610779179684, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 698, "loss": 2.18354, "grad_norm": 1.8950022459030151, "raw_fp64_norm": 2.0402570793308064, "grad_norm_finite": true, "eff_coef_other": 0.5277035815964926, "max_grad_emb": 0.007994458079338074, "max_grad_other": 0.2761170268058777, "dead_tokens_in_batch": 2, "secs": 2279.5, "emb_norm_fp64": 0.7560526063175063, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 700, "loss": 2.13259, "grad_norm": 1.9566737413406372, "raw_fp64_norm": 2.129374564297064, "grad_norm_finite": true, "eff_coef_other": 0.511071144770254, "max_grad_emb": 0.01173437014222145, "max_grad_other": 0.1721680462360382, "dead_tokens_in_batch": 0, "secs": 2285.1, "emb_norm_fp64": 0.8400381198124496, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 707, "loss": 2.21736, "grad_norm": 1.8229179382324219, "raw_fp64_norm": 2.00952539373662, "grad_norm_finite": true, "eff_coef_other": 0.5485707449886069, "max_grad_emb": 0.01612456701695919, "max_grad_other": 0.1875527799129486, "dead_tokens_in_batch": 2, "secs": 2305.2, "emb_norm_fp64": 0.8456727349015355, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 708, "loss": 2.63907, "grad_norm": 2.5598843097686768, "raw_fp64_norm": 2.7040956619770586, "grad_norm_finite": true, "eff_coef_other": 0.3906425011245385, "max_grad_emb": 0.021717919036746025, "max_grad_other": 0.2113327831029892, "dead_tokens_in_batch": 1, "secs": 2308.3, "emb_norm_fp64": 0.871278044219682, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 710, "loss": 2.29215, "grad_norm": 2.1220309734344482, "raw_fp64_norm": 2.2785306476660185, "grad_norm_finite": true, "eff_coef_other": 0.47124643385157317, "max_grad_emb": 0.010787186212837696, "max_grad_other": 0.31557080149650574, "dead_tokens_in_batch": 0, "secs": 2313.9, "emb_norm_fp64": 0.8298713566041502, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 712, "loss": 2.11635, "grad_norm": 1.8787568807601929, "raw_fp64_norm": 2.0622815724033745, "grad_norm_finite": true, "eff_coef_other": 0.532266563052486, "max_grad_emb": 0.017864450812339783, "max_grad_other": 0.19840678572654724, "dead_tokens_in_batch": 1, "secs": 2319.8, "emb_norm_fp64": 0.8504574246468989, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 713, "loss": 2.19121, "grad_norm": 2.0448474884033203, "raw_fp64_norm": 2.199056095006979, "grad_norm_finite": true, "eff_coef_other": 0.4890337869388212, "max_grad_emb": 0.01255616545677185, "max_grad_other": 0.2516917288303375, "dead_tokens_in_batch": 3, "secs": 2322.6, "emb_norm_fp64": 0.8089788857603056, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 715, "loss": 2.0961, "grad_norm": 1.8652743101119995, "raw_fp64_norm": 2.0221435634405602, "grad_norm_finite": true, "eff_coef_other": 0.53611388869987, "max_grad_emb": 0.012994678691029549, "max_grad_other": 0.19270983338356018, "dead_tokens_in_batch": 1, "secs": 2328.7, "emb_norm_fp64": 0.7809075617291903, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 720, "loss": 2.12321, "grad_norm": 1.9116613864898682, "raw_fp64_norm": 2.0655929690344506, "grad_norm_finite": true, "eff_coef_other": 0.5231049201298391, "max_grad_emb": 0.008487045764923096, "max_grad_other": 0.09180372208356857, "dead_tokens_in_batch": 1, "secs": 2343.0, "emb_norm_fp64": 0.7824478635767191, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 721, "loss": 1.90165, "grad_norm": 1.7885558605194092, "raw_fp64_norm": 1.9487091917601111, "grad_norm_finite": true, "eff_coef_other": 0.5591099853037902, "max_grad_emb": 0.013674743473529816, "max_grad_other": 0.16810141503810883, "dead_tokens_in_batch": 1, "secs": 2345.8, "emb_norm_fp64": 0.7736505979691005, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 722, "loss": 2.44147, "grad_norm": 2.4025237560272217, "raw_fp64_norm": 2.5715914627927594, "grad_norm_finite": true, "eff_coef_other": 0.4162288015935306, "max_grad_emb": 0.026520943269133568, "max_grad_other": 0.5096548795700073, "dead_tokens_in_batch": 1, "secs": 2348.9, "emb_norm_fp64": 0.9170398607735546, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 723, "loss": 2.20566, "grad_norm": 1.9349387884140015, "raw_fp64_norm": 2.0746052087899614, "grad_norm_finite": true, "eff_coef_other": 0.5168119473214529, "max_grad_emb": 0.016249751672148705, "max_grad_other": 0.3230043053627014, "dead_tokens_in_batch": 1, "secs": 2351.8, "emb_norm_fp64": 0.7483308528459648, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 724, "loss": 2.07972, "grad_norm": 1.8476617336273193, "raw_fp64_norm": 2.0138997097933884, "grad_norm_finite": true, "eff_coef_other": 0.5412243164296585, "max_grad_emb": 0.009841889142990112, "max_grad_other": 0.12384243309497833, "dead_tokens_in_batch": 1, "secs": 2354.6, "emb_norm_fp64": 0.8012103847626225, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 726, "loss": 2.62438, "grad_norm": 2.2686753273010254, "raw_fp64_norm": 2.4327115949047498, "grad_norm_finite": true, "eff_coef_other": 0.4407856634135506, "max_grad_emb": 0.009884553030133247, "max_grad_other": 0.2287575900554657, "dead_tokens_in_batch": 1, "secs": 2360.5, "emb_norm_fp64": 0.8781783692783005, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 728, "loss": 2.09222, "grad_norm": 2.1527554988861084, "raw_fp64_norm": 2.328581925788903, "grad_norm_finite": true, "eff_coef_other": 0.4645207205354743, "max_grad_emb": 0.022496238350868225, "max_grad_other": 0.6301196217536926, "dead_tokens_in_batch": 2, "secs": 2366.5, "emb_norm_fp64": 0.8876583760637855, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 729, "loss": 2.11813, "grad_norm": 1.9008289575576782, "raw_fp64_norm": 2.0542407460706062, "grad_norm_finite": true, "eff_coef_other": 0.5260859847163137, "max_grad_emb": 0.011694980785250664, "max_grad_other": 0.22777017951011658, "dead_tokens_in_batch": 1, "secs": 2369.3, "emb_norm_fp64": 0.7789444993875966, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 730, "loss": 2.15292, "grad_norm": 1.9293816089630127, "raw_fp64_norm": 2.1050250761769815, "grad_norm_finite": true, "eff_coef_other": 0.5183005150738199, "max_grad_emb": 0.025020260363817215, "max_grad_other": 0.33809056878089905, "dead_tokens_in_batch": 0, "secs": 2372.2, "emb_norm_fp64": 0.8417941408453248, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 731, "loss": 2.29257, "grad_norm": 2.159303903579712, "raw_fp64_norm": 2.3307101064683637, "grad_norm_finite": true, "eff_coef_other": 0.46311199420804, "max_grad_emb": 0.010793185792863369, "max_grad_other": 0.22439053654670715, "dead_tokens_in_batch": 1, "secs": 2375.0, "emb_norm_fp64": 0.8772780254203563, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 734, "loss": 2.27045, "grad_norm": 1.9848086833953857, "raw_fp64_norm": 2.1474894408039376, "grad_norm_finite": true, "eff_coef_other": 0.5038266431113507, "max_grad_emb": 0.009220782667398453, "max_grad_other": 0.13508960604667664, "dead_tokens_in_batch": 1, "secs": 2383.7, "emb_norm_fp64": 0.8199055326798783, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 740, "loss": 2.44389, "grad_norm": 1.8873926401138306, "raw_fp64_norm": 2.031767626702978, "grad_norm_finite": true, "eff_coef_other": 0.5298311802829266, "max_grad_emb": 0.006098924204707146, "max_grad_other": 0.15601150691509247, "dead_tokens_in_batch": 0, "secs": 2401.1, "emb_norm_fp64": 0.7522156796010209, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 741, "loss": 2.01728, "grad_norm": 1.967992901802063, "raw_fp64_norm": 6.795978623812448e+31, "grad_norm_finite": true, "eff_coef_other": 0.5081316558371013, "max_grad_emb": 1.3247412758114565e+31, "max_grad_other": 0.25451332330703735, "dead_tokens_in_batch": 2, "secs": 2403.9, "emb_norm_fp64": 6.795978623812448e+31, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 742, "loss": 1.99728, "grad_norm": 1.8491915464401245, "raw_fp64_norm": 2.0098604487500533, "grad_norm_finite": true, "eff_coef_other": 0.5407765686299663, "max_grad_emb": 0.014556418173015118, "max_grad_other": 0.20017465949058533, "dead_tokens_in_batch": 1, "secs": 2407.0, "emb_norm_fp64": 0.787419689174788, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 750, "loss": 1.77969, "grad_norm": 1.8900611400604248, "raw_fp64_norm": 2.0375806466772386, "grad_norm_finite": true, "eff_coef_other": 0.5290831337259791, "max_grad_emb": 0.015521511435508728, "max_grad_other": 0.17515651881694794, "dead_tokens_in_batch": 0, "secs": 2430.2, "emb_norm_fp64": 0.7611856222438044, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 752, "loss": 2.01328, "grad_norm": 1.8176655769348145, "raw_fp64_norm": 1.9541926557262417, "grad_norm_finite": true, "eff_coef_other": 0.5501559046578993, "max_grad_emb": 0.009847423061728477, "max_grad_other": 0.21656882762908936, "dead_tokens_in_batch": 1, "secs": 2436.1, "emb_norm_fp64": 0.7176077843299062, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 755, "loss": 1.97638, "grad_norm": 1.9463434219360352, "raw_fp64_norm": 2.0932958995389432, "grad_norm_finite": true, "eff_coef_other": 0.513783680179943, "max_grad_emb": 0.013180199079215527, "max_grad_other": 0.2994556128978729, "dead_tokens_in_batch": 2, "secs": 2444.9, "emb_norm_fp64": 0.7704772124747322, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 760, "loss": 1.94772, "grad_norm": 1.766715407371521, "raw_fp64_norm": 1.9132601481993676, "grad_norm_finite": true, "eff_coef_other": 0.5660217994396602, "max_grad_emb": 0.00884515605866909, "max_grad_other": 0.08264024555683136, "dead_tokens_in_batch": 0, "secs": 2459.3, "emb_norm_fp64": 0.7343575131522643, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 761, "loss": 2.07938, "grad_norm": 2.006176233291626, "raw_fp64_norm": 2.2044828647369874, "grad_norm_finite": true, "eff_coef_other": 0.49846044676683654, "max_grad_emb": 0.031432416290044785, "max_grad_other": 0.5444110631942749, "dead_tokens_in_batch": 26, "secs": 2462.3, "emb_norm_fp64": 0.9137841351450399, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 764, "loss": 2.14969, "grad_norm": 2.002314567565918, "raw_fp64_norm": 2.1636513591749815, "grad_norm_finite": true, "eff_coef_other": 0.49942177756507855, "max_grad_emb": 0.024665802717208862, "max_grad_other": 0.3215663731098175, "dead_tokens_in_batch": 2, "secs": 2470.9, "emb_norm_fp64": 0.8198311350748231, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 765, "loss": 2.27828, "grad_norm": 1.9166443347930908, "raw_fp64_norm": 2.114502732296739, "grad_norm_finite": true, "eff_coef_other": 0.5217449372854127, "max_grad_emb": 0.028701243922114372, "max_grad_other": 0.2569563686847687, "dead_tokens_in_batch": 1, "secs": 2473.9, "emb_norm_fp64": 0.8930823713915252, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 768, "loss": 2.03044, "grad_norm": 2.1238152980804443, "raw_fp64_norm": 2.3131316266171953, "grad_norm_finite": true, "eff_coef_other": 0.4708505160751538, "max_grad_emb": 0.020542409271001816, "max_grad_other": 0.21629996597766876, "dead_tokens_in_batch": 24, "secs": 2482.3, "emb_norm_fp64": 0.9165081359016286, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 770, "loss": 1.87632, "grad_norm": 1.7846599817276, "raw_fp64_norm": 1.9329371222776004, "grad_norm_finite": true, "eff_coef_other": 0.5603305110822634, "max_grad_emb": 0.007430269382894039, "max_grad_other": 0.18217900395393372, "dead_tokens_in_batch": 0, "secs": 2488.2, "emb_norm_fp64": 0.7424518786385697, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 775, "loss": 2.11216, "grad_norm": 1.8935071229934692, "raw_fp64_norm": 2.0990756567812925, "grad_norm_finite": true, "eff_coef_other": 0.5281202588236529, "max_grad_emb": 0.021368008106946945, "max_grad_other": 0.16262176632881165, "dead_tokens_in_batch": 2, "secs": 2502.7, "emb_norm_fp64": 0.9059521456152944, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 777, "loss": 1.85776, "grad_norm": 1.8841941356658936, "raw_fp64_norm": 2.020681233723016, "grad_norm_finite": true, "eff_coef_other": 0.530730592108545, "max_grad_emb": 0.010677315294742584, "max_grad_other": 0.5904065370559692, "dead_tokens_in_batch": 3, "secs": 2508.3, "emb_norm_fp64": 0.73004474360846, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 780, "loss": 2.18302, "grad_norm": 1.9311861991882324, "raw_fp64_norm": 2.103157432795429, "grad_norm_finite": true, "eff_coef_other": 0.5178161912114716, "max_grad_emb": 0.01223004050552845, "max_grad_other": 0.1699829250574112, "dead_tokens_in_batch": 0, "secs": 2517.0, "emb_norm_fp64": 0.8329412584578123, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 785, "loss": 2.37898, "grad_norm": 2.0126428604125977, "raw_fp64_norm": 2.1634908272105506, "grad_norm_finite": true, "eff_coef_other": 0.4968588927576075, "max_grad_emb": 0.01209693681448698, "max_grad_other": 0.6360660791397095, "dead_tokens_in_batch": 1, "secs": 2531.4, "emb_norm_fp64": 0.7937010456098449, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 787, "loss": 2.23609, "grad_norm": 1.9213333129882812, "raw_fp64_norm": 2.2595259942254913, "grad_norm_finite": true, "eff_coef_other": 0.5204716291381297, "max_grad_emb": 0.09758151322603226, "max_grad_other": 0.1563628613948822, "dead_tokens_in_batch": 17, "secs": 2537.0, "emb_norm_fp64": 1.1890904067464216, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 790, "loss": 2.21765, "grad_norm": 1.9740991592407227, "raw_fp64_norm": 2.120080774463459, "grad_norm_finite": true, "eff_coef_other": 0.5065599105086033, "max_grad_emb": 0.009670998901128769, "max_grad_other": 0.4226537048816681, "dead_tokens_in_batch": 0, "secs": 2545.7, "emb_norm_fp64": 0.7730944513405316, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 791, "loss": 1.99519, "grad_norm": 1.7418391704559326, "raw_fp64_norm": 3.6309851744155473e+31, "grad_norm_finite": true, "eff_coef_other": 0.5741054873813403, "max_grad_emb": 6.991817642037929e+30, "max_grad_other": 0.12002658098936081, "dead_tokens_in_batch": 2, "secs": 2548.5, "emb_norm_fp64": 3.6309851744155473e+31, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 794, "loss": 2.28071, "grad_norm": 2.2475759983062744, "raw_fp64_norm": 2.4048293211308467, "grad_norm_finite": true, "eff_coef_other": 0.44492357803696087, "max_grad_emb": 0.04525705426931381, "max_grad_other": 0.22314652800559998, "dead_tokens_in_batch": 1, "secs": 2557.5, "emb_norm_fp64": 0.8553401918646868, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 800, "loss": 2.08786, "grad_norm": 1.8419221639633179, "raw_fp64_norm": 2.0358167151233504, "grad_norm_finite": true, "eff_coef_other": 0.5429108116802613, "max_grad_emb": 0.027844874188303947, "max_grad_other": 0.26541703939437866, "dead_tokens_in_batch": 0, "secs": 2574.6, "emb_norm_fp64": 0.8671058750697921, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 800, "tgt_nll": 2.245, "tgt_ppl": 9.44, "en_nll": 2.74439, "flores_tgt_nll": 2.59251, "flores_tgt_ppl": 13.363, "flores_tgt_bpb": 0.66514, "flores_en_nll": 3.8928, "belebele_acc": 0.3111, "belebele_acc_raw": 0.3122, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.014509922824800014, "seen_dead_count": 31, "seen_dead_norm_min": 0.000720414100214839, "seen_dead_norm_median": 0.011422212235629559, "eval_secs": 50.1, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 801, "loss": 2.09755, "grad_norm": 1.935384750366211, "raw_fp64_norm": 2.1351271548406996, "grad_norm_finite": true, "eff_coef_other": 0.5166928607440565, "max_grad_emb": 0.061671365052461624, "max_grad_other": 0.30661818385124207, "dead_tokens_in_batch": 1, "secs": 2627.5, "emb_norm_fp64": 0.901694972016398, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 808, "loss": 2.35121, "grad_norm": 2.1060214042663574, "raw_fp64_norm": 2.280065888676289, "grad_norm_finite": true, "eff_coef_other": 0.4748287567948996, "max_grad_emb": 0.01260013971477747, "max_grad_other": 0.32057201862335205, "dead_tokens_in_batch": 1, "secs": 2648.7, "emb_norm_fp64": 0.8737126683666978, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 810, "loss": 2.16423, "grad_norm": 1.7947936058044434, "raw_fp64_norm": 1.964511009665606, "grad_norm_finite": true, "eff_coef_other": 0.5571668182899351, "max_grad_emb": 0.016982994973659515, "max_grad_other": 0.13300175964832306, "dead_tokens_in_batch": 0, "secs": 2654.6, "emb_norm_fp64": 0.7987612884082285, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 815, "loss": 1.91009, "grad_norm": 1.719726324081421, "raw_fp64_norm": 1.858208519406836, "grad_norm_finite": true, "eff_coef_other": 0.5814875335158975, "max_grad_emb": 0.008202722296118736, "max_grad_other": 0.14213918149471283, "dead_tokens_in_batch": 1, "secs": 2669.6, "emb_norm_fp64": 0.7039036990089105, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 820, "loss": 2.08815, "grad_norm": 1.812637209892273, "raw_fp64_norm": 1.9912302675720692, "grad_norm_finite": true, "eff_coef_other": 0.5516820701133908, "max_grad_emb": 0.01900208182632923, "max_grad_other": 0.16508562862873077, "dead_tokens_in_batch": 0, "secs": 2684.4, "emb_norm_fp64": 0.8242235252387884, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 821, "loss": 2.20374, "grad_norm": 1.9380905628204346, "raw_fp64_norm": 2.1255435691798144, "grad_norm_finite": true, "eff_coef_other": 0.5159714944245133, "max_grad_emb": 0.024037865921854973, "max_grad_other": 0.28209930658340454, "dead_tokens_in_batch": 1, "secs": 2687.3, "emb_norm_fp64": 0.8727775578834255, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 825, "loss": 2.24774, "grad_norm": 2.9623265266418457, "raw_fp64_norm": 3.1705692802523053, "grad_norm_finite": true, "eff_coef_other": 0.3375723956944154, "max_grad_emb": 0.026290303096175194, "max_grad_other": 0.4684067666530609, "dead_tokens_in_batch": 1, "secs": 2699.5, "emb_norm_fp64": 1.130102321365867, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 826, "loss": 2.24243, "grad_norm": 2.262251377105713, "raw_fp64_norm": 2.41065451593194, "grad_norm_finite": true, "eff_coef_other": 0.4420373297515916, "max_grad_emb": 0.014230245724320412, "max_grad_other": 0.2711026966571808, "dead_tokens_in_batch": 2, "secs": 2702.5, "emb_norm_fp64": 0.8327508838411001, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 830, "loss": 1.83191, "grad_norm": 1.752661943435669, "raw_fp64_norm": 1.906834797043271, "grad_norm_finite": true, "eff_coef_other": 0.5705603600197899, "max_grad_emb": 0.015767108649015427, "max_grad_other": 0.20833413302898407, "dead_tokens_in_batch": 0, "secs": 2714.5, "emb_norm_fp64": 0.7511289655537159, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 837, "loss": 2.42627, "grad_norm": 2.3876357078552246, "raw_fp64_norm": 2.538744467101831, "grad_norm_finite": true, "eff_coef_other": 0.4188241857356447, "max_grad_emb": 0.009677565656602383, "max_grad_other": 0.148319274187088, "dead_tokens_in_batch": 1, "secs": 2735.5, "emb_norm_fp64": 0.8627973163934813, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 838, "loss": 2.33891, "grad_norm": 2.107910394668579, "raw_fp64_norm": 2.2716681621315784, "grad_norm_finite": true, "eff_coef_other": 0.47440324224691954, "max_grad_emb": 0.009795255959033966, "max_grad_other": 0.14248734712600708, "dead_tokens_in_batch": 2, "secs": 2738.6, "emb_norm_fp64": 0.8468705754965665, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 840, "loss": 2.37616, "grad_norm": 2.113862991333008, "raw_fp64_norm": 2.265043766020992, "grad_norm_finite": true, "eff_coef_other": 0.4730673326666573, "max_grad_emb": 0.008344381116330624, "max_grad_other": 0.14288944005966187, "dead_tokens_in_batch": 0, "secs": 2744.4, "emb_norm_fp64": 0.8136375329854244, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 843, "loss": 1.93517, "grad_norm": 2.0959768295288086, "raw_fp64_norm": 2.270490138244329, "grad_norm_finite": true, "eff_coef_other": 0.47710428321887705, "max_grad_emb": 0.042095497250556946, "max_grad_other": 0.6799551248550415, "dead_tokens_in_batch": 16, "secs": 2753.3, "emb_norm_fp64": 0.8729298743710755, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 845, "loss": 2.08154, "grad_norm": 1.836498737335205, "raw_fp64_norm": 2.006866782369499, "grad_norm_finite": true, "eff_coef_other": 0.5445140991149928, "max_grad_emb": 0.011274573393166065, "max_grad_other": 0.2263461947441101, "dead_tokens_in_batch": 1, "secs": 2759.4, "emb_norm_fp64": 0.8091888502481429, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 850, "loss": 2.16159, "grad_norm": 1.9826630353927612, "raw_fp64_norm": 2.1497380865140396, "grad_norm_finite": true, "eff_coef_other": 0.5043718865873825, "max_grad_emb": 0.015081013552844524, "max_grad_other": 0.38516566157341003, "dead_tokens_in_batch": 0, "secs": 2774.0, "emb_norm_fp64": 0.8309157885176149, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 851, "loss": 2.24842, "grad_norm": 1.9154413938522339, "raw_fp64_norm": 2.0883399900411357, "grad_norm_finite": true, "eff_coef_other": 0.5220726048507542, "max_grad_emb": 0.009599972516298294, "max_grad_other": 0.28076720237731934, "dead_tokens_in_batch": 1, "secs": 2776.9, "emb_norm_fp64": 0.8320144608137828, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 852, "loss": 1.9059, "grad_norm": 1.7033761739730835, "raw_fp64_norm": 1.887068552784962, "grad_norm_finite": true, "eff_coef_other": 0.5870690386601376, "max_grad_emb": 0.025336574763059616, "max_grad_other": 0.17784245312213898, "dead_tokens_in_batch": 4, "secs": 2780.1, "emb_norm_fp64": 0.8121190501176652, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 860, "loss": 1.98098, "grad_norm": 1.7754566669464111, "raw_fp64_norm": 1.911476593073324, "grad_norm_finite": true, "eff_coef_other": 0.5632350568627684, "max_grad_emb": 0.013143631629645824, "max_grad_other": 0.3578116297721863, "dead_tokens_in_batch": 0, "secs": 2803.7, "emb_norm_fp64": 0.7081641875988621, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 861, "loss": 2.20475, "grad_norm": 1.9562740325927734, "raw_fp64_norm": 2.1157958914912243, "grad_norm_finite": true, "eff_coef_other": 0.5111755675144704, "max_grad_emb": 0.01441535260528326, "max_grad_other": 0.25846922397613525, "dead_tokens_in_batch": 2, "secs": 2806.5, "emb_norm_fp64": 0.8059677851757288, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 864, "loss": 2.22922, "grad_norm": 1.8041585683822632, "raw_fp64_norm": 1.9695175616055054, "grad_norm_finite": true, "eff_coef_other": 0.5542746980505004, "max_grad_emb": 0.01343455258756876, "max_grad_other": 0.25644516944885254, "dead_tokens_in_batch": 1, "secs": 2815.3, "emb_norm_fp64": 0.7899437203025652, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 870, "loss": 2.31814, "grad_norm": 1.9977587461471558, "raw_fp64_norm": 2.1618309045039386, "grad_norm_finite": true, "eff_coef_other": 0.5005606915088676, "max_grad_emb": 0.018462052568793297, "max_grad_other": 0.13684749603271484, "dead_tokens_in_batch": 0, "secs": 2832.9, "emb_norm_fp64": 0.826119071947179, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 876, "loss": 1.96551, "grad_norm": 1.793731689453125, "raw_fp64_norm": 1.9452894147254434, "grad_norm_finite": true, "eff_coef_other": 0.5574966693085585, "max_grad_emb": 0.009745786897838116, "max_grad_other": 0.18817061185836792, "dead_tokens_in_batch": 1, "secs": 2850.4, "emb_norm_fp64": 0.7527797038356616, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 878, "loss": 2.21899, "grad_norm": 2.0665345191955566, "raw_fp64_norm": 2.2269624792805054, "grad_norm_finite": true, "eff_coef_other": 0.48390167539402923, "max_grad_emb": 0.009606900624930859, "max_grad_other": 0.1649709790945053, "dead_tokens_in_batch": 1, "secs": 2856.4, "emb_norm_fp64": 0.8299381097181064, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 880, "loss": 2.16807, "grad_norm": 1.9185888767242432, "raw_fp64_norm": 2.112987328158576, "grad_norm_finite": true, "eff_coef_other": 0.5212161348976663, "max_grad_emb": 0.02723914198577404, "max_grad_other": 0.1646806001663208, "dead_tokens_in_batch": 5, "secs": 2862.1, "emb_norm_fp64": 0.8852864809891342, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 888, "loss": 1.91818, "grad_norm": 1.7222691774368286, "raw_fp64_norm": 1.8891938753101551, "grad_norm_finite": true, "eff_coef_other": 0.5806289936972907, "max_grad_emb": 0.014461768791079521, "max_grad_other": 0.10250896215438843, "dead_tokens_in_batch": 2, "secs": 2885.5, "emb_norm_fp64": 0.7764292261864449, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 890, "loss": 2.07614, "grad_norm": 1.7796916961669922, "raw_fp64_norm": 1.924234505880672, "grad_norm_finite": true, "eff_coef_other": 0.5618947597828249, "max_grad_emb": 0.009459026157855988, "max_grad_other": 0.216526597738266, "dead_tokens_in_batch": 1, "secs": 2891.2, "emb_norm_fp64": 0.731693801911635, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 892, "loss": 2.19251, "grad_norm": 2.032717704772949, "raw_fp64_norm": 2.1997245176134053, "grad_norm_finite": true, "eff_coef_other": 0.49195198413432123, "max_grad_emb": 0.01123741827905178, "max_grad_other": 0.5771410465240479, "dead_tokens_in_batch": 2, "secs": 2897.2, "emb_norm_fp64": 0.840741729283922, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 900, "loss": 2.98076, "grad_norm": 3.4047892093658447, "raw_fp64_norm": 3.509935438564308, "grad_norm_finite": true, "eff_coef_other": 0.2937038520755891, "max_grad_emb": 0.011604247614741325, "max_grad_other": 0.8399380445480347, "dead_tokens_in_batch": 0, "secs": 2920.4, "emb_norm_fp64": 0.8526757317778981, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 906, "loss": 1.81108, "grad_norm": 1.7818737030029297, "raw_fp64_norm": 1.928637979364923, "grad_norm_finite": true, "eff_coef_other": 0.5612066877175683, "max_grad_emb": 0.009159920737147331, "max_grad_other": 0.33900126814842224, "dead_tokens_in_batch": 1, "secs": 2938.0, "emb_norm_fp64": 0.7379502922666701, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 910, "loss": 1.82524, "grad_norm": 1.9416449069976807, "raw_fp64_norm": 2.0856384470863882, "grad_norm_finite": true, "eff_coef_other": 0.515026965728409, "max_grad_emb": 0.00949526485055685, "max_grad_other": 0.33807528018951416, "dead_tokens_in_batch": 1, "secs": 2949.6, "emb_norm_fp64": 0.7615138006106229, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 912, "loss": 2.00994, "grad_norm": 1.747437596321106, "raw_fp64_norm": 1.8996206200823982, "grad_norm_finite": true, "eff_coef_other": 0.5722661741049481, "max_grad_emb": 0.006621256470680237, "max_grad_other": 0.17286041378974915, "dead_tokens_in_batch": 1, "secs": 2955.6, "emb_norm_fp64": 0.744996646989116, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 914, "loss": 1.89329, "grad_norm": 1.7090834379196167, "raw_fp64_norm": 1.8678964232592623, "grad_norm_finite": true, "eff_coef_other": 0.5851085983892348, "max_grad_emb": 0.007341706659644842, "max_grad_other": 0.24682188034057617, "dead_tokens_in_batch": 2, "secs": 2961.3, "emb_norm_fp64": 0.7537047362425162, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 919, "loss": 2.08664, "grad_norm": 1.789705514907837, "raw_fp64_norm": 1.9446098033868477, "grad_norm_finite": true, "eff_coef_other": 0.5587508296305757, "max_grad_emb": 0.00878900196403265, "max_grad_other": 0.10978372395038605, "dead_tokens_in_batch": 1, "secs": 2976.0, "emb_norm_fp64": 0.7605665326696114, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 920, "loss": 2.07005, "grad_norm": 1.9510464668273926, "raw_fp64_norm": 2.142065899755687, "grad_norm_finite": true, "eff_coef_other": 0.5125451927759117, "max_grad_emb": 0.03295325115323067, "max_grad_other": 0.16349291801452637, "dead_tokens_in_batch": 0, "secs": 2978.9, "emb_norm_fp64": 0.8842307800639516, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 921, "loss": 2.23071, "grad_norm": 1.837936520576477, "raw_fp64_norm": 1.9949942601397979, "grad_norm_finite": true, "eff_coef_other": 0.5440881361877555, "max_grad_emb": 0.008150345645844936, "max_grad_other": 0.177064448595047, "dead_tokens_in_batch": 1, "secs": 2981.7, "emb_norm_fp64": 0.7758812103989925, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 927, "loss": 1.89656, "grad_norm": 1.8030781745910645, "raw_fp64_norm": 1.9493425582101438, "grad_norm_finite": true, "eff_coef_other": 0.5546068159912049, "max_grad_emb": 0.01155284233391285, "max_grad_other": 0.3202047646045685, "dead_tokens_in_batch": 1, "secs": 2999.4, "emb_norm_fp64": 0.740840947431181, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 930, "loss": 1.9027, "grad_norm": 1.843893051147461, "raw_fp64_norm": 1.9962923810859574, "grad_norm_finite": true, "eff_coef_other": 0.542330509379157, "max_grad_emb": 0.016137583181262016, "max_grad_other": 0.2805230915546417, "dead_tokens_in_batch": 0, "secs": 3008.2, "emb_norm_fp64": 0.7650109940735328, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 931, "loss": 1.96977, "grad_norm": 1.7984414100646973, "raw_fp64_norm": 1.9504245042490602, "grad_norm_finite": true, "eff_coef_other": 0.5560367095458041, "max_grad_emb": 0.013888281770050526, "max_grad_other": 0.12621785700321198, "dead_tokens_in_batch": 1, "secs": 3011.0, "emb_norm_fp64": 0.7548271229400477, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 932, "loss": 1.9468, "grad_norm": 1.7877269983291626, "raw_fp64_norm": 2.0006705541982233, "grad_norm_finite": true, "eff_coef_other": 0.5593692110514659, "max_grad_emb": 0.02819998934864998, "max_grad_other": 0.09477082639932632, "dead_tokens_in_batch": 2, "secs": 3014.1, "emb_norm_fp64": 0.8981730750136165, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 938, "loss": 2.01374, "grad_norm": 1.853306531906128, "raw_fp64_norm": 2.020993244582046, "grad_norm_finite": true, "eff_coef_other": 0.5395758571010065, "max_grad_emb": 0.01720329187810421, "max_grad_other": 0.12866458296775818, "dead_tokens_in_batch": 1, "secs": 3031.7, "emb_norm_fp64": 0.8060201981438072, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 940, "loss": 2.05878, "grad_norm": 1.89893639087677, "raw_fp64_norm": 2.0754048202054762, "grad_norm_finite": true, "eff_coef_other": 0.5266103057448798, "max_grad_emb": 0.012851202860474586, "max_grad_other": 0.37440744042396545, "dead_tokens_in_batch": 0, "secs": 3037.4, "emb_norm_fp64": 0.837463893945476, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 944, "loss": 1.92908, "grad_norm": 1.7869070768356323, "raw_fp64_norm": 1.962654880075792, "grad_norm_finite": true, "eff_coef_other": 0.5596258772140434, "max_grad_emb": 0.02870037406682968, "max_grad_other": 0.3832208216190338, "dead_tokens_in_batch": 1, "secs": 3049.0, "emb_norm_fp64": 0.811774091089109, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 950, "loss": 2.05082, "grad_norm": 1.8340245485305786, "raw_fp64_norm": 1.9990152198147464, "grad_norm_finite": true, "eff_coef_other": 0.5452486748623541, "max_grad_emb": 0.014022319577634335, "max_grad_other": 0.44807323813438416, "dead_tokens_in_batch": 9, "secs": 3066.6, "emb_norm_fp64": 0.795245763464225, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 951, "loss": 2.19523, "grad_norm": 2.0219321250915527, "raw_fp64_norm": 2.2004702920590002, "grad_norm_finite": true, "eff_coef_other": 0.4945761991780614, "max_grad_emb": 0.018940163776278496, "max_grad_other": 0.54047691822052, "dead_tokens_in_batch": 2, "secs": 3069.4, "emb_norm_fp64": 0.8682512043625819, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 958, "loss": 1.83962, "grad_norm": 2.0270724296569824, "raw_fp64_norm": 2.1837416506399427, "grad_norm_finite": true, "eff_coef_other": 0.49332204022289317, "max_grad_emb": 0.012025194242596626, "max_grad_other": 0.8271626234054565, "dead_tokens_in_batch": 1, "secs": 3090.1, "emb_norm_fp64": 0.8122222398462255, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 959, "loss": 1.9921, "grad_norm": 1.8249802589416504, "raw_fp64_norm": 2.0144004793288857, "grad_norm_finite": true, "eff_coef_other": 0.547950832426588, "max_grad_emb": 0.011829082854092121, "max_grad_other": 0.13338512182235718, "dead_tokens_in_batch": 2, "secs": 3093.0, "emb_norm_fp64": 0.8527931329897963, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 960, "loss": 2.46726, "grad_norm": 2.2070531845092773, "raw_fp64_norm": 2.3733076775678414, "grad_norm_finite": true, "eff_coef_other": 0.4530926367910368, "max_grad_emb": 0.019214030355215073, "max_grad_other": 0.7075480818748474, "dead_tokens_in_batch": 3, "secs": 3095.8, "emb_norm_fp64": 0.8726425995379319, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 961, "loss": 1.79768, "grad_norm": 1.8204338550567627, "raw_fp64_norm": 1.9715360726580322, "grad_norm_finite": true, "eff_coef_other": 0.5493192998487272, "max_grad_emb": 0.009285769425332546, "max_grad_other": 0.20784875750541687, "dead_tokens_in_batch": 1, "secs": 3098.7, "emb_norm_fp64": 0.7569508642679852, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 967, "loss": 1.73942, "grad_norm": 1.7273149490356445, "raw_fp64_norm": 1.8972827207902812, "grad_norm_finite": true, "eff_coef_other": 0.5789328817106663, "max_grad_emb": 0.021945500746369362, "max_grad_other": 0.30640584230422974, "dead_tokens_in_batch": 4, "secs": 3116.3, "emb_norm_fp64": 0.7848978744758274, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 970, "loss": 1.98646, "grad_norm": 1.7988072633743286, "raw_fp64_norm": 1.950614406296874, "grad_norm_finite": true, "eff_coef_other": 0.5559236191878122, "max_grad_emb": 0.010399650782346725, "max_grad_other": 0.27690786123275757, "dead_tokens_in_batch": 0, "secs": 3125.1, "emb_norm_fp64": 0.7544460304645124, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 972, "loss": 2.07866, "grad_norm": 1.8537245988845825, "raw_fp64_norm": 2.032762920639962, "grad_norm_finite": true, "eff_coef_other": 0.5394541676511975, "max_grad_emb": 0.015478421002626419, "max_grad_other": 0.5378090739250183, "dead_tokens_in_batch": 1, "secs": 3131.0, "emb_norm_fp64": 0.8341642832189751, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 980, "loss": 1.81547, "grad_norm": 1.8237565755844116, "raw_fp64_norm": 1.9753969715232897, "grad_norm_finite": true, "eff_coef_other": 0.5483184900161724, "max_grad_emb": 0.009714780375361443, "max_grad_other": 0.22461019456386566, "dead_tokens_in_batch": 0, "secs": 3154.1, "emb_norm_fp64": 0.7590157724649693, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 986, "loss": 1.98494, "grad_norm": 1.8693753480911255, "raw_fp64_norm": 2.2034262524822816, "grad_norm_finite": true, "eff_coef_other": 0.5349377620087732, "max_grad_emb": 0.12394686043262482, "max_grad_other": 0.2783842980861664, "dead_tokens_in_batch": 4, "secs": 3171.6, "emb_norm_fp64": 1.166414645683716, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 990, "loss": 2.12934, "grad_norm": 2.69213604927063, "raw_fp64_norm": 2.873521693434065, "grad_norm_finite": true, "eff_coef_other": 0.3714521146948763, "max_grad_emb": 0.026165654882788658, "max_grad_other": 0.32754889130592346, "dead_tokens_in_batch": 0, "secs": 3183.3, "emb_norm_fp64": 1.004754268306543, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1000, "loss": 1.95707, "grad_norm": 2.139997959136963, "raw_fp64_norm": 2.283204470378448, "grad_norm_finite": true, "eff_coef_other": 0.4672899469088006, "max_grad_emb": 0.01265154592692852, "max_grad_other": 0.27120617032051086, "dead_tokens_in_batch": 0, "secs": 3212.3, "emb_norm_fp64": 0.7958842539851032, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 1000, "tgt_nll": 2.21859, "tgt_ppl": 9.194, "en_nll": 2.74089, "flores_tgt_nll": 2.57668, "flores_tgt_ppl": 13.153, "flores_tgt_bpb": 0.66108, "flores_en_nll": 3.86424, "belebele_acc": 0.3078, "belebele_acc_raw": 0.3211, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.014586878009140491, "seen_dead_count": 31, "seen_dead_norm_min": 0.0012637539766728878, "seen_dead_norm_median": 0.011502129025757313, "eval_secs": 50.1, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "done", "steps": 1000, "n_dead_steps": 214, "n_inf_steps": 0, "n_skipped_steps": 0, "seen_dead_count": 31, "peak_mem_gb": 67.93, "secs": 3262.4, "arm": "groupclip_fp64", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}


==> anc/embscan/outE34/e34_nemo_groupclip_fp64_s2.jsonl <==
{"kind": "meta", "opt": "adamw_fused", "n_dead_rows": 75, "n_train_chunks": 32016, "frac_chunks_with_dead": 0.00921, "steps": 1000, "lr_steps": 1000, "tokens_per_step": 16384, "n_flores_tgt": 1012, "n_belebele": 900, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 0, "tgt_nll": 3.93686, "tgt_ppl": 51.257, "en_nll": 2.73329, "flores_tgt_nll": 4.06837, "flores_tgt_ppl": 58.462, "flores_tgt_bpb": 1.04379, "flores_en_nll": 3.61807, "belebele_acc": 0.2978, "belebele_acc_raw": 0.3211, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.33263519611171e-10, "seen_dead_count": 0, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 79.0, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1, "loss": 3.70757, "grad_norm": 8.159221649169922, "raw_fp64_norm": 9.550921512432419, "grad_norm_finite": true, "eff_coef_other": 0.12256069517869267, "max_grad_emb": 0.591536819934845, "max_grad_other": 1.5838208198547363, "dead_tokens_in_batch": 0, "secs": 48.0, "emb_norm_fp64": 4.96459486122831, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 2, "loss": 4.30437, "grad_norm": 10.500765800476074, "raw_fp64_norm": 10.656544745115909, "grad_norm_finite": true, "eff_coef_other": 0.095231140639621, "max_grad_emb": 0.024449853226542473, "max_grad_other": 2.244466781616211, "dead_tokens_in_batch": 0, "secs": 51.2, "emb_norm_fp64": 1.81545149770854, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 3, "loss": 3.55522, "grad_norm": 7.670919418334961, "raw_fp64_norm": 7.9060796583270205, "grad_norm_finite": true, "eff_coef_other": 0.13036245267384206, "max_grad_emb": 0.06254542618989944, "max_grad_other": 1.4886192083358765, "dead_tokens_in_batch": 0, "secs": 54.1, "emb_norm_fp64": 1.9139190864932663, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 4, "loss": 3.72229, "grad_norm": 8.299860000610352, "raw_fp64_norm": 8.637222677710808, "grad_norm_finite": true, "eff_coef_other": 0.12048394544516619, "max_grad_emb": 0.12007955461740494, "max_grad_other": 1.5455844402313232, "dead_tokens_in_batch": 0, "secs": 57.0, "emb_norm_fp64": 2.390383960300274, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 5, "loss": 3.77747, "grad_norm": 7.786238670349121, "raw_fp64_norm": 8.002445159412524, "grad_norm_finite": true, "eff_coef_other": 0.12843170032488374, "max_grad_emb": 0.02490459382534027, "max_grad_other": 1.4858837127685547, "dead_tokens_in_batch": 0, "secs": 60.1, "emb_norm_fp64": 1.8475977958374998, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 6, "loss": 3.75875, "grad_norm": 7.352683067321777, "raw_fp64_norm": 7.589949114062588, "grad_norm_finite": true, "eff_coef_other": 0.13600475565710674, "max_grad_emb": 0.07930337637662888, "max_grad_other": 1.5703604221343994, "dead_tokens_in_batch": 0, "secs": 63.0, "emb_norm_fp64": 1.8829175694794822, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 7, "loss": 3.66168, "grad_norm": 5.934667110443115, "raw_fp64_norm": 4.085115722472522e+32, "grad_norm_finite": true, "eff_coef_other": 0.1685014193532272, "max_grad_emb": 7.968630187856878e+31, "max_grad_other": 1.266284704208374, "dead_tokens_in_batch": 2, "secs": 65.9, "emb_norm_fp64": 4.085115722472522e+32, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 8, "loss": 3.78438, "grad_norm": 5.884674549102783, "raw_fp64_norm": 13.683457261405637, "grad_norm_finite": true, "eff_coef_other": 0.1699329031236848, "max_grad_emb": 1.0658454895019531, "max_grad_other": 1.1131739616394043, "dead_tokens_in_batch": 1, "secs": 68.7, "emb_norm_fp64": 12.353445223457461, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 9, "loss": 4.09188, "grad_norm": 7.161147594451904, "raw_fp64_norm": 7.573115130219687, "grad_norm_finite": true, "eff_coef_other": 0.13964240328356675, "max_grad_emb": 0.12828317284584045, "max_grad_other": 0.8181842565536499, "dead_tokens_in_batch": 0, "secs": 71.9, "emb_norm_fp64": 2.4637446334216992, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 10, "loss": 4.03917, "grad_norm": 5.900380611419678, "raw_fp64_norm": 1.0888914070290935e+32, "grad_norm_finite": true, "eff_coef_other": 0.16948056343755571, "max_grad_emb": 2.128626775433671e+31, "max_grad_other": 0.6732404232025146, "dead_tokens_in_batch": 2, "secs": 74.8, "emb_norm_fp64": 1.0888914070290935e+32, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 12, "loss": 3.57313, "grad_norm": 4.652331829071045, "raw_fp64_norm": 1.738899719077435e+32, "grad_norm_finite": true, "eff_coef_other": 0.21494592857830316, "max_grad_emb": 3.5710609692398163e+31, "max_grad_other": 0.5473009347915649, "dead_tokens_in_batch": 2, "secs": 80.8, "emb_norm_fp64": 1.738899719077435e+32, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 17, "loss": 3.50625, "grad_norm": 5.852776050567627, "raw_fp64_norm": 2.666876949977075e+18, "grad_norm_finite": true, "eff_coef_other": 0.17085906252024682, "max_grad_emb": 2.4162395085602816e+17, "max_grad_other": 1.1904571056365967, "dead_tokens_in_batch": 1, "secs": 95.5, "emb_norm_fp64": 2.666876949977075e+18, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 20, "loss": 3.44455, "grad_norm": 3.925954580307007, "raw_fp64_norm": 21.918600080773484, "grad_norm_finite": true, "eff_coef_other": 0.2547150571484053, "max_grad_emb": 1.3013197183609009, "max_grad_other": 0.586628258228302, "dead_tokens_in_batch": 0, "secs": 104.4, "emb_norm_fp64": 21.564134786718082, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 30, "loss": 3.17897, "grad_norm": 3.1302053928375244, "raw_fp64_norm": 3.3042117130431947, "grad_norm_finite": true, "eff_coef_other": 0.319467752122729, "max_grad_emb": 0.017717717215418816, "max_grad_other": 0.42462578415870667, "dead_tokens_in_batch": 0, "secs": 134.0, "emb_norm_fp64": 1.0581257381364166, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 40, "loss": 3.21311, "grad_norm": 3.7347943782806396, "raw_fp64_norm": 3.2171533336249114e+31, "grad_norm_finite": true, "eff_coef_other": 0.2677522859258658, "max_grad_emb": 6.195903194807344e+30, "max_grad_other": 1.1433995962142944, "dead_tokens_in_batch": 1, "secs": 163.6, "emb_norm_fp64": 3.2171533336249114e+31, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 50, "loss": 3.24812, "grad_norm": 4.868282318115234, "raw_fp64_norm": 4.983423488844989, "grad_norm_finite": true, "eff_coef_other": 0.20541121677921406, "max_grad_emb": 0.014538162387907505, "max_grad_other": 0.764906644821167, "dead_tokens_in_batch": 0, "secs": 193.5, "emb_norm_fp64": 1.0650513954440743, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 60, "loss": 2.92639, "grad_norm": 3.3157408237457275, "raw_fp64_norm": 3.555777536898465, "grad_norm_finite": true, "eff_coef_other": 0.3015916356449972, "max_grad_emb": 0.07401406019926071, "max_grad_other": 0.3282387852668762, "dead_tokens_in_batch": 0, "secs": 223.4, "emb_norm_fp64": 1.2842958477865984, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 61, "loss": 2.87798, "grad_norm": 2.701580047607422, "raw_fp64_norm": 2.920666120855574, "grad_norm_finite": true, "eff_coef_other": 0.370153618336056, "max_grad_emb": 0.06622184813022614, "max_grad_other": 0.20654495060443878, "dead_tokens_in_batch": 1, "secs": 226.3, "emb_norm_fp64": 1.1098449239393653, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 65, "loss": 2.75679, "grad_norm": 2.696709156036377, "raw_fp64_norm": 1.7707011977346652e+33, "grad_norm_finite": true, "eff_coef_other": 0.3708222026611119, "max_grad_emb": 3.58246926370029e+32, "max_grad_other": 0.201503723859787, "dead_tokens_in_batch": 2, "secs": 238.2, "emb_norm_fp64": 1.7707011977346652e+33, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 70, "loss": 2.79463, "grad_norm": 2.864407539367676, "raw_fp64_norm": 3.072222032427119, "grad_norm_finite": true, "eff_coef_other": 0.3491122115634916, "max_grad_emb": 0.06699690222740173, "max_grad_other": 0.3038380742073059, "dead_tokens_in_batch": 0, "secs": 253.3, "emb_norm_fp64": 1.110728633674046, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 71, "loss": 2.69897, "grad_norm": 2.7163619995117188, "raw_fp64_norm": 1.7063100361565978e+31, "grad_norm_finite": true, "eff_coef_other": 0.3681393098712342, "max_grad_emb": 3.1525630079160335e+30, "max_grad_other": 0.5020187497138977, "dead_tokens_in_batch": 1, "secs": 256.5, "emb_norm_fp64": 1.7063100361565978e+31, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 72, "loss": 2.75014, "grad_norm": 2.5525407791137695, "raw_fp64_norm": 9.590401741932864e+31, "grad_norm_finite": true, "eff_coef_other": 0.3917663593922428, "max_grad_emb": 1.9025781989046687e+31, "max_grad_other": 0.30939894914627075, "dead_tokens_in_batch": 1, "secs": 259.4, "emb_norm_fp64": 9.590401741932864e+31, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 73, "loss": 2.87869, "grad_norm": 2.733888864517212, "raw_fp64_norm": 1.9825143088347726e+19, "grad_norm_finite": true, "eff_coef_other": 0.36577918261407133, "max_grad_emb": 2.9343485946620805e+18, "max_grad_other": 0.1717769205570221, "dead_tokens_in_batch": 1, "secs": 262.3, "emb_norm_fp64": 1.9825143088347726e+19, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 80, "loss": 2.67848, "grad_norm": 2.900207757949829, "raw_fp64_norm": 3.052831813481548, "grad_norm_finite": true, "eff_coef_other": 0.34480276540744764, "max_grad_emb": 0.017255323007702827, "max_grad_other": 0.4500340521335602, "dead_tokens_in_batch": 1, "secs": 283.1, "emb_norm_fp64": 0.9531926421813326, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 83, "loss": 3.28319, "grad_norm": 3.934979200363159, "raw_fp64_norm": 4.0958048147538815, "grad_norm_finite": true, "eff_coef_other": 0.2541308848028537, "max_grad_emb": 0.07053429633378983, "max_grad_other": 0.43054860830307007, "dead_tokens_in_batch": 1, "secs": 292.0, "emb_norm_fp64": 1.1364669334119977, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 88, "loss": 2.77204, "grad_norm": 2.7407989501953125, "raw_fp64_norm": 6.991868439686061e+31, "grad_norm_finite": true, "eff_coef_other": 0.364856982695413, "max_grad_emb": 1.2830812084972086e+31, "max_grad_other": 0.3299793004989624, "dead_tokens_in_batch": 1, "secs": 307.1, "emb_norm_fp64": 6.991868439686061e+31, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 90, "loss": 2.75324, "grad_norm": 2.570277690887451, "raw_fp64_norm": 2.769334532106238, "grad_norm_finite": true, "eff_coef_other": 0.38906286837507326, "max_grad_emb": 0.02156735211610794, "max_grad_other": 0.4296016991138458, "dead_tokens_in_batch": 0, "secs": 312.9, "emb_norm_fp64": 1.0309635096920897, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 93, "loss": 2.73774, "grad_norm": 2.859450578689575, "raw_fp64_norm": 3.03346059263483, "grad_norm_finite": true, "eff_coef_other": 0.3497174099581285, "max_grad_emb": 0.013283856213092804, "max_grad_other": 0.44619831442832947, "dead_tokens_in_batch": 3, "secs": 321.9, "emb_norm_fp64": 1.0126328577490713, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 100, "loss": 2.6415, "grad_norm": 2.5625598430633545, "raw_fp64_norm": 8.304616767563434e+30, "grad_norm_finite": true, "eff_coef_other": 0.3902346368504456, "max_grad_emb": 1.6406501547604879e+30, "max_grad_other": 0.7552716732025146, "dead_tokens_in_batch": 5, "secs": 342.7, "emb_norm_fp64": 8.304616767563434e+30, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 100, "tgt_nll": 2.83619, "tgt_ppl": 17.051, "en_nll": 2.69605, "flores_tgt_nll": 3.05333, "flores_tgt_ppl": 21.186, "flores_tgt_bpb": 0.78337, "flores_en_nll": 3.76735, "belebele_acc": 0.3089, "belebele_acc_raw": 0.3044, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.00618375837802887, "seen_dead_count": 13, "seen_dead_norm_min": 0.0004964503459632397, "seen_dead_norm_median": 0.004181516356766224, "eval_secs": 50.8, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 101, "loss": 2.52618, "grad_norm": 2.9093546867370605, "raw_fp64_norm": 3.9442670909060054, "grad_norm_finite": true, "eff_coef_other": 0.34371871564508955, "max_grad_emb": 0.18014614284038544, "max_grad_other": 0.9877181649208069, "dead_tokens_in_batch": 6, "secs": 396.5, "emb_norm_fp64": 2.663249369846808, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 103, "loss": 2.57013, "grad_norm": 2.6891469955444336, "raw_fp64_norm": 2.64781456524493e+31, "grad_norm_finite": true, "eff_coef_other": 0.3718649927995295, "max_grad_emb": 5.087890644596317e+30, "max_grad_other": 0.5408951044082642, "dead_tokens_in_batch": 1, "secs": 402.5, "emb_norm_fp64": 2.64781456524493e+31, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 104, "loss": 3.12183, "grad_norm": 3.2580513954162598, "raw_fp64_norm": 3.612255179278402e+31, "grad_norm_finite": true, "eff_coef_other": 0.30693183492288084, "max_grad_emb": 7.115705942180397e+30, "max_grad_other": 0.5488144159317017, "dead_tokens_in_batch": 8, "secs": 405.4, "emb_norm_fp64": 3.612255179278402e+31, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 110, "loss": 2.61144, "grad_norm": 2.554888963699341, "raw_fp64_norm": 2.6952756893443177, "grad_norm_finite": true, "eff_coef_other": 0.3914062891976978, "max_grad_emb": 0.009100018069148064, "max_grad_other": 0.5033614635467529, "dead_tokens_in_batch": 0, "secs": 423.3, "emb_norm_fp64": 0.8585183358372382, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 113, "loss": 2.71471, "grad_norm": 2.680121898651123, "raw_fp64_norm": 2.95482876548164, "grad_norm_finite": true, "eff_coef_other": 0.3731172180586529, "max_grad_emb": 0.1253933608531952, "max_grad_other": 0.3974825441837311, "dead_tokens_in_batch": 2, "secs": 432.3, "emb_norm_fp64": 1.2441704198265358, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 120, "loss": 2.57069, "grad_norm": 2.4560842514038086, "raw_fp64_norm": 2.6310879168662193, "grad_norm_finite": true, "eff_coef_other": 0.40715199092883136, "max_grad_emb": 0.013655518181622028, "max_grad_other": 0.13577431440353394, "dead_tokens_in_batch": 0, "secs": 453.3, "emb_norm_fp64": 0.9435431203577983, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 129, "loss": 2.69565, "grad_norm": 3.0947468280792236, "raw_fp64_norm": 3.250940221938453, "grad_norm_finite": true, "eff_coef_other": 0.3231281046315999, "max_grad_emb": 0.054130274802446365, "max_grad_other": 0.28368672728538513, "dead_tokens_in_batch": 1, "secs": 480.3, "emb_norm_fp64": 0.9955670554016889, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 130, "loss": 2.62269, "grad_norm": 3.3744492530822754, "raw_fp64_norm": 3.5508049701019893, "grad_norm_finite": true, "eff_coef_other": 0.29634456726294434, "max_grad_emb": 0.032429467886686325, "max_grad_other": 0.4264239966869354, "dead_tokens_in_batch": 0, "secs": 483.2, "emb_norm_fp64": 1.1051283741675673, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 132, "loss": 2.53222, "grad_norm": 2.738994598388672, "raw_fp64_norm": 2.89290965212955, "grad_norm_finite": true, "eff_coef_other": 0.3650973373554494, "max_grad_emb": 0.01158815249800682, "max_grad_other": 0.3342256546020508, "dead_tokens_in_batch": 1, "secs": 489.3, "emb_norm_fp64": 0.9310392233650449, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 140, "loss": 2.71752, "grad_norm": 2.7569868564605713, "raw_fp64_norm": 2.914775151715151, "grad_norm_finite": true, "eff_coef_other": 0.36271469156335084, "max_grad_emb": 0.0207693949341774, "max_grad_other": 0.6572352051734924, "dead_tokens_in_batch": 1, "secs": 513.2, "emb_norm_fp64": 0.9460116245948818, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 141, "loss": 2.77452, "grad_norm": 2.6936583518981934, "raw_fp64_norm": 2.8781197774595344, "grad_norm_finite": true, "eff_coef_other": 0.37124219114614865, "max_grad_emb": 0.03189133107662201, "max_grad_other": 0.17744967341423035, "dead_tokens_in_batch": 1, "secs": 516.1, "emb_norm_fp64": 1.0137935606293298, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 144, "loss": 2.84255, "grad_norm": 2.6367337703704834, "raw_fp64_norm": 4.068780367449257e+32, "grad_norm_finite": true, "eff_coef_other": 0.3792569549418471, "max_grad_emb": 8.0589741814973345e+31, "max_grad_other": 0.21381863951683044, "dead_tokens_in_batch": 12, "secs": 525.1, "emb_norm_fp64": 4.068780367449257e+32, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 148, "loss": 2.57305, "grad_norm": 2.54211163520813, "raw_fp64_norm": 2.7854450932858055, "grad_norm_finite": true, "eff_coef_other": 0.39337360042590214, "max_grad_emb": 0.06571319699287415, "max_grad_other": 0.22883941233158112, "dead_tokens_in_batch": 2, "secs": 537.0, "emb_norm_fp64": 1.138583604368654, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 150, "loss": 2.62978, "grad_norm": 2.2720203399658203, "raw_fp64_norm": 2.437513988973853, "grad_norm_finite": true, "eff_coef_other": 0.44013671104649205, "max_grad_emb": 0.010104992426931858, "max_grad_other": 0.25132280588150024, "dead_tokens_in_batch": 0, "secs": 543.1, "emb_norm_fp64": 0.8828353830781267, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 153, "loss": 2.80675, "grad_norm": 3.560006618499756, "raw_fp64_norm": 3.723363621872703, "grad_norm_finite": true, "eff_coef_other": 0.28089827527431416, "max_grad_emb": 0.01673133112490177, "max_grad_other": 0.6580291390419006, "dead_tokens_in_batch": 1, "secs": 552.1, "emb_norm_fp64": 1.0907740430273782, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 154, "loss": 2.92266, "grad_norm": 3.259104013442993, "raw_fp64_norm": 3.4145499074594614, "grad_norm_finite": true, "eff_coef_other": 0.30683270280498787, "max_grad_emb": 0.0177984107285738, "max_grad_other": 0.6371037364006042, "dead_tokens_in_batch": 1, "secs": 555.1, "emb_norm_fp64": 1.0185245546981296, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 158, "loss": 2.53792, "grad_norm": 2.5402750968933105, "raw_fp64_norm": 2.7092347185926737, "grad_norm_finite": true, "eff_coef_other": 0.39365799694882503, "max_grad_emb": 0.060461774468421936, "max_grad_other": 0.49035507440567017, "dead_tokens_in_batch": 1, "secs": 567.0, "emb_norm_fp64": 0.9417829176845092, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 160, "loss": 2.67763, "grad_norm": 2.556617021560669, "raw_fp64_norm": 2.7133598054591115, "grad_norm_finite": true, "eff_coef_other": 0.3911417316027356, "max_grad_emb": 0.015877507627010345, "max_grad_other": 0.26970964670181274, "dead_tokens_in_batch": 2, "secs": 573.1, "emb_norm_fp64": 0.9088620837905426, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 165, "loss": 2.89382, "grad_norm": 3.1234893798828125, "raw_fp64_norm": 3.2877065052545924, "grad_norm_finite": true, "eff_coef_other": 0.3201546598128207, "max_grad_emb": 0.016647882759571075, "max_grad_other": 0.3301272690296173, "dead_tokens_in_batch": 1, "secs": 587.8, "emb_norm_fp64": 1.0260737799441288, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 170, "loss": 2.3608, "grad_norm": 2.5080857276916504, "raw_fp64_norm": 2.662896778622077, "grad_norm_finite": true, "eff_coef_other": 0.398710295365409, "max_grad_emb": 0.013898666016757488, "max_grad_other": 0.28397342562675476, "dead_tokens_in_batch": 0, "secs": 602.8, "emb_norm_fp64": 0.8947212054324608, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 173, "loss": 2.38763, "grad_norm": 2.1671926975250244, "raw_fp64_norm": 3.251277115130933e+31, "grad_norm_finite": true, "eff_coef_other": 0.46142622191178323, "max_grad_emb": 6.708689632935822e+30, "max_grad_other": 0.31719639897346497, "dead_tokens_in_batch": 1, "secs": 611.8, "emb_norm_fp64": 3.251277115130933e+31, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 177, "loss": 2.3608, "grad_norm": 2.1582794189453125, "raw_fp64_norm": 2.393098344615297, "grad_norm_finite": true, "eff_coef_other": 0.46333182251112215, "max_grad_emb": 0.027876926586031914, "max_grad_other": 0.27408337593078613, "dead_tokens_in_batch": 1, "secs": 623.8, "emb_norm_fp64": 1.0338033941501235, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 180, "loss": 2.65928, "grad_norm": 2.4163808822631836, "raw_fp64_norm": 2.578239686548734, "grad_norm_finite": true, "eff_coef_other": 0.4138418713284673, "max_grad_emb": 0.01789386197924614, "max_grad_other": 0.3359742760658264, "dead_tokens_in_batch": 0, "secs": 632.7, "emb_norm_fp64": 0.8991231411370146, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 186, "loss": 2.45237, "grad_norm": 2.3048102855682373, "raw_fp64_norm": 2.4698623571730387, "grad_norm_finite": true, "eff_coef_other": 0.4338750015073169, "max_grad_emb": 0.011297665536403656, "max_grad_other": 0.2954372465610504, "dead_tokens_in_batch": 2, "secs": 650.6, "emb_norm_fp64": 0.8877324597087567, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 190, "loss": 2.48132, "grad_norm": 2.560096502304077, "raw_fp64_norm": 2.697979274297054, "grad_norm_finite": true, "eff_coef_other": 0.3906101228957116, "max_grad_emb": 0.012470349669456482, "max_grad_other": 0.32886868715286255, "dead_tokens_in_batch": 0, "secs": 662.3, "emb_norm_fp64": 0.851468117184431, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 192, "loss": 2.71279, "grad_norm": 2.837064266204834, "raw_fp64_norm": 3.013305451245238, "grad_norm_finite": true, "eff_coef_other": 0.3524769105286423, "max_grad_emb": 0.054683104157447815, "max_grad_other": 0.18349240720272064, "dead_tokens_in_batch": 1, "secs": 668.4, "emb_norm_fp64": 1.0154193555140276, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 193, "loss": 2.64813, "grad_norm": 2.3132925033569336, "raw_fp64_norm": 2.474979883265568, "grad_norm_finite": true, "eff_coef_other": 0.4322840999418582, "max_grad_emb": 0.023210296407341957, "max_grad_other": 0.2214164286851883, "dead_tokens_in_batch": 1, "secs": 671.3, "emb_norm_fp64": 0.8798878530479042, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 196, "loss": 2.64569, "grad_norm": 2.530148983001709, "raw_fp64_norm": 2.682828428191303, "grad_norm_finite": true, "eff_coef_other": 0.39523348683607445, "max_grad_emb": 0.012471900321543217, "max_grad_other": 0.22956569492816925, "dead_tokens_in_batch": 1, "secs": 680.2, "emb_norm_fp64": 0.8921408364029787, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 200, "loss": 2.44915, "grad_norm": 2.0096683502197266, "raw_fp64_norm": 2.194188144586394, "grad_norm_finite": true, "eff_coef_other": 0.4975942932555872, "max_grad_emb": 0.016549427062273026, "max_grad_other": 0.13763369619846344, "dead_tokens_in_batch": 1, "secs": 692.1, "emb_norm_fp64": 0.8807352328531999, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 200, "tgt_nll": 2.5987, "tgt_ppl": 13.446, "en_nll": 2.71495, "flores_tgt_nll": 2.87, "flores_tgt_ppl": 17.637, "flores_tgt_bpb": 0.73633, "flores_en_nll": 3.80303, "belebele_acc": 0.3022, "belebele_acc_raw": 0.2989, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.010230488143861294, "seen_dead_count": 22, "seen_dead_norm_min": 0.002633483614772558, "seen_dead_norm_median": 0.006453381851315498, "eval_secs": 50.3, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 204, "loss": 2.7783, "grad_norm": 2.3676745891571045, "raw_fp64_norm": 2.525722241039732, "grad_norm_finite": true, "eff_coef_other": 0.4223551590342667, "max_grad_emb": 0.012645762413740158, "max_grad_other": 0.2685510218143463, "dead_tokens_in_batch": 1, "secs": 754.6, "emb_norm_fp64": 0.8794257284697835, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 210, "loss": 2.33097, "grad_norm": 2.079050302505493, "raw_fp64_norm": 2.262408609974518, "grad_norm_finite": true, "eff_coef_other": 0.48098861187065767, "max_grad_emb": 0.01599278301000595, "max_grad_other": 0.10823898017406464, "dead_tokens_in_batch": 0, "secs": 772.1, "emb_norm_fp64": 0.8922120911999646, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 211, "loss": 2.81769, "grad_norm": 2.8269596099853516, "raw_fp64_norm": 2.9676783511907967, "grad_norm_finite": true, "eff_coef_other": 0.353736800034572, "max_grad_emb": 0.01441195048391819, "max_grad_other": 0.29662376642227173, "dead_tokens_in_batch": 1, "secs": 775.0, "emb_norm_fp64": 0.9030024888801575, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 213, "loss": 2.33173, "grad_norm": 2.2790167331695557, "raw_fp64_norm": 2.4469883633308207, "grad_norm_finite": true, "eff_coef_other": 0.43878552827636175, "max_grad_emb": 0.01321591716259718, "max_grad_other": 0.2386191040277481, "dead_tokens_in_batch": 1, "secs": 781.0, "emb_norm_fp64": 0.8909735379393873, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 216, "loss": 2.47714, "grad_norm": 2.164419651031494, "raw_fp64_norm": 2.33316867037804, "grad_norm_finite": true, "eff_coef_other": 0.4620173992164747, "max_grad_emb": 0.012744475156068802, "max_grad_other": 0.35679197311401367, "dead_tokens_in_batch": 1, "secs": 789.9, "emb_norm_fp64": 0.8711852900090065, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 220, "loss": 2.40622, "grad_norm": 2.164062976837158, "raw_fp64_norm": 2.356986224961808, "grad_norm_finite": true, "eff_coef_other": 0.46209354746597125, "max_grad_emb": 0.040087293833494186, "max_grad_other": 0.3613533675670624, "dead_tokens_in_batch": 0, "secs": 801.6, "emb_norm_fp64": 0.9339249314157418, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 224, "loss": 2.82512, "grad_norm": 2.400543451309204, "raw_fp64_norm": 3.416991655086069e+31, "grad_norm_finite": true, "eff_coef_other": 0.41657216530800834, "max_grad_emb": 6.540541954074353e+30, "max_grad_other": 0.24753163754940033, "dead_tokens_in_batch": 2, "secs": 813.4, "emb_norm_fp64": 3.416991655086069e+31, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 230, "loss": 2.42073, "grad_norm": 2.139537811279297, "raw_fp64_norm": 2.3195222455367097, "grad_norm_finite": true, "eff_coef_other": 0.46739044635608584, "max_grad_emb": 0.01938721351325512, "max_grad_other": 0.12953653931617737, "dead_tokens_in_batch": 1, "secs": 831.4, "emb_norm_fp64": 0.8958582276720684, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 231, "loss": 2.29883, "grad_norm": 2.266741991043091, "raw_fp64_norm": 2.420155399381822, "grad_norm_finite": true, "eff_coef_other": 0.4411616155653484, "max_grad_emb": 0.012886620126664639, "max_grad_other": 0.40915417671203613, "dead_tokens_in_batch": 1, "secs": 834.3, "emb_norm_fp64": 0.8479584783692382, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 234, "loss": 2.47441, "grad_norm": 2.3651092052459717, "raw_fp64_norm": 2.775362538469623, "grad_norm_finite": true, "eff_coef_other": 0.42281327854487855, "max_grad_emb": 0.15718808770179749, "max_grad_other": 0.2668485641479492, "dead_tokens_in_batch": 5, "secs": 843.2, "emb_norm_fp64": 1.4522037238235195, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 238, "loss": 2.48055, "grad_norm": 2.35064959526062, "raw_fp64_norm": 2.5115454415784835, "grad_norm_finite": true, "eff_coef_other": 0.4254141393945145, "max_grad_emb": 0.03695240989327431, "max_grad_other": 0.3694809079170227, "dead_tokens_in_batch": 1, "secs": 855.1, "emb_norm_fp64": 0.8844813116845794, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 240, "loss": 2.58532, "grad_norm": 2.8506827354431152, "raw_fp64_norm": 3.0061559471450594, "grad_norm_finite": true, "eff_coef_other": 0.35079303521706107, "max_grad_emb": 0.016766872256994247, "max_grad_other": 0.3637743592262268, "dead_tokens_in_batch": 0, "secs": 860.9, "emb_norm_fp64": 0.9542445102838863, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 249, "loss": 2.4599, "grad_norm": 3.6553144454956055, "raw_fp64_norm": 1.5226853317769799e+32, "grad_norm_finite": true, "eff_coef_other": 0.2735742003422129, "max_grad_emb": 2.6364022160398467e+31, "max_grad_other": 1.3680453300476074, "dead_tokens_in_batch": 4, "secs": 887.7, "emb_norm_fp64": 1.5226853317769799e+32, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 250, "loss": 2.66426, "grad_norm": 3.8688974380493164, "raw_fp64_norm": 4.025012111374328, "grad_norm_finite": true, "eff_coef_other": 0.25847150448958184, "max_grad_emb": 0.04493243992328644, "max_grad_other": 1.9881818294525146, "dead_tokens_in_batch": 1, "secs": 890.6, "emb_norm_fp64": 1.1101141745685763, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 251, "loss": 2.38227, "grad_norm": 2.6708033084869385, "raw_fp64_norm": 2.8199494672054137, "grad_norm_finite": true, "eff_coef_other": 0.3744190455370798, "max_grad_emb": 0.012605397962033749, "max_grad_other": 1.016628384590149, "dead_tokens_in_batch": 1, "secs": 893.5, "emb_norm_fp64": 0.9049446142554057, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 260, "loss": 2.62918, "grad_norm": 3.5546212196350098, "raw_fp64_norm": 3.750720181024093, "grad_norm_finite": true, "eff_coef_other": 0.2813238477147314, "max_grad_emb": 0.06171876937150955, "max_grad_other": 0.3098631203174591, "dead_tokens_in_batch": 0, "secs": 920.1, "emb_norm_fp64": 1.1968995310813921, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 265, "loss": 2.45628, "grad_norm": 2.2155466079711914, "raw_fp64_norm": 2.3823948876512895, "grad_norm_finite": true, "eff_coef_other": 0.45135568127814424, "max_grad_emb": 0.014558630995452404, "max_grad_other": 0.22196754813194275, "dead_tokens_in_batch": 1, "secs": 935.2, "emb_norm_fp64": 0.8758760621515141, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 270, "loss": 2.29241, "grad_norm": 2.359332323074341, "raw_fp64_norm": 2.531750642440132, "grad_norm_finite": true, "eff_coef_other": 0.42384854662966615, "max_grad_emb": 0.029966874048113823, "max_grad_other": 0.17547288537025452, "dead_tokens_in_batch": 0, "secs": 949.9, "emb_norm_fp64": 0.9183203752750574, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 273, "loss": 2.43485, "grad_norm": 2.200554370880127, "raw_fp64_norm": 2.379103680986065, "grad_norm_finite": true, "eff_coef_other": 0.454430737455174, "max_grad_emb": 0.016835136339068413, "max_grad_other": 0.26433804631233215, "dead_tokens_in_batch": 1, "secs": 958.8, "emb_norm_fp64": 0.9042647283721404, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 277, "loss": 2.0188, "grad_norm": 2.32114577293396, "raw_fp64_norm": 2.487045463982609, "grad_norm_finite": true, "eff_coef_other": 0.4308215282465688, "max_grad_emb": 0.011001719161868095, "max_grad_other": 0.652880072593689, "dead_tokens_in_batch": 2, "secs": 970.7, "emb_norm_fp64": 0.8931272546753103, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 280, "loss": 2.18269, "grad_norm": 2.2303550243377686, "raw_fp64_norm": 2.470300356943762, "grad_norm_finite": true, "eff_coef_other": 0.44835891180060244, "max_grad_emb": 0.034929659217596054, "max_grad_other": 0.3237834572792053, "dead_tokens_in_batch": 0, "secs": 979.6, "emb_norm_fp64": 1.0620266522317356, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 290, "loss": 2.04531, "grad_norm": 2.5087637901306152, "raw_fp64_norm": 2.6660964184159335, "grad_norm_finite": true, "eff_coef_other": 0.3986025329811554, "max_grad_emb": 0.013012648560106754, "max_grad_other": 0.28965505957603455, "dead_tokens_in_batch": 0, "secs": 1009.5, "emb_norm_fp64": 0.9023161210558166, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 293, "loss": 2.51591, "grad_norm": 2.5599191188812256, "raw_fp64_norm": 2.7489591953591845, "grad_norm_finite": true, "eff_coef_other": 0.3906371892717632, "max_grad_emb": 0.027482572942972183, "max_grad_other": 0.4162940979003906, "dead_tokens_in_batch": 1, "secs": 1018.4, "emb_norm_fp64": 1.001793713998024, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 295, "loss": 2.37777, "grad_norm": 2.305763006210327, "raw_fp64_norm": 2.494672275379602, "grad_norm_finite": true, "eff_coef_other": 0.4336957283167781, "max_grad_emb": 0.029941070824861526, "max_grad_other": 0.26643434166908264, "dead_tokens_in_batch": 1, "secs": 1024.2, "emb_norm_fp64": 0.9522849560862835, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 297, "loss": 2.41304, "grad_norm": 2.5374932289123535, "raw_fp64_norm": 2.6855197625915794, "grad_norm_finite": true, "eff_coef_other": 0.39408956623662156, "max_grad_emb": 0.01133221946656704, "max_grad_other": 0.18449850380420685, "dead_tokens_in_batch": 2, "secs": 1030.2, "emb_norm_fp64": 0.8792855259056752, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 300, "loss": 2.41234, "grad_norm": 2.19537353515625, "raw_fp64_norm": 2.3575939921583413, "grad_norm_finite": true, "eff_coef_other": 0.4555031426238291, "max_grad_emb": 0.024794412776827812, "max_grad_other": 0.16429266333580017, "dead_tokens_in_batch": 1, "secs": 1039.1, "emb_norm_fp64": 0.8594092476492459, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 300, "tgt_nll": 2.48027, "tgt_ppl": 11.944, "en_nll": 2.72745, "flores_tgt_nll": 2.78316, "flores_tgt_ppl": 16.17, "flores_tgt_bpb": 0.71405, "flores_en_nll": 3.78277, "belebele_acc": 0.3067, "belebele_acc_raw": 0.3122, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.013042410835623741, "seen_dead_count": 24, "seen_dead_norm_min": 0.005766062065958977, "seen_dead_norm_median": 0.006960672792047262, "eval_secs": 50.5, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 304, "loss": 2.2078, "grad_norm": 2.1620380878448486, "raw_fp64_norm": 2.321314615003081, "grad_norm_finite": true, "eff_coef_other": 0.46252632786431913, "max_grad_emb": 0.021184735000133514, "max_grad_other": 0.5868793725967407, "dead_tokens_in_batch": 2, "secs": 1101.7, "emb_norm_fp64": 0.8450400175989642, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 310, "loss": 2.53052, "grad_norm": 2.1968510150909424, "raw_fp64_norm": 2.4332673842197043, "grad_norm_finite": true, "eff_coef_other": 0.4551967966575133, "max_grad_emb": 0.07378929853439331, "max_grad_other": 0.3115490972995758, "dead_tokens_in_batch": 1, "secs": 1119.4, "emb_norm_fp64": 1.0462483103356377, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 319, "loss": 2.0081, "grad_norm": 2.2883176803588867, "raw_fp64_norm": 2.409377431968703, "grad_norm_finite": true, "eff_coef_other": 0.4370020699403484, "max_grad_emb": 0.014210830442607403, "max_grad_other": 1.0382752418518066, "dead_tokens_in_batch": 1, "secs": 1146.4, "emb_norm_fp64": 0.754123140754163, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 320, "loss": 2.44414, "grad_norm": 2.1988844871520996, "raw_fp64_norm": 2.4221624175271836, "grad_norm_finite": true, "eff_coef_other": 0.454775842508814, "max_grad_emb": 0.01709357462823391, "max_grad_other": 0.5048776268959045, "dead_tokens_in_batch": 0, "secs": 1149.3, "emb_norm_fp64": 1.0157647441820783, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 322, "loss": 2.2499, "grad_norm": 2.040236711502075, "raw_fp64_norm": 2.2138921007851375, "grad_norm_finite": true, "eff_coef_other": 0.49013896486786057, "max_grad_emb": 0.02827032282948494, "max_grad_other": 0.27956822514533997, "dead_tokens_in_batch": 1, "secs": 1155.4, "emb_norm_fp64": 0.8595070973482856, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 323, "loss": 2.20181, "grad_norm": 1.9983738660812378, "raw_fp64_norm": 2.1535868804563387, "grad_norm_finite": true, "eff_coef_other": 0.5004066138806953, "max_grad_emb": 0.024170782417058945, "max_grad_other": 0.28603553771972656, "dead_tokens_in_batch": 1, "secs": 1158.3, "emb_norm_fp64": 0.8027691911899943, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 328, "loss": 1.87397, "grad_norm": 2.074821710586548, "raw_fp64_norm": 2.2343782366965304, "grad_norm_finite": true, "eff_coef_other": 0.4819688905936942, "max_grad_emb": 0.008324607275426388, "max_grad_other": 0.40327271819114685, "dead_tokens_in_batch": 1, "secs": 1173.0, "emb_norm_fp64": 0.8291927444859306, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 329, "loss": 1.8806, "grad_norm": 2.0735933780670166, "raw_fp64_norm": 2.3128811523937323, "grad_norm_finite": true, "eff_coef_other": 0.4822543939052293, "max_grad_emb": 0.027360202744603157, "max_grad_other": 0.30866536498069763, "dead_tokens_in_batch": 1, "secs": 1176.2, "emb_norm_fp64": 1.0245142261445803, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 330, "loss": 1.94851, "grad_norm": 2.149702787399292, "raw_fp64_norm": 2.3642394137757203, "grad_norm_finite": true, "eff_coef_other": 0.4651803685054666, "max_grad_emb": 0.016861218959093094, "max_grad_other": 0.3316030502319336, "dead_tokens_in_batch": 0, "secs": 1179.1, "emb_norm_fp64": 0.9840761787569852, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 335, "loss": 2.47798, "grad_norm": 4.375182151794434, "raw_fp64_norm": 4.500227917166871, "grad_norm_finite": true, "eff_coef_other": 0.22856186022517958, "max_grad_emb": 0.01933215744793415, "max_grad_other": 0.8649982213973999, "dead_tokens_in_batch": 1, "secs": 1194.1, "emb_norm_fp64": 1.05348682148714, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 338, "loss": 2.44372, "grad_norm": 2.3477535247802734, "raw_fp64_norm": 2.5031773868139746, "grad_norm_finite": true, "eff_coef_other": 0.42593890862316197, "max_grad_emb": 0.018717410042881966, "max_grad_other": 0.24506054818630219, "dead_tokens_in_batch": 1, "secs": 1203.0, "emb_norm_fp64": 0.868303243070254, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 340, "loss": 2.05603, "grad_norm": 1.975905179977417, "raw_fp64_norm": 2.133227844299383, "grad_norm_finite": true, "eff_coef_other": 0.5060969038577678, "max_grad_emb": 0.02333793044090271, "max_grad_other": 0.40293601155281067, "dead_tokens_in_batch": 0, "secs": 1208.8, "emb_norm_fp64": 0.8040270513875217, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 341, "loss": 2.29634, "grad_norm": 2.303621292114258, "raw_fp64_norm": 2.4556119096678586, "grad_norm_finite": true, "eff_coef_other": 0.4340989420979265, "max_grad_emb": 0.011680644936859608, "max_grad_other": 0.2817383110523224, "dead_tokens_in_batch": 1, "secs": 1211.9, "emb_norm_fp64": 0.8505046213304498, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 344, "loss": 2.25481, "grad_norm": 2.9342398643493652, "raw_fp64_norm": 3.1070978631880983, "grad_norm_finite": true, "eff_coef_other": 0.3408036511759707, "max_grad_emb": 0.016888486221432686, "max_grad_other": 0.40130314230918884, "dead_tokens_in_batch": 3, "secs": 1220.6, "emb_norm_fp64": 1.02190660809774, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 347, "loss": 2.28979, "grad_norm": 2.265841245651245, "raw_fp64_norm": 2.4162293954831022, "grad_norm_finite": true, "eff_coef_other": 0.44133699154001843, "max_grad_emb": 0.012566068209707737, "max_grad_other": 0.28396838903427124, "dead_tokens_in_batch": 1, "secs": 1229.5, "emb_norm_fp64": 0.8391238572735334, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 350, "loss": 2.12041, "grad_norm": 2.3388023376464844, "raw_fp64_norm": 2.5744560988988288, "grad_norm_finite": true, "eff_coef_other": 0.4275690836863139, "max_grad_emb": 0.09882141649723053, "max_grad_other": 0.3859744668006897, "dead_tokens_in_batch": 0, "secs": 1238.6, "emb_norm_fp64": 1.0760241428339825, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 351, "loss": 2.23679, "grad_norm": 2.3374617099761963, "raw_fp64_norm": 2.472775355397739, "grad_norm_finite": true, "eff_coef_other": 0.42781431153191896, "max_grad_emb": 0.021595537662506104, "max_grad_other": 0.44150510430336, "dead_tokens_in_batch": 1, "secs": 1241.6, "emb_norm_fp64": 0.8067780384262015, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 360, "loss": 2.2955, "grad_norm": 2.042257070541382, "raw_fp64_norm": 2.1941990267369755, "grad_norm_finite": true, "eff_coef_other": 0.4896540816386198, "max_grad_emb": 0.009932709857821465, "max_grad_other": 0.2920168340206146, "dead_tokens_in_batch": 0, "secs": 1268.3, "emb_norm_fp64": 0.8023066510373047, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 366, "loss": 2.35751, "grad_norm": 2.3476626873016357, "raw_fp64_norm": 2.484907540717892, "grad_norm_finite": true, "eff_coef_other": 0.42595538935535643, "max_grad_emb": 0.011949768289923668, "max_grad_other": 0.32480353116989136, "dead_tokens_in_batch": 4, "secs": 1286.2, "emb_norm_fp64": 0.8143988182824784, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 369, "loss": 2.21786, "grad_norm": 2.034310817718506, "raw_fp64_norm": 2.192212888075753, "grad_norm_finite": true, "eff_coef_other": 0.4915667260496508, "max_grad_emb": 0.017394889146089554, "max_grad_other": 0.1396264284849167, "dead_tokens_in_batch": 2, "secs": 1295.1, "emb_norm_fp64": 0.816931332607332, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 370, "loss": 2.00304, "grad_norm": 2.534369707107544, "raw_fp64_norm": 2.6723094406828554, "grad_norm_finite": true, "eff_coef_other": 0.3945752676179293, "max_grad_emb": 0.011657610535621643, "max_grad_other": 1.144518494606018, "dead_tokens_in_batch": 1, "secs": 1298.0, "emb_norm_fp64": 0.8474714996309647, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 371, "loss": 2.45748, "grad_norm": 2.5358173847198486, "raw_fp64_norm": 5.656580328874915e+30, "grad_norm_finite": true, "eff_coef_other": 0.39435000788137187, "max_grad_emb": 1.0452201120037426e+30, "max_grad_other": 0.617638111114502, "dead_tokens_in_batch": 2, "secs": 1301.2, "emb_norm_fp64": 5.656580328874915e+30, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 373, "loss": 2.24423, "grad_norm": 2.420651912689209, "raw_fp64_norm": 2.6002455276196743, "grad_norm_finite": true, "eff_coef_other": 0.4131116835288279, "max_grad_emb": 0.01480947993695736, "max_grad_other": 0.4580475091934204, "dead_tokens_in_batch": 1, "secs": 1307.0, "emb_norm_fp64": 0.9495902798755876, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 374, "loss": 2.254, "grad_norm": 2.386422634124756, "raw_fp64_norm": 2.6291320426488314, "grad_norm_finite": true, "eff_coef_other": 0.41903708365122677, "max_grad_emb": 0.02584521844983101, "max_grad_other": 0.38914382457733154, "dead_tokens_in_batch": 1, "secs": 1309.9, "emb_norm_fp64": 1.1033232490151776, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 380, "loss": 2.40504, "grad_norm": 2.2697691917419434, "raw_fp64_norm": 2.4029056117492376, "grad_norm_finite": true, "eff_coef_other": 0.4405732367260257, "max_grad_emb": 0.01333879679441452, "max_grad_other": 0.2535933256149292, "dead_tokens_in_batch": 0, "secs": 1327.8, "emb_norm_fp64": 0.7887353367917583, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 381, "loss": 2.37633, "grad_norm": 2.1641416549682617, "raw_fp64_norm": 2.321402666712851, "grad_norm_finite": true, "eff_coef_other": 0.46207674790027436, "max_grad_emb": 0.013173874467611313, "max_grad_other": 0.14227238297462463, "dead_tokens_in_batch": 1, "secs": 1330.7, "emb_norm_fp64": 0.8398817120564902, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 387, "loss": 2.44165, "grad_norm": 2.492241382598877, "raw_fp64_norm": 2.6335249188139223, "grad_norm_finite": true, "eff_coef_other": 0.401245082333129, "max_grad_emb": 0.008102593943476677, "max_grad_other": 0.7025211453437805, "dead_tokens_in_batch": 2, "secs": 1348.7, "emb_norm_fp64": 0.850991494950584, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 390, "loss": 2.19893, "grad_norm": 2.0624196529388428, "raw_fp64_norm": 2.221019966359327, "grad_norm_finite": true, "eff_coef_other": 0.48486713831877687, "max_grad_emb": 0.011796914972364902, "max_grad_other": 0.30562257766723633, "dead_tokens_in_batch": 0, "secs": 1357.6, "emb_norm_fp64": 0.8242295665433391, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 400, "loss": 2.17843, "grad_norm": 2.0416247844696045, "raw_fp64_norm": 2.2018484415575097, "grad_norm_finite": true, "eff_coef_other": 0.4898057262045163, "max_grad_emb": 0.009866599924862385, "max_grad_other": 0.2291550487279892, "dead_tokens_in_batch": 0, "secs": 1387.5, "emb_norm_fp64": 0.8245631713921218, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 400, "tgt_nll": 2.40971, "tgt_ppl": 11.131, "en_nll": 2.73759, "flores_tgt_nll": 2.73334, "flores_tgt_ppl": 15.384, "flores_tgt_bpb": 0.70127, "flores_en_nll": 3.81119, "belebele_acc": 0.3044, "belebele_acc_raw": 0.3111, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.015191995538771152, "seen_dead_count": 25, "seen_dead_norm_min": 0.004506090190261602, "seen_dead_norm_median": 0.00815580040216446, "eval_secs": 50.3, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 401, "loss": 2.16, "grad_norm": 2.2955727577209473, "raw_fp64_norm": 2.522072571115736, "grad_norm_finite": true, "eff_coef_other": 0.43562094079381836, "max_grad_emb": 0.02996460720896721, "max_grad_other": 0.3527041971683502, "dead_tokens_in_batch": 5, "secs": 1441.0, "emb_norm_fp64": 1.0446030061406113, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 405, "loss": 2.04629, "grad_norm": 1.9844392538070679, "raw_fp64_norm": 2.218792076877971, "grad_norm_finite": true, "eff_coef_other": 0.5039204370509723, "max_grad_emb": 0.10417499393224716, "max_grad_other": 0.35417884588241577, "dead_tokens_in_batch": 1, "secs": 1452.8, "emb_norm_fp64": 0.9924912601999345, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 406, "loss": 2.1267, "grad_norm": 1.9478005170822144, "raw_fp64_norm": 2.113764726786917, "grad_norm_finite": true, "eff_coef_other": 0.5133993331610036, "max_grad_emb": 0.011623922735452652, "max_grad_other": 0.31976523995399475, "dead_tokens_in_batch": 1, "secs": 1455.7, "emb_norm_fp64": 0.8210201924296748, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 409, "loss": 2.33634, "grad_norm": 2.076411008834839, "raw_fp64_norm": 2.2469269222014625, "grad_norm_finite": true, "eff_coef_other": 0.48159998870414045, "max_grad_emb": 0.012958626262843609, "max_grad_other": 0.2502535879611969, "dead_tokens_in_batch": 2, "secs": 1464.7, "emb_norm_fp64": 0.8586026536999326, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 410, "loss": 2.08831, "grad_norm": 2.066779136657715, "raw_fp64_norm": 2.2212462092540206, "grad_norm_finite": true, "eff_coef_other": 0.4838444023451599, "max_grad_emb": 0.013102392666041851, "max_grad_other": 0.2906753718852997, "dead_tokens_in_batch": 0, "secs": 1467.6, "emb_norm_fp64": 0.8138543397478161, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 418, "loss": 1.98436, "grad_norm": 2.0982882976531982, "raw_fp64_norm": 2.2434509265552713, "grad_norm_finite": true, "eff_coef_other": 0.47657870681532605, "max_grad_emb": 0.019991183653473854, "max_grad_other": 0.7337457537651062, "dead_tokens_in_batch": 1, "secs": 1491.6, "emb_norm_fp64": 0.7938881668030747, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 419, "loss": 2.07347, "grad_norm": 1.8098684549331665, "raw_fp64_norm": 1.974949809078813, "grad_norm_finite": true, "eff_coef_other": 0.5525260384246483, "max_grad_emb": 0.032822974026203156, "max_grad_other": 0.2585490942001343, "dead_tokens_in_batch": 2, "secs": 1494.5, "emb_norm_fp64": 0.7904447237191676, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 420, "loss": 2.72863, "grad_norm": 2.5167040824890137, "raw_fp64_norm": 2.6697378127338003, "grad_norm_finite": true, "eff_coef_other": 0.3973449280799334, "max_grad_emb": 0.01372053474187851, "max_grad_other": 0.48361971974372864, "dead_tokens_in_batch": 1, "secs": 1497.3, "emb_norm_fp64": 0.8908990378776775, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 421, "loss": 2.37758, "grad_norm": 2.059175491333008, "raw_fp64_norm": 2.196347084720887, "grad_norm_finite": true, "eff_coef_other": 0.4856310297873739, "max_grad_emb": 0.011200645938515663, "max_grad_other": 0.5675176978111267, "dead_tokens_in_batch": 1, "secs": 1500.5, "emb_norm_fp64": 0.7640262265525456, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 422, "loss": 2.07639, "grad_norm": 2.0848634243011475, "raw_fp64_norm": 2.2327063131851426, "grad_norm_finite": true, "eff_coef_other": 0.479647495704764, "max_grad_emb": 0.011058660224080086, "max_grad_other": 0.41627490520477295, "dead_tokens_in_batch": 1, "secs": 1503.3, "emb_norm_fp64": 0.798950103024926, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 428, "loss": 2.33648, "grad_norm": 2.128779411315918, "raw_fp64_norm": 2.2888011703446187, "grad_norm_finite": true, "eff_coef_other": 0.46975253750190427, "max_grad_emb": 0.01692240685224533, "max_grad_other": 0.2290530800819397, "dead_tokens_in_batch": 1, "secs": 1521.2, "emb_norm_fp64": 0.8407784475988751, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 430, "loss": 2.09062, "grad_norm": 1.992976427078247, "raw_fp64_norm": 2.1522094121658473, "grad_norm_finite": true, "eff_coef_other": 0.5017618295185732, "max_grad_emb": 0.030822236090898514, "max_grad_other": 0.37484240531921387, "dead_tokens_in_batch": 0, "secs": 1527.0, "emb_norm_fp64": 0.812435009462343, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 431, "loss": 2.43558, "grad_norm": 2.251736640930176, "raw_fp64_norm": 2.416488338110748, "grad_norm_finite": true, "eff_coef_other": 0.44410147160257424, "max_grad_emb": 0.017748648300766945, "max_grad_other": 0.33507704734802246, "dead_tokens_in_batch": 1, "secs": 1529.9, "emb_norm_fp64": 0.8769821277830073, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 432, "loss": 2.27566, "grad_norm": 1.8522335290908813, "raw_fp64_norm": 2.029338825050251, "grad_norm_finite": true, "eff_coef_other": 0.5398884343716575, "max_grad_emb": 0.019876472651958466, "max_grad_other": 0.18482139706611633, "dead_tokens_in_batch": 2, "secs": 1533.1, "emb_norm_fp64": 0.8291243808615325, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 440, "loss": 2.16302, "grad_norm": 2.203526020050049, "raw_fp64_norm": 2.330921259488499, "grad_norm_finite": true, "eff_coef_other": 0.4538178978069835, "max_grad_emb": 0.024073520675301552, "max_grad_other": 0.17690271139144897, "dead_tokens_in_batch": 0, "secs": 1557.1, "emb_norm_fp64": 0.7600439784485937, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 447, "loss": 2.21593, "grad_norm": 1.9019838571548462, "raw_fp64_norm": 2.12623854743721, "grad_norm_finite": true, "eff_coef_other": 0.5257665413256164, "max_grad_emb": 0.09456019103527069, "max_grad_other": 0.1993585228919983, "dead_tokens_in_batch": 2, "secs": 1577.8, "emb_norm_fp64": 0.9504460518356221, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 450, "loss": 2.17578, "grad_norm": 2.3139352798461914, "raw_fp64_norm": 2.450598872990758, "grad_norm_finite": true, "eff_coef_other": 0.4321640179592458, "max_grad_emb": 0.0089562414214015, "max_grad_other": 0.3079616129398346, "dead_tokens_in_batch": 0, "secs": 1586.8, "emb_norm_fp64": 0.8069311807720974, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 452, "loss": 2.33236, "grad_norm": 1.9032678604125977, "raw_fp64_norm": 2.1289713003691992, "grad_norm_finite": true, "eff_coef_other": 0.5254118431713407, "max_grad_emb": 0.03902281075716019, "max_grad_other": 0.18187373876571655, "dead_tokens_in_batch": 1, "secs": 1592.8, "emb_norm_fp64": 0.9539865525059155, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 459, "loss": 2.1243, "grad_norm": 2.415015459060669, "raw_fp64_norm": 2.586855780325632, "grad_norm_finite": true, "eff_coef_other": 0.414075852878019, "max_grad_emb": 0.015557237900793552, "max_grad_other": 0.4527271091938019, "dead_tokens_in_batch": 1, "secs": 1613.4, "emb_norm_fp64": 0.9271047307187746, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 460, "loss": 2.24122, "grad_norm": 2.7416882514953613, "raw_fp64_norm": 2.9354245140143242, "grad_norm_finite": true, "eff_coef_other": 0.36473863675636614, "max_grad_emb": 0.023348040878772736, "max_grad_other": 0.3904779553413391, "dead_tokens_in_batch": 0, "secs": 1616.3, "emb_norm_fp64": 1.048743627062237, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 470, "loss": 1.956, "grad_norm": 2.3369905948638916, "raw_fp64_norm": 2.4619416723752874, "grad_norm_finite": true, "eff_coef_other": 0.42790055479777656, "max_grad_emb": 0.021134085953235626, "max_grad_other": 0.21714943647384644, "dead_tokens_in_batch": 0, "secs": 1645.8, "emb_norm_fp64": 0.7743585532051064, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 472, "loss": 2.04171, "grad_norm": 1.966064214706421, "raw_fp64_norm": 2.1190789867992876, "grad_norm_finite": true, "eff_coef_other": 0.5086301270781209, "max_grad_emb": 0.01735912449657917, "max_grad_other": 0.2690132260322571, "dead_tokens_in_batch": 1, "secs": 1651.8, "emb_norm_fp64": 0.7906242625133636, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 474, "loss": 2.09513, "grad_norm": 2.0499427318573, "raw_fp64_norm": 2.1993026529045974, "grad_norm_finite": true, "eff_coef_other": 0.4878182676233631, "max_grad_emb": 0.009584174491465092, "max_grad_other": 0.22753123939037323, "dead_tokens_in_batch": 1, "secs": 1657.6, "emb_norm_fp64": 0.7966597087003034, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 479, "loss": 2.14478, "grad_norm": 2.0820794105529785, "raw_fp64_norm": 2.2453492477841483, "grad_norm_finite": true, "eff_coef_other": 0.48028884712210057, "max_grad_emb": 0.01948334090411663, "max_grad_other": 0.2890596389770508, "dead_tokens_in_batch": 1, "secs": 1672.5, "emb_norm_fp64": 0.8405584565697911, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 480, "loss": 2.43872, "grad_norm": 2.476691484451294, "raw_fp64_norm": 2.615127212084382, "grad_norm_finite": true, "eff_coef_other": 0.40376429705262656, "max_grad_emb": 0.014996386133134365, "max_grad_other": 0.29992198944091797, "dead_tokens_in_batch": 0, "secs": 1675.4, "emb_norm_fp64": 0.8395768589384353, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 484, "loss": 2.24847, "grad_norm": 2.1072185039520264, "raw_fp64_norm": 2.265206713819595, "grad_norm_finite": true, "eff_coef_other": 0.47455900921784855, "max_grad_emb": 0.01202270295470953, "max_grad_other": 0.2089717835187912, "dead_tokens_in_batch": 1, "secs": 1687.2, "emb_norm_fp64": 0.8311389908977989, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 487, "loss": 2.14258, "grad_norm": 2.195655345916748, "raw_fp64_norm": 2.404073433243826, "grad_norm_finite": true, "eff_coef_other": 0.45544467915468434, "max_grad_emb": 0.0213679950684309, "max_grad_other": 0.6145525574684143, "dead_tokens_in_batch": 4, "secs": 1696.3, "emb_norm_fp64": 0.9791152974894637, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 490, "loss": 2.02882, "grad_norm": 1.8967530727386475, "raw_fp64_norm": 2.0739342724075893, "grad_norm_finite": true, "eff_coef_other": 0.5272164770186258, "max_grad_emb": 0.013827037066221237, "max_grad_other": 0.08635842800140381, "dead_tokens_in_batch": 2, "secs": 1704.9, "emb_norm_fp64": 0.8387675530341997, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 492, "loss": 2.13713, "grad_norm": 1.9665110111236572, "raw_fp64_norm": 2.223004847893427, "grad_norm_finite": true, "eff_coef_other": 0.5085145650489081, "max_grad_emb": 0.06358572840690613, "max_grad_other": 0.33460724353790283, "dead_tokens_in_batch": 5, "secs": 1710.9, "emb_norm_fp64": 1.036621894197693, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 494, "loss": 2.09572, "grad_norm": 2.002424955368042, "raw_fp64_norm": 2.1594334151948322, "grad_norm_finite": true, "eff_coef_other": 0.4993942459241655, "max_grad_emb": 0.012342077679932117, "max_grad_other": 0.27282649278640747, "dead_tokens_in_batch": 1, "secs": 1716.7, "emb_norm_fp64": 0.8083609456583247, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 500, "loss": 2.22722, "grad_norm": 2.046557903289795, "raw_fp64_norm": 2.2040184543452654, "grad_norm_finite": true, "eff_coef_other": 0.48862507616688855, "max_grad_emb": 0.017192194238305092, "max_grad_other": 0.20198982954025269, "dead_tokens_in_batch": 0, "secs": 1734.7, "emb_norm_fp64": 0.8181064879805781, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 501, "loss": 2.22396, "grad_norm": 2.0756258964538574, "raw_fp64_norm": 2.254662270322841, "grad_norm_finite": true, "eff_coef_other": 0.48178215540975505, "max_grad_emb": 0.04326185584068298, "max_grad_other": 0.23945216834545135, "dead_tokens_in_batch": 1, "secs": 1737.8, "emb_norm_fp64": 0.8804992387505987, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 502, "loss": 2.23954, "grad_norm": 2.0627119541168213, "raw_fp64_norm": 2.231379773546901, "grad_norm_finite": true, "eff_coef_other": 0.4847984291775409, "max_grad_emb": 0.020192191004753113, "max_grad_other": 0.2483273446559906, "dead_tokens_in_batch": 1, "secs": 1740.7, "emb_norm_fp64": 0.8510432668920979, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 505, "loss": 2.20135, "grad_norm": 2.398510217666626, "raw_fp64_norm": 2.551178834617778, "grad_norm_finite": true, "eff_coef_other": 0.416925296256418, "max_grad_emb": 0.03240231052041054, "max_grad_other": 0.4635106921195984, "dead_tokens_in_batch": 1, "secs": 1749.7, "emb_norm_fp64": 0.8692879340475105, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 509, "loss": 2.13329, "grad_norm": 2.4296963214874268, "raw_fp64_norm": 2.5719685829134518, "grad_norm_finite": true, "eff_coef_other": 0.4115738990022897, "max_grad_emb": 0.018556484952569008, "max_grad_other": 0.2014903575181961, "dead_tokens_in_batch": 1, "secs": 1761.5, "emb_norm_fp64": 0.8435622675496885, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 510, "loss": 2.07631, "grad_norm": 1.9312615394592285, "raw_fp64_norm": 2.1173039922965553, "grad_norm_finite": true, "eff_coef_other": 0.5177959907408598, "max_grad_emb": 0.02586863934993744, "max_grad_other": 0.1508522480726242, "dead_tokens_in_batch": 0, "secs": 1764.3, "emb_norm_fp64": 0.8678738210763474, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 514, "loss": 2.14482, "grad_norm": 1.9102567434310913, "raw_fp64_norm": 2.0812226952649304, "grad_norm_finite": true, "eff_coef_other": 0.523489567540692, "max_grad_emb": 0.012364557012915611, "max_grad_other": 0.2036973536014557, "dead_tokens_in_batch": 1, "secs": 1776.1, "emb_norm_fp64": 0.8260794606915415, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 517, "loss": 2.22819, "grad_norm": 1.8859999179840088, "raw_fp64_norm": 2.0440650428849114, "grad_norm_finite": true, "eff_coef_other": 0.5302224354529603, "max_grad_emb": 0.009489612653851509, "max_grad_other": 0.19393064081668854, "dead_tokens_in_batch": 1, "secs": 1785.1, "emb_norm_fp64": 0.7881664956777622, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 520, "loss": 2.27933, "grad_norm": 1.9876996278762817, "raw_fp64_norm": 2.1503795064882665, "grad_norm_finite": true, "eff_coef_other": 0.5030938693561865, "max_grad_emb": 0.0198116023093462, "max_grad_other": 0.21819180250167847, "dead_tokens_in_batch": 1, "secs": 1794.2, "emb_norm_fp64": 0.8204769718107421, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 524, "loss": 2.05912, "grad_norm": 1.9882687330245972, "raw_fp64_norm": 2.1485580361189194, "grad_norm_finite": true, "eff_coef_other": 0.5029498681141111, "max_grad_emb": 0.009100815281271935, "max_grad_other": 0.2092314511537552, "dead_tokens_in_batch": 1, "secs": 1806.1, "emb_norm_fp64": 0.8143029382286602, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 525, "loss": 2.21765, "grad_norm": 2.0312857627868652, "raw_fp64_norm": 2.202595004009234, "grad_norm_finite": true, "eff_coef_other": 0.49229878238758845, "max_grad_emb": 0.024463238194584846, "max_grad_other": 0.7258794903755188, "dead_tokens_in_batch": 3, "secs": 1809.3, "emb_norm_fp64": 0.8516472833233107, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 526, "loss": 2.22903, "grad_norm": 2.1311628818511963, "raw_fp64_norm": 2.3007954762104004, "grad_norm_finite": true, "eff_coef_other": 0.46922717136674086, "max_grad_emb": 0.018320541828870773, "max_grad_other": 0.7342938780784607, "dead_tokens_in_batch": 4, "secs": 1812.2, "emb_norm_fp64": 0.867066728101581, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 530, "loss": 2.19106, "grad_norm": 2.1339688301086426, "raw_fp64_norm": 2.2751170688585862, "grad_norm_finite": true, "eff_coef_other": 0.46861018646598623, "max_grad_emb": 0.01008519809693098, "max_grad_other": 0.2177598923444748, "dead_tokens_in_batch": 0, "secs": 1824.1, "emb_norm_fp64": 0.7888819932554546, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 540, "loss": 2.05171, "grad_norm": 1.8745934963226318, "raw_fp64_norm": 2.0097657185093576, "grad_norm_finite": true, "eff_coef_other": 0.5334487015520889, "max_grad_emb": 0.00675361230969429, "max_grad_other": 0.307325541973114, "dead_tokens_in_batch": 0, "secs": 1854.0, "emb_norm_fp64": 0.7246085150708773, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 542, "loss": 2.11208, "grad_norm": 2.141728639602661, "raw_fp64_norm": 2.3109374654090624, "grad_norm_finite": true, "eff_coef_other": 0.4669123410859283, "max_grad_emb": 0.028844233602285385, "max_grad_other": 0.437194287776947, "dead_tokens_in_batch": 1, "secs": 1860.2, "emb_norm_fp64": 0.8680035432355869, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 549, "loss": 1.89518, "grad_norm": 2.097456693649292, "raw_fp64_norm": 2.2574810570450454, "grad_norm_finite": true, "eff_coef_other": 0.47676766164476747, "max_grad_emb": 0.02613050490617752, "max_grad_other": 0.45232123136520386, "dead_tokens_in_batch": 1, "secs": 1881.1, "emb_norm_fp64": 0.8348033824064559, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 550, "loss": 2.00288, "grad_norm": 1.7995963096618652, "raw_fp64_norm": 1.9704877040876871, "grad_norm_finite": true, "eff_coef_other": 0.5556798705083054, "max_grad_emb": 0.02015038952231407, "max_grad_other": 0.18627163767814636, "dead_tokens_in_batch": 0, "secs": 1884.0, "emb_norm_fp64": 0.8026674174377492, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 557, "loss": 2.33944, "grad_norm": 2.3338623046875, "raw_fp64_norm": 2.4842832147785407, "grad_norm_finite": true, "eff_coef_other": 0.42847410899838373, "max_grad_emb": 0.009526249952614307, "max_grad_other": 0.1324005126953125, "dead_tokens_in_batch": 1, "secs": 1904.8, "emb_norm_fp64": 0.851322437482087, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 558, "loss": 2.43192, "grad_norm": 2.203038215637207, "raw_fp64_norm": 2.344306924804947, "grad_norm_finite": true, "eff_coef_other": 0.45391838370464954, "max_grad_emb": 0.00992598757147789, "max_grad_other": 0.29119518399238586, "dead_tokens_in_batch": 1, "secs": 1908.0, "emb_norm_fp64": 0.8014970576959624, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 560, "loss": 2.31123, "grad_norm": 1.9579612016677856, "raw_fp64_norm": 2.1082144951261426, "grad_norm_finite": true, "eff_coef_other": 0.5107350893435039, "max_grad_emb": 0.010282786563038826, "max_grad_other": 0.22825202345848083, "dead_tokens_in_batch": 1, "secs": 1913.7, "emb_norm_fp64": 0.7816370235166626, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 562, "loss": 2.24629, "grad_norm": 2.0827457904815674, "raw_fp64_norm": 2.243190149833964, "grad_norm_finite": true, "eff_coef_other": 0.4801351775310058, "max_grad_emb": 0.0182027630507946, "max_grad_other": 0.2579668462276459, "dead_tokens_in_batch": 1, "secs": 1919.8, "emb_norm_fp64": 0.8331104972080814, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 567, "loss": 2.26676, "grad_norm": 1.928446888923645, "raw_fp64_norm": 2.0983613560948995, "grad_norm_finite": true, "eff_coef_other": 0.5185517356956665, "max_grad_emb": 0.011041649617254734, "max_grad_other": 0.21266934275627136, "dead_tokens_in_batch": 1, "secs": 1934.6, "emb_norm_fp64": 0.8271715620315356, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 568, "loss": 1.93206, "grad_norm": 1.9894872903823853, "raw_fp64_norm": 2.2303045684409994, "grad_norm_finite": true, "eff_coef_other": 0.5026418123867405, "max_grad_emb": 0.03999162092804909, "max_grad_other": 0.20519915223121643, "dead_tokens_in_batch": 1, "secs": 1937.8, "emb_norm_fp64": 1.0080668726964335, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 570, "loss": 2.32173, "grad_norm": 2.877915620803833, "raw_fp64_norm": 3.0157174088097802, "grad_norm_finite": true, "eff_coef_other": 0.3474735830674237, "max_grad_emb": 0.014560354873538017, "max_grad_other": 0.20445096492767334, "dead_tokens_in_batch": 0, "secs": 1943.6, "emb_norm_fp64": 0.9011958042818767, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 580, "loss": 2.07508, "grad_norm": 2.129476547241211, "raw_fp64_norm": 2.2473555867321022, "grad_norm_finite": true, "eff_coef_other": 0.4695987526590848, "max_grad_emb": 0.008165779523551464, "max_grad_other": 0.9015723466873169, "dead_tokens_in_batch": 0, "secs": 1973.4, "emb_norm_fp64": 0.7182877535263333, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 585, "loss": 2.43349, "grad_norm": 2.2256155014038086, "raw_fp64_norm": 2.365239178568638, "grad_norm_finite": true, "eff_coef_other": 0.4493137067276638, "max_grad_emb": 0.01622801460325718, "max_grad_other": 0.23148566484451294, "dead_tokens_in_batch": 2, "secs": 1988.6, "emb_norm_fp64": 0.8006195259808843, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 590, "loss": 2.05998, "grad_norm": 1.9502074718475342, "raw_fp64_norm": 4.0398721271652974e+31, "grad_norm_finite": true, "eff_coef_other": 0.5127656937376792, "max_grad_emb": 7.572719796546774e+30, "max_grad_other": 0.13844719529151917, "dead_tokens_in_batch": 5, "secs": 2003.5, "emb_norm_fp64": 4.0398721271652974e+31, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 591, "loss": 2.63627, "grad_norm": 2.489121913909912, "raw_fp64_norm": 2.6358132888059322, "grad_norm_finite": true, "eff_coef_other": 0.4017479387665918, "max_grad_emb": 0.016850844025611877, "max_grad_other": 0.4969445466995239, "dead_tokens_in_batch": 1, "secs": 2006.7, "emb_norm_fp64": 0.8670545355577567, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 592, "loss": 2.07746, "grad_norm": 1.9860490560531616, "raw_fp64_norm": 2.15172076725353, "grad_norm_finite": true, "eff_coef_other": 0.5035119819624689, "max_grad_emb": 0.027817141264677048, "max_grad_other": 0.3567264676094055, "dead_tokens_in_batch": 1, "secs": 2009.6, "emb_norm_fp64": 0.8279561056004723, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 600, "loss": 2.18149, "grad_norm": 2.120116949081421, "raw_fp64_norm": 2.2673339202722667, "grad_norm_finite": true, "eff_coef_other": 0.4716718711019205, "max_grad_emb": 0.00899106077849865, "max_grad_other": 0.29404929280281067, "dead_tokens_in_batch": 0, "secs": 2033.7, "emb_norm_fp64": 0.8036832772046812, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 600, "tgt_nll": 2.30022, "tgt_ppl": 9.976, "en_nll": 2.74622, "flores_tgt_nll": 2.65694, "flores_tgt_ppl": 14.253, "flores_tgt_bpb": 0.68167, "flores_en_nll": 3.81175, "belebele_acc": 0.3056, "belebele_acc_raw": 0.3244, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.016734449192881584, "seen_dead_count": 26, "seen_dead_norm_min": 0.0017152067739516497, "seen_dead_norm_median": 0.008733822032809258, "eval_secs": 50.7, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 604, "loss": 2.52628, "grad_norm": 2.0689122676849365, "raw_fp64_norm": 2.3798263650152323, "grad_norm_finite": true, "eff_coef_other": 0.48334553971852845, "max_grad_emb": 0.0652158260345459, "max_grad_other": 0.1435801386833191, "dead_tokens_in_batch": 9, "secs": 2096.5, "emb_norm_fp64": 1.1760843391629598, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 605, "loss": 2.27368, "grad_norm": 1.8713370561599731, "raw_fp64_norm": 2.0805022344148347, "grad_norm_finite": true, "eff_coef_other": 0.5343769912166603, "max_grad_emb": 0.03710322454571724, "max_grad_other": 0.10948091745376587, "dead_tokens_in_batch": 1, "secs": 2099.4, "emb_norm_fp64": 0.9091683163190325, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 606, "loss": 2.35996, "grad_norm": 2.045872688293457, "raw_fp64_norm": 2.2245074858477523, "grad_norm_finite": true, "eff_coef_other": 0.48878872909995674, "max_grad_emb": 0.02661745995283127, "max_grad_other": 0.17334941029548645, "dead_tokens_in_batch": 2, "secs": 2102.4, "emb_norm_fp64": 0.8734059242317767, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 610, "loss": 2.16267, "grad_norm": 1.903498888015747, "raw_fp64_norm": 2.0546706050399335, "grad_norm_finite": true, "eff_coef_other": 0.5253480739851387, "max_grad_emb": 0.011360503733158112, "max_grad_other": 0.17394912242889404, "dead_tokens_in_batch": 0, "secs": 2114.2, "emb_norm_fp64": 0.7735393841594551, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 611, "loss": 2.93818, "grad_norm": 3.6662135124206543, "raw_fp64_norm": 3.801358575725976, "grad_norm_finite": true, "eff_coef_other": 0.2727609081825766, "max_grad_emb": 0.039394818246364594, "max_grad_other": 0.8217767477035522, "dead_tokens_in_batch": 1, "secs": 2117.1, "emb_norm_fp64": 1.0045921960682904, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 614, "loss": 2.2132, "grad_norm": 1.9607685804367065, "raw_fp64_norm": 2.1334675755974684, "grad_norm_finite": true, "eff_coef_other": 0.5100038321572073, "max_grad_emb": 0.019526014104485512, "max_grad_other": 0.398401141166687, "dead_tokens_in_batch": 1, "secs": 2126.1, "emb_norm_fp64": 0.8408747797988296, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 615, "loss": 2.06562, "grad_norm": 1.8071640729904175, "raw_fp64_norm": 1.9587352110092309, "grad_norm_finite": true, "eff_coef_other": 0.5533528812313996, "max_grad_emb": 0.012332526966929436, "max_grad_other": 0.28866204619407654, "dead_tokens_in_batch": 3, "secs": 2129.2, "emb_norm_fp64": 0.7555139609874382, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 617, "loss": 2.24718, "grad_norm": 2.12646222114563, "raw_fp64_norm": 2.2631505633571622, "grad_norm_finite": true, "eff_coef_other": 0.47026442313037087, "max_grad_emb": 0.014860439114272594, "max_grad_other": 0.19545522332191467, "dead_tokens_in_batch": 1, "secs": 2135.0, "emb_norm_fp64": 0.7746026010041328, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 620, "loss": 2.16534, "grad_norm": 1.7877265214920044, "raw_fp64_norm": 1.9454388728817265, "grad_norm_finite": true, "eff_coef_other": 0.5593693602509506, "max_grad_emb": 0.012706464156508446, "max_grad_other": 0.16401180624961853, "dead_tokens_in_batch": 2, "secs": 2144.1, "emb_norm_fp64": 0.7673111630672459, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 621, "loss": 2.25347, "grad_norm": 1.8947521448135376, "raw_fp64_norm": 2.0609221283021633, "grad_norm_finite": true, "eff_coef_other": 0.5277732367075236, "max_grad_emb": 0.012515008449554443, "max_grad_other": 0.13334789872169495, "dead_tokens_in_batch": 2, "secs": 2147.2, "emb_norm_fp64": 0.8107492234585087, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 630, "loss": 2.07832, "grad_norm": 1.979587435722351, "raw_fp64_norm": 2.123218060739301, "grad_norm_finite": true, "eff_coef_other": 0.5051555070511919, "max_grad_emb": 0.016645077615976334, "max_grad_other": 0.13047011196613312, "dead_tokens_in_batch": 0, "secs": 2174.1, "emb_norm_fp64": 0.7676513432289324, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 632, "loss": 1.89871, "grad_norm": 1.9177380800247192, "raw_fp64_norm": 2.082273252509461, "grad_norm_finite": true, "eff_coef_other": 0.5214473701954857, "max_grad_emb": 0.03301718458533287, "max_grad_other": 0.21509487926959991, "dead_tokens_in_batch": 1, "secs": 2180.2, "emb_norm_fp64": 0.8112600250254535, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 633, "loss": 2.00329, "grad_norm": 1.793509840965271, "raw_fp64_norm": 1.930045415138817, "grad_norm_finite": true, "eff_coef_other": 0.5575656289101649, "max_grad_emb": 0.006921414751559496, "max_grad_other": 0.3404698967933655, "dead_tokens_in_batch": 1, "secs": 2183.2, "emb_norm_fp64": 0.713020072163032, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 634, "loss": 2.04231, "grad_norm": 1.8007043600082397, "raw_fp64_norm": 1.9679117650459936, "grad_norm_finite": true, "eff_coef_other": 0.5553379371267181, "max_grad_emb": 0.022358037531375885, "max_grad_other": 0.08837741613388062, "dead_tokens_in_batch": 1, "secs": 2186.1, "emb_norm_fp64": 0.7938139516666873, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 640, "loss": 2.27846, "grad_norm": 1.95870840549469, "raw_fp64_norm": 2.1159978082248574, "grad_norm_finite": true, "eff_coef_other": 0.5105402553307498, "max_grad_emb": 0.008761046454310417, "max_grad_other": 0.1712372899055481, "dead_tokens_in_batch": 0, "secs": 2204.1, "emb_norm_fp64": 0.8005673253854915, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 644, "loss": 2.06694, "grad_norm": 1.9577802419662476, "raw_fp64_norm": 2.1491741292271347, "grad_norm_finite": true, "eff_coef_other": 0.5107822971046937, "max_grad_emb": 0.033335715532302856, "max_grad_other": 0.4104800522327423, "dead_tokens_in_batch": 1, "secs": 2216.0, "emb_norm_fp64": 0.8865922683068165, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 650, "loss": 2.38498, "grad_norm": 2.986337184906006, "raw_fp64_norm": 3.2188920761234696, "grad_norm_finite": true, "eff_coef_other": 0.33485825719750983, "max_grad_emb": 0.04565330222249031, "max_grad_other": 0.3668343424797058, "dead_tokens_in_batch": 4, "secs": 2233.9, "emb_norm_fp64": 1.2012728911036477, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 653, "loss": 2.04755, "grad_norm": 1.8803383111953735, "raw_fp64_norm": 2.063223631956683, "grad_norm_finite": true, "eff_coef_other": 0.5318189084523675, "max_grad_emb": 0.02090497314929962, "max_grad_other": 0.32212626934051514, "dead_tokens_in_batch": 1, "secs": 2243.0, "emb_norm_fp64": 0.849246603738239, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 654, "loss": 2.10141, "grad_norm": 1.9145349264144897, "raw_fp64_norm": 2.066674319909141, "grad_norm_finite": true, "eff_coef_other": 0.5223197884161845, "max_grad_emb": 0.010059216991066933, "max_grad_other": 0.37413954734802246, "dead_tokens_in_batch": 1, "secs": 2246.1, "emb_norm_fp64": 0.7782664398821896, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 655, "loss": 1.88987, "grad_norm": 1.8246588706970215, "raw_fp64_norm": 1.9807837295379298, "grad_norm_finite": true, "eff_coef_other": 0.5480473462804875, "max_grad_emb": 0.012153999879956245, "max_grad_other": 0.5030693411827087, "dead_tokens_in_batch": 1, "secs": 2249.0, "emb_norm_fp64": 0.77079459819447, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 656, "loss": 2.18777, "grad_norm": 1.9749764204025269, "raw_fp64_norm": 2.2087690811761065, "grad_norm_finite": true, "eff_coef_other": 0.5063349027029315, "max_grad_emb": 0.027311570942401886, "max_grad_other": 0.2090815305709839, "dead_tokens_in_batch": 19, "secs": 2251.9, "emb_norm_fp64": 0.9890040778183335, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 660, "loss": 2.38214, "grad_norm": 2.068708658218384, "raw_fp64_norm": 2.2395999317711466, "grad_norm_finite": true, "eff_coef_other": 0.4833931122365528, "max_grad_emb": 0.07355906069278717, "max_grad_other": 0.24965931475162506, "dead_tokens_in_batch": 0, "secs": 2263.8, "emb_norm_fp64": 0.8580517315532129, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 667, "loss": 2.27971, "grad_norm": 1.9186030626296997, "raw_fp64_norm": 3.6044460116533833e+31, "grad_norm_finite": true, "eff_coef_other": 0.5212122810942912, "max_grad_emb": 6.994696698877342e+30, "max_grad_other": 0.23881089687347412, "dead_tokens_in_batch": 27, "secs": 2284.8, "emb_norm_fp64": 3.6044460116533833e+31, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 670, "loss": 1.83581, "grad_norm": 2.023653984069824, "raw_fp64_norm": 2.1700811993118325, "grad_norm_finite": true, "eff_coef_other": 0.4941553811652589, "max_grad_emb": 0.00830897781997919, "max_grad_other": 0.39181676506996155, "dead_tokens_in_batch": 0, "secs": 2293.8, "emb_norm_fp64": 0.7836305649794304, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 675, "loss": 2.2357, "grad_norm": 1.9820806980133057, "raw_fp64_norm": 2.141729893210329, "grad_norm_finite": true, "eff_coef_other": 0.5045200714997405, "max_grad_emb": 0.01265475433319807, "max_grad_other": 0.310751736164093, "dead_tokens_in_batch": 1, "secs": 2308.8, "emb_norm_fp64": 0.8113958390846245, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 678, "loss": 2.07065, "grad_norm": 1.9237583875656128, "raw_fp64_norm": 2.0687551655609613, "grad_norm_finite": true, "eff_coef_other": 0.5198155270682954, "max_grad_emb": 0.013123549520969391, "max_grad_other": 0.10169379413127899, "dead_tokens_in_batch": 1, "secs": 2317.8, "emb_norm_fp64": 0.7608558708611655, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 680, "loss": 1.96287, "grad_norm": 1.8490920066833496, "raw_fp64_norm": 1.9931743829463306, "grad_norm_finite": true, "eff_coef_other": 0.540805679533483, "max_grad_emb": 0.010102516040205956, "max_grad_other": 0.11076982319355011, "dead_tokens_in_batch": 0, "secs": 2323.6, "emb_norm_fp64": 0.7440450202435476, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 687, "loss": 2.13433, "grad_norm": 1.921888828277588, "raw_fp64_norm": 2.0937961831228464, "grad_norm_finite": true, "eff_coef_other": 0.5203211887000867, "max_grad_emb": 0.01011015847325325, "max_grad_other": 0.16871656477451324, "dead_tokens_in_batch": 2, "secs": 2344.7, "emb_norm_fp64": 0.8308585161172959, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 688, "loss": 2.18587, "grad_norm": 1.873777985572815, "raw_fp64_norm": 2.06100024537901, "grad_norm_finite": true, "eff_coef_other": 0.5336808704225593, "max_grad_emb": 0.008582699112594128, "max_grad_other": 0.33695030212402344, "dead_tokens_in_batch": 1, "secs": 2347.6, "emb_norm_fp64": 0.8582994040962106, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 690, "loss": 2.2969, "grad_norm": 2.2582767009735107, "raw_fp64_norm": 2.398242212083275, "grad_norm_finite": true, "eff_coef_other": 0.4428153364703174, "max_grad_emb": 0.017836520448327065, "max_grad_other": 0.1314156949520111, "dead_tokens_in_batch": 0, "secs": 2353.5, "emb_norm_fp64": 0.8073119636362578, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 696, "loss": 1.95874, "grad_norm": 1.9037476778030396, "raw_fp64_norm": 2.0754549478098356, "grad_norm_finite": true, "eff_coef_other": 0.5252794193160087, "max_grad_emb": 0.014811243861913681, "max_grad_other": 0.42100420594215393, "dead_tokens_in_batch": 6, "secs": 2371.4, "emb_norm_fp64": 0.8265940047130593, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 700, "loss": 2.1598, "grad_norm": 1.8476194143295288, "raw_fp64_norm": 2.0260808275966693, "grad_norm_finite": true, "eff_coef_other": 0.5412367130414522, "max_grad_emb": 0.05091198533773422, "max_grad_other": 0.1472425013780594, "dead_tokens_in_batch": 0, "secs": 2383.3, "emb_norm_fp64": 0.8314482263568176, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 703, "loss": 2.35079, "grad_norm": 2.112396001815796, "raw_fp64_norm": 2.2692635275885604, "grad_norm_finite": true, "eff_coef_other": 0.4733958622079134, "max_grad_emb": 0.01046881452202797, "max_grad_other": 0.2726340889930725, "dead_tokens_in_batch": 1, "secs": 2392.4, "emb_norm_fp64": 0.8290597570045087, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 707, "loss": 2.13265, "grad_norm": 1.9573055505752563, "raw_fp64_norm": 2.119791270269765, "grad_norm_finite": true, "eff_coef_other": 0.5109061734382374, "max_grad_emb": 0.011728206649422646, "max_grad_other": 0.3740352392196655, "dead_tokens_in_batch": 1, "secs": 2404.2, "emb_norm_fp64": 0.813922574445193, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 710, "loss": 2.20451, "grad_norm": 1.9043900966644287, "raw_fp64_norm": 2.0438526898821054, "grad_norm_finite": true, "eff_coef_other": 0.5251022238822246, "max_grad_emb": 0.011730055324733257, "max_grad_other": 0.28694283962249756, "dead_tokens_in_batch": 0, "secs": 2413.2, "emb_norm_fp64": 0.7420456496278776, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 715, "loss": 2.08914, "grad_norm": 2.162930488586426, "raw_fp64_norm": 2.3584428960786803, "grad_norm_finite": true, "eff_coef_other": 0.4623354948027251, "max_grad_emb": 0.03180285170674324, "max_grad_other": 0.18517187237739563, "dead_tokens_in_batch": 1, "secs": 2428.3, "emb_norm_fp64": 0.9402045129760938, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 716, "loss": 2.09491, "grad_norm": 1.8212485313415527, "raw_fp64_norm": 2.0170785793923325, "grad_norm_finite": true, "eff_coef_other": 0.5490735798643631, "max_grad_emb": 0.0321623831987381, "max_grad_other": 0.25418952107429504, "dead_tokens_in_batch": 1, "secs": 2431.1, "emb_norm_fp64": 0.8669830870233161, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 720, "loss": 2.32543, "grad_norm": 2.17081880569458, "raw_fp64_norm": 2.3114759689912385, "grad_norm_finite": true, "eff_coef_other": 0.46065546176461103, "max_grad_emb": 0.008699789643287659, "max_grad_other": 0.22453254461288452, "dead_tokens_in_batch": 1, "secs": 2443.0, "emb_norm_fp64": 0.7940192169463509, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 726, "loss": 2.43574, "grad_norm": 2.5369694232940674, "raw_fp64_norm": 2.68408804534355, "grad_norm_finite": true, "eff_coef_other": 0.3941709334953832, "max_grad_emb": 0.016905879601836205, "max_grad_other": 0.4418548047542572, "dead_tokens_in_batch": 1, "secs": 2461.0, "emb_norm_fp64": 0.8764211706107453, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 730, "loss": 2.07328, "grad_norm": 3.4304232597351074, "raw_fp64_norm": 3.6424978790945914, "grad_norm_finite": true, "eff_coef_other": 0.2915091324818285, "max_grad_emb": 0.06245441362261772, "max_grad_other": 0.3606618642807007, "dead_tokens_in_batch": 0, "secs": 2472.8, "emb_norm_fp64": 1.2247397278223808, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 734, "loss": 2.24767, "grad_norm": 2.059999465942383, "raw_fp64_norm": 2.2197553564708596, "grad_norm_finite": true, "eff_coef_other": 0.4854367834050623, "max_grad_emb": 0.009240444749593735, "max_grad_other": 0.13367719948291779, "dead_tokens_in_batch": 4, "secs": 2484.9, "emb_norm_fp64": 0.8268707916712327, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 737, "loss": 2.21364, "grad_norm": 1.9358717203140259, "raw_fp64_norm": 2.074823062685639, "grad_norm_finite": true, "eff_coef_other": 0.5165628863439875, "max_grad_emb": 0.014338892884552479, "max_grad_other": 0.5005455017089844, "dead_tokens_in_batch": 1, "secs": 2494.2, "emb_norm_fp64": 0.7465196770448884, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 740, "loss": 2.19135, "grad_norm": 2.0340499877929688, "raw_fp64_norm": 2.205718262547267, "grad_norm_finite": true, "eff_coef_other": 0.49162976051305485, "max_grad_emb": 0.01897015981376171, "max_grad_other": 0.1468505859375, "dead_tokens_in_batch": 6, "secs": 2502.9, "emb_norm_fp64": 0.8531317895755355, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 741, "loss": 2.02081, "grad_norm": 1.7867577075958252, "raw_fp64_norm": 1.9980042564645994, "grad_norm_finite": true, "eff_coef_other": 0.5596726607509029, "max_grad_emb": 0.02733331173658371, "max_grad_other": 0.1656336635351181, "dead_tokens_in_batch": 4, "secs": 2506.1, "emb_norm_fp64": 0.8941576941340764, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 749, "loss": 2.03625, "grad_norm": 1.971926212310791, "raw_fp64_norm": 2.106923979687712, "grad_norm_finite": true, "eff_coef_other": 0.5071181095108253, "max_grad_emb": 0.015839867293834686, "max_grad_other": 0.5828971862792969, "dead_tokens_in_batch": 1, "secs": 2529.7, "emb_norm_fp64": 0.7420485704333193, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 750, "loss": 1.93488, "grad_norm": 1.8241854906082153, "raw_fp64_norm": 1.9892378837353133, "grad_norm_finite": true, "eff_coef_other": 0.5481895656767981, "max_grad_emb": 0.020129557698965073, "max_grad_other": 0.294952929019928, "dead_tokens_in_batch": 0, "secs": 2532.6, "emb_norm_fp64": 0.7933566149082248, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 753, "loss": 1.8264, "grad_norm": 2.003176212310791, "raw_fp64_norm": 2.135300044508571, "grad_norm_finite": true, "eff_coef_other": 0.4992069567556816, "max_grad_emb": 0.012484442442655563, "max_grad_other": 0.49984705448150635, "dead_tokens_in_batch": 1, "secs": 2541.6, "emb_norm_fp64": 0.739453217499873, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 756, "loss": 2.07179, "grad_norm": 1.9067414999008179, "raw_fp64_norm": 2.0444945551950537, "grad_norm_finite": true, "eff_coef_other": 0.5244546655104276, "max_grad_emb": 0.008312096819281578, "max_grad_other": 0.2320411056280136, "dead_tokens_in_batch": 1, "secs": 2550.5, "emb_norm_fp64": 0.7377636964721973, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 760, "loss": 2.15716, "grad_norm": 2.0532286167144775, "raw_fp64_norm": 2.183568590473901, "grad_norm_finite": true, "eff_coef_other": 0.48703758793435525, "max_grad_emb": 0.014564677141606808, "max_grad_other": 0.26681652665138245, "dead_tokens_in_batch": 0, "secs": 2562.4, "emb_norm_fp64": 0.7431175484862506, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 763, "loss": 1.92248, "grad_norm": 1.9727044105529785, "raw_fp64_norm": 2.1510178874816765, "grad_norm_finite": true, "eff_coef_other": 0.5069180601677801, "max_grad_emb": 0.022301089018583298, "max_grad_other": 0.42325425148010254, "dead_tokens_in_batch": 2, "secs": 2571.4, "emb_norm_fp64": 0.8575052376669114, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 764, "loss": 1.839, "grad_norm": 1.897709608078003, "raw_fp64_norm": 2.0775620282343064, "grad_norm_finite": true, "eff_coef_other": 0.5269507351348991, "max_grad_emb": 0.01579669676721096, "max_grad_other": 0.1698843091726303, "dead_tokens_in_batch": 1, "secs": 2574.3, "emb_norm_fp64": 0.845554359208592, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 766, "loss": 2.07008, "grad_norm": 1.9180172681808472, "raw_fp64_norm": 2.1015822323139894, "grad_norm_finite": true, "eff_coef_other": 0.5213714679310403, "max_grad_emb": 0.06571824848651886, "max_grad_other": 0.22843649983406067, "dead_tokens_in_batch": 1, "secs": 2580.3, "emb_norm_fp64": 0.8589862359323471, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 768, "loss": 2.1308, "grad_norm": 1.9638651609420776, "raw_fp64_norm": 2.1091913442738193, "grad_norm_finite": true, "eff_coef_other": 0.5091996694521659, "max_grad_emb": 0.017942821606993675, "max_grad_other": 0.5353015661239624, "dead_tokens_in_batch": 1, "secs": 2586.4, "emb_norm_fp64": 0.7693643448850769, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 769, "loss": 2.21249, "grad_norm": 2.072226047515869, "raw_fp64_norm": 2.3091643032897893, "grad_norm_finite": true, "eff_coef_other": 0.48257260284232534, "max_grad_emb": 0.02957053668797016, "max_grad_other": 0.362096905708313, "dead_tokens_in_batch": 1, "secs": 2589.3, "emb_norm_fp64": 1.018881266662491, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 770, "loss": 2.07495, "grad_norm": 1.8521145582199097, "raw_fp64_norm": 2.013533030288034, "grad_norm_finite": true, "eff_coef_other": 0.5399231141717269, "max_grad_emb": 0.012285793200135231, "max_grad_other": 0.2787438929080963, "dead_tokens_in_batch": 0, "secs": 2592.2, "emb_norm_fp64": 0.7899282758405864, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 771, "loss": 2.18218, "grad_norm": 1.9596235752105713, "raw_fp64_norm": 2.1559776821268826, "grad_norm_finite": true, "eff_coef_other": 0.5103018265080418, "max_grad_emb": 0.017721453681588173, "max_grad_other": 0.44835272431373596, "dead_tokens_in_batch": 14, "secs": 2595.3, "emb_norm_fp64": 0.8989523363162734, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 772, "loss": 1.92991, "grad_norm": 1.9876630306243896, "raw_fp64_norm": 2.158008280319224, "grad_norm_finite": true, "eff_coef_other": 0.5031031324171358, "max_grad_emb": 0.013140679337084293, "max_grad_other": 0.27722078561782837, "dead_tokens_in_batch": 1, "secs": 2598.3, "emb_norm_fp64": 0.8403541756952673, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 773, "loss": 2.34248, "grad_norm": 1.9668892621994019, "raw_fp64_norm": 2.129104594208182, "grad_norm_finite": true, "eff_coef_other": 0.5084167730241276, "max_grad_emb": 0.0162433460354805, "max_grad_other": 0.23838451504707336, "dead_tokens_in_batch": 1, "secs": 2601.2, "emb_norm_fp64": 0.8151278668266613, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 779, "loss": 2.1835, "grad_norm": 1.837703824043274, "raw_fp64_norm": 2.0006299394367475, "grad_norm_finite": true, "eff_coef_other": 0.5441570305071214, "max_grad_emb": 0.015002124011516571, "max_grad_other": 0.16833744943141937, "dead_tokens_in_batch": 1, "secs": 2619.0, "emb_norm_fp64": 0.7908001452245299, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 780, "loss": 1.73531, "grad_norm": 1.9079749584197998, "raw_fp64_norm": 2.0505936497773543, "grad_norm_finite": true, "eff_coef_other": 0.5241156187461647, "max_grad_emb": 0.010349362157285213, "max_grad_other": 0.16599178314208984, "dead_tokens_in_batch": 2, "secs": 2621.9, "emb_norm_fp64": 0.7513757848324494, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 781, "loss": 1.71981, "grad_norm": 1.822858452796936, "raw_fp64_norm": 1.9920586079687368, "grad_norm_finite": true, "eff_coef_other": 0.5485886465166762, "max_grad_emb": 0.022616561502218246, "max_grad_other": 0.19373251497745514, "dead_tokens_in_batch": 2, "secs": 2624.8, "emb_norm_fp64": 0.8034202729283108, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 785, "loss": 1.98198, "grad_norm": 1.731576919555664, "raw_fp64_norm": 1.9126288522453658, "grad_norm_finite": true, "eff_coef_other": 0.5775079415753971, "max_grad_emb": 0.030581921339035034, "max_grad_other": 0.32220399379730225, "dead_tokens_in_batch": 3, "secs": 2636.9, "emb_norm_fp64": 0.8122749610794883, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 788, "loss": 2.19176, "grad_norm": 2.001284122467041, "raw_fp64_norm": 2.1424520572145234, "grad_norm_finite": true, "eff_coef_other": 0.4996789256931424, "max_grad_emb": 0.007062070071697235, "max_grad_other": 0.3778950870037079, "dead_tokens_in_batch": 1, "secs": 2645.9, "emb_norm_fp64": 0.7648284849807585, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 789, "loss": 2.43916, "grad_norm": 2.1284024715423584, "raw_fp64_norm": 2.3074625997760765, "grad_norm_finite": true, "eff_coef_other": 0.4698357305700807, "max_grad_emb": 0.013858847320079803, "max_grad_other": 0.2154334932565689, "dead_tokens_in_batch": 1, "secs": 2648.7, "emb_norm_fp64": 0.891227799040713, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 790, "loss": 1.93457, "grad_norm": 1.7822051048278809, "raw_fp64_norm": 1.9402242987192544, "grad_norm_finite": true, "eff_coef_other": 0.5611023311451268, "max_grad_emb": 0.01707436703145504, "max_grad_other": 0.18415264785289764, "dead_tokens_in_batch": 1, "secs": 2651.6, "emb_norm_fp64": 0.7669519576971329, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 793, "loss": 2.10457, "grad_norm": 1.9439024925231934, "raw_fp64_norm": 2.0900774649072758, "grad_norm_finite": true, "eff_coef_other": 0.5144288303644111, "max_grad_emb": 0.029071956872940063, "max_grad_other": 0.22213560342788696, "dead_tokens_in_batch": 3, "secs": 2660.6, "emb_norm_fp64": 0.7678977722799405, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 800, "loss": 2.23312, "grad_norm": 2.005234956741333, "raw_fp64_norm": 2.1812537340649247, "grad_norm_finite": true, "eff_coef_other": 0.49869442877190323, "max_grad_emb": 0.01319216750562191, "max_grad_other": 0.14219556748867035, "dead_tokens_in_batch": 1, "secs": 2681.4, "emb_norm_fp64": 0.8584290436020452, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 800, "tgt_nll": 2.24598, "tgt_ppl": 9.45, "en_nll": 2.74206, "flores_tgt_nll": 2.60571, "flores_tgt_ppl": 13.541, "flores_tgt_bpb": 0.66853, "flores_en_nll": 3.84281, "belebele_acc": 0.31, "belebele_acc_raw": 0.33, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.01735939458012581, "seen_dead_count": 28, "seen_dead_norm_min": 0.0021691143047064543, "seen_dead_norm_median": 0.008927734568715096, "eval_secs": 50.4, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 802, "loss": 2.18683, "grad_norm": 1.8363842964172363, "raw_fp64_norm": 1.9966637479467169, "grad_norm_finite": true, "eff_coef_other": 0.5445480324586496, "max_grad_emb": 0.014839914627373219, "max_grad_other": 0.25770220160484314, "dead_tokens_in_batch": 2, "secs": 2737.9, "emb_norm_fp64": 0.7838101991066344, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 803, "loss": 2.03886, "grad_norm": 1.7988314628601074, "raw_fp64_norm": 1.9724108343664604, "grad_norm_finite": true, "eff_coef_other": 0.5559161404114423, "max_grad_emb": 0.013435476459562778, "max_grad_other": 0.1319485902786255, "dead_tokens_in_batch": 5, "secs": 2740.8, "emb_norm_fp64": 0.8090797040663236, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 805, "loss": 1.86046, "grad_norm": 2.201913833618164, "raw_fp64_norm": 2.3393173290656564, "grad_norm_finite": true, "eff_coef_other": 0.4541501718106009, "max_grad_emb": 0.00957126822322607, "max_grad_other": 0.17286014556884766, "dead_tokens_in_batch": 1, "secs": 2746.8, "emb_norm_fp64": 0.7899246663640693, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 807, "loss": 2.30723, "grad_norm": 2.135063409805298, "raw_fp64_norm": 2.2863512189671087, "grad_norm_finite": true, "eff_coef_other": 0.46836994491008943, "max_grad_emb": 0.013341186568140984, "max_grad_other": 0.287019819021225, "dead_tokens_in_batch": 4, "secs": 2752.6, "emb_norm_fp64": 0.8178671339548693, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 809, "loss": 2.14347, "grad_norm": 2.1561360359191895, "raw_fp64_norm": 2.3268375209886614, "grad_norm_finite": true, "eff_coef_other": 0.46379241362721957, "max_grad_emb": 0.011555752716958523, "max_grad_other": 0.33208516240119934, "dead_tokens_in_batch": 1, "secs": 2758.6, "emb_norm_fp64": 0.874785202681127, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 810, "loss": 2.36052, "grad_norm": 2.0155022144317627, "raw_fp64_norm": 2.1428463474169503, "grad_norm_finite": true, "eff_coef_other": 0.49615400900361906, "max_grad_emb": 0.008029652759432793, "max_grad_other": 0.1322479248046875, "dead_tokens_in_batch": 0, "secs": 2761.5, "emb_norm_fp64": 0.7276959318618045, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 811, "loss": 2.33804, "grad_norm": 1.9899787902832031, "raw_fp64_norm": 2.2238572495033573, "grad_norm_finite": true, "eff_coef_other": 0.502517666200864, "max_grad_emb": 0.041540540754795074, "max_grad_other": 0.3203946352005005, "dead_tokens_in_batch": 1, "secs": 2764.4, "emb_norm_fp64": 0.992736203587284, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 812, "loss": 2.4308, "grad_norm": 1.982575535774231, "raw_fp64_norm": 2.1319539093559547, "grad_norm_finite": true, "eff_coef_other": 0.5043941466852288, "max_grad_emb": 0.01747914031147957, "max_grad_other": 0.10800410807132721, "dead_tokens_in_batch": 1, "secs": 2767.6, "emb_norm_fp64": 0.7839782692682619, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 818, "loss": 2.01736, "grad_norm": 1.7718602418899536, "raw_fp64_norm": 1.951087029329931, "grad_norm_finite": true, "eff_coef_other": 0.5643782799455285, "max_grad_emb": 0.012133780866861343, "max_grad_other": 0.17501188814640045, "dead_tokens_in_batch": 1, "secs": 2785.6, "emb_norm_fp64": 0.816854831089719, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 819, "loss": 1.86824, "grad_norm": 1.702891230583191, "raw_fp64_norm": 1.8505827870486002, "grad_norm_finite": true, "eff_coef_other": 0.5872362220230045, "max_grad_emb": 0.011539311148226261, "max_grad_other": 0.35168948769569397, "dead_tokens_in_batch": 1, "secs": 2788.5, "emb_norm_fp64": 0.7244433052347959, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 820, "loss": 1.99453, "grad_norm": 1.9183530807495117, "raw_fp64_norm": 2.07885949320531, "grad_norm_finite": true, "eff_coef_other": 0.5212802005817896, "max_grad_emb": 0.008770234882831573, "max_grad_other": 0.24687328934669495, "dead_tokens_in_batch": 0, "secs": 2791.5, "emb_norm_fp64": 0.8009856492397186, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 821, "loss": 2.02607, "grad_norm": 1.7730088233947754, "raw_fp64_norm": 1.9458691902067609, "grad_norm_finite": true, "eff_coef_other": 0.5640126675019227, "max_grad_emb": 0.024083001539111137, "max_grad_other": 0.20663563907146454, "dead_tokens_in_batch": 5, "secs": 2794.7, "emb_norm_fp64": 0.8017768974419255, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 823, "loss": 2.14687, "grad_norm": 1.9112273454666138, "raw_fp64_norm": 2.0619847555838318, "grad_norm_finite": true, "eff_coef_other": 0.5232237175489655, "max_grad_emb": 0.010697656311094761, "max_grad_other": 0.22245313227176666, "dead_tokens_in_batch": 1, "secs": 2800.6, "emb_norm_fp64": 0.7739449113172118, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 830, "loss": 2.30807, "grad_norm": 1.8319249153137207, "raw_fp64_norm": 2.3983904956520496, "grad_norm_finite": true, "eff_coef_other": 0.5458736030975074, "max_grad_emb": 0.20160143077373505, "max_grad_other": 0.1788112223148346, "dead_tokens_in_batch": 1, "secs": 2821.4, "emb_norm_fp64": 1.5480079048491506, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 834, "loss": 2.00178, "grad_norm": 1.8026463985443115, "raw_fp64_norm": 1.9927521710779306, "grad_norm_finite": true, "eff_coef_other": 0.554739657243856, "max_grad_emb": 0.01078224740922451, "max_grad_other": 0.17477187514305115, "dead_tokens_in_batch": 3, "secs": 2833.2, "emb_norm_fp64": 0.8494274598116563, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 840, "loss": 2.32951, "grad_norm": 2.497127056121826, "raw_fp64_norm": 2.6331214369727967, "grad_norm_finite": true, "eff_coef_other": 0.4004600395035622, "max_grad_emb": 0.012115893885493279, "max_grad_other": 0.12342675030231476, "dead_tokens_in_batch": 0, "secs": 2851.2, "emb_norm_fp64": 0.8352746878747965, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 847, "loss": 2.4725, "grad_norm": 2.120821237564087, "raw_fp64_norm": 2.287282150388648, "grad_norm_finite": true, "eff_coef_other": 0.47151523700947706, "max_grad_emb": 0.010654035024344921, "max_grad_other": 0.17359445989131927, "dead_tokens_in_batch": 2, "secs": 2872.0, "emb_norm_fp64": 0.8566075946265629, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 850, "loss": 1.8869, "grad_norm": 1.8962916135787964, "raw_fp64_norm": 2.04251039855499, "grad_norm_finite": true, "eff_coef_other": 0.5273447741341672, "max_grad_emb": 0.00968492403626442, "max_grad_other": 0.18856869637966156, "dead_tokens_in_batch": 1, "secs": 2880.9, "emb_norm_fp64": 0.7588984759154329, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 853, "loss": 2.18687, "grad_norm": 2.0219268798828125, "raw_fp64_norm": 2.169988366778732, "grad_norm_finite": true, "eff_coef_other": 0.49457748218890885, "max_grad_emb": 0.019425056874752045, "max_grad_other": 0.312404066324234, "dead_tokens_in_batch": 1, "secs": 2889.8, "emb_norm_fp64": 0.7878203508987891, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 860, "loss": 2.14639, "grad_norm": 2.4381651878356934, "raw_fp64_norm": 2.5555526510696644, "grad_norm_finite": true, "eff_coef_other": 0.41014431460378753, "max_grad_emb": 0.0070639136247336864, "max_grad_other": 0.22746829688549042, "dead_tokens_in_batch": 0, "secs": 2910.6, "emb_norm_fp64": 0.7656368043334119, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 865, "loss": 1.90412, "grad_norm": 1.992293119430542, "raw_fp64_norm": 2.112853939925784, "grad_norm_finite": true, "eff_coef_other": 0.5019339214261348, "max_grad_emb": 0.01680288277566433, "max_grad_other": 0.44354507327079773, "dead_tokens_in_batch": 1, "secs": 2925.5, "emb_norm_fp64": 0.7035051109455736, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 868, "loss": 2.00646, "grad_norm": 1.8343251943588257, "raw_fp64_norm": 1.9902966230191275, "grad_norm_finite": true, "eff_coef_other": 0.5451593086743998, "max_grad_emb": 0.011037308722734451, "max_grad_other": 0.15038415789604187, "dead_tokens_in_batch": 1, "secs": 2934.6, "emb_norm_fp64": 0.7723546944500942, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 869, "loss": 2.12772, "grad_norm": 2.00995135307312, "raw_fp64_norm": 2.159250244604229, "grad_norm_finite": true, "eff_coef_other": 0.4975242315923799, "max_grad_emb": 0.011879580095410347, "max_grad_other": 0.2780296206474304, "dead_tokens_in_batch": 1, "secs": 2937.5, "emb_norm_fp64": 0.7889593515646005, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 870, "loss": 2.04774, "grad_norm": 1.834567904472351, "raw_fp64_norm": 1.9870157799740777, "grad_norm_finite": true, "eff_coef_other": 0.5450871850940997, "max_grad_emb": 0.007377247791737318, "max_grad_other": 0.21324288845062256, "dead_tokens_in_batch": 0, "secs": 2940.4, "emb_norm_fp64": 0.7632776032817457, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 876, "loss": 2.0418, "grad_norm": 1.8118666410446167, "raw_fp64_norm": 1.9698102035385656, "grad_norm_finite": true, "eff_coef_other": 0.5519166948770379, "max_grad_emb": 0.01113850250840187, "max_grad_other": 0.28927096724510193, "dead_tokens_in_batch": 1, "secs": 2958.4, "emb_norm_fp64": 0.7728465988417822, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 880, "loss": 2.13533, "grad_norm": 1.7772095203399658, "raw_fp64_norm": 1.9318514607595552, "grad_norm_finite": true, "eff_coef_other": 0.5626795410870673, "max_grad_emb": 0.007967318408191204, "max_grad_other": 0.09072715044021606, "dead_tokens_in_batch": 0, "secs": 2970.3, "emb_norm_fp64": 0.7573484028272899, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 881, "loss": 2.10272, "grad_norm": 1.8928165435791016, "raw_fp64_norm": 2.0621605617193532, "grad_norm_finite": true, "eff_coef_other": 0.5283129392963647, "max_grad_emb": 0.023072535172104836, "max_grad_other": 0.20741130411624908, "dead_tokens_in_batch": 1, "secs": 2973.2, "emb_norm_fp64": 0.8183834672519126, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 885, "loss": 2.04486, "grad_norm": 1.8369241952896118, "raw_fp64_norm": 2.0394581245740437, "grad_norm_finite": true, "eff_coef_other": 0.5443879819190671, "max_grad_emb": 0.06921588629484177, "max_grad_other": 0.368779718875885, "dead_tokens_in_batch": 1, "secs": 2985.3, "emb_norm_fp64": 0.886058074716257, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 887, "loss": 2.15122, "grad_norm": 2.0380561351776123, "raw_fp64_norm": 2.1966694700370275, "grad_norm_finite": true, "eff_coef_other": 0.4906633787344004, "max_grad_emb": 0.007476444356143475, "max_grad_other": 0.5410515666007996, "dead_tokens_in_batch": 1, "secs": 2991.3, "emb_norm_fp64": 0.8195629487339474, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 890, "loss": 2.09741, "grad_norm": 2.242771625518799, "raw_fp64_norm": 2.3660808028371947, "grad_norm_finite": true, "eff_coef_other": 0.44587667453301455, "max_grad_emb": 0.011931397952139378, "max_grad_other": 0.2377692610025406, "dead_tokens_in_batch": 0, "secs": 3000.0, "emb_norm_fp64": 0.7538660308618418, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 892, "loss": 2.0591, "grad_norm": 2.0218586921691895, "raw_fp64_norm": 2.1563148645337873, "grad_norm_finite": true, "eff_coef_other": 0.4945941619357036, "max_grad_emb": 0.009398766793310642, "max_grad_other": 0.4520385265350342, "dead_tokens_in_batch": 1, "secs": 3006.0, "emb_norm_fp64": 0.749520435117508, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 896, "loss": 1.89357, "grad_norm": 1.8607985973358154, "raw_fp64_norm": 2.049073420987429, "grad_norm_finite": true, "eff_coef_other": 0.5374033837022223, "max_grad_emb": 0.029728971421718597, "max_grad_other": 0.14132502675056458, "dead_tokens_in_batch": 1, "secs": 3017.8, "emb_norm_fp64": 0.857980575430985, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 900, "loss": 1.99359, "grad_norm": 1.970220685005188, "raw_fp64_norm": 2.1167483281669606, "grad_norm_finite": true, "eff_coef_other": 0.5075570975645651, "max_grad_emb": 0.015106676146388054, "max_grad_other": 0.42893511056900024, "dead_tokens_in_batch": 0, "secs": 3029.8, "emb_norm_fp64": 0.7738562418980078, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 901, "loss": 2.26005, "grad_norm": 1.990190863609314, "raw_fp64_norm": 2.16173578717655, "grad_norm_finite": true, "eff_coef_other": 0.5024641183018652, "max_grad_emb": 0.02294108085334301, "max_grad_other": 0.2649289667606354, "dead_tokens_in_batch": 1, "secs": 3032.9, "emb_norm_fp64": 0.8439440733031015, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 905, "loss": 2.4062, "grad_norm": 2.5831947326660156, "raw_fp64_norm": 2.784325540836074, "grad_norm_finite": true, "eff_coef_other": 0.3871173939142192, "max_grad_emb": 0.04924893006682396, "max_grad_other": 0.44317111372947693, "dead_tokens_in_batch": 1, "secs": 3044.8, "emb_norm_fp64": 1.0390254292073664, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 906, "loss": 1.91525, "grad_norm": 1.8597840070724487, "raw_fp64_norm": 2.001115415711664, "grad_norm_finite": true, "eff_coef_other": 0.5376965596545669, "max_grad_emb": 0.006968423258513212, "max_grad_other": 0.43435943126678467, "dead_tokens_in_batch": 1, "secs": 3047.6, "emb_norm_fp64": 0.7386921872667181, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 909, "loss": 2.03889, "grad_norm": 1.8890953063964844, "raw_fp64_norm": 2.060277217773282, "grad_norm_finite": true, "eff_coef_other": 0.5293536367701307, "max_grad_emb": 0.013024761341512203, "max_grad_other": 0.10649316012859344, "dead_tokens_in_batch": 1, "secs": 3056.6, "emb_norm_fp64": 0.8222295266382698, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 910, "loss": 2.16706, "grad_norm": 1.817595362663269, "raw_fp64_norm": 1.9980652320354375, "grad_norm_finite": true, "eff_coef_other": 0.5501771573391192, "max_grad_emb": 0.017586778849363327, "max_grad_other": 0.09672358632087708, "dead_tokens_in_batch": 1, "secs": 3059.4, "emb_norm_fp64": 0.8298262494596169, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 917, "loss": 2.14551, "grad_norm": 2.04060697555542, "raw_fp64_norm": 2.188086395506509, "grad_norm_finite": true, "eff_coef_other": 0.49005003017682336, "max_grad_emb": 0.032631680369377136, "max_grad_other": 0.6308050751686096, "dead_tokens_in_batch": 1, "secs": 3080.1, "emb_norm_fp64": 0.7897117225373399, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 920, "loss": 1.9594, "grad_norm": 1.771443486213684, "raw_fp64_norm": 1.941569973961185, "grad_norm_finite": true, "eff_coef_other": 0.5645110573786126, "max_grad_emb": 0.022564956918358803, "max_grad_other": 0.32142049074172974, "dead_tokens_in_batch": 0, "secs": 3089.1, "emb_norm_fp64": 0.7947841294533763, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 922, "loss": 1.7451, "grad_norm": 1.7167750597000122, "raw_fp64_norm": 1.8774754906414401, "grad_norm_finite": true, "eff_coef_other": 0.5824871533767422, "max_grad_emb": 0.010088570415973663, "max_grad_other": 0.12718158960342407, "dead_tokens_in_batch": 2, "secs": 3095.1, "emb_norm_fp64": 0.7599985701153186, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 930, "loss": 1.8877, "grad_norm": 1.9804781675338745, "raw_fp64_norm": 2.1728821012785793, "grad_norm_finite": true, "eff_coef_other": 0.5049283104781237, "max_grad_emb": 0.02289677783846855, "max_grad_other": 0.6827503442764282, "dead_tokens_in_batch": 3, "secs": 3119.0, "emb_norm_fp64": 0.8939367096452602, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 934, "loss": 2.01595, "grad_norm": 1.739923119544983, "raw_fp64_norm": 1.8991435250077793, "grad_norm_finite": true, "eff_coef_other": 0.5747377076774564, "max_grad_emb": 0.010795583948493004, "max_grad_other": 0.14215704798698425, "dead_tokens_in_batch": 3, "secs": 3130.8, "emb_norm_fp64": 0.761192537267899, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 935, "loss": 1.95384, "grad_norm": 1.7702689170837402, "raw_fp64_norm": 1.9434763563229795, "grad_norm_finite": true, "eff_coef_other": 0.5648856088835047, "max_grad_emb": 0.020434388890862465, "max_grad_other": 0.32610800862312317, "dead_tokens_in_batch": 6, "secs": 3134.0, "emb_norm_fp64": 0.8020276946391953, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 936, "loss": 2.33611, "grad_norm": 1.8956600427627563, "raw_fp64_norm": 2.046768011474628, "grad_norm_finite": true, "eff_coef_other": 0.5275204677638938, "max_grad_emb": 0.016533713787794113, "max_grad_other": 0.1726752072572708, "dead_tokens_in_batch": 1, "secs": 3136.9, "emb_norm_fp64": 0.7718372179470949, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 937, "loss": 2.05556, "grad_norm": 1.7524092197418213, "raw_fp64_norm": 1.976858449763166, "grad_norm_finite": true, "eff_coef_other": 0.5706426433345771, "max_grad_emb": 0.020265623927116394, "max_grad_other": 0.25510963797569275, "dead_tokens_in_batch": 9, "secs": 3140.0, "emb_norm_fp64": 0.9148942552452737, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 939, "loss": 2.08623, "grad_norm": 1.8192894458770752, "raw_fp64_norm": 2.0088095721292474, "grad_norm_finite": true, "eff_coef_other": 0.5496648444816642, "max_grad_emb": 0.022059250622987747, "max_grad_other": 0.17910915613174438, "dead_tokens_in_batch": 1, "secs": 3145.8, "emb_norm_fp64": 0.8517639677818917, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 940, "loss": 2.48554, "grad_norm": 2.2500154972076416, "raw_fp64_norm": 2.4028623320636933, "grad_norm_finite": true, "eff_coef_other": 0.4444411857606551, "max_grad_emb": 0.009281261824071407, "max_grad_other": 0.371995747089386, "dead_tokens_in_batch": 0, "secs": 3148.7, "emb_norm_fp64": 0.8433134619532519, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 947, "loss": 1.95535, "grad_norm": 1.829951286315918, "raw_fp64_norm": 2.116660544117884, "grad_norm_finite": true, "eff_coef_other": 0.5464623353722583, "max_grad_emb": 0.06531953811645508, "max_grad_other": 0.17438338696956635, "dead_tokens_in_batch": 1, "secs": 3169.5, "emb_norm_fp64": 1.06373404942888, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 950, "loss": 1.88613, "grad_norm": 1.7677793502807617, "raw_fp64_norm": 1.926618935449037, "grad_norm_finite": true, "eff_coef_other": 0.5656811378411228, "max_grad_emb": 0.017200130969285965, "max_grad_other": 0.26205217838287354, "dead_tokens_in_batch": 0, "secs": 3178.5, "emb_norm_fp64": 0.7660399072868165, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 951, "loss": 2.248, "grad_norm": 1.7928534746170044, "raw_fp64_norm": 1.9615807022421015, "grad_norm_finite": true, "eff_coef_other": 0.5577697544100022, "max_grad_emb": 0.014845512807369232, "max_grad_other": 0.15313971042633057, "dead_tokens_in_batch": 1, "secs": 3181.6, "emb_norm_fp64": 0.7959116089582526, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 955, "loss": 2.01919, "grad_norm": 1.9407546520233154, "raw_fp64_norm": 2.0980048157911804, "grad_norm_finite": true, "eff_coef_other": 0.5152632166535029, "max_grad_emb": 0.014546548016369343, "max_grad_other": 0.26685988903045654, "dead_tokens_in_batch": 1, "secs": 3193.4, "emb_norm_fp64": 0.7969285640663984, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 957, "loss": 2.18901, "grad_norm": 2.034358024597168, "raw_fp64_norm": 2.20725917808469, "grad_norm_finite": true, "eff_coef_other": 0.49155531934586333, "max_grad_emb": 0.02025965228676796, "max_grad_other": 0.5001862645149231, "dead_tokens_in_batch": 2, "secs": 3199.2, "emb_norm_fp64": 0.8563762020026727, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 958, "loss": 2.12769, "grad_norm": 1.8444888591766357, "raw_fp64_norm": 1.406512461896623e+32, "grad_norm_finite": true, "eff_coef_other": 0.5421553255090225, "max_grad_emb": 2.694630611711913e+31, "max_grad_other": 0.11434350162744522, "dead_tokens_in_batch": 46, "secs": 3202.4, "emb_norm_fp64": 1.406512461896623e+32, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 960, "loss": 2.03601, "grad_norm": 1.883068561553955, "raw_fp64_norm": 2.06220255561794, "grad_norm_finite": true, "eff_coef_other": 0.5310478276621792, "max_grad_emb": 0.014410760253667831, "max_grad_other": 0.11388768255710602, "dead_tokens_in_batch": 0, "secs": 3208.2, "emb_norm_fp64": 0.8406735852892008, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 963, "loss": 1.94638, "grad_norm": 1.877147912979126, "raw_fp64_norm": 2.0405055174643607, "grad_norm_finite": true, "eff_coef_other": 0.5327227867143218, "max_grad_emb": 0.012346082367002964, "max_grad_other": 0.21474194526672363, "dead_tokens_in_batch": 1, "secs": 3217.2, "emb_norm_fp64": 0.7999862867305252, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 966, "loss": 2.09673, "grad_norm": 1.8730030059814453, "raw_fp64_norm": 2.026699099135365, "grad_norm_finite": true, "eff_coef_other": 0.5339016877734891, "max_grad_emb": 0.012162523344159126, "max_grad_other": 0.18197782337665558, "dead_tokens_in_batch": 1, "secs": 3226.1, "emb_norm_fp64": 0.7741892438800465, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 968, "loss": 2.05699, "grad_norm": 1.8585320711135864, "raw_fp64_norm": 2.0804866799021835, "grad_norm_finite": true, "eff_coef_other": 0.5380587601816658, "max_grad_emb": 0.015428537502884865, "max_grad_other": 0.1433119773864746, "dead_tokens_in_batch": 1, "secs": 3232.2, "emb_norm_fp64": 0.9350313025579683, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 970, "loss": 2.47572, "grad_norm": 2.0823962688446045, "raw_fp64_norm": 2.269444311250117, "grad_norm_finite": true, "eff_coef_other": 0.4802157662043223, "max_grad_emb": 0.04226407781243324, "max_grad_other": 0.434518039226532, "dead_tokens_in_batch": 4, "secs": 3238.0, "emb_norm_fp64": 0.9022213799095058, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 976, "loss": 1.91612, "grad_norm": 1.8511492013931274, "raw_fp64_norm": 2.0101991248147932, "grad_norm_finite": true, "eff_coef_other": 0.5402046788247794, "max_grad_emb": 0.03920195996761322, "max_grad_other": 0.2637554109096527, "dead_tokens_in_batch": 2, "secs": 3255.8, "emb_norm_fp64": 0.7836753809419258, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 978, "loss": 2.34176, "grad_norm": 1.8822638988494873, "raw_fp64_norm": 2.115961359623844, "grad_norm_finite": true, "eff_coef_other": 0.5312748490455507, "max_grad_emb": 0.09088356047868729, "max_grad_other": 0.11377522349357605, "dead_tokens_in_batch": 2, "secs": 3261.9, "emb_norm_fp64": 0.9666306685854933, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 980, "loss": 1.78034, "grad_norm": 1.9583683013916016, "raw_fp64_norm": 2.116457481150497, "grad_norm_finite": true, "eff_coef_other": 0.5106289193204816, "max_grad_emb": 0.011060225777328014, "max_grad_other": 0.18413478136062622, "dead_tokens_in_batch": 1, "secs": 3267.6, "emb_norm_fp64": 0.8026118997116121, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 982, "loss": 1.93977, "grad_norm": 1.738966941833496, "raw_fp64_norm": 1.883223202141684, "grad_norm_finite": true, "eff_coef_other": 0.5750537292514095, "max_grad_emb": 0.007267261855304241, "max_grad_other": 0.39391839504241943, "dead_tokens_in_batch": 1, "secs": 3273.7, "emb_norm_fp64": 0.7228578576827294, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 984, "loss": 1.97526, "grad_norm": 1.7792423963546753, "raw_fp64_norm": 1.9921178859134812, "grad_norm_finite": true, "eff_coef_other": 0.5620366511118188, "max_grad_emb": 0.021645350381731987, "max_grad_other": 0.38159698247909546, "dead_tokens_in_batch": 16, "secs": 3279.5, "emb_norm_fp64": 0.8960079344086955, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 990, "loss": 2.10452, "grad_norm": 3.243769884109497, "raw_fp64_norm": 3.3766776524227615, "grad_norm_finite": true, "eff_coef_other": 0.3082831789688892, "max_grad_emb": 0.015797365456819534, "max_grad_other": 0.9225946664810181, "dead_tokens_in_batch": 0, "secs": 3297.5, "emb_norm_fp64": 0.9380339810679014, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1000, "loss": 2.0625, "grad_norm": 2.0322437286376953, "raw_fp64_norm": 2.1933226193998547, "grad_norm_finite": true, "eff_coef_other": 0.4920667210539868, "max_grad_emb": 0.011543504893779755, "max_grad_other": 0.4864406883716583, "dead_tokens_in_batch": 2, "secs": 3327.4, "emb_norm_fp64": 0.8250147712073103, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 1000, "tgt_nll": 2.22079, "tgt_ppl": 9.215, "en_nll": 2.73988, "flores_tgt_nll": 2.57586, "flores_tgt_ppl": 13.143, "flores_tgt_bpb": 0.66087, "flores_en_nll": 3.85882, "belebele_acc": 0.3111, "belebele_acc_raw": 0.3311, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.017499610781669617, "seen_dead_count": 30, "seen_dead_norm_min": 0.0006500589661300182, "seen_dead_norm_median": 0.008581968024373055, "eval_secs": 50.8, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "done", "steps": 1000, "n_dead_steps": 230, "n_inf_steps": 0, "n_skipped_steps": 0, "seen_dead_count": 30, "peak_mem_gb": 67.93, "secs": 3378.2, "arm": "groupclip_fp64", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}


==> anc/embscan/outE34/e34_nemo_skipinf_s0.jsonl <==
{"kind": "meta", "opt": "adamw_fused", "n_dead_rows": 75, "n_train_chunks": 9616, "frac_chunks_with_dead": 0.00655, "steps": 300, "lr_steps": 1000, "tokens_per_step": 16384, "n_flores_tgt": 1012, "n_belebele": 900, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 0, "tgt_nll": 3.93686, "tgt_ppl": 51.257, "en_nll": 2.73329, "flores_tgt_nll": 4.06837, "flores_tgt_ppl": 58.462, "flores_tgt_bpb": 1.04379, "flores_en_nll": 3.61807, "belebele_acc": 0.2978, "belebele_acc_raw": 0.3211, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.33263519611171e-10, "seen_dead_count": 0, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 58.8, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1, "loss": 3.81584, "grad_norm": 54.58070755004883, "raw_fp64_norm": 54.58070510258748, "grad_norm_finite": true, "eff_coef_other": 0.018321491724187327, "max_grad_emb": 4.919135093688965, "max_grad_other": 1.546866536140442, "dead_tokens_in_batch": 0, "secs": 12.1, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 2, "loss": 3.43189, "grad_norm": 85.77186584472656, "raw_fp64_norm": 85.77185940214996, "grad_norm_finite": true, "eff_coef_other": 0.011658834496517457, "max_grad_emb": 14.085481643676758, "max_grad_other": 1.5562107563018799, "dead_tokens_in_batch": 0, "secs": 15.0, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 3, "loss": 3.95838, "grad_norm": 8.911589622497559, "raw_fp64_norm": 8.911589388472084, "grad_norm_finite": true, "eff_coef_other": 0.11221341311117594, "max_grad_emb": 0.07778517156839371, "max_grad_other": 1.7559293508529663, "dead_tokens_in_batch": 0, "secs": 18.1, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 4, "loss": 3.93799, "grad_norm": 8.228949546813965, "raw_fp64_norm": 8.22894915603858, "grad_norm_finite": true, "eff_coef_other": 0.12152217883812341, "max_grad_emb": 0.027587972581386566, "max_grad_other": 1.4410144090652466, "dead_tokens_in_batch": 0, "secs": 21.0, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 5, "loss": 4.61452, "grad_norm": 14.105208396911621, "raw_fp64_norm": 14.105208599106922, "grad_norm_finite": true, "eff_coef_other": 0.070895792601204, "max_grad_emb": 0.03106316551566124, "max_grad_other": 2.3098526000976562, "dead_tokens_in_batch": 0, "secs": 24.0, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 6, "loss": 3.57188, "grad_norm": 7.082809925079346, "raw_fp64_norm": 7.082810055220028, "grad_norm_finite": true, "eff_coef_other": 0.1411868833684555, "max_grad_emb": 0.039439257234334946, "max_grad_other": 1.2011324167251587, "dead_tokens_in_batch": 0, "secs": 26.9, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 7, "loss": 3.52159, "grad_norm": 6.948236465454102, "raw_fp64_norm": 6.948236533972544, "grad_norm_finite": true, "eff_coef_other": 0.14392139085226918, "max_grad_emb": 0.13391362130641937, "max_grad_other": 1.3124780654907227, "dead_tokens_in_batch": 0, "secs": 30.0, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 8, "loss": 3.33913, "grad_norm": 6.256162643432617, "raw_fp64_norm": 6.25616237262794, "grad_norm_finite": true, "eff_coef_other": 0.15984236618390665, "max_grad_emb": 0.04501284286379814, "max_grad_other": 1.0096018314361572, "dead_tokens_in_batch": 0, "secs": 32.9, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 9, "loss": 3.59405, "grad_norm": 5.81281852722168, "raw_fp64_norm": 5.8128185214144175, "grad_norm_finite": true, "eff_coef_other": 0.17203355365102213, "max_grad_emb": 0.02712188847362995, "max_grad_other": 1.1373993158340454, "dead_tokens_in_batch": 0, "secs": 35.9, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 10, "loss": 3.4817, "grad_norm": Infinity, "raw_fp64_norm": 2.2604010273169538e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.390088687876741e+30, "max_grad_other": 0.7440980672836304, "dead_tokens_in_batch": 1, "secs": 39.0, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 11, "loss": 3.60392, "grad_norm": Infinity, "raw_fp64_norm": 2.274426787465342e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.20561658144156e+30, "max_grad_other": 0.9718892574310303, "dead_tokens_in_batch": 1, "secs": 41.8, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 14, "loss": 3.70136, "grad_norm": Infinity, "raw_fp64_norm": 1.9510078707086106e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.5046449723386824e+29, "max_grad_other": 0.5434461236000061, "dead_tokens_in_batch": 1, "secs": 50.7, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 16, "loss": 3.3526, "grad_norm": Infinity, "raw_fp64_norm": 2.329914571786514e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.11338883958898e+30, "max_grad_other": 1.1750562191009521, "dead_tokens_in_batch": 2, "secs": 56.6, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 20, "loss": 3.73105, "grad_norm": 6.592563629150391, "raw_fp64_norm": 6.592563614111703, "grad_norm_finite": true, "eff_coef_other": 0.15168603665685623, "max_grad_emb": 0.020929323509335518, "max_grad_other": 1.5492267608642578, "dead_tokens_in_batch": 0, "secs": 68.5, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 26, "loss": 3.50684, "grad_norm": Infinity, "raw_fp64_norm": 5.663076113320154e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.1214066020442838e+31, "max_grad_other": 0.38888201117515564, "dead_tokens_in_batch": 1, "secs": 86.3, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 27, "loss": 3.30047, "grad_norm": Infinity, "raw_fp64_norm": 5.546427447562639e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.0928104591451009e+30, "max_grad_other": 0.4138443171977997, "dead_tokens_in_batch": 1, "secs": 89.2, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 30, "loss": 3.29561, "grad_norm": 4.1317057609558105, "raw_fp64_norm": 4.131705917241606, "grad_norm_finite": true, "eff_coef_other": 0.2420307291528754, "max_grad_emb": 0.01766541600227356, "max_grad_other": 0.46152764558792114, "dead_tokens_in_batch": 0, "secs": 98.2, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 34, "loss": 3.26097, "grad_norm": Infinity, "raw_fp64_norm": 1.097478254937998e+33, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.0438248846065897e+32, "max_grad_other": 0.6047361493110657, "dead_tokens_in_batch": 7, "secs": 110.0, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 35, "loss": 3.2267, "grad_norm": Infinity, "raw_fp64_norm": 4.0352746302391394e+19, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.715801407441338e+18, "max_grad_other": 0.2964346706867218, "dead_tokens_in_batch": 1, "secs": 113.0, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 39, "loss": 3.24242, "grad_norm": Infinity, "raw_fp64_norm": 2.0089695153150612e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.131005427524986e+31, "max_grad_other": 1.2056409120559692, "dead_tokens_in_batch": 1, "secs": 124.7, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 40, "loss": 3.24078, "grad_norm": Infinity, "raw_fp64_norm": 1.6983437385232253e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.282663977845501e+31, "max_grad_other": 0.26085442304611206, "dead_tokens_in_batch": 2, "secs": 127.7, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 41, "loss": 3.18752, "grad_norm": Infinity, "raw_fp64_norm": 7.194851750925965e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.3278268474040044e+30, "max_grad_other": 0.30494505167007446, "dead_tokens_in_batch": 1, "secs": 130.6, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 42, "loss": 3.01127, "grad_norm": Infinity, "raw_fp64_norm": 4.787277945223378e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 9.405386057088293e+30, "max_grad_other": 0.35222381353378296, "dead_tokens_in_batch": 1, "secs": 133.4, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 46, "loss": 2.98275, "grad_norm": Infinity, "raw_fp64_norm": 5.077532106291581e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 9.07293024776845e+30, "max_grad_other": 0.7918227910995483, "dead_tokens_in_batch": 2, "secs": 145.4, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 47, "loss": 2.94162, "grad_norm": Infinity, "raw_fp64_norm": 2.3021481045937515e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.46268226549296e+30, "max_grad_other": 0.30741530656814575, "dead_tokens_in_batch": 1, "secs": 148.2, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 49, "loss": 3.38695, "grad_norm": Infinity, "raw_fp64_norm": 1.3504965917111892e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.5816739024007285e+31, "max_grad_other": 0.26501113176345825, "dead_tokens_in_batch": 1, "secs": 154.1, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 50, "loss": 3.10103, "grad_norm": 3.2348060607910156, "raw_fp64_norm": 3.234806117451191, "grad_norm_finite": true, "eff_coef_other": 0.30913744814056, "max_grad_emb": 0.03899272531270981, "max_grad_other": 0.24897858500480652, "dead_tokens_in_batch": 0, "secs": 157.1, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 53, "loss": 3.37066, "grad_norm": Infinity, "raw_fp64_norm": 5.5698621171326796e+19, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.0867392609031029e+19, "max_grad_other": 0.20494438707828522, "dead_tokens_in_batch": 1, "secs": 166.0, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 58, "loss": 2.95823, "grad_norm": Infinity, "raw_fp64_norm": 8.461872419776404e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.6447638875394725e+31, "max_grad_other": 0.6016440391540527, "dead_tokens_in_batch": 1, "secs": 180.7, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 60, "loss": 2.94814, "grad_norm": Infinity, "raw_fp64_norm": 6.442454419814108e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.1800974118423528e+31, "max_grad_other": 0.17153558135032654, "dead_tokens_in_batch": 1, "secs": 186.6, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 67, "loss": 2.90436, "grad_norm": Infinity, "raw_fp64_norm": 2.034223113543848e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.816713909983726e+30, "max_grad_other": 0.3541967272758484, "dead_tokens_in_batch": 1, "secs": 207.1, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 69, "loss": 3.00411, "grad_norm": Infinity, "raw_fp64_norm": 2.451143467602396e+19, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.209218858050912e+18, "max_grad_other": 0.3163917660713196, "dead_tokens_in_batch": 1, "secs": 213.0, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 70, "loss": 3.03755, "grad_norm": 3.3242812156677246, "raw_fp64_norm": 3.3242813375152958, "grad_norm_finite": true, "eff_coef_other": 0.30081681852608205, "max_grad_emb": 0.015275027602910995, "max_grad_other": 0.2430214136838913, "dead_tokens_in_batch": 0, "secs": 216.0, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 75, "loss": 2.97213, "grad_norm": 8.94122965658606e+18, "raw_fp64_norm": 8.941229906772251e+18, "grad_norm_finite": true, "eff_coef_other": 1.1184143998173736e-19, "max_grad_emb": 1.0396331865999933e+18, "max_grad_other": 0.30297738313674927, "dead_tokens_in_batch": 1, "secs": 230.8, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 80, "loss": 2.77456, "grad_norm": 2.8682236671447754, "raw_fp64_norm": 2.8682237623086544, "grad_norm_finite": true, "eff_coef_other": 0.3486477232606285, "max_grad_emb": 0.03680751845240593, "max_grad_other": 0.32074129581451416, "dead_tokens_in_batch": 0, "secs": 245.6, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 88, "loss": 2.74377, "grad_norm": Infinity, "raw_fp64_norm": 4.7604230450979715e+27, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 9.137224266291026e+26, "max_grad_other": 0.574668288230896, "dead_tokens_in_batch": 1, "secs": 269.3, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 89, "loss": 2.96103, "grad_norm": Infinity, "raw_fp64_norm": 1.1879430339525436e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.212367132677065e+31, "max_grad_other": 0.3534122109413147, "dead_tokens_in_batch": 1, "secs": 272.2, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 90, "loss": 2.87725, "grad_norm": 3.366605758666992, "raw_fp64_norm": 3.3666059063094043, "grad_norm_finite": true, "eff_coef_other": 0.29703498854613775, "max_grad_emb": 0.02312740497291088, "max_grad_other": 0.36199820041656494, "dead_tokens_in_batch": 0, "secs": 275.2, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 96, "loss": 2.61032, "grad_norm": Infinity, "raw_fp64_norm": 2.5295156155704798e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.660453039514229e+31, "max_grad_other": 0.34067851305007935, "dead_tokens_in_batch": 2, "secs": 293.0, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 100, "loss": 3.02744, "grad_norm": 3.142582654953003, "raw_fp64_norm": 3.142582601229534, "grad_norm_finite": true, "eff_coef_other": 0.3182095084163972, "max_grad_emb": 0.059059806168079376, "max_grad_other": 0.20841355621814728, "dead_tokens_in_batch": 0, "secs": 304.8, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 100, "tgt_nll": 2.87438, "tgt_ppl": 17.714, "en_nll": 2.70355, "flores_tgt_nll": 3.11227, "flores_tgt_ppl": 22.472, "flores_tgt_bpb": 0.79849, "flores_en_nll": 3.75018, "belebele_acc": 0.3067, "belebele_acc_raw": 0.3033, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.005369169637560844, "seen_dead_count": 13, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 51.3, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 107, "loss": 2.25244, "grad_norm": Infinity, "raw_fp64_norm": 1.014316869154332e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.9540804939941453e+30, "max_grad_other": 0.6242107152938843, "dead_tokens_in_batch": 1, "secs": 376.9, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 110, "loss": 2.84435, "grad_norm": 2.955960750579834, "raw_fp64_norm": 2.9559605069396007, "grad_norm_finite": true, "eff_coef_other": 0.338299370688353, "max_grad_emb": 0.016427597030997276, "max_grad_other": 0.32323652505874634, "dead_tokens_in_batch": 0, "secs": 385.6, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 120, "loss": 3.00306, "grad_norm": 2.9932808876037598, "raw_fp64_norm": 2.9932807760822007, "grad_norm_finite": true, "eff_coef_other": 0.33408146561182694, "max_grad_emb": 0.012076623737812042, "max_grad_other": 0.6088570356369019, "dead_tokens_in_batch": 0, "secs": 415.6, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 124, "loss": 2.81666, "grad_norm": Infinity, "raw_fp64_norm": 9.613744261516006e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.9077904221296462e+30, "max_grad_other": 0.20835711061954498, "dead_tokens_in_batch": 1, "secs": 427.6, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 126, "loss": 2.68619, "grad_norm": Infinity, "raw_fp64_norm": 3.702641913679273e+19, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.940436252894167e+18, "max_grad_other": 0.5865069627761841, "dead_tokens_in_batch": 1, "secs": 433.6, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 130, "loss": 2.75992, "grad_norm": 3.081587553024292, "raw_fp64_norm": 3.0815876952889085, "grad_norm_finite": true, "eff_coef_other": 0.324507955164421, "max_grad_emb": 0.02458503656089306, "max_grad_other": 0.7801079750061035, "dead_tokens_in_batch": 0, "secs": 445.3, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 131, "loss": 2.76713, "grad_norm": Infinity, "raw_fp64_norm": 1.4460937944510369e+29, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.6928423591948062e+28, "max_grad_other": 0.3412835896015167, "dead_tokens_in_batch": 2, "secs": 448.4, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 140, "loss": 2.61949, "grad_norm": Infinity, "raw_fp64_norm": 1.1284297982214535e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.865302905538163e+31, "max_grad_other": 0.15543943643569946, "dead_tokens_in_batch": 2, "secs": 475.2, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 146, "loss": 2.74673, "grad_norm": Infinity, "raw_fp64_norm": 7.346344558338052e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.4228932377504765e+31, "max_grad_other": 0.14149227738380432, "dead_tokens_in_batch": 1, "secs": 493.2, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 150, "loss": 2.52338, "grad_norm": 2.362818479537964, "raw_fp64_norm": 2.362818555861382, "grad_norm_finite": true, "eff_coef_other": 0.4232231910478173, "max_grad_emb": 0.015509471297264099, "max_grad_other": 0.1414969116449356, "dead_tokens_in_batch": 0, "secs": 504.9, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 154, "loss": 2.54993, "grad_norm": Infinity, "raw_fp64_norm": 1.5988014291134571e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.1035756412091012e+31, "max_grad_other": 0.23467938601970673, "dead_tokens_in_batch": 2, "secs": 517.0, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 157, "loss": 2.50174, "grad_norm": Infinity, "raw_fp64_norm": 2.4946873121338946e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.83583722743933e+31, "max_grad_other": 0.27784237265586853, "dead_tokens_in_batch": 1, "secs": 525.8, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 160, "loss": 2.47421, "grad_norm": 2.681670904159546, "raw_fp64_norm": 2.681670847649791, "grad_norm_finite": true, "eff_coef_other": 0.3729016955612274, "max_grad_emb": 0.0319976881146431, "max_grad_other": 0.5395848751068115, "dead_tokens_in_batch": 0, "secs": 534.7, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 161, "loss": 2.37386, "grad_norm": Infinity, "raw_fp64_norm": 1.308158231583011e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.5210312818668916e+31, "max_grad_other": 0.5182608366012573, "dead_tokens_in_batch": 1, "secs": 537.7, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 170, "loss": 2.64336, "grad_norm": 3.021087646484375, "raw_fp64_norm": 3.0210878598164475, "grad_norm_finite": true, "eff_coef_other": 0.3310065069304387, "max_grad_emb": 0.01677565649151802, "max_grad_other": 0.18008653819561005, "dead_tokens_in_batch": 0, "secs": 564.5, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 176, "loss": 2.5149, "grad_norm": Infinity, "raw_fp64_norm": 4.416656186157159e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.587483667050557e+30, "max_grad_other": 0.30089500546455383, "dead_tokens_in_batch": 1, "secs": 582.6, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 180, "loss": 2.60768, "grad_norm": Infinity, "raw_fp64_norm": 3.271553733947657e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.36860912847167e+31, "max_grad_other": 0.2819710969924927, "dead_tokens_in_batch": 1, "secs": 594.3, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 185, "loss": 2.88744, "grad_norm": 1.8406760333365477e+19, "raw_fp64_norm": 1.8406759171484633e+19, "grad_norm_finite": true, "eff_coef_other": 5.432786551728633e-20, "max_grad_emb": 3.437712439561421e+18, "max_grad_other": 0.4454941153526306, "dead_tokens_in_batch": 3, "secs": 609.2, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 190, "loss": 2.40283, "grad_norm": 2.526963710784912, "raw_fp64_norm": 2.526963766718622, "grad_norm_finite": true, "eff_coef_other": 0.39573168383874474, "max_grad_emb": 0.02095028944313526, "max_grad_other": 0.5066301226615906, "dead_tokens_in_batch": 0, "secs": 624.0, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 197, "loss": 2.63317, "grad_norm": Infinity, "raw_fp64_norm": 4.156687257912349e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.775015398571988e+30, "max_grad_other": 0.3002927303314209, "dead_tokens_in_batch": 1, "secs": 644.8, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 200, "loss": 2.43205, "grad_norm": 2.427406072616577, "raw_fp64_norm": 2.4274061418419968, "grad_norm_finite": true, "eff_coef_other": 0.4119622173309683, "max_grad_emb": 0.015838703140616417, "max_grad_other": 0.17539352178573608, "dead_tokens_in_batch": 0, "secs": 653.7, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 200, "tgt_nll": 2.63227, "tgt_ppl": 13.905, "en_nll": 2.71568, "flores_tgt_nll": 2.86795, "flores_tgt_ppl": 17.601, "flores_tgt_bpb": 0.73581, "flores_en_nll": 3.78849, "belebele_acc": 0.3078, "belebele_acc_raw": 0.3067, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.006395608186721802, "seen_dead_count": 16, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 51.4, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 202, "loss": 2.53801, "grad_norm": Infinity, "raw_fp64_norm": 7.879655173769372e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 9.024052893311103e+31, "max_grad_other": 0.42253658175468445, "dead_tokens_in_batch": 32, "secs": 711.0, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 208, "loss": 2.46636, "grad_norm": Infinity, "raw_fp64_norm": 2.945477524236754e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.4239878593774205e+31, "max_grad_other": 0.38739508390426636, "dead_tokens_in_batch": 1, "secs": 728.6, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 210, "loss": 2.44675, "grad_norm": 2.531877279281616, "raw_fp64_norm": 2.531877269622551, "grad_norm_finite": true, "eff_coef_other": 0.39496369481227017, "max_grad_emb": 0.07257026433944702, "max_grad_other": 0.42257821559906006, "dead_tokens_in_batch": 0, "secs": 734.4, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 218, "loss": 2.44087, "grad_norm": Infinity, "raw_fp64_norm": 3.0695270930185943e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.711394136062562e+30, "max_grad_other": 0.1613520234823227, "dead_tokens_in_batch": 1, "secs": 758.1, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 220, "loss": 2.25822, "grad_norm": 2.4193921089172363, "raw_fp64_norm": 2.4193921203974886, "grad_norm_finite": true, "eff_coef_other": 0.4133267951844069, "max_grad_emb": 0.01286345161497593, "max_grad_other": 0.10374432802200317, "dead_tokens_in_batch": 0, "secs": 763.9, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 222, "loss": 2.72813, "grad_norm": Infinity, "raw_fp64_norm": 4.327367273942201e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.585481685893275e+30, "max_grad_other": 0.2985776960849762, "dead_tokens_in_batch": 1, "secs": 769.8, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 230, "loss": 2.65885, "grad_norm": 2.5610387325286865, "raw_fp64_norm": 2.5610389927659516, "grad_norm_finite": true, "eff_coef_other": 0.39046641381570163, "max_grad_emb": 0.011483116075396538, "max_grad_other": 0.1342528760433197, "dead_tokens_in_batch": 0, "secs": 793.3, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 240, "loss": 2.21701, "grad_norm": 2.531843900680542, "raw_fp64_norm": 2.5318439221778846, "grad_norm_finite": true, "eff_coef_other": 0.39496890181985755, "max_grad_emb": 0.061600860208272934, "max_grad_other": 0.2907485067844391, "dead_tokens_in_batch": 0, "secs": 823.0, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 244, "loss": 2.33612, "grad_norm": Infinity, "raw_fp64_norm": 2.674204536511969e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.342122304295085e+30, "max_grad_other": 0.22221150994300842, "dead_tokens_in_batch": 3, "secs": 834.9, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 250, "loss": 2.36879, "grad_norm": 2.2540054321289062, "raw_fp64_norm": 2.2540054645589422, "grad_norm_finite": true, "eff_coef_other": 0.44365445712393164, "max_grad_emb": 0.05231583118438721, "max_grad_other": 0.24929073452949524, "dead_tokens_in_batch": 0, "secs": 852.6, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 252, "loss": 2.51268, "grad_norm": Infinity, "raw_fp64_norm": 2.6914127658172194e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.8999474099015675e+30, "max_grad_other": 0.2337416708469391, "dead_tokens_in_batch": 1, "secs": 858.6, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 258, "loss": 2.2684, "grad_norm": Infinity, "raw_fp64_norm": 9.285548191574765e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.74631172210579e+31, "max_grad_other": 0.3330736756324768, "dead_tokens_in_batch": 1, "secs": 876.5, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 259, "loss": 2.48598, "grad_norm": 2.4584524631500244, "raw_fp64_norm": 2.4584522348301174, "grad_norm_finite": true, "eff_coef_other": 0.40675978414441766, "max_grad_emb": 0.030800456181168556, "max_grad_other": 0.4380461573600769, "dead_tokens_in_batch": 1, "secs": 879.3, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 260, "loss": 2.2702, "grad_norm": Infinity, "raw_fp64_norm": 7.682125996387897e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.464472035026501e+30, "max_grad_other": 0.5968488454818726, "dead_tokens_in_batch": 1, "secs": 882.2, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 263, "loss": 2.42443, "grad_norm": Infinity, "raw_fp64_norm": 1.5121016245570774e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.8884105402637617e+31, "max_grad_other": 0.42848023772239685, "dead_tokens_in_batch": 2, "secs": 891.3, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 265, "loss": 2.54564, "grad_norm": 3.206901788711548, "raw_fp64_norm": 3.2069019017887874, "grad_norm_finite": true, "eff_coef_other": 0.3118273505265105, "max_grad_emb": 0.050877466797828674, "max_grad_other": 0.6513454914093018, "dead_tokens_in_batch": 5, "secs": 897.0, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 270, "loss": 2.63037, "grad_norm": 3.3443448543548584, "raw_fp64_norm": 3.3443446433380006, "grad_norm_finite": true, "eff_coef_other": 0.2990121367674472, "max_grad_emb": 0.04062855988740921, "max_grad_other": 0.42855122685432434, "dead_tokens_in_batch": 0, "secs": 911.9, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 280, "loss": 2.6719, "grad_norm": 2.694751739501953, "raw_fp64_norm": 2.694751574954086, "grad_norm_finite": true, "eff_coef_other": 0.371091560773335, "max_grad_emb": 0.011075276881456375, "max_grad_other": 0.4452250599861145, "dead_tokens_in_batch": 0, "secs": 941.7, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 282, "loss": 2.62499, "grad_norm": Infinity, "raw_fp64_norm": 1.9955658531676462e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.8310718988192523e+31, "max_grad_other": 0.2307567149400711, "dead_tokens_in_batch": 1, "secs": 947.7, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 290, "loss": 2.41965, "grad_norm": 2.602813243865967, "raw_fp64_norm": 2.6028133062428007, "grad_norm_finite": true, "eff_coef_other": 0.384199526476656, "max_grad_emb": 0.022695843130350113, "max_grad_other": 0.5223947167396545, "dead_tokens_in_batch": 0, "secs": 971.5, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 294, "loss": 2.63867, "grad_norm": Infinity, "raw_fp64_norm": 1.920474166739578e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.591563716454425e+29, "max_grad_other": 0.3581208288669586, "dead_tokens_in_batch": 1, "secs": 983.5, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 296, "loss": 2.22749, "grad_norm": Infinity, "raw_fp64_norm": 1.294360164183549e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.523317118806619e+30, "max_grad_other": 0.270587295293808, "dead_tokens_in_batch": 2, "secs": 989.4, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 299, "loss": 2.56926, "grad_norm": 2.3193278312683105, "raw_fp64_norm": 2.3193279741266317, "grad_norm_finite": true, "eff_coef_other": 0.43115921576896715, "max_grad_emb": 0.007612103596329689, "max_grad_other": 0.33923035860061646, "dead_tokens_in_batch": 1, "secs": 998.2, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 300, "loss": 2.4064, "grad_norm": Infinity, "raw_fp64_norm": 2.8732392855417365e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.599175596856834e+30, "max_grad_other": 0.19682526588439941, "dead_tokens_in_batch": 1, "secs": 1001.2, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 300, "tgt_nll": 2.50988, "tgt_ppl": 12.303, "en_nll": 2.73744, "flores_tgt_nll": 2.80426, "flores_tgt_ppl": 16.515, "flores_tgt_bpb": 0.71947, "flores_en_nll": 3.87018, "belebele_acc": 0.3167, "belebele_acc_raw": 0.32, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.008388452231884003, "seen_dead_count": 29, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 50.8, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "done", "steps": 300, "n_dead_steps": 53, "n_inf_steps": 48, "n_skipped_steps": 48, "seen_dead_count": 29, "peak_mem_gb": 67.93, "secs": 1052.0, "arm": "skipinf", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}


==> anc/embscan/outE34/e34_nemo_skipinf_s1.jsonl <==
{"kind": "meta", "opt": "adamw_fused", "n_dead_rows": 75, "n_train_chunks": 9616, "frac_chunks_with_dead": 0.00853, "steps": 300, "lr_steps": 1000, "tokens_per_step": 16384, "n_flores_tgt": 1012, "n_belebele": 900, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 0, "tgt_nll": 3.93686, "tgt_ppl": 51.257, "en_nll": 2.73329, "flores_tgt_nll": 4.06837, "flores_tgt_ppl": 58.462, "flores_tgt_bpb": 1.04379, "flores_en_nll": 3.61807, "belebele_acc": 0.2978, "belebele_acc_raw": 0.3211, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.33263519611171e-10, "seen_dead_count": 0, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 57.2, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1, "loss": 4.03073, "grad_norm": 11.994407653808594, "raw_fp64_norm": 11.994407683566548, "grad_norm_finite": true, "eff_coef_other": 0.08337218022686506, "max_grad_emb": 1.4452354907989502, "max_grad_other": 2.377135753631592, "dead_tokens_in_batch": 0, "secs": 12.4, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 2, "loss": 3.37647, "grad_norm": Infinity, "raw_fp64_norm": 1.249586752927148e+33, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.524916817808166e+32, "max_grad_other": 1.4164243936538696, "dead_tokens_in_batch": 6, "secs": 15.2, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 3, "loss": 3.6018, "grad_norm": 7.923862457275391, "raw_fp64_norm": 7.9238625871137085, "grad_norm_finite": true, "eff_coef_other": 0.126201064088483, "max_grad_emb": 0.02047359012067318, "max_grad_other": 1.5862905979156494, "dead_tokens_in_batch": 0, "secs": 18.1, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 4, "loss": 3.91909, "grad_norm": 8.714645385742188, "raw_fp64_norm": 8.71464567549821, "grad_norm_finite": true, "eff_coef_other": 0.1147493490540333, "max_grad_emb": 0.02032768540084362, "max_grad_other": 1.685141921043396, "dead_tokens_in_batch": 0, "secs": 20.9, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 5, "loss": 3.8228, "grad_norm": 8.846208572387695, "raw_fp64_norm": 8.846208951593532, "grad_norm_finite": true, "eff_coef_other": 0.11304276614939933, "max_grad_emb": 0.035314787179231644, "max_grad_other": 1.5725064277648926, "dead_tokens_in_batch": 0, "secs": 23.7, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 6, "loss": 3.87677, "grad_norm": Infinity, "raw_fp64_norm": 3.9239934834342864e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.19397527540398e+29, "max_grad_other": 1.4712918996810913, "dead_tokens_in_batch": 1, "secs": 26.7, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 7, "loss": 3.92864, "grad_norm": 8.26464557647705, "raw_fp64_norm": 8.264645430313156, "grad_norm_finite": true, "eff_coef_other": 0.12099730953362406, "max_grad_emb": 0.032415516674518585, "max_grad_other": 1.6532096862792969, "dead_tokens_in_batch": 0, "secs": 29.6, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 8, "loss": 3.85784, "grad_norm": 7.151611328125, "raw_fp64_norm": 7.1516113947515585, "grad_norm_finite": true, "eff_coef_other": 0.13982860844782097, "max_grad_emb": 0.06634209305047989, "max_grad_other": 1.3545303344726562, "dead_tokens_in_batch": 0, "secs": 32.4, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 9, "loss": 3.68878, "grad_norm": 6.07002592086792, "raw_fp64_norm": 6.070025884281007, "grad_norm_finite": true, "eff_coef_other": 0.16474391514840522, "max_grad_emb": 0.05724324658513069, "max_grad_other": 0.9666855335235596, "dead_tokens_in_batch": 0, "secs": 35.5, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 10, "loss": 3.6441, "grad_norm": Infinity, "raw_fp64_norm": 1.2882854145829822e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.110199119165285e+31, "max_grad_other": 0.907396674156189, "dead_tokens_in_batch": 2, "secs": 38.4, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 12, "loss": 3.2885, "grad_norm": Infinity, "raw_fp64_norm": 1.1150671207611916e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.183966805537514e+31, "max_grad_other": 0.4955016076564789, "dead_tokens_in_batch": 1, "secs": 44.3, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 20, "loss": 3.25094, "grad_norm": 6.692890644073486, "raw_fp64_norm": 6.692890884567917, "grad_norm_finite": true, "eff_coef_other": 0.14941225006765105, "max_grad_emb": 0.01646861433982849, "max_grad_other": 1.0767669677734375, "dead_tokens_in_batch": 0, "secs": 67.4, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 21, "loss": 2.87083, "grad_norm": Infinity, "raw_fp64_norm": 8.99785381878468e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.719028684208727e+31, "max_grad_other": 0.7602932453155518, "dead_tokens_in_batch": 1, "secs": 70.3, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 23, "loss": 3.2863, "grad_norm": Infinity, "raw_fp64_norm": 6.48423467062588e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.2158586706908896e+32, "max_grad_other": 0.5391576290130615, "dead_tokens_in_batch": 1, "secs": 76.1, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 25, "loss": 2.85734, "grad_norm": Infinity, "raw_fp64_norm": 4.068640984649198e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.709690487446202e+30, "max_grad_other": 0.5421600341796875, "dead_tokens_in_batch": 1, "secs": 81.9, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 29, "loss": 3.42986, "grad_norm": Infinity, "raw_fp64_norm": 3.8085938763267885e+29, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.319804052602657e+28, "max_grad_other": 0.45849406719207764, "dead_tokens_in_batch": 1, "secs": 93.5, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 30, "loss": 3.2762, "grad_norm": Infinity, "raw_fp64_norm": 3.1069492875438204e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.160213891223591e+30, "max_grad_other": 0.37422433495521545, "dead_tokens_in_batch": 1, "secs": 96.3, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 40, "loss": 3.05467, "grad_norm": Infinity, "raw_fp64_norm": 1.9315854315367388e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.8359557173453315e+31, "max_grad_other": 0.23704476654529572, "dead_tokens_in_batch": 1, "secs": 125.4, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 41, "loss": 3.17021, "grad_norm": Infinity, "raw_fp64_norm": 1.0382019094078653e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.9474897931033522e+31, "max_grad_other": 0.2969147562980652, "dead_tokens_in_batch": 1, "secs": 128.1, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 43, "loss": 3.6027, "grad_norm": Infinity, "raw_fp64_norm": 1.2760509764839624e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.493345671671897e+31, "max_grad_other": 0.432921439409256, "dead_tokens_in_batch": 1, "secs": 133.9, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 50, "loss": 2.97459, "grad_norm": 3.453192710876465, "raw_fp64_norm": 3.4531927655790424, "grad_norm_finite": true, "eff_coef_other": 0.28958699792899456, "max_grad_emb": 0.02675170823931694, "max_grad_other": 0.2028203159570694, "dead_tokens_in_batch": 0, "secs": 154.1, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 55, "loss": 2.79418, "grad_norm": Infinity, "raw_fp64_norm": 1.357768532624089e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.566806532671108e+31, "max_grad_other": 0.6907908916473389, "dead_tokens_in_batch": 1, "secs": 168.6, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 56, "loss": 2.97336, "grad_norm": Infinity, "raw_fp64_norm": 3.2048723252968987e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.306398410257211e+30, "max_grad_other": 0.28665396571159363, "dead_tokens_in_batch": 1, "secs": 171.4, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 60, "loss": 2.93185, "grad_norm": 3.030892848968506, "raw_fp64_norm": 3.0308928883669624, "grad_norm_finite": true, "eff_coef_other": 0.3299356723892942, "max_grad_emb": 0.012256352230906487, "max_grad_other": 0.37254247069358826, "dead_tokens_in_batch": 0, "secs": 182.9, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 65, "loss": 2.97873, "grad_norm": Infinity, "raw_fp64_norm": 4.765116164907318e+19, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 9.056264411374682e+18, "max_grad_other": 0.20302870869636536, "dead_tokens_in_batch": 1, "secs": 197.0, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 70, "loss": 2.66271, "grad_norm": Infinity, "raw_fp64_norm": 6.668334123241272e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.2816214003468784e+30, "max_grad_other": 0.3833426833152771, "dead_tokens_in_batch": 1, "secs": 211.0, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 72, "loss": 2.65518, "grad_norm": Infinity, "raw_fp64_norm": 3.971573237478444e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.96002266637258e+31, "max_grad_other": 0.5052334666252136, "dead_tokens_in_batch": 27, "secs": 216.6, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 73, "loss": 2.5739, "grad_norm": Infinity, "raw_fp64_norm": 2.2984036407216407e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.9536917939917806e+31, "max_grad_other": 0.3033515512943268, "dead_tokens_in_batch": 2, "secs": 219.3, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 77, "loss": 2.86924, "grad_norm": Infinity, "raw_fp64_norm": 1.473759430305897e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.9062915202765177e+31, "max_grad_other": 0.1454879641532898, "dead_tokens_in_batch": 1, "secs": 230.5, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 80, "loss": 2.84713, "grad_norm": Infinity, "raw_fp64_norm": 8.602706673467011e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.630174812533527e+31, "max_grad_other": 0.2263513058423996, "dead_tokens_in_batch": 1, "secs": 239.0, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 81, "loss": 2.98729, "grad_norm": Infinity, "raw_fp64_norm": 6.641409536186336e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.2816395342341726e+30, "max_grad_other": 0.6810155510902405, "dead_tokens_in_batch": 1, "secs": 241.7, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 89, "loss": 2.78065, "grad_norm": Infinity, "raw_fp64_norm": 7.397343652712931e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.4383673673489618e+31, "max_grad_other": 0.15790757536888123, "dead_tokens_in_batch": 1, "secs": 264.3, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 90, "loss": 2.82217, "grad_norm": 3.1220858097076416, "raw_fp64_norm": 3.1220858624358776, "grad_norm_finite": true, "eff_coef_other": 0.32029858903687625, "max_grad_emb": 0.016238274052739143, "max_grad_other": 0.2866359353065491, "dead_tokens_in_batch": 0, "secs": 267.1, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 95, "loss": 2.85818, "grad_norm": Infinity, "raw_fp64_norm": 5.720423213516691e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.0842861720752707e+31, "max_grad_other": 0.20682138204574585, "dead_tokens_in_batch": 1, "secs": 281.1, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 100, "loss": 2.94008, "grad_norm": Infinity, "raw_fp64_norm": 7.540228738016014e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.3829902836687474e+30, "max_grad_other": 0.43620091676712036, "dead_tokens_in_batch": 1, "secs": 295.1, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 100, "tgt_nll": 2.88364, "tgt_ppl": 17.879, "en_nll": 2.68923, "flores_tgt_nll": 3.08852, "flores_tgt_ppl": 21.944, "flores_tgt_bpb": 0.7924, "flores_en_nll": 3.73664, "belebele_acc": 0.3189, "belebele_acc_raw": 0.31, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.332365411916726e-10, "seen_dead_count": 24, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 49.7, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 104, "loss": 2.57613, "grad_norm": Infinity, "raw_fp64_norm": 2.6895029215828847e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.568715501905823e+30, "max_grad_other": 0.24241933226585388, "dead_tokens_in_batch": 1, "secs": 356.2, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 105, "loss": 2.72126, "grad_norm": Infinity, "raw_fp64_norm": 1.8046773828351563e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.2453497570676037e+31, "max_grad_other": 0.656177282333374, "dead_tokens_in_batch": 2, "secs": 358.9, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 107, "loss": 2.62428, "grad_norm": Infinity, "raw_fp64_norm": 5.7099246446811516e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.0820708155108269e+32, "max_grad_other": 0.1660606563091278, "dead_tokens_in_batch": 3, "secs": 364.5, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 110, "loss": 2.61591, "grad_norm": 2.645376682281494, "raw_fp64_norm": 2.6453767417576413, "grad_norm_finite": true, "eff_coef_other": 0.37801785608834293, "max_grad_emb": 0.014597136527299881, "max_grad_other": 0.20287638902664185, "dead_tokens_in_batch": 0, "secs": 372.9, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 112, "loss": 2.57574, "grad_norm": Infinity, "raw_fp64_norm": 2.2321435956564832e+19, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.5950671750514606e+18, "max_grad_other": 0.16365332901477814, "dead_tokens_in_batch": 1, "secs": 378.5, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 116, "loss": 2.85043, "grad_norm": Infinity, "raw_fp64_norm": 2.444910828317837e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.513830647548744e+31, "max_grad_other": 0.15882356464862823, "dead_tokens_in_batch": 1, "secs": 389.9, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 118, "loss": 2.77166, "grad_norm": 1.4847971047742898e+19, "raw_fp64_norm": 1.4847971251806505e+19, "grad_norm_finite": true, "eff_coef_other": 6.734926925601826e-20, "max_grad_emb": 2.934744693725987e+18, "max_grad_other": 0.4484022259712219, "dead_tokens_in_batch": 1, "secs": 395.4, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 120, "loss": 2.73786, "grad_norm": 2.6973071098327637, "raw_fp64_norm": 2.6973069853429834, "grad_norm_finite": true, "eff_coef_other": 0.3707399967970293, "max_grad_emb": 0.02368503250181675, "max_grad_other": 0.4354262948036194, "dead_tokens_in_batch": 0, "secs": 401.1, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 125, "loss": 2.57569, "grad_norm": Infinity, "raw_fp64_norm": 7.044108061456258e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.3127576777319446e+31, "max_grad_other": 0.34345075488090515, "dead_tokens_in_batch": 1, "secs": 415.3, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 130, "loss": 2.8246, "grad_norm": 2.592463970184326, "raw_fp64_norm": 2.592463780123844, "grad_norm_finite": true, "eff_coef_other": 0.3857332737378894, "max_grad_emb": 0.019610758870840073, "max_grad_other": 0.18280653655529022, "dead_tokens_in_batch": 0, "secs": 429.6, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 131, "loss": 2.93409, "grad_norm": Infinity, "raw_fp64_norm": 5.326880174396635e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 9.955453349642047e+30, "max_grad_other": 0.44598034024238586, "dead_tokens_in_batch": 2, "secs": 432.5, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 139, "loss": 2.94045, "grad_norm": Infinity, "raw_fp64_norm": 3.5308937882423185e+19, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.136411228257386e+18, "max_grad_other": 0.3150789737701416, "dead_tokens_in_batch": 1, "secs": 455.2, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 140, "loss": 3.02829, "grad_norm": 2.868469715118408, "raw_fp64_norm": 2.868469759406089, "grad_norm_finite": true, "eff_coef_other": 0.34861781740683406, "max_grad_emb": 0.014087109826505184, "max_grad_other": 0.26953157782554626, "dead_tokens_in_batch": 0, "secs": 458.0, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 150, "loss": 2.58452, "grad_norm": 2.4689829349517822, "raw_fp64_norm": 2.468983014921791, "grad_norm_finite": true, "eff_coef_other": 0.40502491160175547, "max_grad_emb": 0.05239836126565933, "max_grad_other": 0.12692907452583313, "dead_tokens_in_batch": 0, "secs": 486.4, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 153, "loss": 2.69959, "grad_norm": Infinity, "raw_fp64_norm": 1.0183859289404803e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.035038508463696e+31, "max_grad_other": 0.3441217839717865, "dead_tokens_in_batch": 1, "secs": 494.8, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 160, "loss": 2.49466, "grad_norm": 2.5896265506744385, "raw_fp64_norm": 2.5896266169748268, "grad_norm_finite": true, "eff_coef_other": 0.38615591641337055, "max_grad_emb": 0.02233104221522808, "max_grad_other": 0.2959490120410919, "dead_tokens_in_batch": 0, "secs": 514.6, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 165, "loss": 2.46319, "grad_norm": Infinity, "raw_fp64_norm": 6.918755883904016e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.3123472474161854e+31, "max_grad_other": 0.10299933701753616, "dead_tokens_in_batch": 1, "secs": 528.7, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 170, "loss": 2.62426, "grad_norm": 2.6454968452453613, "raw_fp64_norm": 2.6454968233996925, "grad_norm_finite": true, "eff_coef_other": 0.3780006858812063, "max_grad_emb": 0.02214134857058525, "max_grad_other": 0.2014959156513214, "dead_tokens_in_batch": 0, "secs": 542.8, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 178, "loss": 2.88036, "grad_norm": Infinity, "raw_fp64_norm": 5.579717718652944e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.0320680720080003e+31, "max_grad_other": 0.19423504173755646, "dead_tokens_in_batch": 1, "secs": 565.6, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 180, "loss": 2.47385, "grad_norm": 2.597876787185669, "raw_fp64_norm": 2.597876779678005, "grad_norm_finite": true, "eff_coef_other": 0.38492957787799525, "max_grad_emb": 0.03292784094810486, "max_grad_other": 0.2132338285446167, "dead_tokens_in_batch": 0, "secs": 571.2, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 185, "loss": 2.80498, "grad_norm": Infinity, "raw_fp64_norm": 4.036693011844161e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.666534253537599e+30, "max_grad_other": 0.27100369334220886, "dead_tokens_in_batch": 2, "secs": 585.4, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 190, "loss": 2.49039, "grad_norm": 2.336629629135132, "raw_fp64_norm": 2.336629611402281, "grad_norm_finite": true, "eff_coef_other": 0.42796665743020523, "max_grad_emb": 0.024244995787739754, "max_grad_other": 0.2909564971923828, "dead_tokens_in_batch": 0, "secs": 599.4, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 197, "loss": 2.27678, "grad_norm": Infinity, "raw_fp64_norm": 1.9031902027089586e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.589141180227645e+31, "max_grad_other": 0.42793768644332886, "dead_tokens_in_batch": 2, "secs": 619.4, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 198, "loss": 2.38644, "grad_norm": Infinity, "raw_fp64_norm": 1.6262406226973403e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.1846203356599185e+31, "max_grad_other": 0.6640468239784241, "dead_tokens_in_batch": 1, "secs": 622.1, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 200, "loss": 2.42388, "grad_norm": 2.63604474067688, "raw_fp64_norm": 2.6360449676362263, "grad_norm_finite": true, "eff_coef_other": 0.37935608801052956, "max_grad_emb": 0.030812378972768784, "max_grad_other": 0.5039211511611938, "dead_tokens_in_batch": 0, "secs": 627.8, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 200, "tgt_nll": 2.652, "tgt_ppl": 14.182, "en_nll": 2.70061, "flores_tgt_nll": 2.8948, "flores_tgt_ppl": 18.08, "flores_tgt_bpb": 0.74269, "flores_en_nll": 3.77201, "belebele_acc": 0.3089, "belebele_acc_raw": 0.3122, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.0063918353989720345, "seen_dead_count": 26, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 49.9, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 203, "loss": 2.56115, "grad_norm": Infinity, "raw_fp64_norm": 1.802184799959597e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.335761208768795e+30, "max_grad_other": 0.36989134550094604, "dead_tokens_in_batch": 1, "secs": 686.1, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 204, "loss": 2.30724, "grad_norm": Infinity, "raw_fp64_norm": 8.190765678342737e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.6070607553254052e+31, "max_grad_other": 0.1094207763671875, "dead_tokens_in_batch": 1, "secs": 688.8, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 208, "loss": 2.57924, "grad_norm": Infinity, "raw_fp64_norm": 2.492496077156353e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.051912679878198e+31, "max_grad_other": 0.30279219150543213, "dead_tokens_in_batch": 22, "secs": 700.0, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 209, "loss": 2.57175, "grad_norm": Infinity, "raw_fp64_norm": 2.6177556720415945e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.7006239671795554e+31, "max_grad_other": 0.17235377430915833, "dead_tokens_in_batch": 13, "secs": 702.7, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 210, "loss": 2.68088, "grad_norm": 2.833757162094116, "raw_fp64_norm": 2.8337573352133356, "grad_norm_finite": true, "eff_coef_other": 0.35288826455854333, "max_grad_emb": 0.012738623656332493, "max_grad_other": 0.4386603832244873, "dead_tokens_in_batch": 0, "secs": 705.6, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 211, "loss": 2.28282, "grad_norm": Infinity, "raw_fp64_norm": 8.851400686369915e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.7176241541914988e+31, "max_grad_other": 0.1923704743385315, "dead_tokens_in_batch": 1, "secs": 708.4, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 213, "loss": 2.38993, "grad_norm": Infinity, "raw_fp64_norm": 8.15583850107197e+28, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.5189807010112945e+28, "max_grad_other": 0.22530974447727203, "dead_tokens_in_batch": 1, "secs": 713.9, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 220, "loss": 2.62433, "grad_norm": 2.6869521141052246, "raw_fp64_norm": 2.6869520531323716, "grad_norm_finite": true, "eff_coef_other": 0.3721687567789985, "max_grad_emb": 0.01057201437652111, "max_grad_other": 0.4173498749732971, "dead_tokens_in_batch": 0, "secs": 733.6, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 223, "loss": 2.38362, "grad_norm": Infinity, "raw_fp64_norm": 2.207052096398979e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.146260741550121e+30, "max_grad_other": 0.3339550793170929, "dead_tokens_in_batch": 1, "secs": 742.0, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 225, "loss": 2.20363, "grad_norm": Infinity, "raw_fp64_norm": 3.161679291967483e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.191698550806724e+30, "max_grad_other": 0.5436645150184631, "dead_tokens_in_batch": 1, "secs": 747.6, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 230, "loss": 2.84787, "grad_norm": 3.1997222900390625, "raw_fp64_norm": 3.1997222249525814, "grad_norm_finite": true, "eff_coef_other": 0.31252702479400707, "max_grad_emb": 0.018065067008137703, "max_grad_other": 0.25129789113998413, "dead_tokens_in_batch": 0, "secs": 761.7, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 234, "loss": 2.43516, "grad_norm": Infinity, "raw_fp64_norm": 6.916828370972995e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.3561814469244283e+31, "max_grad_other": 0.26094990968704224, "dead_tokens_in_batch": 1, "secs": 772.9, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 236, "loss": 2.36159, "grad_norm": Infinity, "raw_fp64_norm": 7.676676333104764e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.3709101528625392e+31, "max_grad_other": 0.3177119493484497, "dead_tokens_in_batch": 8, "secs": 778.5, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 237, "loss": 2.64553, "grad_norm": Infinity, "raw_fp64_norm": 8.433567172421143e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.6214908565860713e+31, "max_grad_other": 0.3168381154537201, "dead_tokens_in_batch": 1, "secs": 781.4, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 240, "loss": 2.45134, "grad_norm": 2.357327938079834, "raw_fp64_norm": 2.357327895675253, "grad_norm_finite": true, "eff_coef_other": 0.42420893573493035, "max_grad_emb": 0.05447961762547493, "max_grad_other": 0.2003781944513321, "dead_tokens_in_batch": 0, "secs": 789.8, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 241, "loss": 2.29162, "grad_norm": 2.7453858852386475, "raw_fp64_norm": 2.74538598085832, "grad_norm_finite": true, "eff_coef_other": 0.36424738727236733, "max_grad_emb": 0.016439827159047127, "max_grad_other": 0.4829369783401489, "dead_tokens_in_batch": 1, "secs": 792.6, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 243, "loss": 2.58725, "grad_norm": Infinity, "raw_fp64_norm": 6.514558258808286e+29, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.2436880093209995e+29, "max_grad_other": 0.1957142949104309, "dead_tokens_in_batch": 1, "secs": 798.3, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 244, "loss": 2.95594, "grad_norm": Infinity, "raw_fp64_norm": 7.052218959221651e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.3413464764067733e+31, "max_grad_other": 0.31756269931793213, "dead_tokens_in_batch": 1, "secs": 801.0, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 245, "loss": 2.85296, "grad_norm": Infinity, "raw_fp64_norm": 3.987024137224246e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.499026700897616e+30, "max_grad_other": 0.19373545050621033, "dead_tokens_in_batch": 2, "secs": 803.9, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 249, "loss": 2.16737, "grad_norm": 1.1675388519911522e+19, "raw_fp64_norm": 1.167538809388237e+19, "grad_norm_finite": true, "eff_coef_other": 8.565025466129654e-20, "max_grad_emb": 2.0694225830354616e+18, "max_grad_other": 0.31295907497406006, "dead_tokens_in_batch": 2, "secs": 815.2, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 250, "loss": 2.32408, "grad_norm": Infinity, "raw_fp64_norm": 1.2643872822068787e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.2846052861023175e+31, "max_grad_other": 0.29153162240982056, "dead_tokens_in_batch": 2, "secs": 818.1, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 251, "loss": 2.46471, "grad_norm": Infinity, "raw_fp64_norm": 3.7630537409402916e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.1191600850322e+31, "max_grad_other": 0.8055921792984009, "dead_tokens_in_batch": 5, "secs": 820.9, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 253, "loss": 2.31236, "grad_norm": Infinity, "raw_fp64_norm": 2.6280054308981436e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.9524018549665725e+31, "max_grad_other": 0.41632193326950073, "dead_tokens_in_batch": 2, "secs": 826.5, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 260, "loss": 2.15942, "grad_norm": Infinity, "raw_fp64_norm": 4.4447207694702715e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.548460750519216e+30, "max_grad_other": 0.14316436648368835, "dead_tokens_in_batch": 1, "secs": 846.3, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 264, "loss": 2.54266, "grad_norm": Infinity, "raw_fp64_norm": 1.8832064476819908e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.6109676105452952e+31, "max_grad_other": 0.5074384212493896, "dead_tokens_in_batch": 1, "secs": 857.6, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 267, "loss": 2.44065, "grad_norm": Infinity, "raw_fp64_norm": 3.282854957464954e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.498536768789964e+31, "max_grad_other": 0.24383139610290527, "dead_tokens_in_batch": 24, "secs": 866.1, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 270, "loss": 2.31952, "grad_norm": Infinity, "raw_fp64_norm": 9.954733478282163e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.916041643079971e+31, "max_grad_other": 0.3589378893375397, "dead_tokens_in_batch": 1, "secs": 874.5, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 278, "loss": 2.50438, "grad_norm": 2.5055301189422607, "raw_fp64_norm": 2.50553007731852, "grad_norm_finite": true, "eff_coef_other": 0.3991169746166081, "max_grad_emb": 0.014813725836575031, "max_grad_other": 0.5701236128807068, "dead_tokens_in_batch": 1, "secs": 897.2, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 280, "loss": 2.65231, "grad_norm": Infinity, "raw_fp64_norm": 6.428710152895128e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.548481785828478e+31, "max_grad_other": 0.13932545483112335, "dead_tokens_in_batch": 16, "secs": 902.9, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 282, "loss": 2.23049, "grad_norm": Infinity, "raw_fp64_norm": 3.895813884116406e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.40621988357744e+30, "max_grad_other": 0.28118789196014404, "dead_tokens_in_batch": 1, "secs": 908.7, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 287, "loss": 2.12833, "grad_norm": Infinity, "raw_fp64_norm": 3.6408994791689885e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.964090323902158e+30, "max_grad_other": 0.25228074193000793, "dead_tokens_in_batch": 1, "secs": 922.9, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 290, "loss": 2.41608, "grad_norm": Infinity, "raw_fp64_norm": 1.9054559343486375e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.611040387879636e+31, "max_grad_other": 0.3133000433444977, "dead_tokens_in_batch": 1, "secs": 931.4, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 300, "loss": 2.28609, "grad_norm": 2.2211854457855225, "raw_fp64_norm": 2.2211854130676727, "grad_norm_finite": true, "eff_coef_other": 0.450209842535911, "max_grad_emb": 0.011931795626878738, "max_grad_other": 0.1406550109386444, "dead_tokens_in_batch": 1, "secs": 959.8, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 300, "tgt_nll": 2.54695, "tgt_ppl": 12.768, "en_nll": 2.71258, "flores_tgt_nll": 2.79302, "flores_tgt_ppl": 16.33, "flores_tgt_bpb": 0.71658, "flores_en_nll": 3.80726, "belebele_acc": 0.3067, "belebele_acc_raw": 0.3078, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.007683100178837776, "seen_dead_count": 27, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 49.6, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "done", "steps": 300, "n_dead_steps": 68, "n_inf_steps": 63, "n_skipped_steps": 63, "seen_dead_count": 27, "peak_mem_gb": 67.93, "secs": 1009.4, "arm": "skipinf", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}


==> anc/embscan/outE34/e34_nemo_skipinf_s2.jsonl <==
{"kind": "meta", "opt": "adamw_fused", "n_dead_rows": 75, "n_train_chunks": 9616, "frac_chunks_with_dead": 0.00801, "steps": 300, "lr_steps": 1000, "tokens_per_step": 16384, "n_flores_tgt": 1012, "n_belebele": 900, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 0, "tgt_nll": 3.93686, "tgt_ppl": 51.257, "en_nll": 2.73329, "flores_tgt_nll": 4.06837, "flores_tgt_ppl": 58.462, "flores_tgt_bpb": 1.04379, "flores_en_nll": 3.61807, "belebele_acc": 0.2978, "belebele_acc_raw": 0.3211, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.33263519611171e-10, "seen_dead_count": 0, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 58.5, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1, "loss": 3.70757, "grad_norm": 9.556617736816406, "raw_fp64_norm": 9.556617972542307, "grad_norm_finite": true, "eff_coef_other": 0.10463952026751355, "max_grad_emb": 0.5967453122138977, "max_grad_other": 1.5838208198547363, "dead_tokens_in_batch": 0, "secs": 12.1, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 2, "loss": 4.30471, "grad_norm": 10.65808391571045, "raw_fp64_norm": 10.658083662154995, "grad_norm_finite": true, "eff_coef_other": 0.09382548627717907, "max_grad_emb": 0.024603452533483505, "max_grad_other": 2.2464404106140137, "dead_tokens_in_batch": 0, "secs": 15.0, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 3, "loss": 3.55521, "grad_norm": 7.904400825500488, "raw_fp64_norm": 7.904401074484742, "grad_norm_finite": true, "eff_coef_other": 0.12651178698606738, "max_grad_emb": 0.06299368292093277, "max_grad_other": 1.4883904457092285, "dead_tokens_in_batch": 0, "secs": 18.1, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 4, "loss": 3.72263, "grad_norm": 8.638142585754395, "raw_fp64_norm": 8.638142905527387, "grad_norm_finite": true, "eff_coef_other": 0.11576561446016612, "max_grad_emb": 0.12308818846940994, "max_grad_other": 1.5455214977264404, "dead_tokens_in_batch": 0, "secs": 20.9, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 5, "loss": 3.77713, "grad_norm": 8.009151458740234, "raw_fp64_norm": 8.009150979891546, "grad_norm_finite": true, "eff_coef_other": 0.12485715625362073, "max_grad_emb": 0.02492091804742813, "max_grad_other": 1.4852700233459473, "dead_tokens_in_batch": 0, "secs": 23.8, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 6, "loss": 3.75854, "grad_norm": 7.588191986083984, "raw_fp64_norm": 7.588192230115242, "grad_norm_finite": true, "eff_coef_other": 0.1317836804933538, "max_grad_emb": 0.07839351147413254, "max_grad_other": 1.5681301355361938, "dead_tokens_in_batch": 0, "secs": 26.8, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 7, "loss": 3.6608, "grad_norm": Infinity, "raw_fp64_norm": 4.020868298413451e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.791549635221694e+31, "max_grad_other": 1.2592079639434814, "dead_tokens_in_batch": 2, "secs": 29.7, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 8, "loss": 3.80482, "grad_norm": Infinity, "raw_fp64_norm": 3.414367665514764e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.972567311749296e+30, "max_grad_other": 1.2604119777679443, "dead_tokens_in_batch": 1, "secs": 32.5, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 9, "loss": 4.13788, "grad_norm": 8.705930709838867, "raw_fp64_norm": 8.705931074195988, "grad_norm_finite": true, "eff_coef_other": 0.11486421365674926, "max_grad_emb": 0.122041717171669, "max_grad_other": 0.9911913871765137, "dead_tokens_in_batch": 0, "secs": 35.3, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 10, "loss": 4.12312, "grad_norm": Infinity, "raw_fp64_norm": 5.277870671265139e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.0052972559807081e+31, "max_grad_other": 1.1483148336410522, "dead_tokens_in_batch": 2, "secs": 38.4, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 12, "loss": 3.6066, "grad_norm": Infinity, "raw_fp64_norm": 1.839115717648144e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.777702176016217e+31, "max_grad_other": 0.637499988079071, "dead_tokens_in_batch": 2, "secs": 44.1, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 17, "loss": 3.62644, "grad_norm": 7.212247072152486e+18, "raw_fp64_norm": 7.21224710203508e+18, "grad_norm_finite": true, "eff_coef_other": 1.3865304252555941e-19, "max_grad_emb": 1.392400772133552e+18, "max_grad_other": 1.7986177206039429, "dead_tokens_in_batch": 1, "secs": 58.7, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 20, "loss": 3.61712, "grad_norm": 19.131200790405273, "raw_fp64_norm": 19.13120098505486, "grad_norm_finite": true, "eff_coef_other": 0.052270631555489756, "max_grad_emb": 2.8813529014587402, "max_grad_other": 1.3900481462478638, "dead_tokens_in_batch": 0, "secs": 67.5, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 30, "loss": 3.24111, "grad_norm": 3.615032434463501, "raw_fp64_norm": 3.615032308919707, "grad_norm_finite": true, "eff_coef_other": 0.27662261445955555, "max_grad_emb": 0.020375970751047134, "max_grad_other": 0.304592490196228, "dead_tokens_in_batch": 0, "secs": 96.8, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 40, "loss": 3.23511, "grad_norm": Infinity, "raw_fp64_norm": 7.589536739882763e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.4660351761112626e+30, "max_grad_other": 1.0283786058425903, "dead_tokens_in_batch": 1, "secs": 126.3, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 50, "loss": 3.30991, "grad_norm": 5.6588616371154785, "raw_fp64_norm": 5.6588617642819425, "grad_norm_finite": true, "eff_coef_other": 0.17671395545832425, "max_grad_emb": 0.01345805637538433, "max_grad_other": 0.9312517642974854, "dead_tokens_in_batch": 0, "secs": 155.6, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 60, "loss": 2.9584, "grad_norm": 3.6301143169403076, "raw_fp64_norm": 3.6301143134181864, "grad_norm_finite": true, "eff_coef_other": 0.2754733424950433, "max_grad_emb": 0.06894028931856155, "max_grad_other": 0.30267664790153503, "dead_tokens_in_batch": 0, "secs": 185.0, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 61, "loss": 2.91216, "grad_norm": Infinity, "raw_fp64_norm": 2.0032466228685966e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.8347881367887477e+31, "max_grad_other": 0.2557311952114105, "dead_tokens_in_batch": 1, "secs": 188.0, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 65, "loss": 2.80152, "grad_norm": Infinity, "raw_fp64_norm": 1.1012606621706086e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.2713953536713884e+31, "max_grad_other": 0.18376293778419495, "dead_tokens_in_batch": 2, "secs": 199.7, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 70, "loss": 2.83329, "grad_norm": 3.1624300479888916, "raw_fp64_norm": 3.1624298902691, "grad_norm_finite": true, "eff_coef_other": 0.3162124279787657, "max_grad_emb": 0.07761318236589432, "max_grad_other": 0.3236757516860962, "dead_tokens_in_batch": 0, "secs": 214.3, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 71, "loss": 2.73295, "grad_norm": Infinity, "raw_fp64_norm": 3.7772160703268123e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.005956633961232e+30, "max_grad_other": 0.591192901134491, "dead_tokens_in_batch": 1, "secs": 217.3, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 72, "loss": 2.80378, "grad_norm": Infinity, "raw_fp64_norm": 2.2771401083948086e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.513282278796967e+31, "max_grad_other": 0.5967333316802979, "dead_tokens_in_batch": 1, "secs": 220.2, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 73, "loss": 2.94517, "grad_norm": Infinity, "raw_fp64_norm": 2.7117998127427592e+19, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.83996519517048e+18, "max_grad_other": 0.4275178611278534, "dead_tokens_in_batch": 1, "secs": 223.2, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 80, "loss": 2.72799, "grad_norm": Infinity, "raw_fp64_norm": 4.392847688806881e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.443844541330135e+30, "max_grad_other": 0.3361421227455139, "dead_tokens_in_batch": 1, "secs": 243.8, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 83, "loss": 3.32026, "grad_norm": Infinity, "raw_fp64_norm": 3.3034535848672045e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.047035464917089e+30, "max_grad_other": 0.2881890535354614, "dead_tokens_in_batch": 1, "secs": 252.8, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 88, "loss": 2.82046, "grad_norm": Infinity, "raw_fp64_norm": 7.394626115399621e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.3568555439614454e+31, "max_grad_other": 0.18998591601848602, "dead_tokens_in_batch": 1, "secs": 267.6, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 90, "loss": 2.82048, "grad_norm": 2.8973586559295654, "raw_fp64_norm": 2.897358711638969, "grad_norm_finite": true, "eff_coef_other": 0.3451418252316239, "max_grad_emb": 0.017767632380127907, "max_grad_other": 0.2163718044757843, "dead_tokens_in_batch": 0, "secs": 273.3, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 93, "loss": 2.78919, "grad_norm": Infinity, "raw_fp64_norm": 1.9489686060694083e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.705493036810635e+30, "max_grad_other": 0.2360108494758606, "dead_tokens_in_batch": 3, "secs": 282.2, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 100, "loss": 2.69562, "grad_norm": Infinity, "raw_fp64_norm": 2.1693859525506044e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.421516603568323e+31, "max_grad_other": 0.7638847827911377, "dead_tokens_in_batch": 5, "secs": 302.7, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 100, "tgt_nll": 2.8829, "tgt_ppl": 17.866, "en_nll": 2.69734, "flores_tgt_nll": 3.07769, "flores_tgt_ppl": 21.708, "flores_tgt_bpb": 0.78962, "flores_en_nll": 3.7702, "belebele_acc": 0.3233, "belebele_acc_raw": 0.3144, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.003421069821342826, "seen_dead_count": 13, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 50.5, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 101, "loss": 2.57622, "grad_norm": Infinity, "raw_fp64_norm": 2.853280827316871e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.534137926505788e+31, "max_grad_other": 1.1646361351013184, "dead_tokens_in_batch": 6, "secs": 356.1, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 103, "loss": 2.61923, "grad_norm": Infinity, "raw_fp64_norm": 4.312906866928192e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.258776736697339e+30, "max_grad_other": 0.3181077837944031, "dead_tokens_in_batch": 1, "secs": 361.8, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 104, "loss": 3.16858, "grad_norm": Infinity, "raw_fp64_norm": 1.2239854262412898e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.0001789511162354e+30, "max_grad_other": 0.684619665145874, "dead_tokens_in_batch": 8, "secs": 364.8, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 110, "loss": 2.67023, "grad_norm": 2.961846351623535, "raw_fp64_norm": 2.9618466182918595, "grad_norm_finite": true, "eff_coef_other": 0.3376271229683226, "max_grad_emb": 0.01764046959578991, "max_grad_other": 0.6539700031280518, "dead_tokens_in_batch": 0, "secs": 382.3, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 113, "loss": 2.76411, "grad_norm": Infinity, "raw_fp64_norm": 1.1545779543777322e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.2121867609447784e+31, "max_grad_other": 0.3674749433994293, "dead_tokens_in_batch": 2, "secs": 391.4, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 120, "loss": 2.62531, "grad_norm": 2.8237740993499756, "raw_fp64_norm": 2.8237741094080215, "grad_norm_finite": true, "eff_coef_other": 0.35413585176461004, "max_grad_emb": 0.043219324201345444, "max_grad_other": 0.1630287915468216, "dead_tokens_in_batch": 0, "secs": 412.0, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 129, "loss": 2.74693, "grad_norm": Infinity, "raw_fp64_norm": 9.937262598741935e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.9171409193277465e+31, "max_grad_other": 0.23049573600292206, "dead_tokens_in_batch": 1, "secs": 439.2, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 130, "loss": 2.66155, "grad_norm": 3.0436742305755615, "raw_fp64_norm": 3.043674099654012, "grad_norm_finite": true, "eff_coef_other": 0.32855016525889297, "max_grad_emb": 0.027762344107031822, "max_grad_other": 0.4145064353942871, "dead_tokens_in_batch": 0, "secs": 442.1, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 132, "loss": 2.61374, "grad_norm": Infinity, "raw_fp64_norm": 6.268800301729662e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.152144236140332e+30, "max_grad_other": 0.5893456339836121, "dead_tokens_in_batch": 1, "secs": 448.0, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 140, "loss": 2.8063, "grad_norm": Infinity, "raw_fp64_norm": 1.9410782027641447e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.5983461832033546e+31, "max_grad_other": 0.8886315822601318, "dead_tokens_in_batch": 1, "secs": 471.7, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 141, "loss": 2.82437, "grad_norm": Infinity, "raw_fp64_norm": 3.948335680707817e+19, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.404552977213817e+18, "max_grad_other": 0.3567778468132019, "dead_tokens_in_batch": 1, "secs": 474.7, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 144, "loss": 2.8999, "grad_norm": Infinity, "raw_fp64_norm": 2.3109083614352678e+33, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.5790086741874476e+32, "max_grad_other": 0.3078919053077698, "dead_tokens_in_batch": 12, "secs": 483.4, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 148, "loss": 2.62769, "grad_norm": Infinity, "raw_fp64_norm": 1.9163426352780433e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.701584579635821e+31, "max_grad_other": 0.20532560348510742, "dead_tokens_in_batch": 2, "secs": 495.3, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 150, "loss": 2.70842, "grad_norm": 2.7936956882476807, "raw_fp64_norm": 2.793695628352988, "grad_norm_finite": true, "eff_coef_other": 0.3579486650096007, "max_grad_emb": 0.014000331982970238, "max_grad_other": 0.36176395416259766, "dead_tokens_in_batch": 0, "secs": 501.0, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 153, "loss": 2.87447, "grad_norm": Infinity, "raw_fp64_norm": 2.2331926992606783e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.1016102753284745e+29, "max_grad_other": 0.8832793831825256, "dead_tokens_in_batch": 1, "secs": 509.9, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 154, "loss": 3.00422, "grad_norm": Infinity, "raw_fp64_norm": 3.2911178257133048e+19, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.800937586239209e+18, "max_grad_other": 1.0553888082504272, "dead_tokens_in_batch": 1, "secs": 512.8, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 158, "loss": 2.59231, "grad_norm": Infinity, "raw_fp64_norm": 2.9826355093657965e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.677610099570521e+30, "max_grad_other": 0.33569982647895813, "dead_tokens_in_batch": 1, "secs": 524.4, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 160, "loss": 2.73479, "grad_norm": Infinity, "raw_fp64_norm": 9.544162687558346e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.5410566696741594e+31, "max_grad_other": 0.48321759700775146, "dead_tokens_in_batch": 2, "secs": 530.0, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 165, "loss": 2.95239, "grad_norm": Infinity, "raw_fp64_norm": 1.44326556356953e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.7834577056802086e+30, "max_grad_other": 0.3518720269203186, "dead_tokens_in_batch": 1, "secs": 544.4, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 170, "loss": 2.4244, "grad_norm": 2.3283400535583496, "raw_fp64_norm": 2.32834018925513, "grad_norm_finite": true, "eff_coef_other": 0.42949034398191926, "max_grad_emb": 0.010849548503756523, "max_grad_other": 0.2684347331523895, "dead_tokens_in_batch": 0, "secs": 558.8, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 173, "loss": 2.45346, "grad_norm": Infinity, "raw_fp64_norm": 1.258084993672641e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.595374416929257e+31, "max_grad_other": 0.16965994238853455, "dead_tokens_in_batch": 1, "secs": 567.6, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 177, "loss": 2.4212, "grad_norm": Infinity, "raw_fp64_norm": 1.0174162969137213e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.931770614241231e+31, "max_grad_other": 0.33934497833251953, "dead_tokens_in_batch": 1, "secs": 579.2, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 180, "loss": 2.71381, "grad_norm": 2.697953701019287, "raw_fp64_norm": 2.6979537722299374, "grad_norm_finite": true, "eff_coef_other": 0.37065114533694726, "max_grad_emb": 0.014649479649960995, "max_grad_other": 0.34073930978775024, "dead_tokens_in_batch": 0, "secs": 587.7, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 186, "loss": 2.50743, "grad_norm": Infinity, "raw_fp64_norm": 2.3630973960912787e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.478936273137679e+30, "max_grad_other": 0.3114457130432129, "dead_tokens_in_batch": 2, "secs": 605.2, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 190, "loss": 2.52961, "grad_norm": 2.5967319011688232, "raw_fp64_norm": 2.596731884162541, "grad_norm_finite": true, "eff_coef_other": 0.3850992913248363, "max_grad_emb": 0.022978877648711205, "max_grad_other": 0.24777257442474365, "dead_tokens_in_batch": 0, "secs": 616.7, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 192, "loss": 2.76028, "grad_norm": Infinity, "raw_fp64_norm": 3.747131055484829e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.04069088614749e+30, "max_grad_other": 0.12614770233631134, "dead_tokens_in_batch": 1, "secs": 622.6, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 193, "loss": 2.70561, "grad_norm": Infinity, "raw_fp64_norm": 3.3161432456914854e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.524602267142734e+30, "max_grad_other": 0.22589628398418427, "dead_tokens_in_batch": 1, "secs": 625.5, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 196, "loss": 2.69824, "grad_norm": Infinity, "raw_fp64_norm": 5.034947375993179e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 9.731475663042045e+30, "max_grad_other": 0.1953294575214386, "dead_tokens_in_batch": 1, "secs": 634.1, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 200, "loss": 2.50315, "grad_norm": Infinity, "raw_fp64_norm": 2.3126496085577744e+19, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.5258380746759864e+18, "max_grad_other": 0.20668505132198334, "dead_tokens_in_batch": 1, "secs": 645.6, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 200, "tgt_nll": 2.65553, "tgt_ppl": 14.233, "en_nll": 2.70797, "flores_tgt_nll": 2.92092, "flores_tgt_ppl": 18.558, "flores_tgt_bpb": 0.7494, "flores_en_nll": 3.79943, "belebele_acc": 0.3144, "belebele_acc_raw": 0.3078, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.0034396329429000616, "seen_dead_count": 22, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 50.4, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 204, "loss": 2.84435, "grad_norm": 6.899099563492114e+18, "raw_fp64_norm": 6.899099157457517e+18, "grad_norm_finite": true, "eff_coef_other": 1.449464514603744e-19, "max_grad_emb": 1.1984689112264212e+18, "max_grad_other": 0.3100333511829376, "dead_tokens_in_batch": 1, "secs": 707.7, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 210, "loss": 2.39187, "grad_norm": 2.397578001022339, "raw_fp64_norm": 2.3975780465658505, "grad_norm_finite": true, "eff_coef_other": 0.41708740340718503, "max_grad_emb": 0.013790169730782509, "max_grad_other": 0.17896363139152527, "dead_tokens_in_batch": 0, "secs": 725.1, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 211, "loss": 2.88054, "grad_norm": Infinity, "raw_fp64_norm": 5.2479238335329975e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.0172785571011628e+31, "max_grad_other": 0.2066659927368164, "dead_tokens_in_batch": 1, "secs": 728.0, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 213, "loss": 2.39014, "grad_norm": Infinity, "raw_fp64_norm": 5.1300481764124195e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 9.43548045197887e+30, "max_grad_other": 0.264494925737381, "dead_tokens_in_batch": 1, "secs": 733.8, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 216, "loss": 2.53431, "grad_norm": Infinity, "raw_fp64_norm": 8.409882278913988e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.5664047311274927e+30, "max_grad_other": 0.40496963262557983, "dead_tokens_in_batch": 1, "secs": 742.5, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 220, "loss": 2.46925, "grad_norm": 2.3753464221954346, "raw_fp64_norm": 2.375346498602825, "grad_norm_finite": true, "eff_coef_other": 0.42099104773302665, "max_grad_emb": 0.05276462063193321, "max_grad_other": 0.27687448263168335, "dead_tokens_in_batch": 0, "secs": 754.2, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 224, "loss": 2.88716, "grad_norm": Infinity, "raw_fp64_norm": 3.7533448504154012e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.269183910683753e+30, "max_grad_other": 0.1322002410888672, "dead_tokens_in_batch": 2, "secs": 765.9, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 230, "loss": 2.493, "grad_norm": Infinity, "raw_fp64_norm": 1.5394061734273023e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.0217378914206168e+31, "max_grad_other": 0.3787557780742645, "dead_tokens_in_batch": 1, "secs": 783.3, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 231, "loss": 2.34876, "grad_norm": Infinity, "raw_fp64_norm": 1.0236692155563204e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.989921759553424e+31, "max_grad_other": 0.14901183545589447, "dead_tokens_in_batch": 1, "secs": 786.2, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 234, "loss": 2.54568, "grad_norm": Infinity, "raw_fp64_norm": 6.391472802265255e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.1863813840741933e+32, "max_grad_other": 0.3357303738594055, "dead_tokens_in_batch": 5, "secs": 795.0, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 238, "loss": 2.555, "grad_norm": Infinity, "raw_fp64_norm": 1.730377500430746e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.3606399349958085e+31, "max_grad_other": 0.2273143231868744, "dead_tokens_in_batch": 1, "secs": 806.6, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 240, "loss": 2.65305, "grad_norm": 3.533944845199585, "raw_fp64_norm": 3.5339449351250662, "grad_norm_finite": true, "eff_coef_other": 0.28296981442383234, "max_grad_emb": 0.021474286913871765, "max_grad_other": 0.27537012100219727, "dead_tokens_in_batch": 0, "secs": 812.4, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 249, "loss": 2.52195, "grad_norm": Infinity, "raw_fp64_norm": 2.4287030733004127e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.187533605100026e+30, "max_grad_other": 1.1527756452560425, "dead_tokens_in_batch": 4, "secs": 838.7, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 250, "loss": 2.73424, "grad_norm": Infinity, "raw_fp64_norm": 4.971801460220625e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 9.580926921799616e+30, "max_grad_other": 1.9136793613433838, "dead_tokens_in_batch": 1, "secs": 841.6, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 251, "loss": 2.46692, "grad_norm": Infinity, "raw_fp64_norm": 7.658624895757982e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.4297598155133056e+31, "max_grad_other": 1.247802495956421, "dead_tokens_in_batch": 1, "secs": 844.5, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 260, "loss": 2.68241, "grad_norm": 3.7816073894500732, "raw_fp64_norm": 3.781607588769811, "grad_norm_finite": true, "eff_coef_other": 0.26443774632767336, "max_grad_emb": 0.05325944349169731, "max_grad_other": 0.2573331296443939, "dead_tokens_in_batch": 0, "secs": 870.8, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 265, "loss": 2.52281, "grad_norm": Infinity, "raw_fp64_norm": 1.3777173631119726e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.690037660738033e+30, "max_grad_other": 0.27250581979751587, "dead_tokens_in_batch": 1, "secs": 885.8, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 270, "loss": 2.36298, "grad_norm": 2.717604875564575, "raw_fp64_norm": 2.717604809796874, "grad_norm_finite": true, "eff_coef_other": 0.36797094420185295, "max_grad_emb": 0.03311613202095032, "max_grad_other": 0.27099764347076416, "dead_tokens_in_batch": 0, "secs": 900.7, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 273, "loss": 2.51308, "grad_norm": Infinity, "raw_fp64_norm": 4.772173928061699e+29, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 9.154778719217798e+28, "max_grad_other": 0.24560754001140594, "dead_tokens_in_batch": 1, "secs": 909.5, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 277, "loss": 2.09725, "grad_norm": Infinity, "raw_fp64_norm": 1.688701411589805e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.2279939344308883e+31, "max_grad_other": 0.6770898699760437, "dead_tokens_in_batch": 2, "secs": 921.4, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 280, "loss": 2.24067, "grad_norm": 2.524108648300171, "raw_fp64_norm": 2.5241085891244945, "grad_norm_finite": true, "eff_coef_other": 0.39617930254077394, "max_grad_emb": 0.03889190033078194, "max_grad_other": 0.3320639431476593, "dead_tokens_in_batch": 0, "secs": 930.2, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 290, "loss": 2.11206, "grad_norm": 2.724644422531128, "raw_fp64_norm": 2.7246442973578024, "grad_norm_finite": true, "eff_coef_other": 0.3670202338001929, "max_grad_emb": 0.014977304264903069, "max_grad_other": 0.263076514005661, "dead_tokens_in_batch": 0, "secs": 960.0, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 293, "loss": 2.58587, "grad_norm": Infinity, "raw_fp64_norm": 4.669952101709861e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 9.314491035059256e+31, "max_grad_other": 0.4560997486114502, "dead_tokens_in_batch": 1, "secs": 968.9, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 295, "loss": 2.45267, "grad_norm": 2.771109104156494, "raw_fp64_norm": 2.771109183545743, "grad_norm_finite": true, "eff_coef_other": 0.3608662097186473, "max_grad_emb": 0.07248134911060333, "max_grad_other": 0.32218798995018005, "dead_tokens_in_batch": 1, "secs": 974.8, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 297, "loss": 2.47438, "grad_norm": Infinity, "raw_fp64_norm": 1.1862511812493935e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.269646038010406e+31, "max_grad_other": 0.22167521715164185, "dead_tokens_in_batch": 2, "secs": 980.8, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 300, "loss": 2.46721, "grad_norm": Infinity, "raw_fp64_norm": 6.1220440267922485e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.1937675823328092e+31, "max_grad_other": 0.2847595810890198, "dead_tokens_in_batch": 1, "secs": 989.6, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 300, "tgt_nll": 2.53779, "tgt_ppl": 12.652, "en_nll": 2.71957, "flores_tgt_nll": 2.83521, "flores_tgt_ppl": 17.034, "flores_tgt_bpb": 0.72741, "flores_en_nll": 3.77302, "belebele_acc": 0.31, "belebele_acc_raw": 0.3167, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.006092809606343508, "seen_dead_count": 24, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 50.5, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "done", "steps": 300, "n_dead_steps": 57, "n_inf_steps": 54, "n_skipped_steps": 54, "seen_dead_count": 24, "peak_mem_gb": 66.51, "secs": 1040.1, "arm": "skipinf", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}


==> anc/embscan/outE34/e34_nemo_zclip_s0.jsonl <==
{"kind": "meta", "opt": "adamw_fused", "n_dead_rows": 75, "n_train_chunks": 9616, "frac_chunks_with_dead": 0.00655, "steps": 300, "lr_steps": 1000, "tokens_per_step": 16384, "n_flores_tgt": 1012, "n_belebele": 900, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 0, "tgt_nll": 3.93686, "tgt_ppl": 51.257, "en_nll": 2.73329, "flores_tgt_nll": 4.06837, "flores_tgt_ppl": 58.462, "flores_tgt_bpb": 1.04379, "flores_en_nll": 3.61807, "belebele_acc": 0.2978, "belebele_acc_raw": 0.3211, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.33263519611171e-10, "seen_dead_count": 0, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 57.9, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1, "loss": 3.81584, "grad_norm": 54.76312255859375, "raw_fp64_norm": 54.76312156721814, "grad_norm_finite": true, "eff_coef_other": 0.018260464494337533, "max_grad_emb": 4.890041828155518, "max_grad_other": 1.546866536140442, "dead_tokens_in_batch": 0, "secs": 12.3, "zclip_mean": null, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 2, "loss": 3.43168, "grad_norm": 93.22113800048828, "raw_fp64_norm": 93.2211459993835, "grad_norm_finite": true, "eff_coef_other": 0.010727179747315048, "max_grad_emb": 15.366159439086914, "max_grad_other": 1.5567858219146729, "dead_tokens_in_batch": 0, "secs": 15.2, "zclip_mean": null, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 3, "loss": 3.9585, "grad_norm": 8.909247398376465, "raw_fp64_norm": 8.909247294802967, "grad_norm_finite": true, "eff_coef_other": 0.1122429145197057, "max_grad_emb": 0.07785913348197937, "max_grad_other": 1.756152629852295, "dead_tokens_in_batch": 0, "secs": 18.3, "zclip_mean": null, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 4, "loss": 3.9384, "grad_norm": 8.225934028625488, "raw_fp64_norm": 8.22593440366446, "grad_norm_finite": true, "eff_coef_other": 0.1215667114207048, "max_grad_emb": 0.027518928050994873, "max_grad_other": 1.4375742673873901, "dead_tokens_in_batch": 0, "secs": 21.2, "zclip_mean": null, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 5, "loss": 4.6144, "grad_norm": 14.099414825439453, "raw_fp64_norm": 14.099414274442234, "grad_norm_finite": true, "eff_coef_other": 0.0709249215236509, "max_grad_emb": 0.03119713068008423, "max_grad_other": 2.2960400581359863, "dead_tokens_in_batch": 0, "secs": 24.3, "zclip_mean": null, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 6, "loss": 3.57216, "grad_norm": 7.083105564117432, "raw_fp64_norm": 7.083105662620122, "grad_norm_finite": true, "eff_coef_other": 0.14118099016969657, "max_grad_emb": 0.039837852120399475, "max_grad_other": 1.2015513181686401, "dead_tokens_in_batch": 0, "secs": 27.2, "zclip_mean": null, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 7, "loss": 3.52153, "grad_norm": 6.947317600250244, "raw_fp64_norm": 6.947317444861095, "grad_norm_finite": true, "eff_coef_other": 0.14394042944904115, "max_grad_emb": 0.131731316447258, "max_grad_other": 1.3108137845993042, "dead_tokens_in_batch": 0, "secs": 30.1, "zclip_mean": null, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 8, "loss": 3.33924, "grad_norm": 6.25825834274292, "raw_fp64_norm": 6.258258459512578, "grad_norm_finite": true, "eff_coef_other": 0.15978883559033943, "max_grad_emb": 0.04464688152074814, "max_grad_other": 1.0117533206939697, "dead_tokens_in_batch": 0, "secs": 33.2, "zclip_mean": null, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 9, "loss": 3.59452, "grad_norm": 5.801797389984131, "raw_fp64_norm": 5.80179715647941, "grad_norm_finite": true, "eff_coef_other": 0.17236035664182622, "max_grad_emb": 0.023645510897040367, "max_grad_other": 1.12319016456604, "dead_tokens_in_batch": 0, "secs": 36.1, "zclip_mean": null, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 10, "loss": 3.48212, "grad_norm": Infinity, "raw_fp64_norm": 2.1785501701500275e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.2240774831699854e+30, "max_grad_other": 0.7689959406852722, "dead_tokens_in_batch": 1, "secs": 39.1, "zclip_mean": null, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 11, "loss": 3.58927, "grad_norm": Infinity, "raw_fp64_norm": 3.6621186692573186e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.751092706058806e+30, "max_grad_other": 1.291475772857666, "dead_tokens_in_batch": 1, "secs": 42.0, "zclip_mean": null, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 14, "loss": 3.69674, "grad_norm": Infinity, "raw_fp64_norm": 1.8171385855275987e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.2740548392947066e+29, "max_grad_other": 0.7668410539627075, "dead_tokens_in_batch": 1, "secs": 50.9, "zclip_mean": null, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 16, "loss": 3.35687, "grad_norm": Infinity, "raw_fp64_norm": 2.305418720534113e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.3041503826007055e+30, "max_grad_other": 1.2776139974594116, "dead_tokens_in_batch": 2, "secs": 56.9, "zclip_mean": null, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 20, "loss": 3.66688, "grad_norm": 4.501831531524658, "raw_fp64_norm": 4.501831787517644, "grad_norm_finite": true, "eff_coef_other": 0.2221317663450268, "max_grad_emb": 0.01985095627605915, "max_grad_other": 0.8689537048339844, "dead_tokens_in_batch": 0, "secs": 68.9, "zclip_mean": null, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 26, "loss": 3.48363, "grad_norm": Infinity, "raw_fp64_norm": 5.841021886233031e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.1582918959413818e+31, "max_grad_other": 0.4878195822238922, "dead_tokens_in_batch": 1, "secs": 86.8, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 27, "loss": 3.26953, "grad_norm": Infinity, "raw_fp64_norm": 1.360220264322761e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.6928033807818566e+30, "max_grad_other": 0.4745626151561737, "dead_tokens_in_batch": 1, "secs": 89.7, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 30, "loss": 3.2752, "grad_norm": 4.329927921295166, "raw_fp64_norm": 4.329927793717571, "grad_norm_finite": true, "eff_coef_other": 0.23095067136664824, "max_grad_emb": 0.019588692113757133, "max_grad_other": 0.4954560399055481, "dead_tokens_in_batch": 0, "secs": 98.7, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 34, "loss": 3.22843, "grad_norm": Infinity, "raw_fp64_norm": 1.0878785427495735e+33, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.018171091858105e+32, "max_grad_other": 0.6810353398323059, "dead_tokens_in_batch": 7, "secs": 110.5, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 35, "loss": 3.20303, "grad_norm": Infinity, "raw_fp64_norm": 3.6369224970056573e+19, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.977610741029274e+18, "max_grad_other": 0.3568241000175476, "dead_tokens_in_batch": 1, "secs": 113.6, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 39, "loss": 3.21802, "grad_norm": Infinity, "raw_fp64_norm": 1.709643276063116e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.5260132499938443e+31, "max_grad_other": 1.3680757284164429, "dead_tokens_in_batch": 1, "secs": 125.4, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 40, "loss": 3.21498, "grad_norm": Infinity, "raw_fp64_norm": 2.0043255421841124e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.843147133475891e+31, "max_grad_other": 0.43038806319236755, "dead_tokens_in_batch": 2, "secs": 128.5, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 41, "loss": 3.19081, "grad_norm": Infinity, "raw_fp64_norm": 7.823438601012409e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.4476247470358063e+30, "max_grad_other": 0.6292518973350525, "dead_tokens_in_batch": 1, "secs": 131.4, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 42, "loss": 3.03354, "grad_norm": Infinity, "raw_fp64_norm": 9.962525219949845e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.9620980900298295e+31, "max_grad_other": 0.6455461382865906, "dead_tokens_in_batch": 1, "secs": 134.3, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 46, "loss": 2.96626, "grad_norm": Infinity, "raw_fp64_norm": 9.585975463401147e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.7185892396732971e+31, "max_grad_other": 0.48074841499328613, "dead_tokens_in_batch": 2, "secs": 146.3, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 47, "loss": 2.92803, "grad_norm": Infinity, "raw_fp64_norm": 1.442262109668892e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.7659192143521494e+30, "max_grad_other": 0.5365661382675171, "dead_tokens_in_batch": 1, "secs": 149.2, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 49, "loss": 3.40131, "grad_norm": Infinity, "raw_fp64_norm": 2.2473167851974787e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.3147438973265336e+30, "max_grad_other": 0.40872257947921753, "dead_tokens_in_batch": 1, "secs": 155.1, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 50, "loss": 3.1255, "grad_norm": 4.854911804199219, "raw_fp64_norm": 4.854911931522276, "grad_norm_finite": true, "eff_coef_other": 0.20597692620625843, "max_grad_emb": 0.03148896247148514, "max_grad_other": 0.44606754183769226, "dead_tokens_in_batch": 0, "secs": 158.2, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 53, "loss": 3.34216, "grad_norm": Infinity, "raw_fp64_norm": 6.030782785557e+19, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.180587746038435e+19, "max_grad_other": 0.346439003944397, "dead_tokens_in_batch": 1, "secs": 167.1, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 58, "loss": 2.93599, "grad_norm": Infinity, "raw_fp64_norm": 3.613994155805334e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.043410364778713e+30, "max_grad_other": 0.43434038758277893, "dead_tokens_in_batch": 1, "secs": 181.9, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 60, "loss": 2.94756, "grad_norm": Infinity, "raw_fp64_norm": 1.0467703976858291e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.9175705715640376e+31, "max_grad_other": 0.3902510404586792, "dead_tokens_in_batch": 1, "secs": 187.8, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 67, "loss": 2.8887, "grad_norm": Infinity, "raw_fp64_norm": 2.1600358629044708e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.056394334054703e+30, "max_grad_other": 0.2893925607204437, "dead_tokens_in_batch": 1, "secs": 208.3, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 69, "loss": 3.00383, "grad_norm": Infinity, "raw_fp64_norm": 2.9620013959487226e+19, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.332802368771719e+18, "max_grad_other": 0.46133026480674744, "dead_tokens_in_batch": 1, "secs": 214.3, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 70, "loss": 3.04691, "grad_norm": 3.9146456718444824, "raw_fp64_norm": 3.91464585538894, "grad_norm_finite": true, "eff_coef_other": 0.25545090182886254, "max_grad_emb": 0.016459176316857338, "max_grad_other": 0.3547215461730957, "dead_tokens_in_batch": 0, "secs": 217.4, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 75, "loss": 2.95366, "grad_norm": 5.221223379029197e+18, "raw_fp64_norm": 5.221223756437721e+18, "grad_norm_finite": true, "eff_coef_other": 1.9152599579252646e-19, "max_grad_emb": 3.841754787783639e+17, "max_grad_other": 0.28198814392089844, "dead_tokens_in_batch": 1, "secs": 232.2, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 80, "loss": 2.76607, "grad_norm": 2.9160819053649902, "raw_fp64_norm": 2.916081995911063, "grad_norm_finite": true, "eff_coef_other": 0.3429257965586763, "max_grad_emb": 0.02550816908478737, "max_grad_other": 0.40481966733932495, "dead_tokens_in_batch": 0, "secs": 247.1, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 88, "loss": 2.73408, "grad_norm": Infinity, "raw_fp64_norm": 2.840712325013683e+27, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.4241256374890964e+26, "max_grad_other": 0.3628092110157013, "dead_tokens_in_batch": 1, "secs": 270.7, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 89, "loss": 2.9573, "grad_norm": Infinity, "raw_fp64_norm": 2.2456777121328504e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.188965683450262e+31, "max_grad_other": 0.28669559955596924, "dead_tokens_in_batch": 1, "secs": 273.6, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 90, "loss": 2.89702, "grad_norm": 3.9642903804779053, "raw_fp64_norm": 3.9642905782498756, "grad_norm_finite": true, "eff_coef_other": 0.2522518944709768, "max_grad_emb": 0.03323609381914139, "max_grad_other": 0.24745391309261322, "dead_tokens_in_batch": 0, "secs": 276.7, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 96, "loss": 2.60944, "grad_norm": Infinity, "raw_fp64_norm": 1.770782961576417e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.0235244419968433e+31, "max_grad_other": 0.4827893376350403, "dead_tokens_in_batch": 2, "secs": 294.4, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 100, "loss": 3.01028, "grad_norm": 2.9995453357696533, "raw_fp64_norm": 2.9995456028355765, "grad_norm_finite": true, "eff_coef_other": 0.33338374562939266, "max_grad_emb": 0.024384943768382072, "max_grad_other": 0.5906790494918823, "dead_tokens_in_batch": 0, "secs": 306.4, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 100, "tgt_nll": 2.86016, "tgt_ppl": 17.464, "en_nll": 2.71066, "flores_tgt_nll": 3.10195, "flores_tgt_ppl": 22.241, "flores_tgt_bpb": 0.79584, "flores_en_nll": 3.77057, "belebele_acc": 0.3056, "belebele_acc_raw": 0.3144, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.005657683592289686, "seen_dead_count": 13, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 50.6, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 107, "loss": 2.24085, "grad_norm": Infinity, "raw_fp64_norm": 1.4049023739551668e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.7468369247524423e+30, "max_grad_other": 0.45729896426200867, "dead_tokens_in_batch": 1, "secs": 377.8, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 110, "loss": 2.84044, "grad_norm": 3.070762872695923, "raw_fp64_norm": 3.07076281403821, "grad_norm_finite": true, "eff_coef_other": 0.325651899024055, "max_grad_emb": 0.017924444749951363, "max_grad_other": 0.2443363219499588, "dead_tokens_in_batch": 0, "secs": 386.9, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 120, "loss": 2.99056, "grad_norm": 3.015188217163086, "raw_fp64_norm": 3.015188314303389, "grad_norm_finite": true, "eff_coef_other": 0.33165413660474424, "max_grad_emb": 0.014683820307254791, "max_grad_other": 0.6936081647872925, "dead_tokens_in_batch": 0, "secs": 416.8, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 124, "loss": 2.80129, "grad_norm": Infinity, "raw_fp64_norm": 1.5172266604644866e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.0046947574471446e+30, "max_grad_other": 0.19281768798828125, "dead_tokens_in_batch": 1, "secs": 428.7, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 126, "loss": 2.69141, "grad_norm": Infinity, "raw_fp64_norm": 3.3312239139491217e+19, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.303707419981644e+18, "max_grad_other": 0.5765987038612366, "dead_tokens_in_batch": 1, "secs": 434.7, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 130, "loss": 2.74811, "grad_norm": 2.9651851654052734, "raw_fp64_norm": 2.9651853016184333, "grad_norm_finite": true, "eff_coef_other": 0.33724695667726323, "max_grad_emb": 0.012126171961426735, "max_grad_other": 0.590538501739502, "dead_tokens_in_batch": 0, "secs": 446.8, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 131, "loss": 2.75781, "grad_norm": Infinity, "raw_fp64_norm": 2.2915227955585034e+29, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.26990946659618e+28, "max_grad_other": 0.30812332034111023, "dead_tokens_in_batch": 2, "secs": 449.8, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 140, "loss": 2.60479, "grad_norm": Infinity, "raw_fp64_norm": 6.140064415765786e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 9.879978901797687e+30, "max_grad_other": 0.14799344539642334, "dead_tokens_in_batch": 2, "secs": 476.9, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 146, "loss": 2.7368, "grad_norm": Infinity, "raw_fp64_norm": 6.864878997362402e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.334480019536526e+31, "max_grad_other": 0.4357023537158966, "dead_tokens_in_batch": 1, "secs": 494.9, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 150, "loss": 2.51292, "grad_norm": 2.3854589462280273, "raw_fp64_norm": 2.385458888913566, "grad_norm_finite": true, "eff_coef_other": 0.41920638459312104, "max_grad_emb": 0.018116554245352745, "max_grad_other": 0.15239596366882324, "dead_tokens_in_batch": 0, "secs": 506.9, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 154, "loss": 2.53606, "grad_norm": Infinity, "raw_fp64_norm": 9.95510862316161e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.9388713609353195e+31, "max_grad_other": 0.1903638243675232, "dead_tokens_in_batch": 2, "secs": 518.9, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 157, "loss": 2.49119, "grad_norm": Infinity, "raw_fp64_norm": 3.2012923315058128e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.192339039705956e+31, "max_grad_other": 0.2825961709022522, "dead_tokens_in_batch": 1, "secs": 527.9, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 160, "loss": 2.46263, "grad_norm": 2.583249092102051, "raw_fp64_norm": 2.5832489837719206, "grad_norm_finite": true, "eff_coef_other": 0.38710924720873513, "max_grad_emb": 0.025827907025814056, "max_grad_other": 0.6624648571014404, "dead_tokens_in_batch": 0, "secs": 537.0, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 161, "loss": 2.35862, "grad_norm": Infinity, "raw_fp64_norm": 1.2829888192717116e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.4620734203552697e+31, "max_grad_other": 0.38545987010002136, "dead_tokens_in_batch": 1, "secs": 540.0, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 170, "loss": 2.63102, "grad_norm": 3.0445971488952637, "raw_fp64_norm": 3.0445974167267806, "grad_norm_finite": true, "eff_coef_other": 0.32845056888936747, "max_grad_emb": 0.01798013225197792, "max_grad_other": 0.17159312963485718, "dead_tokens_in_batch": 0, "secs": 567.0, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 176, "loss": 2.50072, "grad_norm": Infinity, "raw_fp64_norm": 7.086276849459302e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.3784012617037813e+31, "max_grad_other": 0.1876026690006256, "dead_tokens_in_batch": 1, "secs": 584.9, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 180, "loss": 2.59635, "grad_norm": Infinity, "raw_fp64_norm": 4.8190013647247e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 9.37583483256847e+31, "max_grad_other": 0.2507608234882355, "dead_tokens_in_batch": 1, "secs": 597.0, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 185, "loss": 2.87747, "grad_norm": 1.1564248785064296e+19, "raw_fp64_norm": 1.156424905604426e+19, "grad_norm_finite": true, "eff_coef_other": 8.647340900704219e-20, "max_grad_emb": 1.7429491308853985e+18, "max_grad_other": 0.4288765788078308, "dead_tokens_in_batch": 3, "secs": 612.1, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 190, "loss": 2.38637, "grad_norm": 2.516772508621216, "raw_fp64_norm": 2.5167727741749815, "grad_norm_finite": true, "eff_coef_other": 0.3973341262553273, "max_grad_emb": 0.013174431398510933, "max_grad_other": 0.409280389547348, "dead_tokens_in_batch": 0, "secs": 627.2, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 197, "loss": 2.61947, "grad_norm": Infinity, "raw_fp64_norm": 5.603896507213269e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.0465066357494037e+31, "max_grad_other": 0.2624339461326599, "dead_tokens_in_batch": 1, "secs": 648.0, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 200, "loss": 2.42038, "grad_norm": 2.4653708934783936, "raw_fp64_norm": 2.4653708247709467, "grad_norm_finite": true, "eff_coef_other": 0.40561829741528094, "max_grad_emb": 0.024141646921634674, "max_grad_other": 0.16534188389778137, "dead_tokens_in_batch": 0, "secs": 657.2, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 200, "tgt_nll": 2.62326, "tgt_ppl": 13.781, "en_nll": 2.72433, "flores_tgt_nll": 2.85942, "flores_tgt_ppl": 17.451, "flores_tgt_bpb": 0.73362, "flores_en_nll": 3.79904, "belebele_acc": 0.3111, "belebele_acc_raw": 0.3078, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.006469415035098791, "seen_dead_count": 16, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 50.8, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 202, "loss": 2.5303, "grad_norm": Infinity, "raw_fp64_norm": 6.633825595593362e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 9.086947984432046e+31, "max_grad_other": 0.39676976203918457, "dead_tokens_in_batch": 32, "secs": 713.8, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 208, "loss": 2.45496, "grad_norm": Infinity, "raw_fp64_norm": 3.1564629175335645e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.807405936623118e+31, "max_grad_other": 0.3796581029891968, "dead_tokens_in_batch": 1, "secs": 731.8, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 210, "loss": 2.4433, "grad_norm": 2.5753259658813477, "raw_fp64_norm": 2.575325866583608, "grad_norm_finite": true, "eff_coef_other": 0.3883002236465782, "max_grad_emb": 0.04448813945055008, "max_grad_other": 0.25329363346099854, "dead_tokens_in_batch": 0, "secs": 737.9, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 218, "loss": 2.42467, "grad_norm": Infinity, "raw_fp64_norm": 2.258118925316254e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.1224177776306354e+29, "max_grad_other": 0.17151008546352386, "dead_tokens_in_batch": 1, "secs": 761.8, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 220, "loss": 2.24837, "grad_norm": 2.464883327484131, "raw_fp64_norm": 2.464883414169475, "grad_norm_finite": true, "eff_coef_other": 0.4056985248578723, "max_grad_emb": 0.019190147519111633, "max_grad_other": 0.3560903072357178, "dead_tokens_in_batch": 0, "secs": 767.7, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 222, "loss": 2.71575, "grad_norm": Infinity, "raw_fp64_norm": 4.049030352347e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.032846030435749e+30, "max_grad_other": 0.27260059118270874, "dead_tokens_in_batch": 1, "secs": 773.6, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 230, "loss": 2.6443, "grad_norm": 2.509622097015381, "raw_fp64_norm": 2.5096221104635807, "grad_norm_finite": true, "eff_coef_other": 0.39846619479014617, "max_grad_emb": 0.012875759974122047, "max_grad_other": 0.21044977009296417, "dead_tokens_in_batch": 0, "secs": 797.6, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 240, "loss": 2.20339, "grad_norm": 2.43357515335083, "raw_fp64_norm": 2.4335750604595185, "grad_norm_finite": true, "eff_coef_other": 0.4109179226921066, "max_grad_emb": 0.010543303564190865, "max_grad_other": 0.3143812417984009, "dead_tokens_in_batch": 0, "secs": 827.5, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 244, "loss": 2.3238, "grad_norm": Infinity, "raw_fp64_norm": 7.417313580637652e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.4147033697854972e+31, "max_grad_other": 0.21468070149421692, "dead_tokens_in_batch": 3, "secs": 839.4, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 250, "loss": 2.35676, "grad_norm": 2.7243239879608154, "raw_fp64_norm": 2.724323718952621, "grad_norm_finite": true, "eff_coef_other": 0.36706340036527296, "max_grad_emb": 0.1931101232767105, "max_grad_other": 0.23150113224983215, "dead_tokens_in_batch": 0, "secs": 857.4, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 252, "loss": 2.50328, "grad_norm": Infinity, "raw_fp64_norm": 4.957970810750124e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 9.164027190632509e+29, "max_grad_other": 0.1922173649072647, "dead_tokens_in_batch": 1, "secs": 863.3, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 258, "loss": 2.25786, "grad_norm": Infinity, "raw_fp64_norm": 1.580276574069067e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.9619913267042782e+31, "max_grad_other": 0.47177085280418396, "dead_tokens_in_batch": 1, "secs": 881.2, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 259, "loss": 2.48235, "grad_norm": 2.6146950721740723, "raw_fp64_norm": 2.6146949820381686, "grad_norm_finite": true, "eff_coef_other": 0.38245360863028405, "max_grad_emb": 0.027402324602007866, "max_grad_other": 0.39482253789901733, "dead_tokens_in_batch": 1, "secs": 884.2, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 260, "loss": 2.26422, "grad_norm": Infinity, "raw_fp64_norm": 9.361067566143225e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.7959786864622186e+30, "max_grad_other": 0.66444993019104, "dead_tokens_in_batch": 1, "secs": 887.3, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 263, "loss": 2.4176, "grad_norm": Infinity, "raw_fp64_norm": 1.4425811762340693e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.766707736217993e+31, "max_grad_other": 0.525253415107727, "dead_tokens_in_batch": 2, "secs": 896.2, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 265, "loss": 2.55084, "grad_norm": 3.4338343143463135, "raw_fp64_norm": 3.4338345075252517, "grad_norm_finite": true, "eff_coef_other": 0.2912195635428728, "max_grad_emb": 0.11311082541942596, "max_grad_other": 0.7709433436393738, "dead_tokens_in_batch": 5, "secs": 902.2, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 270, "loss": 2.61919, "grad_norm": 3.317293882369995, "raw_fp64_norm": 3.3172940415500554, "grad_norm_finite": true, "eff_coef_other": 0.3014504342625838, "max_grad_emb": 0.03983021900057793, "max_grad_other": 0.4092390537261963, "dead_tokens_in_batch": 0, "secs": 917.2, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 280, "loss": 2.66079, "grad_norm": 2.6036171913146973, "raw_fp64_norm": 2.603617176225387, "grad_norm_finite": true, "eff_coef_other": 0.38408090574057424, "max_grad_emb": 0.009046731516718864, "max_grad_other": 0.3354346752166748, "dead_tokens_in_batch": 0, "secs": 947.0, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 282, "loss": 2.61465, "grad_norm": Infinity, "raw_fp64_norm": 2.723106123914249e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.215676884258968e+31, "max_grad_other": 0.24483031034469604, "dead_tokens_in_batch": 1, "secs": 952.8, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 290, "loss": 2.41163, "grad_norm": 2.5920393466949463, "raw_fp64_norm": 2.59203943992505, "grad_norm_finite": true, "eff_coef_other": 0.38579646870653617, "max_grad_emb": 0.020972203463315964, "max_grad_other": 0.4743196964263916, "dead_tokens_in_batch": 0, "secs": 977.0, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 294, "loss": 2.62693, "grad_norm": Infinity, "raw_fp64_norm": 1.8000188835102808e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.360947515947464e+29, "max_grad_other": 0.37138631939888, "dead_tokens_in_batch": 1, "secs": 988.8, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 296, "loss": 2.22016, "grad_norm": Infinity, "raw_fp64_norm": 1.7365854915023568e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.314925976730647e+29, "max_grad_other": 0.30487802624702454, "dead_tokens_in_batch": 2, "secs": 994.8, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 299, "loss": 2.56427, "grad_norm": 2.3591809272766113, "raw_fp64_norm": 2.359181127461506, "grad_norm_finite": true, "eff_coef_other": 0.4238757612611819, "max_grad_emb": 0.007682373747229576, "max_grad_other": 0.4043513834476471, "dead_tokens_in_batch": 1, "secs": 1003.8, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 300, "loss": 2.39631, "grad_norm": Infinity, "raw_fp64_norm": 5.455005913164492e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.0607695425692171e+31, "max_grad_other": 0.20487657189369202, "dead_tokens_in_batch": 1, "secs": 1006.8, "zclip_mean": Infinity, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 300, "tgt_nll": 2.49861, "tgt_ppl": 12.166, "en_nll": 2.74831, "flores_tgt_nll": 2.80917, "flores_tgt_ppl": 16.596, "flores_tgt_bpb": 0.72073, "flores_en_nll": 3.89469, "belebele_acc": 0.3144, "belebele_acc_raw": 0.32, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.008827704936265945, "seen_dead_count": 29, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 50.5, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "done", "steps": 300, "n_dead_steps": 53, "n_inf_steps": 48, "n_skipped_steps": 0, "seen_dead_count": 29, "peak_mem_gb": 67.93, "secs": 1057.4, "arm": "zclip", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}


==> anc/embscan/outE34/e34_nemo_zclip_s1.jsonl <==
{"kind": "meta", "opt": "adamw_fused", "n_dead_rows": 75, "n_train_chunks": 9616, "frac_chunks_with_dead": 0.00853, "steps": 300, "lr_steps": 1000, "tokens_per_step": 16384, "n_flores_tgt": 1012, "n_belebele": 900, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 0, "tgt_nll": 3.93686, "tgt_ppl": 51.257, "en_nll": 2.73329, "flores_tgt_nll": 4.06837, "flores_tgt_ppl": 58.462, "flores_tgt_bpb": 1.04379, "flores_en_nll": 3.61807, "belebele_acc": 0.2978, "belebele_acc_raw": 0.3211, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.33263519611171e-10, "seen_dead_count": 0, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 57.5, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1, "loss": 4.03073, "grad_norm": 11.989563941955566, "raw_fp64_norm": 11.989563730703699, "grad_norm_finite": true, "eff_coef_other": 0.08340587430187203, "max_grad_emb": 1.445238709449768, "max_grad_other": 2.377772331237793, "dead_tokens_in_batch": 0, "secs": 12.0, "zclip_mean": null, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 2, "loss": 3.37684, "grad_norm": Infinity, "raw_fp64_norm": 1.2735535236601705e+33, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.574721079869928e+32, "max_grad_other": 1.4155504703521729, "dead_tokens_in_batch": 6, "secs": 14.8, "zclip_mean": null, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 3, "loss": 3.6013, "grad_norm": 7.901361465454102, "raw_fp64_norm": 7.901361834116667, "grad_norm_finite": true, "eff_coef_other": 0.12656044624219184, "max_grad_emb": 0.020175892859697342, "max_grad_other": 1.5821653604507446, "dead_tokens_in_batch": 0, "secs": 17.8, "zclip_mean": null, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 4, "loss": 3.91671, "grad_norm": 8.656923294067383, "raw_fp64_norm": 8.656922919810375, "grad_norm_finite": true, "eff_coef_other": 0.11551446352930622, "max_grad_emb": 0.02067672461271286, "max_grad_other": 1.6742098331451416, "dead_tokens_in_batch": 0, "secs": 20.6, "zclip_mean": null, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 5, "loss": 3.82227, "grad_norm": 8.832534790039062, "raw_fp64_norm": 8.83253463778226, "grad_norm_finite": true, "eff_coef_other": 0.11321776921470336, "max_grad_emb": 0.03493775427341461, "max_grad_other": 1.573047161102295, "dead_tokens_in_batch": 0, "secs": 23.4, "zclip_mean": null, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 6, "loss": 3.87718, "grad_norm": Infinity, "raw_fp64_norm": 2.072882921673115e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.8045042881106646e+29, "max_grad_other": 1.4711991548538208, "dead_tokens_in_batch": 1, "secs": 26.5, "zclip_mean": null, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 7, "loss": 3.92113, "grad_norm": 8.037525177001953, "raw_fp64_norm": 8.037524830377949, "grad_norm_finite": true, "eff_coef_other": 0.1244163862118682, "max_grad_emb": 0.0331207700073719, "max_grad_other": 1.6046966314315796, "dead_tokens_in_batch": 0, "secs": 29.4, "zclip_mean": null, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 8, "loss": 3.8363, "grad_norm": 6.535287380218506, "raw_fp64_norm": 6.53528760321713, "grad_norm_finite": true, "eff_coef_other": 0.15301543959343866, "max_grad_emb": 0.06225285306572914, "max_grad_other": 1.19490385055542, "dead_tokens_in_batch": 0, "secs": 32.2, "zclip_mean": null, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 9, "loss": 3.68031, "grad_norm": 5.8247971534729, "raw_fp64_norm": 5.824797477913753, "grad_norm_finite": true, "eff_coef_other": 0.1716797689305864, "max_grad_emb": 0.05611924082040787, "max_grad_other": 0.8929446935653687, "dead_tokens_in_batch": 0, "secs": 35.2, "zclip_mean": null, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 10, "loss": 3.62849, "grad_norm": Infinity, "raw_fp64_norm": 1.4002168234082291e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.2577622972035942e+31, "max_grad_other": 0.7460470199584961, "dead_tokens_in_batch": 2, "secs": 38.0, "zclip_mean": null, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 12, "loss": 3.28122, "grad_norm": Infinity, "raw_fp64_norm": 1.3408258000398592e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.611895113609783e+31, "max_grad_other": 0.5563648343086243, "dead_tokens_in_batch": 1, "secs": 43.8, "zclip_mean": null, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 20, "loss": 3.21062, "grad_norm": 5.715228080749512, "raw_fp64_norm": 5.715228579120234, "grad_norm_finite": true, "eff_coef_other": 0.17497111833428916, "max_grad_emb": 0.016815967857837677, "max_grad_other": 0.5335835218429565, "dead_tokens_in_batch": 0, "secs": 66.9, "zclip_mean": null, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 21, "loss": 2.83882, "grad_norm": Infinity, "raw_fp64_norm": 8.308074776981028e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.5862240725762733e+31, "max_grad_other": 0.4819641709327698, "dead_tokens_in_batch": 1, "secs": 69.9, "zclip_mean": null, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 23, "loss": 3.26905, "grad_norm": Infinity, "raw_fp64_norm": 5.571757325357564e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.0446835756134249e+32, "max_grad_other": 0.5644290447235107, "dead_tokens_in_batch": 1, "secs": 75.6, "zclip_mean": null, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 25, "loss": 2.83087, "grad_norm": Infinity, "raw_fp64_norm": 5.9158039066421365e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.1213917322567025e+31, "max_grad_other": 0.6299556493759155, "dead_tokens_in_batch": 1, "secs": 81.4, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 29, "loss": 3.39458, "grad_norm": Infinity, "raw_fp64_norm": 4.0109671076263585e+29, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.723117762072139e+28, "max_grad_other": 0.22830067574977875, "dead_tokens_in_batch": 1, "secs": 93.0, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 30, "loss": 3.22224, "grad_norm": Infinity, "raw_fp64_norm": 3.9549937244505972e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.85682582663695e+30, "max_grad_other": 0.27743810415267944, "dead_tokens_in_batch": 1, "secs": 95.9, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 40, "loss": 3.02777, "grad_norm": Infinity, "raw_fp64_norm": 2.196211474148088e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.366962601856714e+31, "max_grad_other": 0.2034483253955841, "dead_tokens_in_batch": 1, "secs": 124.7, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 41, "loss": 3.14576, "grad_norm": Infinity, "raw_fp64_norm": 8.537071628324343e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.6080940242234298e+31, "max_grad_other": 0.8140880465507507, "dead_tokens_in_batch": 1, "secs": 127.7, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 43, "loss": 3.59754, "grad_norm": Infinity, "raw_fp64_norm": 1.5857082929595114e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.0833466854694896e+31, "max_grad_other": 0.5283191800117493, "dead_tokens_in_batch": 1, "secs": 133.3, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 50, "loss": 2.93958, "grad_norm": 3.5273208618164062, "raw_fp64_norm": 3.527320909266438, "grad_norm_finite": true, "eff_coef_other": 0.28350122092122476, "max_grad_emb": 0.02721073478460312, "max_grad_other": 0.2842997908592224, "dead_tokens_in_batch": 0, "secs": 153.6, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 55, "loss": 2.77647, "grad_norm": Infinity, "raw_fp64_norm": 1.2343229810895838e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.3306404559577508e+31, "max_grad_other": 0.818203330039978, "dead_tokens_in_batch": 1, "secs": 168.0, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 56, "loss": 2.95625, "grad_norm": Infinity, "raw_fp64_norm": 8.576484266282434e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.681591515674975e+31, "max_grad_other": 0.3440662622451782, "dead_tokens_in_batch": 1, "secs": 171.0, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 60, "loss": 2.92601, "grad_norm": 3.325101375579834, "raw_fp64_norm": 3.3251014935678853, "grad_norm_finite": true, "eff_coef_other": 0.30074261928816826, "max_grad_emb": 0.033867232501506805, "max_grad_other": 0.3800560235977173, "dead_tokens_in_batch": 0, "secs": 182.4, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 65, "loss": 2.97641, "grad_norm": Infinity, "raw_fp64_norm": 4.273858621927039e+19, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.08274802004879e+18, "max_grad_other": 0.28150755167007446, "dead_tokens_in_batch": 1, "secs": 196.7, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 70, "loss": 2.65651, "grad_norm": Infinity, "raw_fp64_norm": 3.585601215657835e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.859292171377225e+30, "max_grad_other": 0.48555055260658264, "dead_tokens_in_batch": 1, "secs": 211.0, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 72, "loss": 2.657, "grad_norm": Infinity, "raw_fp64_norm": 3.989122611598376e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.044978492810694e+31, "max_grad_other": 0.46411290764808655, "dead_tokens_in_batch": 27, "secs": 216.9, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 73, "loss": 2.57832, "grad_norm": Infinity, "raw_fp64_norm": 1.197745587062855e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.0357111547897298e+31, "max_grad_other": 0.3301282525062561, "dead_tokens_in_batch": 2, "secs": 219.7, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 77, "loss": 2.85662, "grad_norm": Infinity, "raw_fp64_norm": 1.4081551211725087e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.7732792151882542e+31, "max_grad_other": 0.22695066034793854, "dead_tokens_in_batch": 1, "secs": 231.2, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 80, "loss": 2.83519, "grad_norm": Infinity, "raw_fp64_norm": 9.426520222447927e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.7793426582585017e+30, "max_grad_other": 0.2398962527513504, "dead_tokens_in_batch": 1, "secs": 239.8, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 81, "loss": 2.9796, "grad_norm": Infinity, "raw_fp64_norm": 2.8988139834200714e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.605344140851417e+30, "max_grad_other": 0.6715705990791321, "dead_tokens_in_batch": 1, "secs": 242.8, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 89, "loss": 2.76496, "grad_norm": Infinity, "raw_fp64_norm": 7.506604635971271e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.460234780251897e+31, "max_grad_other": 0.1660018265247345, "dead_tokens_in_batch": 1, "secs": 265.8, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 90, "loss": 2.81969, "grad_norm": 3.5169129371643066, "raw_fp64_norm": 3.516912945763563, "grad_norm_finite": true, "eff_coef_other": 0.28434020166770185, "max_grad_emb": 0.019095798954367638, "max_grad_other": 0.3699508309364319, "dead_tokens_in_batch": 0, "secs": 268.7, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 95, "loss": 2.84569, "grad_norm": Infinity, "raw_fp64_norm": 7.15139681837648e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.356916352930172e+31, "max_grad_other": 0.3690420091152191, "dead_tokens_in_batch": 1, "secs": 283.1, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 100, "loss": 2.93415, "grad_norm": Infinity, "raw_fp64_norm": 1.186224042516994e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.1661918180959928e+30, "max_grad_other": 0.5362024307250977, "dead_tokens_in_batch": 1, "secs": 297.6, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 100, "tgt_nll": 2.89094, "tgt_ppl": 18.01, "en_nll": 2.69589, "flores_tgt_nll": 3.08744, "flores_tgt_ppl": 21.921, "flores_tgt_bpb": 0.79212, "flores_en_nll": 3.72342, "belebele_acc": 0.3167, "belebele_acc_raw": 0.3067, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.3322832554129036e-10, "seen_dead_count": 24, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 50.3, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 104, "loss": 2.56044, "grad_norm": Infinity, "raw_fp64_norm": 2.938736555529075e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.105621339954015e+31, "max_grad_other": 0.27302053570747375, "dead_tokens_in_batch": 1, "secs": 359.4, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 105, "loss": 2.71339, "grad_norm": Infinity, "raw_fp64_norm": 1.541418033309886e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.772573686079927e+31, "max_grad_other": 0.84268718957901, "dead_tokens_in_batch": 2, "secs": 362.4, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 107, "loss": 2.61692, "grad_norm": Infinity, "raw_fp64_norm": 2.1515324427522694e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.108555191484415e+31, "max_grad_other": 0.46549466252326965, "dead_tokens_in_batch": 3, "secs": 368.2, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 110, "loss": 2.60538, "grad_norm": 2.6860203742980957, "raw_fp64_norm": 2.686020363090928, "grad_norm_finite": true, "eff_coef_other": 0.3722978615600309, "max_grad_emb": 0.01355147734284401, "max_grad_other": 0.3206811547279358, "dead_tokens_in_batch": 0, "secs": 376.9, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 112, "loss": 2.55885, "grad_norm": Infinity, "raw_fp64_norm": 2.2643717927548584e+19, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.627208923588329e+18, "max_grad_other": 0.24924404919147491, "dead_tokens_in_batch": 1, "secs": 382.7, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 116, "loss": 2.83222, "grad_norm": Infinity, "raw_fp64_norm": 1.1814028838106464e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.1824558900481598e+31, "max_grad_other": 0.18785442411899567, "dead_tokens_in_batch": 1, "secs": 394.1, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 118, "loss": 2.75796, "grad_norm": 1.209126120093175e+19, "raw_fp64_norm": 1.209126146397952e+19, "grad_norm_finite": true, "eff_coef_other": 8.270435867778735e-20, "max_grad_emb": 2.3302601388096225e+18, "max_grad_other": 0.6288400292396545, "dead_tokens_in_batch": 1, "secs": 399.9, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 120, "loss": 2.72316, "grad_norm": 2.614969491958618, "raw_fp64_norm": 2.614969582826344, "grad_norm_finite": true, "eff_coef_other": 0.38241350708785826, "max_grad_emb": 0.018348461017012596, "max_grad_other": 0.47589853405952454, "dead_tokens_in_batch": 0, "secs": 405.7, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 125, "loss": 2.55655, "grad_norm": Infinity, "raw_fp64_norm": 8.607174656712288e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.5998501172743137e+31, "max_grad_other": 0.6762952208518982, "dead_tokens_in_batch": 1, "secs": 420.1, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 130, "loss": 2.81184, "grad_norm": 2.5629045963287354, "raw_fp64_norm": 2.5629046537573688, "grad_norm_finite": true, "eff_coef_other": 0.39018214658623496, "max_grad_emb": 0.014920061454176903, "max_grad_other": 0.12895411252975464, "dead_tokens_in_batch": 0, "secs": 434.5, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 131, "loss": 2.927, "grad_norm": Infinity, "raw_fp64_norm": 9.280001968687727e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.7323827205973542e+31, "max_grad_other": 0.401044100522995, "dead_tokens_in_batch": 2, "secs": 437.4, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 139, "loss": 2.93459, "grad_norm": Infinity, "raw_fp64_norm": 2.9789397094173737e+19, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.893972434719343e+18, "max_grad_other": 0.36968743801116943, "dead_tokens_in_batch": 1, "secs": 460.5, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 140, "loss": 3.03226, "grad_norm": 3.4551713466644287, "raw_fp64_norm": 3.4551712902729093, "grad_norm_finite": true, "eff_coef_other": 0.28942116894859704, "max_grad_emb": 0.011279193684458733, "max_grad_other": 0.5597922801971436, "dead_tokens_in_batch": 0, "secs": 463.5, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 150, "loss": 2.56985, "grad_norm": 2.5090794563293457, "raw_fp64_norm": 2.509079581509742, "grad_norm_finite": true, "eff_coef_other": 0.398552389504193, "max_grad_emb": 0.03381611034274101, "max_grad_other": 0.2716240882873535, "dead_tokens_in_batch": 0, "secs": 492.6, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 153, "loss": 2.68295, "grad_norm": Infinity, "raw_fp64_norm": 1.4698672104960694e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.933498395846945e+31, "max_grad_other": 0.2807021141052246, "dead_tokens_in_batch": 1, "secs": 501.2, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 160, "loss": 2.47754, "grad_norm": 2.575096845626831, "raw_fp64_norm": 2.575096865244518, "grad_norm_finite": true, "eff_coef_other": 0.38833475601855194, "max_grad_emb": 0.015974510461091995, "max_grad_other": 0.30130118131637573, "dead_tokens_in_batch": 0, "secs": 521.7, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 165, "loss": 2.44713, "grad_norm": Infinity, "raw_fp64_norm": 7.518811858385305e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.429811799323549e+31, "max_grad_other": 0.09221076965332031, "dead_tokens_in_batch": 1, "secs": 536.1, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 170, "loss": 2.60412, "grad_norm": 2.5003139972686768, "raw_fp64_norm": 2.500313856122861, "grad_norm_finite": true, "eff_coef_other": 0.3999496170428902, "max_grad_emb": 0.028416907414793968, "max_grad_other": 0.18212775886058807, "dead_tokens_in_batch": 0, "secs": 550.4, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 178, "loss": 2.87, "grad_norm": Infinity, "raw_fp64_norm": 3.1915306822662446e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.932270927935252e+30, "max_grad_other": 0.12906020879745483, "dead_tokens_in_batch": 1, "secs": 573.4, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 180, "loss": 2.46517, "grad_norm": 2.67429256439209, "raw_fp64_norm": 2.6742926909690867, "grad_norm_finite": true, "eff_coef_other": 0.3739305062015485, "max_grad_emb": 0.020407667383551598, "max_grad_other": 0.29004836082458496, "dead_tokens_in_batch": 0, "secs": 579.2, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 185, "loss": 2.79199, "grad_norm": Infinity, "raw_fp64_norm": 4.778237771156741e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 9.100768182616717e+30, "max_grad_other": 0.35149163007736206, "dead_tokens_in_batch": 2, "secs": 593.5, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 190, "loss": 2.47388, "grad_norm": 2.245532751083374, "raw_fp64_norm": 2.2455327237434126, "grad_norm_finite": true, "eff_coef_other": 0.4453283929341995, "max_grad_emb": 0.03162992373108864, "max_grad_other": 0.34421515464782715, "dead_tokens_in_batch": 0, "secs": 607.9, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 197, "loss": 2.26018, "grad_norm": Infinity, "raw_fp64_norm": 1.44246396303458e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.8003412614454916e+30, "max_grad_other": 0.33365538716316223, "dead_tokens_in_batch": 2, "secs": 627.9, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 198, "loss": 2.37011, "grad_norm": Infinity, "raw_fp64_norm": 1.1449149675842696e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.240295736961802e+31, "max_grad_other": 0.5658276081085205, "dead_tokens_in_batch": 1, "secs": 630.7, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 200, "loss": 2.41979, "grad_norm": 2.848034381866455, "raw_fp64_norm": 2.8480344883152933, "grad_norm_finite": true, "eff_coef_other": 0.3511192322569329, "max_grad_emb": 0.03039230778813362, "max_grad_other": 0.4246109426021576, "dead_tokens_in_batch": 0, "secs": 636.5, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 200, "tgt_nll": 2.64979, "tgt_ppl": 14.151, "en_nll": 2.70798, "flores_tgt_nll": 2.89605, "flores_tgt_ppl": 18.103, "flores_tgt_bpb": 0.74302, "flores_en_nll": 3.78244, "belebele_acc": 0.3011, "belebele_acc_raw": 0.3044, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.006420858670026064, "seen_dead_count": 26, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 49.8, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 203, "loss": 2.5487, "grad_norm": Infinity, "raw_fp64_norm": 3.209028225922754e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.932378522333198e+30, "max_grad_other": 0.32699108123779297, "dead_tokens_in_batch": 1, "secs": 694.8, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 204, "loss": 2.3028, "grad_norm": Infinity, "raw_fp64_norm": 9.39851972628429e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.8276046090273741e+31, "max_grad_other": 0.22911310195922852, "dead_tokens_in_batch": 1, "secs": 697.7, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 208, "loss": 2.57272, "grad_norm": Infinity, "raw_fp64_norm": 3.352577883760202e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.2152182329786855e+31, "max_grad_other": 0.3445168137550354, "dead_tokens_in_batch": 22, "secs": 709.3, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 209, "loss": 2.57024, "grad_norm": Infinity, "raw_fp64_norm": 2.99915851611878e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.362609501765445e+31, "max_grad_other": 0.20114222168922424, "dead_tokens_in_batch": 13, "secs": 712.2, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 210, "loss": 2.67842, "grad_norm": 3.3076388835906982, "raw_fp64_norm": 3.307639138474937, "grad_norm_finite": true, "eff_coef_other": 0.30233037444498795, "max_grad_emb": 0.012893948704004288, "max_grad_other": 0.253448486328125, "dead_tokens_in_batch": 0, "secs": 715.1, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 211, "loss": 2.28112, "grad_norm": Infinity, "raw_fp64_norm": 1.653805477943386e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.212987296446848e+31, "max_grad_other": 0.3788202702999115, "dead_tokens_in_batch": 1, "secs": 718.0, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 213, "loss": 2.39181, "grad_norm": Infinity, "raw_fp64_norm": 5.622718451561733e+28, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.0506827424893674e+28, "max_grad_other": 0.48397019505500793, "dead_tokens_in_batch": 1, "secs": 723.8, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 220, "loss": 2.6102, "grad_norm": 2.6981701850891113, "raw_fp64_norm": 2.6981699207760683, "grad_norm_finite": true, "eff_coef_other": 0.3706214037300417, "max_grad_emb": 0.009452137164771557, "max_grad_other": 0.28563249111175537, "dead_tokens_in_batch": 0, "secs": 744.2, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 223, "loss": 2.36703, "grad_norm": Infinity, "raw_fp64_norm": 2.7187074985310215e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.121105881490229e+30, "max_grad_other": 0.424772709608078, "dead_tokens_in_batch": 1, "secs": 752.8, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 225, "loss": 2.19573, "grad_norm": Infinity, "raw_fp64_norm": 7.588276997663814e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.4884033563118278e+31, "max_grad_other": 0.5529820919036865, "dead_tokens_in_batch": 1, "secs": 758.6, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 230, "loss": 2.83392, "grad_norm": 3.226701498031616, "raw_fp64_norm": 3.2267013432845726, "grad_norm_finite": true, "eff_coef_other": 0.3099139080404467, "max_grad_emb": 0.017460403963923454, "max_grad_other": 0.3450157344341278, "dead_tokens_in_batch": 0, "secs": 773.2, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 234, "loss": 2.4196, "grad_norm": Infinity, "raw_fp64_norm": 4.307247364428829e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.473044331114197e+30, "max_grad_other": 0.27977198362350464, "dead_tokens_in_batch": 1, "secs": 784.8, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 236, "loss": 2.356, "grad_norm": Infinity, "raw_fp64_norm": 1.9091277067554116e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.6818558925760454e+31, "max_grad_other": 0.49457430839538574, "dead_tokens_in_batch": 8, "secs": 790.6, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 237, "loss": 2.64238, "grad_norm": Infinity, "raw_fp64_norm": 4.704895890837045e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 9.06217080797388e+30, "max_grad_other": 0.2789497375488281, "dead_tokens_in_batch": 1, "secs": 793.6, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 240, "loss": 2.45117, "grad_norm": 2.4609739780426025, "raw_fp64_norm": 2.460974230243051, "grad_norm_finite": true, "eff_coef_other": 0.40634300594072853, "max_grad_emb": 0.022077659144997597, "max_grad_other": 0.4757452607154846, "dead_tokens_in_batch": 0, "secs": 802.2, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 241, "loss": 2.28204, "grad_norm": 2.8030660152435303, "raw_fp64_norm": 2.8030660685848403, "grad_norm_finite": true, "eff_coef_other": 0.3567520941672704, "max_grad_emb": 0.018768982961773872, "max_grad_other": 0.9247374534606934, "dead_tokens_in_batch": 1, "secs": 805.0, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 243, "loss": 2.57532, "grad_norm": Infinity, "raw_fp64_norm": 5.8015401201119476e+29, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.110852940313678e+29, "max_grad_other": 0.2615926265716553, "dead_tokens_in_batch": 1, "secs": 810.8, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 244, "loss": 2.95349, "grad_norm": Infinity, "raw_fp64_norm": 3.0538762245745165e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.783343356216926e+30, "max_grad_other": 0.40403687953948975, "dead_tokens_in_batch": 1, "secs": 813.7, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 245, "loss": 2.85943, "grad_norm": Infinity, "raw_fp64_norm": 4.1306638700668486e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.493950572496781e+29, "max_grad_other": 0.4481911063194275, "dead_tokens_in_batch": 2, "secs": 816.7, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 249, "loss": 2.17033, "grad_norm": 1.3580389172056687e+19, "raw_fp64_norm": 1.3580389108813738e+19, "grad_norm_finite": true, "eff_coef_other": 7.363559203523398e-20, "max_grad_emb": 2.445560150778446e+18, "max_grad_other": 0.38197916746139526, "dead_tokens_in_batch": 2, "secs": 828.2, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 250, "loss": 2.32487, "grad_norm": Infinity, "raw_fp64_norm": 1.0573805255587163e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.5765426319350535e+31, "max_grad_other": 0.6016130447387695, "dead_tokens_in_batch": 2, "secs": 831.1, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 251, "loss": 2.47722, "grad_norm": Infinity, "raw_fp64_norm": 6.714628842152652e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.32127187631581e+32, "max_grad_other": 0.29473158717155457, "dead_tokens_in_batch": 5, "secs": 833.9, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 253, "loss": 2.33047, "grad_norm": Infinity, "raw_fp64_norm": 1.5593520476993083e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.0498993348182117e+31, "max_grad_other": 0.36793777346611023, "dead_tokens_in_batch": 2, "secs": 839.7, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 260, "loss": 2.15743, "grad_norm": Infinity, "raw_fp64_norm": 6.1270601271442595e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.1786871998737724e+31, "max_grad_other": 0.1492433249950409, "dead_tokens_in_batch": 1, "secs": 859.9, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 264, "loss": 2.53457, "grad_norm": Infinity, "raw_fp64_norm": 1.4795881390770525e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.828802518446351e+31, "max_grad_other": 0.710787832736969, "dead_tokens_in_batch": 1, "secs": 871.3, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 267, "loss": 2.43494, "grad_norm": Infinity, "raw_fp64_norm": 3.2240609120732215e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.742231567113232e+31, "max_grad_other": 0.2594025731086731, "dead_tokens_in_batch": 24, "secs": 880.0, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 270, "loss": 2.31178, "grad_norm": Infinity, "raw_fp64_norm": 9.339523864725015e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.7974396128689319e+31, "max_grad_other": 0.5395021438598633, "dead_tokens_in_batch": 1, "secs": 888.6, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 278, "loss": 2.49059, "grad_norm": 2.5519769191741943, "raw_fp64_norm": 2.5519767126116712, "grad_norm_finite": true, "eff_coef_other": 0.39185293073036204, "max_grad_emb": 0.013469199649989605, "max_grad_other": 0.3894289433956146, "dead_tokens_in_batch": 1, "secs": 911.5, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 280, "loss": 2.64655, "grad_norm": Infinity, "raw_fp64_norm": 5.792775635107847e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.918497001258115e+31, "max_grad_other": 0.1948452591896057, "dead_tokens_in_batch": 16, "secs": 917.3, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 282, "loss": 2.22575, "grad_norm": Infinity, "raw_fp64_norm": 8.620533883502595e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.6426031744220753e+31, "max_grad_other": 0.2894895374774933, "dead_tokens_in_batch": 1, "secs": 923.1, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 287, "loss": 2.11714, "grad_norm": Infinity, "raw_fp64_norm": 1.1872034555725636e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.2649571285495942e+30, "max_grad_other": 0.22327522933483124, "dead_tokens_in_batch": 1, "secs": 937.6, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 290, "loss": 2.41004, "grad_norm": Infinity, "raw_fp64_norm": 1.6083198442736916e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.04939690524758e+31, "max_grad_other": 0.4683484435081482, "dead_tokens_in_batch": 1, "secs": 946.2, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 300, "loss": 2.2712, "grad_norm": 2.1752212047576904, "raw_fp64_norm": 2.175221175936668, "grad_norm_finite": true, "eff_coef_other": 0.4597231370025808, "max_grad_emb": 0.012186049483716488, "max_grad_other": 0.17619627714157104, "dead_tokens_in_batch": 1, "secs": 975.0, "zclip_mean": Infinity, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 300, "tgt_nll": 2.53436, "tgt_ppl": 12.608, "en_nll": 2.72124, "flores_tgt_nll": 2.78292, "flores_tgt_ppl": 16.166, "flores_tgt_bpb": 0.71399, "flores_en_nll": 3.82259, "belebele_acc": 0.2989, "belebele_acc_raw": 0.3056, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.00808757171034813, "seen_dead_count": 27, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 49.9, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "done", "steps": 300, "n_dead_steps": 68, "n_inf_steps": 63, "n_skipped_steps": 0, "seen_dead_count": 27, "peak_mem_gb": 67.93, "secs": 1024.9, "arm": "zclip", "seed": 1, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}


==> anc/embscan/outE34/e34_nemo_zclip_s2.jsonl <==
{"kind": "meta", "opt": "adamw_fused", "n_dead_rows": 75, "n_train_chunks": 9616, "frac_chunks_with_dead": 0.00801, "steps": 300, "lr_steps": 1000, "tokens_per_step": 16384, "n_flores_tgt": 1012, "n_belebele": 900, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 0, "tgt_nll": 3.93686, "tgt_ppl": 51.257, "en_nll": 2.73329, "flores_tgt_nll": 4.06837, "flores_tgt_ppl": 58.462, "flores_tgt_bpb": 1.04379, "flores_en_nll": 3.61807, "belebele_acc": 0.2978, "belebele_acc_raw": 0.3211, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 2.33263519611171e-10, "seen_dead_count": 0, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 58.0, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 1, "loss": 3.70757, "grad_norm": 9.549077033996582, "raw_fp64_norm": 9.549077367427055, "grad_norm_finite": true, "eff_coef_other": 0.10472215218217604, "max_grad_emb": 0.592070996761322, "max_grad_other": 1.5838205814361572, "dead_tokens_in_batch": 0, "secs": 12.2, "zclip_mean": null, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 2, "loss": 4.30452, "grad_norm": 10.658363342285156, "raw_fp64_norm": 10.658363425245167, "grad_norm_finite": true, "eff_coef_other": 0.09382302835455367, "max_grad_emb": 0.024284590035676956, "max_grad_other": 2.245222806930542, "dead_tokens_in_batch": 0, "secs": 15.1, "zclip_mean": null, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 3, "loss": 3.55477, "grad_norm": 7.90476131439209, "raw_fp64_norm": 7.904761363551899, "grad_norm_finite": true, "eff_coef_other": 0.12650601915557946, "max_grad_emb": 0.0629945695400238, "max_grad_other": 1.4898003339767456, "dead_tokens_in_batch": 0, "secs": 18.0, "zclip_mean": null, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 4, "loss": 3.72207, "grad_norm": 8.642147064208984, "raw_fp64_norm": 8.642147144626652, "grad_norm_finite": true, "eff_coef_other": 0.11571196755346655, "max_grad_emb": 0.1231292262673378, "max_grad_other": 1.5445590019226074, "dead_tokens_in_batch": 0, "secs": 20.9, "zclip_mean": null, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 5, "loss": 3.77729, "grad_norm": 8.001171112060547, "raw_fp64_norm": 8.001171443349344, "grad_norm_finite": true, "eff_coef_other": 0.12498168532153225, "max_grad_emb": 0.024854471907019615, "max_grad_other": 1.4840401411056519, "dead_tokens_in_batch": 0, "secs": 23.7, "zclip_mean": null, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 6, "loss": 3.75828, "grad_norm": 7.585062026977539, "raw_fp64_norm": 7.585062572402879, "grad_norm_finite": true, "eff_coef_other": 0.13183805335280202, "max_grad_emb": 0.07975435256958008, "max_grad_other": 1.566379189491272, "dead_tokens_in_batch": 0, "secs": 26.5, "zclip_mean": null, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 7, "loss": 3.66114, "grad_norm": Infinity, "raw_fp64_norm": 4.041176515497765e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.8505771308605255e+31, "max_grad_other": 1.2601258754730225, "dead_tokens_in_batch": 2, "secs": 29.6, "zclip_mean": null, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 8, "loss": 3.78546, "grad_norm": Infinity, "raw_fp64_norm": 3.589778174465644e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.304569773886783e+30, "max_grad_other": 1.1237647533416748, "dead_tokens_in_batch": 1, "secs": 32.4, "zclip_mean": null, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 9, "loss": 4.09626, "grad_norm": 7.623763561248779, "raw_fp64_norm": 7.623764046999247, "grad_norm_finite": true, "eff_coef_other": 0.1311687819599211, "max_grad_emb": 0.12971895933151245, "max_grad_other": 0.8254638910293579, "dead_tokens_in_batch": 0, "secs": 35.2, "zclip_mean": null, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 10, "loss": 4.05748, "grad_norm": Infinity, "raw_fp64_norm": 8.566510323654967e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.660111684389808e+31, "max_grad_other": 0.8486043810844421, "dead_tokens_in_batch": 2, "secs": 38.2, "zclip_mean": null, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 12, "loss": 3.58489, "grad_norm": Infinity, "raw_fp64_norm": 1.8241064599933066e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.74815385291836e+31, "max_grad_other": 0.3873395621776581, "dead_tokens_in_batch": 2, "secs": 43.9, "zclip_mean": null, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 17, "loss": 3.53927, "grad_norm": 2.768310519117906e+18, "raw_fp64_norm": 2.7683103336423424e+18, "grad_norm_finite": true, "eff_coef_other": 3.612312072177557e-19, "max_grad_emb": 2.116988349406249e+17, "max_grad_other": 1.2676373720169067, "dead_tokens_in_batch": 1, "secs": 58.6, "zclip_mean": null, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 20, "loss": 3.48471, "grad_norm": 28.70931053161621, "raw_fp64_norm": 28.709309431155535, "grad_norm_finite": true, "eff_coef_other": 0.03483190369472494, "max_grad_emb": 3.7973809242248535, "max_grad_other": 0.4114333391189575, "dead_tokens_in_batch": 0, "secs": 67.5, "zclip_mean": null, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 30, "loss": 3.21348, "grad_norm": 3.438978910446167, "raw_fp64_norm": 3.43897912754105, "grad_norm_finite": true, "eff_coef_other": 0.2907839178568365, "max_grad_emb": 0.017776302993297577, "max_grad_other": 0.3342433571815491, "dead_tokens_in_batch": 0, "secs": 96.9, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 40, "loss": 3.22793, "grad_norm": Infinity, "raw_fp64_norm": 3.903468452225835e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 7.560532162012057e+29, "max_grad_other": 1.1147098541259766, "dead_tokens_in_batch": 1, "secs": 125.7, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 50, "loss": 3.26851, "grad_norm": 4.927984714508057, "raw_fp64_norm": 4.927984761881935, "grad_norm_finite": true, "eff_coef_other": 0.20292266982500773, "max_grad_emb": 0.01367681659758091, "max_grad_other": 0.8281596899032593, "dead_tokens_in_batch": 0, "secs": 154.5, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 60, "loss": 2.94409, "grad_norm": 3.6025586128234863, "raw_fp64_norm": 3.6025586025556477, "grad_norm_finite": true, "eff_coef_other": 0.27758041226606217, "max_grad_emb": 0.1690155267715454, "max_grad_other": 0.6772211790084839, "dead_tokens_in_batch": 0, "secs": 183.4, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 61, "loss": 2.8973, "grad_norm": Infinity, "raw_fp64_norm": 1.5337161880224751e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.9350400180521176e+31, "max_grad_other": 0.20978955924510956, "dead_tokens_in_batch": 1, "secs": 186.2, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 65, "loss": 2.78616, "grad_norm": Infinity, "raw_fp64_norm": 1.1427266987539182e+33, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.3166833106562343e+32, "max_grad_other": 0.1792628914117813, "dead_tokens_in_batch": 2, "secs": 198.0, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 70, "loss": 2.82058, "grad_norm": 3.081786870956421, "raw_fp64_norm": 3.0817866764396737, "grad_norm_finite": true, "eff_coef_other": 0.3244869736105867, "max_grad_emb": 0.08203701674938202, "max_grad_other": 0.32756179571151733, "dead_tokens_in_batch": 0, "secs": 212.7, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 71, "loss": 2.71846, "grad_norm": Infinity, "raw_fp64_norm": 3.480380343123134e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.452642166655993e+30, "max_grad_other": 0.5458017587661743, "dead_tokens_in_batch": 1, "secs": 215.7, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 72, "loss": 2.78961, "grad_norm": Infinity, "raw_fp64_norm": 2.534972279830495e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.044095493392047e+31, "max_grad_other": 0.4828622341156006, "dead_tokens_in_batch": 1, "secs": 218.5, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 73, "loss": 2.9361, "grad_norm": Infinity, "raw_fp64_norm": 2.9496971993456337e+19, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.326101617007919e+18, "max_grad_other": 0.2781235873699188, "dead_tokens_in_batch": 1, "secs": 221.6, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 80, "loss": 2.72273, "grad_norm": Infinity, "raw_fp64_norm": 6.243799332837832e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.2020269635324163e+31, "max_grad_other": 0.2521659731864929, "dead_tokens_in_batch": 1, "secs": 242.6, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 83, "loss": 3.31484, "grad_norm": Infinity, "raw_fp64_norm": 7.240460343156247e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.3181628455177325e+30, "max_grad_other": 0.4712982177734375, "dead_tokens_in_batch": 1, "secs": 251.5, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 88, "loss": 2.80348, "grad_norm": Infinity, "raw_fp64_norm": 4.888921766194509e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.959603123586136e+30, "max_grad_other": 0.18115973472595215, "dead_tokens_in_batch": 1, "secs": 266.4, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 90, "loss": 2.81058, "grad_norm": 3.1403439044952393, "raw_fp64_norm": 3.1403441029401398, "grad_norm_finite": true, "eff_coef_other": 0.31843634822909433, "max_grad_emb": 0.017178557813167572, "max_grad_other": 0.273897260427475, "dead_tokens_in_batch": 0, "secs": 272.4, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 93, "loss": 2.77429, "grad_norm": Infinity, "raw_fp64_norm": 7.90432670588024e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.3457840804128327e+30, "max_grad_other": 0.22131367027759552, "dead_tokens_in_batch": 3, "secs": 281.3, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 100, "loss": 2.67833, "grad_norm": Infinity, "raw_fp64_norm": 1.7384063246362456e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.1709024125995874e+31, "max_grad_other": 0.8016554117202759, "dead_tokens_in_batch": 5, "secs": 302.1, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 100, "tgt_nll": 2.8771, "tgt_ppl": 17.763, "en_nll": 2.70019, "flores_tgt_nll": 3.09293, "flores_tgt_ppl": 22.042, "flores_tgt_bpb": 0.79353, "flores_en_nll": 3.77101, "belebele_acc": 0.3133, "belebele_acc_raw": 0.3122, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.0034298410173505545, "seen_dead_count": 13, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 50.9, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 101, "loss": 2.58154, "grad_norm": Infinity, "raw_fp64_norm": 2.553799569151831e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.948991717014604e+31, "max_grad_other": 1.1883741617202759, "dead_tokens_in_batch": 6, "secs": 355.9, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 103, "loss": 2.62474, "grad_norm": Infinity, "raw_fp64_norm": 5.244737076762563e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.002885146739122e+31, "max_grad_other": 0.2187868356704712, "dead_tokens_in_batch": 1, "secs": 361.7, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 104, "loss": 3.20672, "grad_norm": Infinity, "raw_fp64_norm": 9.930980809718809e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.9320293243666285e+31, "max_grad_other": 0.5071882605552673, "dead_tokens_in_batch": 8, "secs": 364.8, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 110, "loss": 2.66403, "grad_norm": 3.1696598529815674, "raw_fp64_norm": 3.1696598523416983, "grad_norm_finite": true, "eff_coef_other": 0.3154911600550399, "max_grad_emb": 0.010441169142723083, "max_grad_other": 0.7310245037078857, "dead_tokens_in_batch": 0, "secs": 382.5, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 113, "loss": 2.76363, "grad_norm": Infinity, "raw_fp64_norm": 1.0049910373787597e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.928103458660012e+31, "max_grad_other": 0.3485536575317383, "dead_tokens_in_batch": 2, "secs": 391.5, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 120, "loss": 2.61182, "grad_norm": 2.614824056625366, "raw_fp64_norm": 2.614824057279288, "grad_norm_finite": true, "eff_coef_other": 0.3824347682881723, "max_grad_emb": 0.03649849817156792, "max_grad_other": 0.12233199924230576, "dead_tokens_in_batch": 0, "secs": 412.5, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 129, "loss": 2.74033, "grad_norm": Infinity, "raw_fp64_norm": 4.947219047470644e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 9.512191026473787e+30, "max_grad_other": 0.2404150664806366, "dead_tokens_in_batch": 1, "secs": 439.6, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 130, "loss": 2.68687, "grad_norm": 4.320639610290527, "raw_fp64_norm": 4.320639714348007, "grad_norm_finite": true, "eff_coef_other": 0.23144716168259138, "max_grad_emb": 0.039147477596998215, "max_grad_other": 0.4822354316711426, "dead_tokens_in_batch": 0, "secs": 442.5, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 132, "loss": 2.61719, "grad_norm": Infinity, "raw_fp64_norm": 4.539016625627504e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.369337234141466e+30, "max_grad_other": 0.46450045704841614, "dead_tokens_in_batch": 1, "secs": 448.6, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 140, "loss": 2.78304, "grad_norm": Infinity, "raw_fp64_norm": 2.4957147559442453e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.630597891043354e+31, "max_grad_other": 0.9153643250465393, "dead_tokens_in_batch": 1, "secs": 472.6, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 141, "loss": 2.81874, "grad_norm": Infinity, "raw_fp64_norm": 3.132420400968721e+19, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.096709184741704e+18, "max_grad_other": 0.2475210577249527, "dead_tokens_in_batch": 1, "secs": 475.7, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 144, "loss": 2.91226, "grad_norm": Infinity, "raw_fp64_norm": 2.140965997059813e+33, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.149920474326808e+32, "max_grad_other": 0.3518387973308563, "dead_tokens_in_batch": 12, "secs": 484.7, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 148, "loss": 2.61882, "grad_norm": Infinity, "raw_fp64_norm": 1.9372044957629958e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.730950354934916e+31, "max_grad_other": 0.23200128972530365, "dead_tokens_in_batch": 2, "secs": 496.5, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 150, "loss": 2.70062, "grad_norm": 2.7646942138671875, "raw_fp64_norm": 2.7646942889583084, "grad_norm_finite": true, "eff_coef_other": 0.36170351314344074, "max_grad_emb": 0.011902371421456337, "max_grad_other": 0.3068665564060211, "dead_tokens_in_batch": 0, "secs": 502.5, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 153, "loss": 2.86407, "grad_norm": Infinity, "raw_fp64_norm": 1.1832091541004353e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.2120253693478599e+30, "max_grad_other": 0.792624831199646, "dead_tokens_in_batch": 1, "secs": 511.5, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 154, "loss": 3.00102, "grad_norm": Infinity, "raw_fp64_norm": 2.5300217834580206e+19, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.97331698904413e+18, "max_grad_other": 1.1192878484725952, "dead_tokens_in_batch": 1, "secs": 514.6, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 158, "loss": 2.57535, "grad_norm": Infinity, "raw_fp64_norm": 4.80657006810448e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 9.105926064626102e+30, "max_grad_other": 0.3663753569126129, "dead_tokens_in_batch": 1, "secs": 526.5, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 160, "loss": 2.73966, "grad_norm": Infinity, "raw_fp64_norm": 1.668212654033868e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.6985574445591854e+31, "max_grad_other": 0.2655044496059418, "dead_tokens_in_batch": 2, "secs": 532.6, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 165, "loss": 2.93874, "grad_norm": Infinity, "raw_fp64_norm": 2.9968452828002174e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.824581024849801e+30, "max_grad_other": 0.4341716766357422, "dead_tokens_in_batch": 1, "secs": 548.0, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 170, "loss": 2.40885, "grad_norm": 2.34495210647583, "raw_fp64_norm": 2.3449521497758172, "grad_norm_finite": true, "eff_coef_other": 0.4264477659751476, "max_grad_emb": 0.01203924510627985, "max_grad_other": 0.21081706881523132, "dead_tokens_in_batch": 0, "secs": 563.4, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 173, "loss": 2.44083, "grad_norm": Infinity, "raw_fp64_norm": 9.419209481361055e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.9463396210785708e+31, "max_grad_other": 0.33167749643325806, "dead_tokens_in_batch": 1, "secs": 572.6, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 177, "loss": 2.41174, "grad_norm": Infinity, "raw_fp64_norm": 1.0692750925879108e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.034753443755431e+31, "max_grad_other": 0.3175150156021118, "dead_tokens_in_batch": 1, "secs": 585.1, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 180, "loss": 2.70782, "grad_norm": 2.7957093715667725, "raw_fp64_norm": 2.795709263241675, "grad_norm_finite": true, "eff_coef_other": 0.35769085105671544, "max_grad_emb": 0.019939955323934555, "max_grad_other": 0.5133810043334961, "dead_tokens_in_batch": 0, "secs": 594.0, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 186, "loss": 2.49774, "grad_norm": Infinity, "raw_fp64_norm": 2.0761510682546727e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.980738245105945e+30, "max_grad_other": 0.24916651844978333, "dead_tokens_in_batch": 2, "secs": 612.0, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 190, "loss": 2.52041, "grad_norm": 2.61427903175354, "raw_fp64_norm": 2.6142790488519543, "grad_norm_finite": true, "eff_coef_other": 0.3825144971992546, "max_grad_emb": 0.010490546002984047, "max_grad_other": 0.2696551978588104, "dead_tokens_in_batch": 0, "secs": 623.7, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 192, "loss": 2.74781, "grad_norm": Infinity, "raw_fp64_norm": 3.6249562542990996e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.781731722031119e+30, "max_grad_other": 0.10710135847330093, "dead_tokens_in_batch": 1, "secs": 629.6, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 193, "loss": 2.70405, "grad_norm": Infinity, "raw_fp64_norm": 1.3308045954937889e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.5984044081572483e+30, "max_grad_other": 0.27977073192596436, "dead_tokens_in_batch": 1, "secs": 632.5, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 196, "loss": 2.69893, "grad_norm": Infinity, "raw_fp64_norm": 9.875620806610112e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.8888828223108734e+30, "max_grad_other": 0.14424896240234375, "dead_tokens_in_batch": 1, "secs": 641.5, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 200, "loss": 2.50182, "grad_norm": Infinity, "raw_fp64_norm": 2.2096255673694552e+19, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 4.357574587597193e+18, "max_grad_other": 0.1929091215133667, "dead_tokens_in_batch": 1, "secs": 653.2, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 200, "tgt_nll": 2.65318, "tgt_ppl": 14.199, "en_nll": 2.71364, "flores_tgt_nll": 2.91148, "flores_tgt_ppl": 18.384, "flores_tgt_bpb": 0.74697, "flores_en_nll": 3.81202, "belebele_acc": 0.3044, "belebele_acc_raw": 0.3033, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.003437151201069355, "seen_dead_count": 22, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 50.9, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 204, "loss": 2.833, "grad_norm": 1.4145322644454506e+19, "raw_fp64_norm": 1.4145322311515537e+19, "grad_norm_finite": true, "eff_coef_other": 7.069474833813234e-20, "max_grad_emb": 2.765300880914776e+18, "max_grad_other": 0.2718130648136139, "dead_tokens_in_batch": 1, "secs": 715.8, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 210, "loss": 2.37712, "grad_norm": 2.2831084728240967, "raw_fp64_norm": 2.283108611135982, "grad_norm_finite": true, "eff_coef_other": 0.43799916240416664, "max_grad_emb": 0.019901446998119354, "max_grad_other": 0.08048374950885773, "dead_tokens_in_batch": 0, "secs": 733.6, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 211, "loss": 2.8677, "grad_norm": Infinity, "raw_fp64_norm": 4.9765640188787145e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 9.655274650780096e+30, "max_grad_other": 0.47546714544296265, "dead_tokens_in_batch": 1, "secs": 736.7, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 213, "loss": 2.38384, "grad_norm": Infinity, "raw_fp64_norm": 6.385215733128854e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.1792456027098524e+31, "max_grad_other": 0.23051570355892181, "dead_tokens_in_batch": 1, "secs": 742.7, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 216, "loss": 2.52653, "grad_norm": Infinity, "raw_fp64_norm": 1.1799847130986795e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.1925938513020116e+30, "max_grad_other": 0.3694431781768799, "dead_tokens_in_batch": 1, "secs": 751.7, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 220, "loss": 2.4599, "grad_norm": 2.289961814880371, "raw_fp64_norm": 2.2899617221293957, "grad_norm_finite": true, "eff_coef_other": 0.43668830223826294, "max_grad_emb": 0.027683787047863007, "max_grad_other": 0.2610991895198822, "dead_tokens_in_batch": 0, "secs": 763.7, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 224, "loss": 2.87186, "grad_norm": Infinity, "raw_fp64_norm": 9.426161180279958e+30, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.343309333381685e+29, "max_grad_other": 0.11857984215021133, "dead_tokens_in_batch": 2, "secs": 775.7, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 230, "loss": 2.47997, "grad_norm": Infinity, "raw_fp64_norm": 5.468794289473565e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.0758690260562039e+31, "max_grad_other": 0.4218682646751404, "dead_tokens_in_batch": 1, "secs": 793.6, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 231, "loss": 2.33779, "grad_norm": Infinity, "raw_fp64_norm": 1.531634267568177e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.962293074588854e+31, "max_grad_other": 0.2301357388496399, "dead_tokens_in_batch": 1, "secs": 796.7, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 234, "loss": 2.54028, "grad_norm": Infinity, "raw_fp64_norm": 2.372540194976513e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.839140995094852e+31, "max_grad_other": 0.3979182839393616, "dead_tokens_in_batch": 5, "secs": 805.6, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 238, "loss": 2.5402, "grad_norm": Infinity, "raw_fp64_norm": 1.8680947235964564e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.6253915462842813e+31, "max_grad_other": 0.2206873595714569, "dead_tokens_in_batch": 1, "secs": 817.6, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 240, "loss": 2.64133, "grad_norm": 3.3641738891601562, "raw_fp64_norm": 3.3641737101542337, "grad_norm_finite": true, "eff_coef_other": 0.29724971395378375, "max_grad_emb": 0.014744095504283905, "max_grad_other": 0.35616356134414673, "dead_tokens_in_batch": 0, "secs": 823.5, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 249, "loss": 2.5092, "grad_norm": Infinity, "raw_fp64_norm": 1.1688753960100852e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.126839015931625e+31, "max_grad_other": 1.1659965515136719, "dead_tokens_in_batch": 4, "secs": 851.1, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 250, "loss": 2.72137, "grad_norm": Infinity, "raw_fp64_norm": 3.5726069158754542e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 6.853079501590225e+30, "max_grad_other": 2.092255115509033, "dead_tokens_in_batch": 1, "secs": 854.2, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 251, "loss": 2.45683, "grad_norm": Infinity, "raw_fp64_norm": 1.864394658814014e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 3.478092397644976e+31, "max_grad_other": 0.9119825959205627, "dead_tokens_in_batch": 1, "secs": 857.3, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 260, "loss": 2.679, "grad_norm": 3.6902153491973877, "raw_fp64_norm": 3.690215510050163, "grad_norm_finite": true, "eff_coef_other": 0.270986816906522, "max_grad_emb": 0.0521160364151001, "max_grad_other": 0.2508549690246582, "dead_tokens_in_batch": 0, "secs": 884.9, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 265, "loss": 2.51002, "grad_norm": Infinity, "raw_fp64_norm": 2.932940366189447e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.748024588396885e+30, "max_grad_other": 0.205450177192688, "dead_tokens_in_batch": 1, "secs": 900.3, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 270, "loss": 2.35283, "grad_norm": 2.519404649734497, "raw_fp64_norm": 2.519404750936106, "grad_norm_finite": true, "eff_coef_other": 0.3969189946307559, "max_grad_emb": 0.016790028661489487, "max_grad_other": 0.19169698655605316, "dead_tokens_in_batch": 0, "secs": 915.7, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 273, "loss": 2.49663, "grad_norm": Infinity, "raw_fp64_norm": 4.4914200709946366e+29, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 8.635803865376576e+28, "max_grad_other": 0.25610971450805664, "dead_tokens_in_batch": 1, "secs": 925.0, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 277, "loss": 2.08491, "grad_norm": Infinity, "raw_fp64_norm": 7.361707395153158e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 1.4065838613032195e+31, "max_grad_other": 0.41327449679374695, "dead_tokens_in_batch": 2, "secs": 937.2, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 280, "loss": 2.2276, "grad_norm": 2.432331085205078, "raw_fp64_norm": 2.4323310461126018, "grad_norm_finite": true, "eff_coef_other": 0.4111280875081103, "max_grad_emb": 0.043588705360889435, "max_grad_other": 0.2513897716999054, "dead_tokens_in_batch": 0, "secs": 946.4, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 290, "loss": 2.09323, "grad_norm": 2.6239821910858154, "raw_fp64_norm": 2.623982112365129, "grad_norm_finite": true, "eff_coef_other": 0.381099991631428, "max_grad_emb": 0.01782788708806038, "max_grad_other": 0.16292579472064972, "dead_tokens_in_batch": 0, "secs": 977.1, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 293, "loss": 2.56778, "grad_norm": Infinity, "raw_fp64_norm": 2.8036235258718652e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 5.599904941803807e+31, "max_grad_other": 0.4804147481918335, "dead_tokens_in_batch": 1, "secs": 986.5, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 295, "loss": 2.43499, "grad_norm": 2.6640021800994873, "raw_fp64_norm": 2.6640021126709574, "grad_norm_finite": true, "eff_coef_other": 0.3753749055100735, "max_grad_emb": 0.024565964937210083, "max_grad_other": 0.3134702742099762, "dead_tokens_in_batch": 1, "secs": 992.5, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 297, "loss": 2.45841, "grad_norm": Infinity, "raw_fp64_norm": 1.4623032852574916e+32, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.8293685375150946e+31, "max_grad_other": 0.26997995376586914, "dead_tokens_in_batch": 2, "secs": 998.8, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "step", "step": 300, "loss": 2.45565, "grad_norm": Infinity, "raw_fp64_norm": 1.498330420131678e+31, "grad_norm_finite": false, "eff_coef_other": 0.0, "max_grad_emb": 2.9103828274815486e+30, "max_grad_other": 0.39245808124542236, "dead_tokens_in_batch": 1, "secs": 1008.0, "zclip_mean": Infinity, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "eval", "step": 300, "tgt_nll": 2.52587, "tgt_ppl": 12.502, "en_nll": 2.72571, "flores_tgt_nll": 2.83029, "flores_tgt_ppl": 16.95, "flores_tgt_bpb": 0.72615, "flores_en_nll": 3.78713, "belebele_acc": 0.3022, "belebele_acc_raw": 0.3122, "dead_emb_norm_median": 0.0, "dead_emb_norm_max": 0.006133913528174162, "seen_dead_count": 24, "seen_dead_norm_min": 0.0, "seen_dead_norm_median": 0.0, "eval_secs": 51.4, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "done", "steps": 300, "n_dead_steps": 57, "n_inf_steps": 54, "n_skipped_steps": 0, "seen_dead_count": 24, "peak_mem_gb": 67.93, "secs": 1059.4, "arm": "zclip", "seed": 2, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}


==> anc/embscan/outE34/e35_mamba2_165m_silu_floor_0.01_16000_0.jsonl <==
{"kind": "meta", "n_params_M": 165.26, "steps": 16000, "tokens_per_step": 65536, "total_tokens_B": 1.049, "world_size": 1, "fast_kernels": true, "arch": "mamba2_165m", "variant": "silu_floor_0.01", "seed": 0}
{"kind": "train", "step": 100, "tokens_M": 6.6, "train_loss": 7.8831, "eval_loss": 7.8294, "eval_ppl": 2513.52, "grad_norm": 0.6174, "seen_emb_norm": 2.76348, "unseen_emb_norm": 2.7697336673736572, "tok_per_sec_k": 53.1, "secs": 123.4, "arch": "mamba2_165m", "variant": "silu_floor_0.01", "seed": 0}
{"kind": "train", "step": 1000, "tokens_M": 65.5, "train_loss": 5.0388, "eval_loss": 5.0045, "eval_ppl": 149.08, "grad_norm": 0.9645, "seen_emb_norm": 2.67746, "unseen_emb_norm": 2.649441957473755, "tok_per_sec_k": 102.3, "secs": 640.4, "arch": "mamba2_165m", "variant": "silu_floor_0.01", "seed": 0}
{"kind": "train", "step": 2000, "tokens_M": 131.1, "train_loss": 4.5068, "eval_loss": 4.4419, "eval_ppl": 84.94, "grad_norm": 0.4878, "seen_emb_norm": 2.56846, "unseen_emb_norm": 2.4966371059417725, "tok_per_sec_k": 107.9, "secs": 1214.5, "arch": "mamba2_165m", "variant": "silu_floor_0.01", "seed": 0}
{"kind": "train", "step": 3000, "tokens_M": 196.6, "train_loss": 4.2342, "eval_loss": 4.1693, "eval_ppl": 64.67, "grad_norm": 0.5445, "seen_emb_norm": 2.46929, "unseen_emb_norm": 2.3564882278442383, "tok_per_sec_k": 109.8, "secs": 1790.9, "arch": "mamba2_165m", "variant": "silu_floor_0.01", "seed": 0}
{"kind": "train", "step": 4000, "tokens_M": 262.1, "train_loss": 4.0761, "eval_loss": 3.9883, "eval_ppl": 53.97, "grad_norm": 0.3262, "seen_emb_norm": 2.38009, "unseen_emb_norm": 2.230100631713867, "tok_per_sec_k": 110.9, "secs": 2364.7, "arch": "mamba2_165m", "variant": "silu_floor_0.01", "seed": 0}
{"kind": "train", "step": 5000, "tokens_M": 327.7, "train_loss": 3.9745, "eval_loss": 3.8627, "eval_ppl": 47.59, "grad_norm": 0.3167, "seen_emb_norm": 2.30022, "unseen_emb_norm": 2.118001699447632, "tok_per_sec_k": 111.3, "secs": 2945.3, "arch": "mamba2_165m", "variant": "silu_floor_0.01", "seed": 0}
{"kind": "train", "step": 6000, "tokens_M": 393.2, "train_loss": 3.8781, "eval_loss": 3.7679, "eval_ppl": 43.29, "grad_norm": 0.3293, "seen_emb_norm": 2.22986, "unseen_emb_norm": 2.0202314853668213, "tok_per_sec_k": 111.8, "secs": 3517.1, "arch": "mamba2_165m", "variant": "silu_floor_0.01", "seed": 0}
{"kind": "train", "step": 7000, "tokens_M": 458.8, "train_loss": 3.7948, "eval_loss": 3.6963, "eval_ppl": 40.3, "grad_norm": 0.3016, "seen_emb_norm": 2.16518, "unseen_emb_norm": 1.9364327192306519, "tok_per_sec_k": 112.0, "secs": 4096.4, "arch": "mamba2_165m", "variant": "silu_floor_0.01", "seed": 0}
{"kind": "train", "step": 8000, "tokens_M": 524.3, "train_loss": 3.7189, "eval_loss": 3.6345, "eval_ppl": 37.88, "grad_norm": 0.3315, "seen_emb_norm": 2.1088, "unseen_emb_norm": 1.8659354448318481, "tok_per_sec_k": 112.3, "secs": 4668.0, "arch": "mamba2_165m", "variant": "silu_floor_0.01", "seed": 0}
{"kind": "train", "step": 9000, "tokens_M": 589.8, "train_loss": 3.6723, "eval_loss": 3.5872, "eval_ppl": 36.13, "grad_norm": 0.2936, "seen_emb_norm": 2.06007, "unseen_emb_norm": 1.807824969291687, "tok_per_sec_k": 112.4, "secs": 5246.9, "arch": "mamba2_165m", "variant": "silu_floor_0.01", "seed": 0}
{"kind": "train", "step": 10000, "tokens_M": 655.4, "train_loss": 3.5583, "eval_loss": 3.5459, "eval_ppl": 34.67, "grad_norm": 0.2794, "seen_emb_norm": 2.01882, "unseen_emb_norm": 1.7609922885894775, "tok_per_sec_k": 112.6, "secs": 5818.5, "arch": "mamba2_165m", "variant": "silu_floor_0.01", "seed": 0}
{"kind": "train", "step": 11000, "tokens_M": 720.9, "train_loss": 3.6137, "eval_loss": 3.5124, "eval_ppl": 33.53, "grad_norm": 0.2916, "seen_emb_norm": 1.98448, "unseen_emb_norm": 1.7241688966751099, "tok_per_sec_k": 112.7, "secs": 6397.3, "arch": "mamba2_165m", "variant": "silu_floor_0.01", "seed": 0}
{"kind": "train", "step": 12000, "tokens_M": 786.4, "train_loss": 3.5388, "eval_loss": 3.484, "eval_ppl": 32.59, "grad_norm": 0.2896, "seen_emb_norm": 1.95688, "unseen_emb_norm": 1.6959470510482788, "tok_per_sec_k": 112.9, "secs": 6968.7, "arch": "mamba2_165m", "variant": "silu_floor_0.01", "seed": 0}
{"kind": "train", "step": 13000, "tokens_M": 852.0, "train_loss": 3.506, "eval_loss": 3.4613, "eval_ppl": 31.86, "grad_norm": 0.2793, "seen_emb_norm": 1.93506, "unseen_emb_norm": 1.6747952699661255, "tok_per_sec_k": 112.9, "secs": 7548.0, "arch": "mamba2_165m", "variant": "silu_floor_0.01", "seed": 0}
{"kind": "train", "step": 14000, "tokens_M": 917.5, "train_loss": 3.4748, "eval_loss": 3.4445, "eval_ppl": 31.33, "grad_norm": 0.2897, "seen_emb_norm": 1.91866, "unseen_emb_norm": 1.6590689420700073, "tok_per_sec_k": 113.0, "secs": 8119.5, "arch": "mamba2_165m", "variant": "silu_floor_0.01", "seed": 0}
{"kind": "train", "step": 15000, "tokens_M": 983.0, "train_loss": 3.5301, "eval_loss": 3.4316, "eval_ppl": 30.93, "grad_norm": 0.3, "seen_emb_norm": 1.90567, "unseen_emb_norm": 1.6470295190811157, "tok_per_sec_k": 113.0, "secs": 8698.6, "arch": "mamba2_165m", "variant": "silu_floor_0.01", "seed": 0}
{"kind": "train", "step": 16000, "tokens_M": 1048.6, "train_loss": 3.4104, "eval_loss": 3.4233, "eval_ppl": 30.67, "grad_norm": 0.2823, "seen_emb_norm": 1.8948, "unseen_emb_norm": 1.636874794960022, "tok_per_sec_k": 113.1, "secs": 9269.8, "arch": "mamba2_165m", "variant": "silu_floor_0.01", "seed": 0}
{"kind": "blowup", "token": 530, "mid": {"slope_fp32": 0.0001, "sweep_fp32": [[1e-30, 4.138658046722412], [1e-20, 4.138658046722412], [1e-10, 4.139124870300293], [1e-05, 4.158919334411621], [1.9214582443237305, 0.0015127880033105612]], "sweep_bf16_and_norm_finite": [[1e-30, 4.107296943664551, true], [1e-20, 4.107296943664551, true], [1e-10, 4.107296943664551, true], [1e-05, 4.152987480163574, true], [1.9214582443237305, 0.0015070138033479452, true]]}, "start": {"slope_fp32": 0.0003, "sweep_fp32": [[1e-30, 4.530256271362305], [1e-20, 4.530256271362305], [1e-10, 4.531100273132324], [1e-05, 4.6391801834106445], [1.9214582443237305, 0.001575010595843196]], "sweep_bf16_and_norm_finite": [[1e-30, 4.436806678771973, true], [1e-20, 4.436806678771973, true], [1e-10, 4.436806678771973, true], [1e-05, 4.68851375579834, true], [1.9214582443237305, 0.001563542289659381, true]]}, "arch": "mamba2_165m", "variant": "silu_floor_0.01", "seed": 0}


==> anc/embscan/outE34/e35_mamba2_165m_silu_floor_0.03_16000_0.jsonl <==
{"kind": "meta", "n_params_M": 165.26, "steps": 16000, "tokens_per_step": 65536, "total_tokens_B": 1.049, "world_size": 1, "fast_kernels": true, "arch": "mamba2_165m", "variant": "silu_floor_0.03", "seed": 0}
{"kind": "train", "step": 100, "tokens_M": 6.6, "train_loss": 7.8767, "eval_loss": 7.8224, "eval_ppl": 2495.83, "grad_norm": 0.5962, "seen_emb_norm": 2.76351, "unseen_emb_norm": 2.7697336673736572, "tok_per_sec_k": 56.3, "secs": 116.4, "arch": "mamba2_165m", "variant": "silu_floor_0.03", "seed": 0}
{"kind": "train", "step": 1000, "tokens_M": 65.5, "train_loss": 5.0344, "eval_loss": 5.0037, "eval_ppl": 148.97, "grad_norm": 0.9425, "seen_emb_norm": 2.67732, "unseen_emb_norm": 2.649441957473755, "tok_per_sec_k": 103.8, "secs": 631.4, "arch": "mamba2_165m", "variant": "silu_floor_0.03", "seed": 0}
{"kind": "train", "step": 2000, "tokens_M": 131.1, "train_loss": 4.5128, "eval_loss": 4.4442, "eval_ppl": 85.13, "grad_norm": 0.6312, "seen_emb_norm": 2.56912, "unseen_emb_norm": 2.4966371059417725, "tok_per_sec_k": 108.9, "secs": 1203.7, "arch": "mamba2_165m", "variant": "silu_floor_0.03", "seed": 0}
{"kind": "train", "step": 3000, "tokens_M": 196.6, "train_loss": 4.2272, "eval_loss": 4.1713, "eval_ppl": 64.8, "grad_norm": 0.4759, "seen_emb_norm": 2.46993, "unseen_emb_norm": 2.3564882278442383, "tok_per_sec_k": 110.5, "secs": 1778.7, "arch": "mamba2_165m", "variant": "silu_floor_0.03", "seed": 0}
{"kind": "train", "step": 4000, "tokens_M": 262.1, "train_loss": 4.0804, "eval_loss": 3.9917, "eval_ppl": 54.15, "grad_norm": 0.3338, "seen_emb_norm": 2.3812, "unseen_emb_norm": 2.230100631713867, "tok_per_sec_k": 111.4, "secs": 2352.8, "arch": "mamba2_165m", "variant": "silu_floor_0.03", "seed": 0}
{"kind": "train", "step": 5000, "tokens_M": 327.7, "train_loss": 3.9721, "eval_loss": 3.8647, "eval_ppl": 47.69, "grad_norm": 0.2851, "seen_emb_norm": 2.3018, "unseen_emb_norm": 2.118001699447632, "tok_per_sec_k": 111.7, "secs": 2934.3, "arch": "mamba2_165m", "variant": "silu_floor_0.03", "seed": 0}
{"kind": "train", "step": 6000, "tokens_M": 393.2, "train_loss": 3.8847, "eval_loss": 3.7714, "eval_ppl": 43.44, "grad_norm": 0.3233, "seen_emb_norm": 2.23073, "unseen_emb_norm": 2.0202314853668213, "tok_per_sec_k": 112.0, "secs": 3509.3, "arch": "mamba2_165m", "variant": "silu_floor_0.03", "seed": 0}
{"kind": "train", "step": 7000, "tokens_M": 458.8, "train_loss": 3.8021, "eval_loss": 3.6988, "eval_ppl": 40.4, "grad_norm": 0.2914, "seen_emb_norm": 2.16529, "unseen_emb_norm": 1.9364327192306519, "tok_per_sec_k": 112.1, "secs": 4091.0, "arch": "mamba2_165m", "variant": "silu_floor_0.03", "seed": 0}
{"kind": "train", "step": 8000, "tokens_M": 524.3, "train_loss": 3.7262, "eval_loss": 3.6375, "eval_ppl": 38.0, "grad_norm": 0.316, "seen_emb_norm": 2.10904, "unseen_emb_norm": 1.8659354448318481, "tok_per_sec_k": 112.4, "secs": 4665.0, "arch": "mamba2_165m", "variant": "silu_floor_0.03", "seed": 0}
{"kind": "train", "step": 9000, "tokens_M": 589.8, "train_loss": 3.678, "eval_loss": 3.5881, "eval_ppl": 36.16, "grad_norm": 0.2827, "seen_emb_norm": 2.06017, "unseen_emb_norm": 1.807824969291687, "tok_per_sec_k": 112.4, "secs": 5246.9, "arch": "mamba2_165m", "variant": "silu_floor_0.03", "seed": 0}
{"kind": "train", "step": 10000, "tokens_M": 655.4, "train_loss": 3.5581, "eval_loss": 3.5472, "eval_ppl": 34.72, "grad_norm": 0.2831, "seen_emb_norm": 2.01909, "unseen_emb_norm": 1.7609922885894775, "tok_per_sec_k": 112.6, "secs": 5820.4, "arch": "mamba2_165m", "variant": "silu_floor_0.03", "seed": 0}
{"kind": "train", "step": 11000, "tokens_M": 720.9, "train_loss": 3.6163, "eval_loss": 3.5123, "eval_ppl": 33.53, "grad_norm": 0.277, "seen_emb_norm": 1.98523, "unseen_emb_norm": 1.7241688966751099, "tok_per_sec_k": 112.6, "secs": 6401.4, "arch": "mamba2_165m", "variant": "silu_floor_0.03", "seed": 0}
{"kind": "train", "step": 12000, "tokens_M": 786.4, "train_loss": 3.5332, "eval_loss": 3.4837, "eval_ppl": 32.58, "grad_norm": 0.2906, "seen_emb_norm": 1.95772, "unseen_emb_norm": 1.6959470510482788, "tok_per_sec_k": 112.7, "secs": 6975.3, "arch": "mamba2_165m", "variant": "silu_floor_0.03", "seed": 0}
{"kind": "train", "step": 13000, "tokens_M": 852.0, "train_loss": 3.5083, "eval_loss": 3.4616, "eval_ppl": 31.87, "grad_norm": 0.2775, "seen_emb_norm": 1.93595, "unseen_emb_norm": 1.6747952699661255, "tok_per_sec_k": 112.7, "secs": 7557.2, "arch": "mamba2_165m", "variant": "silu_floor_0.03", "seed": 0}
{"kind": "train", "step": 14000, "tokens_M": 917.5, "train_loss": 3.4745, "eval_loss": 3.4444, "eval_ppl": 31.32, "grad_norm": 0.279, "seen_emb_norm": 1.91929, "unseen_emb_norm": 1.6590689420700073, "tok_per_sec_k": 112.8, "secs": 8131.9, "arch": "mamba2_165m", "variant": "silu_floor_0.03", "seed": 0}
{"kind": "train", "step": 15000, "tokens_M": 983.0, "train_loss": 3.5355, "eval_loss": 3.4317, "eval_ppl": 30.93, "grad_norm": 0.2917, "seen_emb_norm": 1.90592, "unseen_emb_norm": 1.6470295190811157, "tok_per_sec_k": 112.8, "secs": 8713.9, "arch": "mamba2_165m", "variant": "silu_floor_0.03", "seed": 0}
{"kind": "train", "step": 16000, "tokens_M": 1048.6, "train_loss": 3.4117, "eval_loss": 3.4233, "eval_ppl": 30.67, "grad_norm": 0.2802, "seen_emb_norm": 1.89509, "unseen_emb_norm": 1.636874794960022, "tok_per_sec_k": 112.9, "secs": 9287.9, "arch": "mamba2_165m", "variant": "silu_floor_0.03", "seed": 0}
{"kind": "blowup", "token": 530, "mid": {"slope_fp32": 0.0, "sweep_fp32": [[1e-30, 1.5112117528915405], [1e-20, 1.5112117528915405], [1e-10, 1.5111584663391113], [1e-05, 1.5120768547058105], [1.919257640838623, 0.0012791759800165892]], "sweep_bf16_and_norm_finite": [[1e-30, 1.5044219493865967, true], [1e-20, 1.5044219493865967, true], [1e-10, 1.5044219493865967, true], [1e-05, 1.5028512477874756, true], [1.919257640838623, 0.0012847970938310027, true]]}, "start": {"slope_fp32": 0.0, "sweep_fp32": [[1e-30, 2.883237600326538], [1e-20, 2.883237600326538], [1e-10, 2.8832480907440186], [1e-05, 2.8847110271453857], [1.919257640838623, 0.001511855167336762]], "sweep_bf16_and_norm_finite": [[1e-30, 2.8823599815368652, true], [1e-20, 2.8823599815368652, true], [1e-10, 2.8823599815368652, true], [1e-05, 2.882039785385132, true], [1.919257640838623, 0.001522993901744485, true]]}, "arch": "mamba2_165m", "variant": "silu_floor_0.03", "seed": 0}


==> anc/embscan/outE34/e35_mamba2_165m_silu_floor_0.3_16000_0.jsonl <==
{"kind": "meta", "n_params_M": 165.26, "steps": 16000, "tokens_per_step": 65536, "total_tokens_B": 1.049, "world_size": 1, "fast_kernels": true, "arch": "mamba2_165m", "variant": "silu_floor_0.3", "seed": 0}
{"kind": "train", "step": 100, "tokens_M": 6.6, "train_loss": 7.8312, "eval_loss": 7.7763, "eval_ppl": 2383.44, "grad_norm": 0.7964, "seen_emb_norm": 2.76347, "unseen_emb_norm": 2.7697336673736572, "tok_per_sec_k": 56.1, "secs": 116.8, "arch": "mamba2_165m", "variant": "silu_floor_0.3", "seed": 0}
{"kind": "resume", "from_step": 4000, "arch": "mamba2_165m", "variant": "silu_floor_0.3", "seed": 0}
{"kind": "meta", "n_params_M": 165.26, "steps": 16000, "tokens_per_step": 65536, "total_tokens_B": 1.049, "world_size": 1, "fast_kernels": true, "arch": "mamba2_165m", "variant": "silu_floor_0.3", "seed": 0}
{"kind": "train", "step": 5000, "tokens_M": 327.7, "train_loss": 3.9909, "eval_loss": 3.8779, "eval_ppl": 48.32, "grad_norm": 0.3404, "seen_emb_norm": 2.30142, "unseen_emb_norm": 2.118001699447632, "tok_per_sec_k": 102.0, "secs": 642.5, "arch": "mamba2_165m", "variant": "silu_floor_0.3", "seed": 0}
{"kind": "train", "step": 6000, "tokens_M": 393.2, "train_loss": 3.8932, "eval_loss": 3.7822, "eval_ppl": 43.91, "grad_norm": 0.3182, "seen_emb_norm": 2.22836, "unseen_emb_norm": 2.0202314853668213, "tok_per_sec_k": 106.5, "secs": 1231.3, "arch": "mamba2_165m", "variant": "silu_floor_0.3", "seed": 0}
{"kind": "train", "step": 7000, "tokens_M": 458.8, "train_loss": 3.8114, "eval_loss": 3.7089, "eval_ppl": 40.81, "grad_norm": 0.3057, "seen_emb_norm": 2.16481, "unseen_emb_norm": 1.9364327192306519, "tok_per_sec_k": 108.0, "secs": 1820.3, "arch": "mamba2_165m", "variant": "silu_floor_0.3", "seed": 0}
{"kind": "train", "step": 8000, "tokens_M": 524.3, "train_loss": 3.7358, "eval_loss": 3.646, "eval_ppl": 38.32, "grad_norm": 0.2905, "seen_emb_norm": 2.1088, "unseen_emb_norm": 1.8659354448318481, "tok_per_sec_k": 108.8, "secs": 2409.3, "arch": "mamba2_165m", "variant": "silu_floor_0.3", "seed": 0}
{"kind": "train", "step": 9000, "tokens_M": 589.8, "train_loss": 3.6789, "eval_loss": 3.5964, "eval_ppl": 36.47, "grad_norm": 0.3021, "seen_emb_norm": 2.06049, "unseen_emb_norm": 1.807824969291687, "tok_per_sec_k": 109.3, "secs": 2998.1, "arch": "mamba2_165m", "variant": "silu_floor_0.3", "seed": 0}
{"kind": "train", "step": 10000, "tokens_M": 655.4, "train_loss": 3.5665, "eval_loss": 3.555, "eval_ppl": 34.99, "grad_norm": 0.3061, "seen_emb_norm": 2.01922, "unseen_emb_norm": 1.7609922885894775, "tok_per_sec_k": 109.6, "secs": 3587.1, "arch": "mamba2_165m", "variant": "silu_floor_0.3", "seed": 0}
{"kind": "train", "step": 11000, "tokens_M": 720.9, "train_loss": 3.6225, "eval_loss": 3.5198, "eval_ppl": 33.78, "grad_norm": 0.2888, "seen_emb_norm": 1.98462, "unseen_emb_norm": 1.7241688966751099, "tok_per_sec_k": 109.9, "secs": 4175.9, "arch": "mamba2_165m", "variant": "silu_floor_0.3", "seed": 0}
{"kind": "train", "step": 12000, "tokens_M": 786.4, "train_loss": 3.5457, "eval_loss": 3.4912, "eval_ppl": 32.83, "grad_norm": 0.2965, "seen_emb_norm": 1.95721, "unseen_emb_norm": 1.6959470510482788, "tok_per_sec_k": 110.0, "secs": 4764.8, "arch": "mamba2_165m", "variant": "silu_floor_0.3", "seed": 0}
{"kind": "train", "step": 13000, "tokens_M": 852.0, "train_loss": 3.5122, "eval_loss": 3.4676, "eval_ppl": 32.06, "grad_norm": 0.2823, "seen_emb_norm": 1.9355, "unseen_emb_norm": 1.6747952699661255, "tok_per_sec_k": 110.2, "secs": 5353.8, "arch": "mamba2_165m", "variant": "silu_floor_0.3", "seed": 0}
{"kind": "train", "step": 14000, "tokens_M": 917.5, "train_loss": 3.4803, "eval_loss": 3.4497, "eval_ppl": 31.49, "grad_norm": 0.2831, "seen_emb_norm": 1.91903, "unseen_emb_norm": 1.6590689420700073, "tok_per_sec_k": 110.3, "secs": 5942.4, "arch": "mamba2_165m", "variant": "silu_floor_0.3", "seed": 0}
{"kind": "train", "step": 15000, "tokens_M": 983.0, "train_loss": 3.5369, "eval_loss": 3.4368, "eval_ppl": 31.09, "grad_norm": 0.2952, "seen_emb_norm": 1.90617, "unseen_emb_norm": 1.6470295190811157, "tok_per_sec_k": 110.4, "secs": 6531.0, "arch": "mamba2_165m", "variant": "silu_floor_0.3", "seed": 0}
{"kind": "train", "step": 16000, "tokens_M": 1048.6, "train_loss": 3.4158, "eval_loss": 3.4283, "eval_ppl": 30.82, "grad_norm": 0.2813, "seen_emb_norm": 1.89514, "unseen_emb_norm": 1.636874794960022, "tok_per_sec_k": 110.5, "secs": 7119.8, "arch": "mamba2_165m", "variant": "silu_floor_0.3", "seed": 0}
{"kind": "blowup", "token": 530, "mid": {"slope_fp32": 0.0, "sweep_fp32": [[1e-30, 0.293303906917572], [1e-20, 0.293303906917572], [1e-10, 0.29330766201019287], [1e-05, 0.293401300907135], [1.9089255332946777, 0.0014525479637086391]], "sweep_bf16_and_norm_finite": [[1e-30, 0.2921713888645172, true], [1e-20, 0.2921713888645172, true], [1e-10, 0.2921713888645172, true], [1e-05, 0.2919420897960663, true], [1.9089255332946777, 0.001458599348552525, true]]}, "start": {"slope_fp32": 0.0, "sweep_fp32": [[1e-30, 0.45788905024528503], [1e-20, 0.45788905024528503], [1e-10, 0.4579313099384308], [1e-05, 0.4579748809337616], [1.9089255332946777, 0.003779576625674963]], "sweep_bf16_and_norm_finite": [[1e-30, 0.45736461877822876, true], [1e-20, 0.45736461877822876, true], [1e-10, 0.45736461877822876, true], [1e-05, 0.4571818709373474, true], [1.9089255332946777, 0.003779383609071374, true]]}, "arch": "mamba2_165m", "variant": "silu_floor_0.3", "seed": 0}


==> anc/embscan/outE36/e36_bench.jsonl <==
{"kind": "meta", "emb_shape": [131072, 3136], "n_params": 3973556832, "gpu": "NVIDIA H100 80GB HBM3", "torch": "2.9.1+cu128"}
{"kind": "equiv", "case": "clean", "fp64_norm": 6.366548612024084, "fp32_norm": 6.366549015045166, "max_rel_diff_fp64_vs_scaled": 2.328353758684898e-07, "norm_after_fp64": 1.0000000264227322, "norm_after_scaled": 0.9999999476004607, "any_nonfinite_scaled": false}
{"kind": "equiv", "case": "spike_1e31", "fp64_norm": 1.6615852323182124e+33, "fp32_norm": Infinity, "max_rel_diff_fp64_vs_scaled": 1.1882486461445296e-07, "norm_after_fp64": 1.0000000221526828, "norm_after_scaled": 1.000000020135906, "any_nonfinite_scaled": false}
{"kind": "timing", "arm": "global", "step_s_median": 2.8773536750000233, "step_s_mean": 2.8958440111333386, "clip_ms_median": 18.824907000009716, "clip_transient_gb_max": 0.006270408630371094, "n": 15}
{"kind": "timing", "arm": "gc_fp32", "step_s_median": 2.836174623000005, "step_s_mean": 2.8685288805999978, "clip_ms_median": 18.84720799998263, "clip_transient_gb_max": 0.0062465667724609375, "n": 15}
{"kind": "timing", "arm": "gc_fp64", "step_s_median": 2.8436274460000277, "step_s_mean": 2.869632084600001, "clip_ms_median": 21.224578999976984, "clip_transient_gb_max": 3.0625128746032715, "n": 15}
{"kind": "timing", "arm": "gc_scaled", "step_s_median": 2.845416923000016, "step_s_mean": 2.8712094849333387, "clip_ms_median": 20.81561300002477, "clip_transient_gb_max": 0.0062465667724609375, "n": 15}
{"kind": "peak", "arm": "global", "peak_gb": 69.71375036239624}
{"kind": "peak", "arm": "gc_fp64", "peak_gb": 69.71375036239624}
{"kind": "peak", "arm": "gc_scaled", "peak_gb": 69.71375036239624}
{"kind": "done"}


==> anc/embscan/outE37/e37a_gate2x2_falcon.jsonl <==
{"kind": "gate2x2_meta", "model": "tiiuae/Falcon-H1-1.5B-Base", "dtype": "bfloat16", "hidden_size": 2048, "eps": 1e-05, "sqrt_eps_d": 0.14310835055998655, "num_layers": 24, "layer_kinds": "M+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+A", "num_mamba_mixers": 24, "mixer0_name": "model.layers.0.mamba", "mixer0_cls": "FalconH1Mixer", "mixer0_inter_size": 3072, "mixer0_in_proj_out": 6704, "mixer0_fwd_slice_check": "projected_states = self.in_proj(hidden_states) | fused_output = mamba2_split_conv1d_scan_combined( | norm_before_gate=False, | gate, hidden_states_B_C, dt = projected_states.split( | hidden_states, B, C = torch.split( | # Key difference 2: Potential z gate into kernel | z=gate.view(batch_size, self.num_heads, self.head_dim) if not self.mamba_rms_norm else None, | scan_output = self.norm(scan_output, gate)"}
{"kind": "gate2x2_probe", "model": "tiiuae/Falcon-H1-1.5B-Base", "dtype": "bfloat16", "probe_idx": 0, "tid": 5700, "tok": " өнг", "pos": 3, "seq_len": 11, "emb_norm_fp64": 1.6463612699567982e-09, "sqrt_eps_d": 0.14310835055998655, "conditions": {"ctrl_the": {"loss": 3.9990527629852295, "grad_linf": 0.035400390625, "grad_l2_fp64": 0.3681632747784333, "sumsq_fp32_inf": false, "key_layers": {"L0": [35.47090880507344, 0.055383896442117525], "L1": [50.353911085831605, 0.06623198812283727], "L2": [56.52016255118891, 0.07428972745596786], "L3": [64.03936674546748, 0.07125601757839503], "L5": [67.73366012363743, 0.07571775360406759], "L7": [64.85171948516056, 0.06825261536128754], "L8": [71.78732442264472, 0.06028486034242339], "L10": [78.00714369779905, 0.04996885064715909], "L24": [3129.9693136845926, 0.0157352470096786]}, "traj_fp64": [[35.47090880507344, 0.055383896442117525], [50.353911085831605, 0.06623198812283727], [56.52016255118891, 0.07428972745596786], [64.03936674546748, 0.07125601757839503], [63.42682873027209, 0.0741934331911532], [67.73366012363743, 0.07571775360406759], [63.704729176499285, 0.07043199412202891], [64.85171948516056, 0.06825261536128754], [71.78732442264472, 0.06028486034242339], [73.99763383912943, 0.05675905337953407], [78.00714369779905, 0.04996885064715909], [83.86501196521257, 0.04703326122213171], [87.43649243838728, 0.03891172701496807], [99.66280444298278, 0.032597070590307524], [117.0340316949905, 0.029819518261173017], [145.44060012384563, 0.027055560541065855], [173.65527472909497, 0.027119139860635202], [211.25393591754664, 0.025705463442086192], [235.39091163887477, 0.02414408667169821], [284.604845022046, 0.02255692544565327], [312.07308646514025, 0.020151969563534527], [387.30097059381393, 0.018999001547951377], [432.4375735190624, 0.017790508477432982], [521.236137923013, 0.015444836988669438], [3129.9693136845926, 0.0157352470096786]]}, "orig_keep": {"loss": 5.1554670333862305, "grad_linf": 5341184.0, "grad_l2_fp64": 13635965.573469816, "sumsq_fp32_inf": false, "key_layers": {"L0": [9.30194117525591e-09, 2411805.499879256], "L1": [18.75421122259988, 2.2234699192345486], "L2": [74.30453567320917, 0.49177178795497845], "L3": [102.48805619671744, 0.3713697244218669], "L5": [98.18311126643484, 0.41556677486378185], "L7": [69.3745995449846, 0.46711580676682946], "L8": [69.60791257356017, 0.4444790591975013], "L10": [64.19143978069968, 0.35951100376167683], "L24": [3342.777214702346, 0.023487069979746613]}, "traj_fp64": [[9.30194117525591e-09, 2411805.499879256], [18.75421122259988, 2.2234699192345486], [74.30453567320917, 0.49177178795497845], [102.48805619671744, 0.3713697244218669], [106.46530126691343, 0.36851154480099035], [98.18311126643484, 0.41556677486378185], [75.70541929974783, 0.45707573818106656], [69.3745995449846, 0.46711580676682946], [69.60791257356017, 0.4444790591975013], [63.30547820605717, 0.44305781889416296], [64.19143978069968, 0.35951100376167683], [68.19728134463288, 0.2922030325206929], [74.0988152799586, 0.20177290852372942], [83.4075117155127, 0.16479943396641583], [91.90520557249826, 0.12818502015087785], [100.2010066637404, 0.10783898843558719], [112.78976680032095, 0.09022860677396737], [124.9561845465188, 0.07651064819154121], [135.9801869703568, 0.0668435711883581], [160.18024470597223, 0.05788627317885667], [191.4549201850658, 0.053285051864772455], [224.70203616251518, 0.047157060290099626], [236.60140673081347, 0.04754769496298755], [307.59332739341636, 0.03955322623343945], [3342.777214702346, 0.023487069979746613]]}, "orig_cut": {"loss": 5.1554670333862305, "grad_linf": 6112.0, "grad_l2_fp64": 8801.682367553496, "sumsq_fp32_inf": false, "key_layers": {"L0": [9.30194117525591e-09, 1555.4947229956567], "L1": [18.75421122259988, 1.3091601918210758], "L2": [74.30453567320917, 0.4089360981611572], "L3": [102.48805619671744, 0.30824309431710695], "L5": [98.18311126643484, 0.3378072606718239], "L7": [69.3745995449846, 0.37264015775778453], "L8": [69.60791257356017, 0.3690719800426665], "L10": [64.19143978069968, 0.2904534051101736], "L24": [3342.777214702346, 0.023487069979746613]}, "traj_fp64": [[9.30194117525591e-09, 1555.4947229956567], [18.75421122259988, 1.3091601918210758], [74.30453567320917, 0.4089360981611572], [102.48805619671744, 0.30824309431710695], [106.46530126691343, 0.30598798621382456], [98.18311126643484, 0.3378072606718239], [75.70541929974783, 0.36406758453097016], [69.3745995449846, 0.37264015775778453], [69.60791257356017, 0.3690719800426665], [63.30547820605717, 0.3608717896507443], [64.19143978069968, 0.2904534051101736], [68.19728134463288, 0.24342238004618674], [74.0988152799586, 0.18457767555144247], [83.4075117155127, 0.15235771473412096], [91.90520557249826, 0.12149988103346622], [100.2010066637404, 0.10177380152727726], [112.78976680032095, 0.0850790519775302], [124.9561845465188, 0.0729634949987037], [135.9801869703568, 0.061636924397506294], [160.18024470597223, 0.05372900049216315], [191.4549201850658, 0.049880246452599995], [224.70203616251518, 0.043899473343878496], [236.60140673081347, 0.0462246747544569], [307.59332739341636, 0.03959012139993825], [3342.777214702346, 0.023487069979746613]]}, "norm_keep_st": {"loss": 4.97291374206543, "grad_linf": 442.0, "grad_l2_fp64": 1299.1545280527396, "sumsq_fp32_inf": false, "key_layers": {"L0": [9.30194117525591e-09, 229.6099167714334], "L1": [29.90093268435685, 0.4690025296858004], "L2": [46.487725064709075, 0.24527054693993083], "L3": [50.03858795819484, 0.22157318831080214], "L5": [57.243739582997, 0.16941579293770706], "L7": [57.46479984077175, 0.1509806708888576], "L8": [60.05970351445271, 0.13407453250608897], "L10": [66.70346188689135, 0.10754841056771772], "L24": [2836.298987417118, 0.014584948054424163]}, "traj_fp64": [[9.30194117525591e-09, 229.6099167714334], [29.90093268435685, 0.4690025296858004], [46.487725064709075, 0.24527054693993083], [50.03858795819484, 0.22157318831080214], [57.026680042902335, 0.18631263622718508], [57.243739582997, 0.16941579293770706], [58.307700673163566, 0.15163753690922444], [57.46479984077175, 0.1509806708888576], [60.05970351445271, 0.13407453250608897], [64.2299602520084, 0.11802858333950268], [66.70346188689135, 0.10754841056771772], [70.04495514688551, 0.09542605557494725], [72.22051232870841, 0.08134134831575233], [80.79059058157931, 0.06690923282124236], [94.62795177879867, 0.05333349250741104], [113.92144315464377, 0.04635221691212076], [129.08499914709148, 0.041497526001794585], [162.49956900635746, 0.03452476228120302], [171.42783770345304, 0.03083566765554783], [197.21384941556272, 0.02725592180211344], [225.62890435325122, 0.024500081032438302], [291.93294645331986, 0.02213565574829815], [305.50252308914264, 0.020289446799167835], [432.5116890641243, 0.015933414566081532], [2836.298987417118, 0.014584948054424163]]}, "norm_cut": {"loss": 4.971373558044434, "grad_linf": 202.0, "grad_l2_fp64": 374.4964824127289, "sumsq_fp32_inf": false, "key_layers": {"L0": [9.30194117525591e-09, 66.2511594864185], "L1": [29.90093268435685, 0.33117598360482087], "L2": [46.43582683747591, 0.20000981837266998], "L3": [49.96791923708639, 0.16900398451901477], "L5": [57.14353564916517, 0.13158980156277145], "L7": [57.31632867523962, 0.12075689643424672], "L8": [59.948796800915765, 0.10370306167016546], "L10": [66.59749367028598, 0.08290278495247101], "L24": [2837.1530057856157, 0.014584043359946761]}, "traj_fp64": [[9.30194117525591e-09, 66.2511594864185], [29.90093268435685, 0.33117598360482087], [46.43582683747591, 0.20000981837266998], [49.96791923708639, 0.16900398451901477], [56.938867538618865, 0.14278829334052492], [57.14353564916517, 0.13158980156277145], [58.12055276000688, 0.12457368812515253], [57.31632867523962, 0.12075689643424672], [59.948796800915765, 0.10370306167016546], [64.12220855130913, 0.09121103628510577], [66.59749367028598, 0.08290278495247101], [69.97243717640379, 0.07214992640351749], [72.09044616817512, 0.06089610275705765], [80.77924683012981, 0.04895693244924105], [94.73007799212448, 0.04118363165878717], [114.01323078431243, 0.033406037226390496], [129.26911238253876, 0.02995440239567649], [162.6600560211597, 0.024391042531051982], [171.57873266845652, 0.02267205835329244], [197.3351677261124, 0.01957913965079914], [225.77301342575632, 0.01826199549178255], [292.22976179308046, 0.01649035174648883], [305.8315689949527, 0.01592306251731324], [433.45156644013815, 0.014220267876619539], [2837.1530057856157, 0.014584043359946761]]}, "l0_norm_keep_st": {"loss": 5.212621212005615, "grad_linf": 1336.0, "grad_l2_fp64": 4053.0713173454874, "sumsq_fp32_inf": false, "key_layers": {"L0": [9.30194117525591e-09, 716.406198143952], "L1": [29.90093268435685, 2.1275534272962013], "L2": [70.71698925929722, 0.7942368872693318], "L3": [63.68181837455186, 0.8442706829489887], "L5": [65.17948246901562, 0.6893406841006723], "L7": [71.87105624429472, 0.46221301246806057], "L8": [75.36218357688168, 0.4352616315520974], "L10": [74.15781617773848, 0.3754074926607535], "L24": [1655.677383773531, 0.015259583364701644]}, "traj_fp64": [[9.30194117525591e-09, 716.406198143952], [29.90093268435685, 2.1275534272962013], [70.71698925929722, 0.7942368872693318], [63.68181837455186, 0.8442706829489887], [63.54984968326718, 0.8143418067597932], [65.17948246901562, 0.6893406841006723], [69.15039543579584, 0.5272598719859122], [71.87105624429472, 0.46221301246806057], [75.36218357688168, 0.4352616315520974], [73.07675474546919, 0.40975171983270875], [74.15781617773848, 0.3754074926607535], [78.80559919385286, 0.33255462860598956], [82.54127278444379, 0.2923803694409939], [88.98444767799123, 0.26425430773006464], [100.93193381910784, 0.21713851978303958], [111.63022512389719, 0.21247050481226573], [125.44378216571386, 0.14624253330105152], [146.10645487783785, 0.13482418767282725], [155.60402292465926, 0.12455880477557071], [179.371668815584, 0.11724053358821528], [194.82669634138045, 0.09177723736722718], [235.58943091060317, 0.07665953043278437], [247.13917881719232, 0.06581369467483011], [301.26054025825135, 0.051924078589869915], [1655.677383773531, 0.015259583364701644]]}, "l0_orig_cut": {"loss": 5.1554670333862305, "grad_linf": 15104.0, "grad_l2_fp64": 21879.59078065279, "sumsq_fp32_inf": false, "key_layers": {"L0": [9.30194117525591e-09, 3869.9551181524016], "L1": [18.75421122259988, 2.2234699192345486], "L2": [74.30453567320917, 0.49177178795497845], "L3": [102.48805619671744, 0.3713697244218669], "L5": [98.18311126643484, 0.41556677486378185], "L7": [69.3745995449846, 0.46711580676682946], "L8": [69.60791257356017, 0.4444790591975013], "L10": [64.19143978069968, 0.35951100376167683], "L24": [3342.777214702346, 0.023487069979746613]}, "traj_fp64": [[9.30194117525591e-09, 3869.9551181524016], [18.75421122259988, 2.2234699192345486], [74.30453567320917, 0.49177178795497845], [102.48805619671744, 0.3713697244218669], [106.46530126691343, 0.36851154480099035], [98.18311126643484, 0.41556677486378185], [75.70541929974783, 0.45707573818106656], [69.3745995449846, 0.46711580676682946], [69.60791257356017, 0.4444790591975013], [63.30547820605717, 0.44305781889416296], [64.19143978069968, 0.35951100376167683], [68.19728134463288, 0.2922030325206929], [74.0988152799586, 0.20177290852372942], [83.4075117155127, 0.16479943396641583], [91.90520557249826, 0.12818502015087785], [100.2010066637404, 0.10783898843558719], [112.78976680032095, 0.09022860677396737], [124.9561845465188, 0.07651064819154121], [135.9801869703568, 0.0668435711883581], [160.18024470597223, 0.05788627317885667], [191.4549201850658, 0.053285051864772455], [224.70203616251518, 0.047157060290099626], [236.60140673081347, 0.04754769496298755], [307.59332739341636, 0.03955322623343945], [3342.777214702346, 0.023487069979746613]]}}}
{"kind": "gate2x2_probe", "model": "tiiuae/Falcon-H1-1.5B-Base", "dtype": "bfloat16", "probe_idx": 1, "tid": 15402, "tok": " ӨНГӨ", "pos": 3, "seq_len": 11, "emb_norm_fp64": 1.548868843606855e-20, "sqrt_eps_d": 0.14310835055998655, "conditions": {"ctrl_the": {"loss": 3.9990527629852295, "grad_linf": 0.035400390625, "grad_l2_fp64": 0.3681632747784333, "sumsq_fp32_inf": false, "key_layers": {"L0": [35.47090880507344, 0.055383896442117525], "L1": [50.353911085831605, 0.06623198812283727], "L2": [56.52016255118891, 0.07428972745596786], "L3": [64.03936674546748, 0.07125601757839503], "L5": [67.73366012363743, 0.07571775360406759], "L7": [64.85171948516056, 0.06825261536128754], "L8": [71.78732442264472, 0.06028486034242339], "L10": [78.00714369779905, 0.04996885064715909], "L24": [3129.9693136845926, 0.0157352470096786]}}, "orig_keep": {"loss": 5.146495342254639, "grad_linf": 4521984.0, "grad_l2_fp64": 12630368.495824974, "sumsq_fp32_inf": false, "key_layers": {"L0": [8.761793760518547e-20, 2232603.221340785], "L1": [18.756794716623936, 2.1802542675538703], "L2": [74.15354168990372, 0.4995358100276619], "L3": [102.4868192938122, 0.37792577066093175], "L5": [98.43251264880621, 0.4168353868141382], "L7": [69.5151795094115, 0.4706636133697238], "L8": [69.7022541156776, 0.4491509492619646], "L10": [64.20644530801617, 0.3659113342026099], "L24": [3355.308435527789, 0.02326780246862642]}}, "orig_cut": {"loss": 5.146495342254639, "grad_linf": 5568.0, "grad_l2_fp64": 8075.871812769031, "sumsq_fp32_inf": false, "key_layers": {"L0": [8.761793760518547e-20, 1427.8464834758286], "L1": [18.756794716623936, 1.351996179973482], "L2": [74.15354168990372, 0.4327163247160259], "L3": [102.4868192938122, 0.3238344518100713], "L5": [98.43251264880621, 0.35501450959216635], "L7": [69.5151795094115, 0.3915059576309132], "L8": [69.7022541156776, 0.38753205828439424], "L10": [64.20644530801617, 0.30275530620003016], "L24": [3355.308435527789, 0.02326780246862642]}}, "norm_keep_st": {"loss": 4.976458549499512, "grad_linf": 462.0, "grad_l2_fp64": 1375.012143614209, "sumsq_fp32_inf": false, "key_layers": {"L0": [8.761793760518547e-20, 243.01808724556804], "L1": [29.895430317646415, 0.47827370158505983], "L2": [46.56088887441939, 0.24755020072936698], "L3": [49.95985295622518, 0.22395847925695875], "L5": [57.11042238548979, 0.17010919322417553], "L7": [57.314404762105966, 0.15096453653166667], "L8": [59.96680733882812, 0.1337414052819307], "L10": [66.62007710596235, 0.10723116166017434], "L24": [2848.5872565049153, 0.01457457360798839]}}, "norm_cut": {"loss": 4.9744110107421875, "grad_linf": 233.0, "grad_l2_fp64": 411.86507253316904, "sumsq_fp32_inf": false, "key_layers": {"L0": [8.761793760518547e-20, 72.85360274796827], "L1": [29.895430317646415, 0.32547222372295537], "L2": [46.48355105671617, 0.19630189569586573], "L3": [49.95367596149124, 0.16657726021817484], "L5": [57.22853874442892, 0.12925205742234835], "L7": [57.42927845139923, 0.11979008378496915], "L8": [60.00135765700325, 0.10282064312134544], "L10": [66.7062767216443, 0.08226485197449485], "L24": [2829.3645991525605, 0.014585064575897463]}}, "l0_norm_keep_st": {"loss": 5.214209079742432, "grad_linf": 1248.0, "grad_l2_fp64": 3936.615541554155, "sumsq_fp32_inf": false, "key_layers": {"L0": [8.761793760518547e-20, 695.586809661656], "L1": [29.895430317646415, 2.107771235260459], "L2": [70.95090523076193, 0.7851207346166248], "L3": [63.794318896665864, 0.8385565696532339], "L5": [65.08521002731206, 0.6802788864343131], "L7": [71.73356614379365, 0.45622787205150395], "L8": [75.28099130700949, 0.42875333812314387], "L10": [74.07194333503631, 0.3713514079661863], "L24": [1714.8965591358065, 0.015279942690441702]}}, "l0_orig_cut": {"loss": 5.146495342254639, "grad_linf": 10880.0, "grad_l2_fp64": 15831.049186571156, "sumsq_fp32_inf": false, "key_layers": {"L0": [8.761793760518547e-20, 2795.9889760253286], "L1": [18.756794716623936, 2.1802542675538703], "L2": [74.15354168990372, 0.4995358100276619], "L3": [102.4868192938122, 0.37792577066093175], "L5": [98.43251264880621, 0.4168353868141382], "L7": [69.5151795094115, 0.4706636133697238], "L8": [69.7022541156776, 0.4491509492619646], "L10": [64.20644530801617, 0.3659113342026099], "L24": [3355.308435527789, 0.02326780246862642]}}}}
{"kind": "gate2x2_probe", "model": "tiiuae/Falcon-H1-1.5B-Base", "dtype": "bfloat16", "probe_idx": 2, "tid": 20496, "tok": " өнгийг", "pos": 3, "seq_len": 11, "emb_norm_fp64": 1.5404851949757422e-20, "sqrt_eps_d": 0.14310835055998655, "conditions": {"ctrl_the": {"loss": 3.9990527629852295, "grad_linf": 0.035400390625, "grad_l2_fp64": 0.3681632747784333, "sumsq_fp32_inf": false, "key_layers": {"L0": [35.47090880507344, 0.055383896442117525], "L1": [50.353911085831605, 0.06623198812283727], "L2": [56.52016255118891, 0.07428972745596786], "L3": [64.03936674546748, 0.07125601757839503], "L5": [67.73366012363743, 0.07571775360406759], "L7": [64.85171948516056, 0.06825261536128754], "L8": [71.78732442264472, 0.06028486034242339], "L10": [78.00714369779905, 0.04996885064715909], "L24": [3129.9693136845926, 0.0157352470096786]}}, "orig_keep": {"loss": 5.146495342254639, "grad_linf": 4521984.0, "grad_l2_fp64": 12630368.495824974, "sumsq_fp32_inf": false, "key_layers": {"L0": [8.714817138615995e-20, 2232603.221340785], "L1": [18.756794716623936, 2.1802542675538703], "L2": [74.15354168990372, 0.4995358100276619], "L3": [102.4868192938122, 0.37792577066093175], "L5": [98.43251264880621, 0.4168353868141382], "L7": [69.5151795094115, 0.4706636133697238], "L8": [69.7022541156776, 0.4491509492619646], "L10": [64.20644530801617, 0.3659113342026099], "L24": [3355.308435527789, 0.02326780246862642]}}, "orig_cut": {"loss": 5.146495342254639, "grad_linf": 5568.0, "grad_l2_fp64": 8075.871812769031, "sumsq_fp32_inf": false, "key_layers": {"L0": [8.714817138615995e-20, 1427.8464834758286], "L1": [18.756794716623936, 1.351996179973482], "L2": [74.15354168990372, 0.4327163247160259], "L3": [102.4868192938122, 0.3238344518100713], "L5": [98.43251264880621, 0.35501450959216635], "L7": [69.5151795094115, 0.3915059576309132], "L8": [69.7022541156776, 0.38753205828439424], "L10": [64.20644530801617, 0.30275530620003016], "L24": [3355.308435527789, 0.02326780246862642]}}, "norm_keep_st": {"loss": 4.976458549499512, "grad_linf": 462.0, "grad_l2_fp64": 1375.012143614209, "sumsq_fp32_inf": false, "key_layers": {"L0": [8.714817138615995e-20, 243.01808724556804], "L1": [29.895430317646415, 0.47827370158505983], "L2": [46.56088887441939, 0.24755020072936698], "L3": [49.95985295622518, 0.22395847925695875], "L5": [57.11042238548979, 0.17010919322417553], "L7": [57.314404762105966, 0.15096453653166667], "L8": [59.96680733882812, 0.1337414052819307], "L10": [66.62007710596235, 0.10723116166017434], "L24": [2848.5872565049153, 0.01457457360798839]}}, "norm_cut": {"loss": 4.9744110107421875, "grad_linf": 233.0, "grad_l2_fp64": 411.86507253316904, "sumsq_fp32_inf": false, "key_layers": {"L0": [8.714817138615995e-20, 72.85360274796827], "L1": [29.895430317646415, 0.32547222372295537], "L2": [46.48355105671617, 0.19630189569586573], "L3": [49.95367596149124, 0.16657726021817484], "L5": [57.22853874442892, 0.12925205742234835], "L7": [57.42927845139923, 0.11979008378496915], "L8": [60.00135765700325, 0.10282064312134544], "L10": [66.7062767216443, 0.08226485197449485], "L24": [2829.3645991525605, 0.014585064575897463]}}, "l0_norm_keep_st": {"loss": 5.214209079742432, "grad_linf": 1248.0, "grad_l2_fp64": 3936.615541554155, "sumsq_fp32_inf": false, "key_layers": {"L0": [8.714817138615995e-20, 695.586809661656], "L1": [29.895430317646415, 2.107771235260459], "L2": [70.95090523076193, 0.7851207346166248], "L3": [63.794318896665864, 0.8385565696532339], "L5": [65.08521002731206, 0.6802788864343131], "L7": [71.73356614379365, 0.45622787205150395], "L8": [75.28099130700949, 0.42875333812314387], "L10": [74.07194333503631, 0.3713514079661863], "L24": [1714.8965591358065, 0.015279942690441702]}}, "l0_orig_cut": {"loss": 5.146495342254639, "grad_linf": 10880.0, "grad_l2_fp64": 15831.049186571156, "sumsq_fp32_inf": false, "key_layers": {"L0": [8.714817138615995e-20, 2795.9889760253286], "L1": [18.756794716623936, 2.1802542675538703], "L2": [74.15354168990372, 0.4995358100276619], "L3": [102.4868192938122, 0.37792577066093175], "L5": [98.43251264880621, 0.4168353868141382], "L7": [69.5151795094115, 0.4706636133697238], "L8": [69.7022541156776, 0.4491509492619646], "L10": [64.20644530801617, 0.3659113342026099], "L24": [3355.308435527789, 0.02326780246862642]}}}}
{"kind": "gate2x2_probe", "model": "tiiuae/Falcon-H1-1.5B-Base", "dtype": "bfloat16", "probe_idx": 3, "tid": 23354, "tok": " тайвшру", "pos": 3, "seq_len": 11, "emb_norm_fp64": 1.6411507408701325e-20, "sqrt_eps_d": 0.14310835055998655, "conditions": {"ctrl_the": {"loss": 3.9990527629852295, "grad_linf": 0.035400390625, "grad_l2_fp64": 0.3681632747784333, "sumsq_fp32_inf": false, "key_layers": {"L0": [35.47090880507344, 0.055383896442117525], "L1": [50.353911085831605, 0.06623198812283727], "L2": [56.52016255118891, 0.07428972745596786], "L3": [64.03936674546748, 0.07125601757839503], "L5": [67.73366012363743, 0.07571775360406759], "L7": [64.85171948516056, 0.06825261536128754], "L8": [71.78732442264472, 0.06028486034242339], "L10": [78.00714369779905, 0.04996885064715909], "L24": [3129.9693136845926, 0.0157352470096786]}}, "orig_keep": {"loss": 5.146495342254639, "grad_linf": 4521984.0, "grad_l2_fp64": 12630368.495824974, "sumsq_fp32_inf": false, "key_layers": {"L0": [9.283928358420799e-20, 2232603.221340785], "L1": [18.756794716623936, 2.1802542675538703], "L2": [74.15354168990372, 0.4995358100276619], "L3": [102.4868192938122, 0.37792577066093175], "L5": [98.43251264880621, 0.4168353868141382], "L7": [69.5151795094115, 0.4706636133697238], "L8": [69.7022541156776, 0.4491509492619646], "L10": [64.20644530801617, 0.3659113342026099], "L24": [3355.308435527789, 0.02326780246862642]}}, "orig_cut": {"loss": 5.146495342254639, "grad_linf": 5568.0, "grad_l2_fp64": 8075.871812769031, "sumsq_fp32_inf": false, "key_layers": {"L0": [9.283928358420799e-20, 1427.8464834758286], "L1": [18.756794716623936, 1.351996179973482], "L2": [74.15354168990372, 0.4327163247160259], "L3": [102.4868192938122, 0.3238344518100713], "L5": [98.43251264880621, 0.35501450959216635], "L7": [69.5151795094115, 0.3915059576309132], "L8": [69.7022541156776, 0.38753205828439424], "L10": [64.20644530801617, 0.30275530620003016], "L24": [3355.308435527789, 0.02326780246862642]}}, "norm_keep_st": {"loss": 4.976458549499512, "grad_linf": 462.0, "grad_l2_fp64": 1375.012143614209, "sumsq_fp32_inf": false, "key_layers": {"L0": [9.283928358420799e-20, 243.01808724556804], "L1": [29.895430317646415, 0.47827370158505983], "L2": [46.56088887441939, 0.24755020072936698], "L3": [49.95985295622518, 0.22395847925695875], "L5": [57.11042238548979, 0.17010919322417553], "L7": [57.314404762105966, 0.15096453653166667], "L8": [59.96680733882812, 0.1337414052819307], "L10": [66.62007710596235, 0.10723116166017434], "L24": [2848.5872565049153, 0.01457457360798839]}}, "norm_cut": {"loss": 4.9744110107421875, "grad_linf": 233.0, "grad_l2_fp64": 411.86507253316904, "sumsq_fp32_inf": false, "key_layers": {"L0": [9.283928358420799e-20, 72.85360274796827], "L1": [29.895430317646415, 0.32547222372295537], "L2": [46.48355105671617, 0.19630189569586573], "L3": [49.95367596149124, 0.16657726021817484], "L5": [57.22853874442892, 0.12925205742234835], "L7": [57.42927845139923, 0.11979008378496915], "L8": [60.00135765700325, 0.10282064312134544], "L10": [66.7062767216443, 0.08226485197449485], "L24": [2829.3645991525605, 0.014585064575897463]}}, "l0_norm_keep_st": {"loss": 5.214209079742432, "grad_linf": 1248.0, "grad_l2_fp64": 3936.615541554155, "sumsq_fp32_inf": false, "key_layers": {"L0": [9.283928358420799e-20, 695.586809661656], "L1": [29.895430317646415, 2.107771235260459], "L2": [70.95090523076193, 0.7851207346166248], "L3": [63.794318896665864, 0.8385565696532339], "L5": [65.08521002731206, 0.6802788864343131], "L7": [71.73356614379365, 0.45622787205150395], "L8": [75.28099130700949, 0.42875333812314387], "L10": [74.07194333503631, 0.3713514079661863], "L24": [1714.8965591358065, 0.015279942690441702]}}, "l0_orig_cut": {"loss": 5.146495342254639, "grad_linf": 10880.0, "grad_l2_fp64": 15831.049186571156, "sumsq_fp32_inf": false, "key_layers": {"L0": [9.283928358420799e-20, 2795.9889760253286], "L1": [18.756794716623936, 2.1802542675538703], "L2": [74.15354168990372, 0.4995358100276619], "L3": [102.4868192938122, 0.37792577066093175], "L5": [98.43251264880621, 0.4168353868141382], "L7": [69.5151795094115, 0.4706636133697238], "L8": [69.7022541156776, 0.4491509492619646], "L10": [64.20644530801617, 0.3659113342026099], "L24": [3355.308435527789, 0.02326780246862642]}}}}
{"kind": "gate2x2_meta", "model": "tiiuae/Falcon-H1-1.5B-Base", "dtype": "float32", "hidden_size": 2048, "eps": 1e-05, "sqrt_eps_d": 0.14310835055998655, "num_layers": 24, "layer_kinds": "M+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+AM+A", "num_mamba_mixers": 24, "mixer0_name": "model.layers.0.mamba", "mixer0_cls": "FalconH1Mixer", "mixer0_inter_size": 3072, "mixer0_in_proj_out": 6704, "mixer0_fwd_slice_check": "projected_states = self.in_proj(hidden_states) | fused_output = mamba2_split_conv1d_scan_combined( | norm_before_gate=False, | gate, hidden_states_B_C, dt = projected_states.split( | hidden_states, B, C = torch.split( | # Key difference 2: Potential z gate into kernel | z=gate.view(batch_size, self.num_heads, self.head_dim) if not self.mamba_rms_norm else None, | scan_output = self.norm(scan_output, gate)"}
{"kind": "gate2x2_probe", "model": "tiiuae/Falcon-H1-1.5B-Base", "dtype": "float32", "probe_idx": 0, "tid": 5700, "tok": " өнг", "pos": 3, "seq_len": 11, "emb_norm_fp64": 1.6463612699567982e-09, "sqrt_eps_d": 0.14310835055998655, "conditions": {"ctrl_the": {"loss": 3.9683070182800293, "grad_linf": 0.035747233778238297, "grad_l2_fp64": 0.3686688098612043, "sumsq_fp32_inf": false, "key_layers": {"L0": [35.484577378864124, 0.05566838734250514], "L1": [50.38666047041298, 0.06639576487296903], "L2": [56.56913832229445, 0.0743366220875792], "L3": [64.12809584530659, 0.07131062603021665], "L5": [67.68851062406698, 0.07558997206474864], "L7": [64.81374356410045, 0.06818723987129108], "L8": [71.70338058727185, 0.06030081465575091], "L10": [77.8896633655455, 0.050012220898550314], "L24": [3134.541191523429, 0.015728200461575782]}, "traj_fp64": [[35.484577378864124, 0.05566838734250514], [50.38666047041298, 0.06639576487296903], [56.56913832229445, 0.0743366220875792], [64.12809584530659, 0.07131062603021665], [63.47771033590824, 0.07413886371549042], [67.68851062406698, 0.07558997206474864], [63.67400007543869, 0.07018561605626214], [64.81374356410045, 0.06818723987129108], [71.70338058727185, 0.06030081465575091], [73.88058406894206, 0.056851469897559584], [77.8896633655455, 0.050012220898550314], [83.67832653612929, 0.047036436739990466], [87.35964025296065, 0.03885572643754113], [99.61277925285921, 0.03258146484560755], [117.06662720285598, 0.02982963335975543], [145.3960261535513, 0.02709148901654671], [173.56612809543898, 0.027172687549508998], [210.82008766481286, 0.02576655155109335], [235.1600313709552, 0.02419325319125381], [284.1437089578333, 0.022595368303545856], [311.8193594439835, 0.020163247676414312], [387.0462427767686, 0.01900066210719545], [432.1003728332067, 0.017749667114501842], [521.8667167334245, 0.015398493747554183], [3134.541191523429, 0.015728200461575782]]}, "orig_keep": {"loss": 5.146124839782715, "grad_linf": 4752635.5, "grad_l2_fp64": 12000285.587337265, "sumsq_fp32_inf": false, "key_layers": {"L0": [9.313225743774962e-09, 2121370.878844173], "L1": [18.757555562215504, 2.0320917355104795], "L2": [74.60436616949814, 0.5107225043585246], "L3": [102.67000600665838, 0.3908627467888677], "L5": [98.24693726628536, 0.4276501050035431], "L7": [69.58213983371353, 0.48623090459234286], "L8": [69.85534867980353, 0.46400833378920314], "L10": [64.29561838142409, 0.38083812470809564], "L24": [3380.26078764227, 0.02320865003322124]}, "traj_fp64": [[9.313225743774962e-09, 2121370.878844173], [18.757555562215504, 2.0320917355104795], [74.60436616949814, 0.5107225043585246], [102.67000600665838, 0.3908627467888677], [106.41063480013709, 0.3811198309105478], [98.24693726628536, 0.4276501050035431], [75.7847656787787, 0.4744226652978422], [69.58213983371353, 0.48623090459234286], [69.85534867980353, 0.46400833378920314], [63.37828358773419, 0.4641291938798529], [64.29561838142409, 0.38083812470809564], [68.15686554313932, 0.31187420603466515], [74.06831009314071, 0.21314591112636247], [83.61225294856494, 0.1736196818949564], [92.35407977359213, 0.13635785948875614], [100.7344999888699, 0.11528356094368768], [113.22466229004493, 0.0970251935088142], [125.45315438881725, 0.08163390661084811], [136.6226289741336, 0.0714674201776597], [161.05641031809398, 0.06144972106321711], [192.60733303290786, 0.05593283032565006], [225.47165945042272, 0.04896567972757845], [237.14308046856206, 0.04877018887798709], [306.1285192798973, 0.04083152210293361], [3380.26078764227, 0.02320865003322124]]}, "orig_cut": {"loss": 5.146124839782715, "grad_linf": 5914.63671875, "grad_l2_fp64": 8562.633317452708, "sumsq_fp32_inf": false, "key_layers": {"L0": [9.313225743774962e-09, 1513.6740345787455], "L1": [18.757555562215504, 1.3228576223236148], "L2": [74.60436616949814, 0.4452171747711059], "L3": [102.67000600665838, 0.33405325567263583], "L5": [98.24693726628536, 0.36659452237792783], "L7": [69.58213983371353, 0.4031444608984429], "L8": [69.85534867980353, 0.3971075460833244], "L10": [64.29561838142409, 0.31058642248607155], "L24": [3380.26078764227, 0.02320865003322124]}, "traj_fp64": [[9.313225743774962e-09, 1513.6740345787455], [18.757555562215504, 1.3228576223236148], [74.60436616949814, 0.4452171747711059], [102.67000600665838, 0.33405325567263583], [106.41063480013709, 0.331958295273156], [98.24693726628536, 0.36659452237792783], [75.7847656787787, 0.3949610692036391], [69.58213983371353, 0.4031444608984429], [69.85534867980353, 0.3971075460833244], [63.37828358773419, 0.38691965170577036], [64.29561838142409, 0.31058642248607155], [68.15686554313932, 0.2601323694376776], [74.06831009314071, 0.1974960245293441], [83.61225294856494, 0.1632456837307403], [92.35407977359213, 0.1306463612590602], [100.7344999888699, 0.11063784709753856], [113.22466229004493, 0.09340482934291908], [125.45315438881725, 0.0798723491950208], [136.6226289741336, 0.06726172675752631], [161.05641031809398, 0.0581077114414018], [192.60733303290786, 0.05343017801041046], [225.47165945042272, 0.046107386036901024], [237.14308046856206, 0.04786857002347564], [306.1285192798973, 0.041102281955184214], [3380.26078764227, 0.02320865003322124]]}, "norm_keep_st": {"loss": 4.949526309967041, "grad_linf": 464.5545654296875, "grad_l2_fp64": 1356.8046636773436, "sumsq_fp32_inf": false, "key_layers": {"L0": [9.313225743774962e-09, 239.85144792175896], "L1": [30.032266378249574, 0.4743228328795467], "L2": [46.07658417419152, 0.25128704557550324], "L3": [49.730604359235855, 0.22607597188282622], "L5": [56.9659681127047, 0.17173596057842466], "L7": [57.26427317372071, 0.1515234713562341], "L8": [60.0522477223212, 0.13328632581350372], "L10": [66.77962732566124, 0.10685270570137238], "L24": [2861.8326830899714, 0.014554192664527461]}, "traj_fp64": [[9.313225743774962e-09, 239.85144792175896], [30.032266378249574, 0.4743228328795467], [46.07658417419152, 0.25128704557550324], [49.730604359235855, 0.22607597188282622], [56.745775793965294, 0.18881763428754755], [56.9659681127047, 0.17173596057842466], [58.02837938022863, 0.15289262940730866], [57.26427317372071, 0.1515234713562341], [60.0522477223212, 0.13328632581350372], [64.31160438504862, 0.11721622944066999], [66.77962732566124, 0.10685270570137238], [70.18482044408147, 0.09461109977851195], [72.21382804863029, 0.08079621329045841], [80.73336939018435, 0.06647401934621092], [94.5049215326273, 0.05313164956031875], [114.04768754199918, 0.04625814568843762], [129.35693145365303, 0.04156666899439319], [162.7753956622787, 0.03446477027821974], [171.8140699463002, 0.030683978759799325], [197.5145306649536, 0.02712054932653963], [226.59960003271905, 0.024357699907444602], [293.0705238882948, 0.021972038531077626], [306.6861093727734, 0.020096990658626118], [433.81410962033004, 0.015805789790083576], [2861.8326830899714, 0.014554192664527461]]}, "norm_cut": {"loss": 4.949532508850098, "grad_linf": 266.58935546875, "grad_l2_fp64": 480.06138433645924, "sumsq_fp32_inf": false, "key_layers": {"L0": [9.313225743774962e-09, 84.86366561807473], "L1": [30.032266378249574, 0.3367439522920459], "L2": [46.076585573171975, 0.20425952650001253], "L3": [49.73060339626729, 0.17084085556144754], "L5": [56.965965538504385, 0.13323742115308082], "L7": [57.26427080677396, 0.12185660613614042], "L8": [60.05224992842382, 0.10396736295515917], "L10": [66.77962401788682, 0.08286065291463184], "L24": [2861.8721817327096, 0.014554269575374782]}, "traj_fp64": [[9.313225743774962e-09, 84.86366561807473], [30.032266378249574, 0.3367439522920459], [46.076585573171975, 0.20425952650001253], [49.73060339626729, 0.17084085556144754], [56.74577504756891, 0.1443599229362695], [56.965965538504385, 0.13323742115308082], [58.028377630489, 0.12612849831117678], [57.26427080677396, 0.12185660613614042], [60.05224992842382, 0.10396736295515917], [64.31160322394327, 0.09108871385754044], [66.77962401788682, 0.08286065291463184], [70.18481724267131, 0.07196941217477354], [72.21382455237283, 0.06069946917168113], [80.73336761919589, 0.04881650629321445], [94.5049147316337, 0.04110566061173572], [114.04766752431925, 0.03326991002891794], [129.356925946114, 0.029862180638731993], [162.77539422823781, 0.02424236463803839], [171.81405663439799, 0.022583346489608698], [197.51448792193344, 0.019498665214373677], [226.59950199101283, 0.018151798253574346], [293.0701661114768, 0.016397810204656336], [306.6855825655066, 0.01583489628647969], [433.81573188001755, 0.014205062996753068], [2861.8721817327096, 0.014554269575374782]]}, "l0_norm_keep_st": {"loss": 5.177472114562988, "grad_linf": 1407.48876953125, "grad_l2_fp64": 4108.191591926965, "sumsq_fp32_inf": false, "key_layers": {"L0": [9.313225743774962e-09, 726.2325515393982], "L1": [30.032266378249574, 2.081431455929907], "L2": [70.53574440726109, 0.7817627360587572], "L3": [63.46942133408011, 0.835858060301521], "L5": [65.0626398011611, 0.6800442799441112], "L7": [71.8270364829378, 0.45418602543014797], "L8": [75.44761253177893, 0.42719576389761876], "L10": [74.26302088368172, 0.370531630554234], "L24": [1650.0241011120402, 0.01527022994047872]}, "traj_fp64": [[9.313225743774962e-09, 726.2325515393982], [30.032266378249574, 2.081431455929907], [70.53574440726109, 0.7817627360587572], [63.46942133408011, 0.835858060301521], [63.42468919313101, 0.8045076461349693], [65.0626398011611, 0.6800442799441112], [69.04435668244606, 0.5198164022993954], [71.8270364829378, 0.45418602543014797], [75.44761253177893, 0.42719576389761876], [73.19518502397298, 0.4035532447732206], [74.26302088368172, 0.370531630554234], [78.86989329465251, 0.32829982162140753], [82.56633481380324, 0.2881302169139761], [88.9768396239938, 0.26045414470692047], [100.90659328262748, 0.21357759056449802], [111.77432979024904, 0.20910984171323785], [125.64510259879985, 0.14448845000927046], [146.57258237690115, 0.13328848882555192], [156.19291560964172, 0.12297638084229501], [180.0994101826658, 0.1153036959485922], [195.78046567471637, 0.09034827760033279], [236.81100918606072, 0.07576958040949143], [248.66618704922826, 0.0648349988551213], [303.05299783181636, 0.05110148468992743], [1650.0241011120402, 0.01527022994047872]]}, "l0_orig_cut": {"loss": 5.146124839782715, "grad_linf": 13401.7548828125, "grad_l2_fp64": 19466.433088722188, "sumsq_fp32_inf": false, "key_layers": {"L0": [9.313225743774962e-09, 3441.2117136650145], "L1": [18.757555562215504, 2.0320917355104795], "L2": [74.60436616949814, 0.5107225043585246], "L3": [102.67000600665838, 0.3908627467888677], "L5": [98.24693726628536, 0.4276501050035431], "L7": [69.58213983371353, 0.48623090459234286], "L8": [69.85534867980353, 0.46400833378920314], "L10": [64.29561838142409, 0.38083812470809564], "L24": [3380.26078764227, 0.02320865003322124]}, "traj_fp64": [[9.313225743774962e-09, 3441.2117136650145], [18.757555562215504, 2.0320917355104795], [74.60436616949814, 0.5107225043585246], [102.67000600665838, 0.3908627467888677], [106.41063480013709, 0.3811198309105478], [98.24693726628536, 0.4276501050035431], [75.7847656787787, 0.4744226652978422], [69.58213983371353, 0.48623090459234286], [69.85534867980353, 0.46400833378920314], [63.37828358773419, 0.4641291938798529], [64.29561838142409, 0.38083812470809564], [68.15686554313932, 0.31187420603466515], [74.06831009314071, 0.21314591112636247], [83.61225294856494, 0.1736196818949564], [92.35407977359213, 0.13635785948875614], [100.7344999888699, 0.11528356094368768], [113.22466229004493, 0.0970251935088142], [125.45315438881725, 0.08163390661084811], [136.6226289741336, 0.0714674201776597], [161.05641031809398, 0.06144972106321711], [192.60733303290786, 0.05593283032565006], [225.47165945042272, 0.04896567972757845], [237.14308046856206, 0.04877018887798709], [306.1285192798973, 0.04083152210293361], [3380.26078764227, 0.02320865003322124]]}}}
{"kind": "gate2x2_probe", "model": "tiiuae/Falcon-H1-1.5B-Base", "dtype": "float32", "probe_idx": 1, "tid": 15402, "tok": " ӨНГӨ", "pos": 3, "seq_len": 11, "emb_norm_fp64": 1.548868843606855e-20, "sqrt_eps_d": 0.14310835055998655, "conditions": {"ctrl_the": {"loss": 3.9683070182800293, "grad_linf": 0.035747233778238297, "grad_l2_fp64": 0.3686688098612043, "sumsq_fp32_inf": false, "key_layers": {"L0": [35.484577378864124, 0.05566838734250514], "L1": [50.38666047041298, 0.06639576487296903], "L2": [56.56913832229445, 0.0743366220875792], "L3": [64.12809584530659, 0.07131062603021665], "L5": [67.68851062406698, 0.07558997206474864], "L7": [64.81374356410045, 0.06818723987129108], "L8": [71.70338058727185, 0.06030081465575091], "L10": [77.8896633655455, 0.050012220898550314], "L24": [3134.541191523429, 0.015728200461575782]}}, "orig_keep": {"loss": 5.1502461433410645, "grad_linf": 4649708.0, "grad_l2_fp64": 11958275.288332192, "sumsq_fp32_inf": false, "key_layers": {"L0": [8.761725158989232e-20, 2113944.4148419993], "L1": [18.75428881873732, 2.0356358883471257], "L2": [74.62097310297764, 0.5065444971042994], "L3": [102.71354856803745, 0.38760971681975226], "L5": [98.3216347894775, 0.42450302802784723], "L7": [69.61110693377081, 0.4823940323207355], "L8": [69.88657079883463, 0.45994723584003994], "L10": [64.32878220617906, 0.37721371460871306], "L24": [3374.841954093996, 0.023217006900451264]}}, "orig_cut": {"loss": 5.1502461433410645, "grad_linf": 5771.380859375, "grad_l2_fp64": 8355.245302153813, "sumsq_fp32_inf": false, "key_layers": {"L0": [8.761725158989232e-20, 1477.0126918842711], "L1": [18.75428881873732, 1.316789030990097], "L2": [74.62097310297764, 0.439511328734486], "L3": [102.71354856803745, 0.3299076268271226], "L5": [98.3216347894775, 0.3618834384858339], "L7": [69.61110693377081, 0.3985055366240702], "L8": [69.88657079883463, 0.39279190706206457], "L10": [64.32878220617906, 0.3075960540822573], "L24": [3374.841954093996, 0.023217006900451264]}}, "norm_keep_st": {"loss": 4.9519548416137695, "grad_linf": 464.48333740234375, "grad_l2_fp64": 1356.5460592656282, "sumsq_fp32_inf": false, "key_layers": {"L0": [8.761725158989232e-20, 239.80573404690568], "L1": [30.032266829825744, 0.4743240838566237], "L2": [46.07657402286961, 0.25128416057544967], "L3": [49.730587501045605, 0.22607611797047802], "L5": [56.965961639725165, 0.17173733634741298], "L7": [57.264266645664556, 0.15152711699494723], "L8": [60.05221726837748, 0.133287731476665], "L10": [66.77949055504659, 0.10685408188197275], "L24": [2861.90410492601, 0.014554254501035846]}}, "norm_cut": {"loss": 4.9519548416137695, "grad_linf": 266.50994873046875, "grad_l2_fp64": 479.94888759696795, "sumsq_fp32_inf": false, "key_layers": {"L0": [8.761725158989232e-20, 84.8437786002662], "L1": [30.032266829825744, 0.33676159468582545], "L2": [46.076574020006646, 0.20427139753124265], "L3": [49.730586419036676, 0.17085025586353006], "L5": [56.96596681933062, 0.1332444437156437], "L7": [57.26427274811559, 0.12186165338347081], "L8": [60.05222463191271, 0.10397102900535135], "L10": [66.77953334089268, 0.08286391902773534], "L24": [2861.883320524852, 0.014554239970531015]}}, "l0_norm_keep_st": {"loss": 5.179888725280762, "grad_linf": 1407.5009765625, "grad_l2_fp64": 4108.11741941163, "sumsq_fp32_inf": false, "key_layers": {"L0": [8.761725158989232e-20, 726.2194300981906], "L1": [30.032266829825744, 2.08144056000779], "L2": [70.53574898839979, 0.7817748496766679], "L3": [63.46941879257844, 0.8358702715389046], "L5": [65.06264601724205, 0.6800484620819992], "L7": [71.82704951607724, 0.45418831457206804], "L8": [75.44762759253032, 0.4272001701827419], "L10": [74.26301571185206, 0.37053506316056106], "L24": [1650.0811279782317, 0.015270255609775275]}}, "l0_orig_cut": {"loss": 5.1502461433410645, "grad_linf": 12622.0869140625, "grad_l2_fp64": 18352.45567840433, "sumsq_fp32_inf": false, "key_layers": {"L0": [8.761725158989232e-20, 3244.286457362169], "L1": [18.75428881873732, 2.0356358883471257], "L2": [74.62097310297764, 0.5065444971042994], "L3": [102.71354856803745, 0.38760971681975226], "L5": [98.3216347894775, 0.42450302802784723], "L7": [69.61110693377081, 0.4823940323207355], "L8": [69.88657079883463, 0.45994723584003994], "L10": [64.32878220617906, 0.37721371460871306], "L24": [3374.841954093996, 0.023217006900451264]}}}}
{"kind": "gate2x2_probe", "model": "tiiuae/Falcon-H1-1.5B-Base", "dtype": "float32", "probe_idx": 2, "tid": 20496, "tok": " өнгийг", "pos": 3, "seq_len": 11, "emb_norm_fp64": 1.5404851949757422e-20, "sqrt_eps_d": 0.14310835055998655, "conditions": {"ctrl_the": {"loss": 3.9683070182800293, "grad_linf": 0.035747233778238297, "grad_l2_fp64": 0.3686688098612043, "sumsq_fp32_inf": false, "key_layers": {"L0": [35.484577378864124, 0.05566838734250514], "L1": [50.38666047041298, 0.06639576487296903], "L2": [56.56913832229445, 0.0743366220875792], "L3": [64.12809584530659, 0.07131062603021665], "L5": [67.68851062406698, 0.07558997206474864], "L7": [64.81374356410045, 0.06818723987129108], "L8": [71.70338058727185, 0.06030081465575091], "L10": [77.8896633655455, 0.050012220898550314], "L24": [3134.541191523429, 0.015728200461575782]}}, "orig_keep": {"loss": 5.153563022613525, "grad_linf": 4649708.0, "grad_l2_fp64": 11958275.288332192, "sumsq_fp32_inf": false, "key_layers": {"L0": [8.714300077786744e-20, 2113944.4148419993], "L1": [18.75428881873732, 2.0356358883471257], "L2": [74.62097310297764, 0.5065444971042994], "L3": [102.71354856803745, 0.38760971681975226], "L5": [98.3216347894775, 0.42450302802784723], "L7": [69.61110693377081, 0.4823940323207355], "L8": [69.88657079883463, 0.45994723584003994], "L10": [64.32878220617906, 0.37721371460871306], "L24": [3374.841954093996, 0.023217006900451264]}}, "orig_cut": {"loss": 5.153563022613525, "grad_linf": 5771.380859375, "grad_l2_fp64": 8355.245302153813, "sumsq_fp32_inf": false, "key_layers": {"L0": [8.714300077786744e-20, 1477.0126918842711], "L1": [18.75428881873732, 1.316789030990097], "L2": [74.62097310297764, 0.439511328734486], "L3": [102.71354856803745, 0.3299076268271226], "L5": [98.3216347894775, 0.3618834384858339], "L7": [69.61110693377081, 0.3985055366240702], "L8": [69.88657079883463, 0.39279190706206457], "L10": [64.32878220617906, 0.3075960540822573], "L24": [3374.841954093996, 0.023217006900451264]}}, "norm_keep_st": {"loss": 4.955271244049072, "grad_linf": 464.48333740234375, "grad_l2_fp64": 1356.5460592656282, "sumsq_fp32_inf": false, "key_layers": {"L0": [8.714300077786744e-20, 239.80573404690568], "L1": [30.032266829825744, 0.4743240838566237], "L2": [46.07657402286961, 0.25128416057544967], "L3": [49.730587501045605, 0.22607611797047802], "L5": [56.965961639725165, 0.17173733634741298], "L7": [57.264266645664556, 0.15152711699494723], "L8": [60.05221726837748, 0.133287731476665], "L10": [66.77949055504659, 0.10685408188197275], "L24": [2861.90410492601, 0.014554254501035846]}}, "norm_cut": {"loss": 4.9552717208862305, "grad_linf": 266.50994873046875, "grad_l2_fp64": 479.94888759696795, "sumsq_fp32_inf": false, "key_layers": {"L0": [8.714300077786744e-20, 84.8437786002662], "L1": [30.032266829825744, 0.33676159468582545], "L2": [46.076574020006646, 0.20427139753124265], "L3": [49.730586419036676, 0.17085025586353006], "L5": [56.96596681933062, 0.1332444437156437], "L7": [57.26427274811559, 0.12186165338347081], "L8": [60.05222463191271, 0.10397102900535135], "L10": [66.77953334089268, 0.08286391902773534], "L24": [2861.883320524852, 0.014554239970531015]}}, "l0_norm_keep_st": {"loss": 5.183205604553223, "grad_linf": 1407.5009765625, "grad_l2_fp64": 4108.11741941163, "sumsq_fp32_inf": false, "key_layers": {"L0": [8.714300077786744e-20, 726.2194300981906], "L1": [30.032266829825744, 2.08144056000779], "L2": [70.53574898839979, 0.7817748496766679], "L3": [63.46941879257844, 0.8358702715389046], "L5": [65.06264601724205, 0.6800484620819992], "L7": [71.82704951607724, 0.45418831457206804], "L8": [75.44762759253032, 0.4272001701827419], "L10": [74.26301571185206, 0.37053506316056106], "L24": [1650.0811279782317, 0.015270255609775275]}}, "l0_orig_cut": {"loss": 5.153563022613525, "grad_linf": 12622.0869140625, "grad_l2_fp64": 18352.45567840433, "sumsq_fp32_inf": false, "key_layers": {"L0": [8.714300077786744e-20, 3244.286457362169], "L1": [18.75428881873732, 2.0356358883471257], "L2": [74.62097310297764, 0.5065444971042994], "L3": [102.71354856803745, 0.38760971681975226], "L5": [98.3216347894775, 0.42450302802784723], "L7": [69.61110693377081, 0.4823940323207355], "L8": [69.88657079883463, 0.45994723584003994], "L10": [64.32878220617906, 0.37721371460871306], "L24": [3374.841954093996, 0.023217006900451264]}}}}
{"kind": "gate2x2_probe", "model": "tiiuae/Falcon-H1-1.5B-Base", "dtype": "float32", "probe_idx": 3, "tid": 23354, "tok": " тайвшру", "pos": 3, "seq_len": 11, "emb_norm_fp64": 1.6411507408701325e-20, "sqrt_eps_d": 0.14310835055998655, "conditions": {"ctrl_the": {"loss": 3.9683070182800293, "grad_linf": 0.035747233778238297, "grad_l2_fp64": 0.3686688098612043, "sumsq_fp32_inf": false, "key_layers": {"L0": [35.484577378864124, 0.05566838734250514], "L1": [50.38666047041298, 0.06639576487296903], "L2": [56.56913832229445, 0.0743366220875792], "L3": [64.12809584530659, 0.07131062603021665], "L5": [67.68851062406698, 0.07558997206474864], "L7": [64.81374356410045, 0.06818723987129108], "L8": [71.70338058727185, 0.06030081465575091], "L10": [77.8896633655455, 0.050012220898550314], "L24": [3134.541191523429, 0.015728200461575782]}}, "orig_keep": {"loss": 5.151880264282227, "grad_linf": 4649708.0, "grad_l2_fp64": 11958275.288332192, "sumsq_fp32_inf": false, "key_layers": {"L0": [9.283750390210416e-20, 2113944.4148419993], "L1": [18.75428881873732, 2.0356358883471257], "L2": [74.62097310297764, 0.5065444971042994], "L3": [102.71354856803745, 0.38760971681975226], "L5": [98.3216347894775, 0.42450302802784723], "L7": [69.61110693377081, 0.4823940323207355], "L8": [69.88657079883463, 0.45994723584003994], "L10": [64.32878220617906, 0.37721371460871306], "L24": [3374.841954093996, 0.023217006900451264]}}, "orig_cut": {"loss": 5.151880264282227, "grad_linf": 5771.380859375, "grad_l2_fp64": 8355.245302153813, "sumsq_fp32_inf": false, "key_layers": {"L0": [9.283750390210416e-20, 1477.0126918842711], "L1": [18.75428881873732, 1.316789030990097], "L2": [74.62097310297764, 0.439511328734486], "L3": [102.71354856803745, 0.3299076268271226], "L5": [98.3216347894775, 0.3618834384858339], "L7": [69.61110693377081, 0.3985055366240702], "L8": [69.88657079883463, 0.39279190706206457], "L10": [64.32878220617906, 0.3075960540822573], "L24": [3374.841954093996, 0.023217006900451264]}}, "norm_keep_st": {"loss": 4.953588962554932, "grad_linf": 464.48333740234375, "grad_l2_fp64": 1356.5460592656282, "sumsq_fp32_inf": false, "key_layers": {"L0": [9.283750390210416e-20, 239.80573404690568], "L1": [30.032266829825744, 0.4743240838566237], "L2": [46.07657402286961, 0.25128416057544967], "L3": [49.730587501045605, 0.22607611797047802], "L5": [56.965961639725165, 0.17173733634741298], "L7": [57.264266645664556, 0.15152711699494723], "L8": [60.05221726837748, 0.133287731476665], "L10": [66.77949055504659, 0.10685408188197275], "L24": [2861.90410492601, 0.014554254501035846]}}, "norm_cut": {"loss": 4.95358943939209, "grad_linf": 266.50994873046875, "grad_l2_fp64": 479.94888759696795, "sumsq_fp32_inf": false, "key_layers": {"L0": [9.283750390210416e-20, 84.8437786002662], "L1": [30.032266829825744, 0.33676159468582545], "L2": [46.076574020006646, 0.20427139753124265], "L3": [49.730586419036676, 0.17085025586353006], "L5": [56.96596681933062, 0.1332444437156437], "L7": [57.26427274811559, 0.12186165338347081], "L8": [60.05222463191271, 0.10397102900535135], "L10": [66.77953334089268, 0.08286391902773534], "L24": [2861.883320524852, 0.014554239970531015]}}, "l0_norm_keep_st": {"loss": 5.181523323059082, "grad_linf": 1407.5009765625, "grad_l2_fp64": 4108.11741941163, "sumsq_fp32_inf": false, "key_layers": {"L0": [9.283750390210416e-20, 726.2194300981906], "L1": [30.032266829825744, 2.08144056000779], "L2": [70.53574898839979, 0.7817748496766679], "L3": [63.46941879257844, 0.8358702715389046], "L5": [65.06264601724205, 0.6800484620819992], "L7": [71.82704951607724, 0.45418831457206804], "L8": [75.44762759253032, 0.4272001701827419], "L10": [74.26301571185206, 0.37053506316056106], "L24": [1650.0811279782317, 0.015270255609775275]}}, "l0_orig_cut": {"loss": 5.151880264282227, "grad_linf": 12622.0869140625, "grad_l2_fp64": 18352.45567840433, "sumsq_fp32_inf": false, "key_layers": {"L0": [9.283750390210416e-20, 3244.286457362169], "L1": [18.75428881873732, 2.0356358883471257], "L2": [74.62097310297764, 0.5065444971042994], "L3": [102.71354856803745, 0.38760971681975226], "L5": [98.3216347894775, 0.42450302802784723], "L7": [69.61110693377081, 0.4823940323207355], "L8": [69.88657079883463, 0.45994723584003994], "L10": [64.32878220617906, 0.37721371460871306], "L24": [3374.841954093996, 0.023217006900451264]}}}}


==> anc/embscan/outE37/e37a_gate2x2_nemo.jsonl <==
{"kind": "gate2x2_meta", "model": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "dtype": "bfloat16", "hidden_size": 3136, "eps": 1e-05, "sqrt_eps_d": 0.17708754896942927, "num_layers": 42, "layer_kinds": "MFMFMFMMFMFMAFMFMAFMFMFMAFMFMFMMAFMMMFMFMF", "num_mamba_mixers": 21, "mixer0_name": "backbone.layers.0.mixer", "mixer0_cls": "NemotronHMamba2Mixer", "mixer0_inter_size": 7680, "mixer0_in_proj_out": 17504, "mixer0_fwd_slice_check": "if is_fast_path_available and \"cuda\" in self.in_proj.weight.device.type:"}
{"kind": "gate2x2_probe", "model": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "dtype": "bfloat16", "probe_idx": 0, "tid": 25304, "tok": " పైబడిన", "pos": 3, "seq_len": 11, "emb_norm_fp64": 6.58276836460481e-36, "sqrt_eps_d": 0.17708754896942927, "conditions": {"ctrl_the": {"loss": 5.223570346832275, "grad_linf": 0.267578125, "grad_l2_fp64": 3.263033689914131, "sumsq_fp32_inf": false, "key_layers": {"L0": [0.5956686277220029, 2.3452854921843063], "L1": [0.8094456373253163, 2.0358183789107067], "L2": [0.9760786098604874, 1.6332252999905814], "L3": [1.5612751231100939, 1.1089113721240904], "L5": [3.1188751157473713, 0.5496058440558159], "L7": [6.679628835317312, 0.24134711062501632], "L8": [8.699694370755251, 0.19789935572320663], "L10": [13.225163534277456, 0.14878037520662596], "L42": [205.53400752982083, 0.07249244771067724]}, "traj_fp64": [[0.5956686277220029, 2.3452854921843063], [0.8094456373253163, 2.0358183789107067], [0.9760786098604874, 1.6332252999905814], [1.5612751231100939, 1.1089113721240904], [2.2955571646562087, 0.7230241347135883], [3.1188751157473713, 0.5496058440558159], [4.4921366758571555, 0.3530039801498344], [6.679628835317312, 0.24134711062501632], [8.699694370755251, 0.19789935572320663], [10.257174846884727, 0.16980532907251306], [13.225163534277456, 0.14878037520662596], [15.54664945736091, 0.12983198651744776], [25.684497855562967, 0.09220398034156699], [22.446346814635397, 0.09038412560250149], [26.737658365133363, 0.07038081969153502], [31.86097576995839, 0.06083161492010255], [36.90444096087663, 0.05246963277302459], [48.19079693835531, 0.04525555160299297], [45.85947813752744, 0.044301534072550455], [57.01622813838283, 0.04021150382333073], [66.78546420521288, 0.03713524618256121], [74.8131980045862, 0.034499753365623054], [85.54948789248914, 0.031784093527018546], [99.68081202008378, 0.028471342224563233], [138.9930368678075, 0.024671640386544298], [135.11490053456484, 0.024338484020426945], [175.99729716328005, 0.022911290616131057], [208.3818861664359, 0.020298387693573925], [232.83243959950428, 0.01957334852170078], [280.0402430620024, 0.017763501518225366], [314.65160829496216, 0.017396696859759263], [372.1545560969654, 0.01566956007805285], [493.69825341970136, 0.01414088298036683], [460.4514669761099, 0.014123924949402851], [548.7695304145872, 0.013962333435260868], [642.8972723974737, 0.012438827128888278], [726.5035092517822, 0.011650127932052164], [864.6537927414245, 0.011547296155361677], [870.808921758974, 0.011555292340783665], [999.0765203381123, 0.01077273073467026], [996.5468037047117, 0.010885396437739439], [1440.0619211931241, 0.008797353018072137], [205.53400752982083, 0.07249244771067724]]}, "orig_keep": {"loss": 5.949920654296875, "grad_linf": 2.5442254606820655e+35, "grad_l2_fp64": 1.2666490287229549e+36, "sumsq_fp32_inf": true, "key_layers": {"L0": [6.58276836460481e-36, 1.2666490287229549e+36], "L1": [2.0572325244067934e-32, 7.150853473343622e+31], "L2": [2.0572325244067934e-32, 7.150853473343622e+31], "L3": [3.372374127058988e-27, 2.8646477464869526e+26], "L5": [1.4062329300282654e-21, 8.189066729897981e+20], "L7": [2.3065443960520667e-16, 4382253180625462.0], "L8": [1.1411595996457334e-11, 75338342244.1591], "L10": [8.362540126576556e-07, 2676748.0449132207], "L42": [186.62171169308093, 0.06763300001704893]}, "traj_fp64": [[6.58276836460481e-36, 1.2666490287229549e+36], [2.0572325244067934e-32, 7.150853473343622e+31], [2.0572325244067934e-32, 7.150853473343622e+31], [3.372374127058988e-27, 2.8646477464869526e+26], [3.372374127058988e-27, 2.8646477464869526e+26], [1.4062329300282654e-21, 8.189066729897981e+20], [1.4062329300282654e-21, 8.189066729897981e+20], [2.3065443960520667e-16, 4382253180625462.0], [1.1411595996457334e-11, 75338342244.1591], [1.1411595996457334e-11, 75338342244.1591], [8.362540126576556e-07, 2676748.0449132207], [8.367818137837185e-07, 2676809.6589474245], [0.008667815853513313, 407.61069563771974], [7.06157405399873, 3.433975456919399], [46.235194250154024, 0.4017858619154908], [67.97402623574256, 0.2994231605186646], [75.6236757440325, 0.3245071898436075], [76.60803309980469, 0.21130468890935178], [77.03920423484908, 0.2119519785344351], [83.983567257745, 0.1271818560360633], [86.99066789689154, 0.11687368983097819], [88.4537013510522, 0.11261880524278618], [94.52406574440592, 0.09636207794676262], [99.33016937150857, 0.08694891962615343], [123.81880411705586, 0.056305802204013794], [130.65900557353262, 0.055661148973825576], [162.47415249334207, 0.04740881291806908], [184.389109768649, 0.035567062612341306], [217.81692635418395, 0.03062248045688229], [235.45893228348442, 0.02790716600373502], [277.5180851765168, 0.024400140671721002], [317.00368034508267, 0.020496966812875352], [407.8638052368569, 0.017695765343141392], [383.67230007046714, 0.017678174696326276], [484.12340616512756, 0.01683327570951182], [559.3004640790971, 0.015357899100427319], [616.7034338549938, 0.013852637550207617], [757.3866385262774, 0.013144670569833445], [779.7923999046251, 0.013046955601037451], [899.0786120321148, 0.011805095490325573], [914.7464316118142, 0.011593152929403442], [1321.0311032022328, 0.008033210702226281], [186.62171169308093, 0.06763300001704893]]}, "orig_cut": {"loss": 5.949920654296875, "grad_linf": 3.296875, "grad_l2_fp64": 35.94330070819225, "sumsq_fp32_inf": false, "key_layers": {"L0": [6.58276836460481e-36, 35.94330070819225], "L1": [2.0572325244067934e-32, 35.69491128574443], "L2": [2.0572325244067934e-32, 35.69491128574443], "L3": [3.372374127058988e-27, 34.627414928138215], "L5": [1.4062329300282654e-21, 33.7366334221082], "L7": [2.3065443960520667e-16, 31.884423289064085], "L8": [1.1411595996457334e-11, 31.316076944316002], "L10": [8.362540126576556e-07, 30.836454410617353], "L42": [186.62171169308093, 0.06763300001704893]}, "traj_fp64": [[6.58276836460481e-36, 35.94330070819225], [2.0572325244067934e-32, 35.69491128574443], [2.0572325244067934e-32, 35.69491128574443], [3.372374127058988e-27, 34.627414928138215], [3.372374127058988e-27, 34.627414928138215], [1.4062329300282654e-21, 33.7366334221082], [1.4062329300282654e-21, 33.7366334221082], [2.3065443960520667e-16, 31.884423289064085], [1.1411595996457334e-11, 31.316076944316002], [1.1411595996457334e-11, 31.316076944316002], [8.362540126576556e-07, 30.836454410617353], [8.367818137837185e-07, 30.88691503147625], [0.008667815853513313, 30.0877783455585], [7.06157405399873, 0.38698899751405336], [46.235194250154024, 0.0758381093543737], [67.97402623574256, 0.06301643980886294], [75.6236757440325, 0.06453964841109525], [76.60803309980469, 0.051764578299390906], [77.03920423484908, 0.05129656728537421], [83.983567257745, 0.035396214366524154], [86.99066789689154, 0.03299519408247611], [88.4537013510522, 0.031944334503374014], [94.52406574440592, 0.030124861497585132], [99.33016937150857, 0.02784573774215489], [123.81880411705586, 0.021292794016727668], [130.65900557353262, 0.0210050364648399], [162.47415249334207, 0.01884877119240707], [184.389109768649, 0.01632937476976693], [217.81692635418395, 0.014077214621072965], [235.45893228348442, 0.012895923617344207], [277.5180851765168, 0.011922355189919673], [317.00368034508267, 0.011077231696005071], [407.8638052368569, 0.010258701770463993], [383.67230007046714, 0.010190868427968045], [484.12340616512756, 0.00982377286704879], [559.3004640790971, 0.00917735718067022], [616.7034338549938, 0.008705184976399619], [757.3866385262774, 0.008520692828838038], [779.7923999046251, 0.008378348569752714], [899.0786120321148, 0.008204886189016042], [914.7464316118142, 0.008047775486345268], [1321.0311032022328, 0.008033210702226281], [186.62171169308093, 0.06763300001704893]]}, "norm_keep_st": {"loss": 5.8086838722229, "grad_linf": 0.7578125, "grad_l2_fp64": 9.324832171237484, "sumsq_fp32_inf": false, "key_layers": {"L0": [6.58276836460481e-36, 9.324832171237484], "L1": [0.6065508696556793, 4.90111526660848], "L2": [0.6676227857211998, 4.780240024474472], "L3": [1.2026586697251986, 2.9119105377044026], "L5": [2.909663887296831, 1.151560807998946], "L7": [6.726797623355376, 0.28312268832087406], "L8": [8.497022897119399, 0.2213316056659152], "L10": [13.108973268884338, 0.15486356663158932], "L42": [205.5576424483392, 0.07242907268448479]}, "traj_fp64": [[6.58276836460481e-36, 9.324832171237484], [0.6065508696556793, 4.90111526660848], [0.6676227857211998, 4.780240024474472], [1.2026586697251986, 2.9119105377044026], [2.2377479715971775, 1.3897797574802224], [2.909663887296831, 1.151560807998946], [4.713463457350822, 0.5967782918915894], [6.726797623355376, 0.28312268832087406], [8.497022897119399, 0.2213316056659152], [10.404295321005561, 0.18551148370009599], [13.108973268884338, 0.15486356663158932], [15.40554195025709, 0.14037818705265628], [25.564561741946225, 0.09081048666747954], [22.5644202082619, 0.08936565910354348], [26.73092490553243, 0.07347252458471072], [31.643050143883958, 0.06564451639287197], [36.71715974978461, 0.056849068945102346], [48.08811981264812, 0.047544187947604045], [46.184206130947, 0.04633035881144285], [56.762531509720915, 0.04237023123264503], [66.26088772070295, 0.04001958034462517], [74.50988336162226, 0.03718384589902456], [85.17226238738671, 0.034221156130794045], [100.25415085956482, 0.030397622935438663], [139.1634006375421, 0.024686450295382283], [135.50534974216544, 0.023340704301812714], [176.0419811327983, 0.021808298263637216], [208.21219885007017, 0.019453323112787906], [233.54447929285357, 0.018743466933270034], [280.5397468572251, 0.017093484614367518], [315.56631674860006, 0.016744396080251845], [372.97438812149915, 0.015221350416888461], [494.4677087409052, 0.013862204732942876], [461.5562222109376, 0.013817621747255465], [550.9396187417525, 0.013660131659397551], [644.7034608724917, 0.012390187638664124], [728.1583057844567, 0.01165418758822141], [866.1035522653968, 0.011538040820211431], [872.2225510240137, 0.011547379301572864], [1000.342886683867, 0.010759611162519403], [997.8239597808208, 0.010869328802673635], [1441.416228993513, 0.008756055874762277], [205.5576424483392, 0.07242907268448479]]}, "norm_cut": {"loss": 5.819140434265137, "grad_linf": 0.6015625, "grad_l2_fp64": 6.369446664742113, "sumsq_fp32_inf": false, "key_layers": {"L0": [6.58276836460481e-36, 6.369446664742113], "L1": [0.6065508696556793, 4.211340715898531], "L2": [0.6676227857211998, 3.5877359807989877], "L3": [1.2034488767572424, 2.4554917507392386], "L5": [2.9083479782024697, 0.963505886151751], "L7": [6.725568021152495, 0.1970893515098665], "L8": [8.490113443033215, 0.14686940324368983], "L10": [13.109513794062094, 0.1032784288264096], "L42": [205.56328974875848, 0.07246799515610888]}, "traj_fp64": [[6.58276836460481e-36, 6.369446664742113], [0.6065508696556793, 4.211340715898531], [0.6676227857211998, 3.5877359807989877], [1.2034488767572424, 2.4554917507392386], [2.2371140571431893, 1.129388758743012], [2.9083479782024697, 0.963505886151751], [4.712005362041536, 0.5147611480923376], [6.725568021152495, 0.1970893515098665], [8.490113443033215, 0.14686940324368983], [10.404063480763153, 0.1278979306366872], [13.109513794062094, 0.1032784288264096], [15.405759669578789, 0.09258380387579022], [25.56800609670854, 0.06138386605708293], [22.570334943427707, 0.05960996928954296], [26.747195669159204, 0.04928005069047192], [31.65754306287237, 0.044038738711193286], [36.73707560803697, 0.03859145258977675], [48.10169005725577, 0.03348618935697783], [46.18977710255265, 0.031885297341629], [56.7384273429014, 0.028902531752803714], [66.22955557045428, 0.02722521030874635], [74.45747894367831, 0.025321562510180966], [85.11899793223886, 0.02394968416609018], [100.20217663986703, 0.02169414791277796], [139.1459800849142, 0.015528189011020477], [135.49780792908092, 0.013572781368846194], [176.0343796977335, 0.012547759223824536], [208.21870783658426, 0.011666620623304385], [233.5559555162524, 0.01117023565108615], [279.9321241424779, 0.010219783628599016], [315.13284357563816, 0.009946170403575786], [371.8677490252385, 0.00925745739482008], [493.16534099783274, 0.008646679821962813], [461.6298806096877, 0.008507987957383318], [550.9960086618668, 0.008427081906113042], [644.7469813487368, 0.007825844612680852], [728.2637978907153, 0.007589578250721422], [866.2303474154216, 0.007468335935361927], [872.3703335225765, 0.007456302300794087], [1000.567044490289, 0.007441020561230273], [998.0608257380227, 0.007575875819492964], [1441.6554666655582, 0.008751647218091527], [205.56328974875848, 0.07246799515610888]]}, "l0_norm_keep_st": {"loss": 5.47405481338501, "grad_linf": 6.5, "grad_l2_fp64": 57.278951341626964, "sumsq_fp32_inf": false, "key_layers": {"L0": [6.58276836460481e-36, 57.278951341626964], "L1": [0.6065508696556793, 25.046177627667443], "L2": [0.6676227857211998, 22.106317093929768], "L3": [0.9748879195269039, 16.6278214650523], "L5": [2.8235286111902322, 3.4361729495283964], "L7": [4.974268184500609, 1.2738924437300192], "L8": [6.2482519629384745, 1.0159543758238998], "L10": [9.17273202217877, 0.6873796344052124], "L42": [160.9128266923981, 0.07100375497118434]}, "traj_fp64": [[6.58276836460481e-36, 57.278951341626964], [0.6065508696556793, 25.046177627667443], [0.6676227857211998, 22.106317093929768], [0.9748879195269039, 16.6278214650523], [2.6241754443649428, 4.645984519233959], [2.8235286111902322, 3.4361729495283964], [3.962743372727899, 2.4880199636664098], [4.974268184500609, 1.2738924437300192], [6.2482519629384745, 1.0159543758238998], [6.939599170989645, 0.907720592879229], [9.17273202217877, 0.6873796344052124], [10.692603676561129, 0.6165705958995231], [20.547323207800808, 0.28989470129535844], [18.259941304800094, 0.2883534272222933], [21.77924543173168, 0.2228428746762358], [26.651618438839964, 0.19847418750003565], [29.90721019887671, 0.17800915434974143], [40.654930661999984, 0.13280151231289053], [40.5575124145035, 0.12607190882214425], [47.22365282710364, 0.11069630850797522], [54.124491974744785, 0.10259797772602022], [58.9467271969526, 0.09018233680079023], [70.60512204472245, 0.07921305555567033], [79.65460289548236, 0.06439307479367527], [114.63006469426801, 0.04865937243432192], [113.4539143079005, 0.04736987175709447], [133.23298907484627, 0.04257284373913259], [165.59140800853726, 0.035848270405306325], [189.9252989751816, 0.03167611117414891], [218.32719275215388, 0.02968920416339906], [241.91050846908433, 0.028601556983993585], [284.623093094069, 0.023725786568144877], [376.93716346682686, 0.02124544346637426], [351.72394656592235, 0.02090020992234974], [424.80492958430267, 0.02051783113914622], [479.51444305575814, 0.017484641776939407], [537.0234906370505, 0.01590611353762434], [663.5221909985394, 0.015020001042359222], [676.1885616117155, 0.014967432147029452], [789.8487936492382, 0.01294200200135122], [801.9883291658471, 0.012785911329928415], [1153.987619344768, 0.009692472955937536], [160.9128266923981, 0.07100375497118434]]}, "l0_orig_cut": {"loss": 5.949920654296875, "grad_linf": 2.0916234903765785e+31, "grad_l2_fp64": 7.150853473343622e+31, "sumsq_fp32_inf": true, "key_layers": {"L0": [6.58276836460481e-36, 7.150853473343622e+31], "L1": [2.0572325244067934e-32, 7.150853473343622e+31], "L2": [2.0572325244067934e-32, 7.150853473343622e+31], "L3": [3.372374127058988e-27, 2.8646477464869526e+26], "L5": [1.4062329300282654e-21, 8.189066729897981e+20], "L7": [2.3065443960520667e-16, 4382253180625462.0], "L8": [1.1411595996457334e-11, 75338342244.1591], "L10": [8.362540126576556e-07, 2676748.0449132207], "L42": [186.62171169308093, 0.06763300001704893]}, "traj_fp64": [[6.58276836460481e-36, 7.150853473343622e+31], [2.0572325244067934e-32, 7.150853473343622e+31], [2.0572325244067934e-32, 7.150853473343622e+31], [3.372374127058988e-27, 2.8646477464869526e+26], [3.372374127058988e-27, 2.8646477464869526e+26], [1.4062329300282654e-21, 8.189066729897981e+20], [1.4062329300282654e-21, 8.189066729897981e+20], [2.3065443960520667e-16, 4382253180625462.0], [1.1411595996457334e-11, 75338342244.1591], [1.1411595996457334e-11, 75338342244.1591], [8.362540126576556e-07, 2676748.0449132207], [8.367818137837185e-07, 2676809.6589474245], [0.008667815853513313, 407.61069563771974], [7.06157405399873, 3.433975456919399], [46.235194250154024, 0.4017858619154908], [67.97402623574256, 0.2994231605186646], [75.6236757440325, 0.3245071898436075], [76.60803309980469, 0.21130468890935178], [77.03920423484908, 0.2119519785344351], [83.983567257745, 0.1271818560360633], [86.99066789689154, 0.11687368983097819], [88.4537013510522, 0.11261880524278618], [94.52406574440592, 0.09636207794676262], [99.33016937150857, 0.08694891962615343], [123.81880411705586, 0.056305802204013794], [130.65900557353262, 0.055661148973825576], [162.47415249334207, 0.04740881291806908], [184.389109768649, 0.035567062612341306], [217.81692635418395, 0.03062248045688229], [235.45893228348442, 0.02790716600373502], [277.5180851765168, 0.024400140671721002], [317.00368034508267, 0.020496966812875352], [407.8638052368569, 0.017695765343141392], [383.67230007046714, 0.017678174696326276], [484.12340616512756, 0.01683327570951182], [559.3004640790971, 0.015357899100427319], [616.7034338549938, 0.013852637550207617], [757.3866385262774, 0.013144670569833445], [779.7923999046251, 0.013046955601037451], [899.0786120321148, 0.011805095490325573], [914.7464316118142, 0.011593152929403442], [1321.0311032022328, 0.008033210702226281], [186.62171169308093, 0.06763300001704893]]}}}
{"kind": "gate2x2_probe", "model": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "dtype": "bfloat16", "probe_idx": 1, "tid": 42819, "tok": "ురుగున", "pos": 3, "seq_len": 11, "emb_norm_fp64": 6.58276836460481e-36, "sqrt_eps_d": 0.17708754896942927, "conditions": {"ctrl_the": {"loss": 5.223570346832275, "grad_linf": 0.267578125, "grad_l2_fp64": 3.263033689914131, "sumsq_fp32_inf": false, "key_layers": {"L0": [0.5956686277220029, 2.3452854921843063], "L1": [0.8094456373253163, 2.0358183789107067], "L2": [0.9760786098604874, 1.6332252999905814], "L3": [1.5612751231100939, 1.1089113721240904], "L5": [3.1188751157473713, 0.5496058440558159], "L7": [6.679628835317312, 0.24134711062501632], "L8": [8.699694370755251, 0.19789935572320663], "L10": [13.225163534277456, 0.14878037520662596], "L42": [205.53400752982083, 0.07249244771067724]}}, "orig_keep": {"loss": 5.8082804679870605, "grad_linf": 1.3045645857068754e+35, "grad_l2_fp64": 6.495213660938471e+35, "sumsq_fp32_inf": true, "key_layers": {"L0": [6.58276836460481e-36, 6.495213660938471e+35], "L1": [1.72245433652385e-32, 3.671125802616886e+31], "L2": [1.72245433652385e-32, 3.671125802616886e+31], "L3": [1.0770186792649237e-27, 1.4685534869433678e+26], "L5": [1.3722555577349313e-22, 4.175736739825596e+20], "L7": [1.8554416168869718e-17, 2212068812354272.5], "L8": [7.295627356767107e-13, 38694608719.49496], "L10": [5.337974388080604e-08, 1385430.7233359586], "L42": [181.35466832711933, 0.06771628815376987]}}, "orig_cut": {"loss": 5.8082804679870605, "grad_linf": 4.875, "grad_l2_fp64": 26.58662565260548, "sumsq_fp32_inf": false, "key_layers": {"L0": [6.58276836460481e-36, 26.58662565260548], "L1": [1.72245433652385e-32, 26.27443301163497], "L2": [1.72245433652385e-32, 26.27443301163497], "L3": [1.0770186792649237e-27, 25.1306932323313], "L5": [1.3722555577349313e-22, 24.03755883278794], "L7": [1.8554416168869718e-17, 21.53889608580486], "L8": [7.295627356767107e-13, 20.78201387572703], "L10": [5.337974388080604e-08, 19.976996049448726], "L42": [181.35466832711933, 0.06771628815376987]}}, "norm_keep_st": {"loss": 5.8086838722229, "grad_linf": 0.7578125, "grad_l2_fp64": 9.324832171237484, "sumsq_fp32_inf": false, "key_layers": {"L0": [6.58276836460481e-36, 9.324832171237484], "L1": [0.6065508696556793, 4.90111526660848], "L2": [0.6676227857211998, 4.780240024474472], "L3": [1.2026586697251986, 2.9119105377044026], "L5": [2.909663887296831, 1.151560807998946], "L7": [6.726797623355376, 0.28312268832087406], "L8": [8.497022897119399, 0.2213316056659152], "L10": [13.108973268884338, 0.15486356663158932], "L42": [205.5576424483392, 0.07242907268448479]}}, "norm_cut": {"loss": 5.819140434265137, "grad_linf": 0.6015625, "grad_l2_fp64": 6.369446664742113, "sumsq_fp32_inf": false, "key_layers": {"L0": [6.58276836460481e-36, 6.369446664742113], "L1": [0.6065508696556793, 4.211340715898531], "L2": [0.6676227857211998, 3.5877359807989877], "L3": [1.2034488767572424, 2.4554917507392386], "L5": [2.9083479782024697, 0.963505886151751], "L7": [6.725568021152495, 0.1970893515098665], "L8": [8.490113443033215, 0.14686940324368983], "L10": [13.109513794062094, 0.1032784288264096], "L42": [205.56328974875848, 0.07246799515610888]}}, "l0_norm_keep_st": {"loss": 5.47405481338501, "grad_linf": 6.5, "grad_l2_fp64": 57.278951341626964, "sumsq_fp32_inf": false, "key_layers": {"L0": [6.58276836460481e-36, 57.278951341626964], "L1": [0.6065508696556793, 25.046177627667443], "L2": [0.6676227857211998, 22.106317093929768], "L3": [0.9748879195269039, 16.6278214650523], "L5": [2.8235286111902322, 3.4361729495283964], "L7": [4.974268184500609, 1.2738924437300192], "L8": [6.2482519629384745, 1.0159543758238998], "L10": [9.17273202217877, 0.6873796344052124], "L42": [160.9128266923981, 0.07100375497118434]}}, "l0_orig_cut": {"loss": 5.8082804679870605, "grad_linf": 1.0695801939425686e+31, "grad_l2_fp64": 3.671125802616886e+31, "sumsq_fp32_inf": true, "key_layers": {"L0": [6.58276836460481e-36, 3.671125802616886e+31], "L1": [1.72245433652385e-32, 3.671125802616886e+31], "L2": [1.72245433652385e-32, 3.671125802616886e+31], "L3": [1.0770186792649237e-27, 1.4685534869433678e+26], "L5": [1.3722555577349313e-22, 4.175736739825596e+20], "L7": [1.8554416168869718e-17, 2212068812354272.5], "L8": [7.295627356767107e-13, 38694608719.49496], "L10": [5.337974388080604e-08, 1385430.7233359586], "L42": [181.35466832711933, 0.06771628815376987]}}}}
{"kind": "gate2x2_probe", "model": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "dtype": "bfloat16", "probe_idx": 2, "tid": 56286, "tok": " పోస్టాఫీసు", "pos": 3, "seq_len": 11, "emb_norm_fp64": 6.58276836460481e-36, "sqrt_eps_d": 0.17708754896942927, "conditions": {"ctrl_the": {"loss": 5.223570346832275, "grad_linf": 0.267578125, "grad_l2_fp64": 3.263033689914131, "sumsq_fp32_inf": false, "key_layers": {"L0": [0.5956686277220029, 2.3452854921843063], "L1": [0.8094456373253163, 2.0358183789107067], "L2": [0.9760786098604874, 1.6332252999905814], "L3": [1.5612751231100939, 1.1089113721240904], "L5": [3.1188751157473713, 0.5496058440558159], "L7": [6.679628835317312, 0.24134711062501632], "L8": [8.699694370755251, 0.19789935572320663], "L10": [13.225163534277456, 0.14878037520662596], "L42": [205.53400752982083, 0.07249244771067724]}}, "orig_keep": {"loss": 6.029951572418213, "grad_linf": 1.9633372496334817e+34, "grad_l2_fp64": 9.791939821366432e+34, "sumsq_fp32_inf": true, "key_layers": {"L0": [6.58276836460481e-36, 9.791939821366432e+34], "L1": [2.7737321635412813e-32, 5.52692677362168e+30], "L2": [2.7737321635412813e-32, 5.52692677362168e+30], "L3": [7.207656749702009e-27, 2.1785203273368193e+25], "L5": [3.0745961935724327e-21, 6.363239077039792e+19], "L7": [5.045708745938258e-16, 324391380702056.94], "L8": [2.476689999542911e-11, 15643327230.384842], "L10": [1.8181989161732524e-06, 1593782.8332463852], "L42": [184.9564364004874, 0.06631082686900568]}}, "orig_cut": {"loss": 6.029951572418213, "grad_linf": 5.0625, "grad_l2_fp64": 54.167994584453034, "sumsq_fp32_inf": false, "key_layers": {"L0": [6.58276836460481e-36, 54.167994584453034], "L1": [2.7737321635412813e-32, 53.99801569911647], "L2": [2.7737321635412813e-32, 53.99801569911647], "L3": [7.207656749702009e-27, 53.00872895009731], "L5": [3.0745961935724327e-21, 52.33043101285927], "L7": [5.045708745938258e-16, 50.464069576955666], "L8": [2.476689999542911e-11, 50.008725895650684], "L10": [1.8181989161732524e-06, 49.61035984211198], "L42": [184.9564364004874, 0.06631082686900568]}}, "norm_keep_st": {"loss": 5.8086838722229, "grad_linf": 0.7578125, "grad_l2_fp64": 9.324832171237484, "sumsq_fp32_inf": false, "key_layers": {"L0": [6.58276836460481e-36, 9.324832171237484], "L1": [0.6065508696556793, 4.90111526660848], "L2": [0.6676227857211998, 4.780240024474472], "L3": [1.2026586697251986, 2.9119105377044026], "L5": [2.909663887296831, 1.151560807998946], "L7": [6.726797623355376, 0.28312268832087406], "L8": [8.497022897119399, 0.2213316056659152], "L10": [13.108973268884338, 0.15486356663158932], "L42": [205.5576424483392, 0.07242907268448479]}}, "norm_cut": {"loss": 5.819140434265137, "grad_linf": 0.6015625, "grad_l2_fp64": 6.369446664742113, "sumsq_fp32_inf": false, "key_layers": {"L0": [6.58276836460481e-36, 6.369446664742113], "L1": [0.6065508696556793, 4.211340715898531], "L2": [0.6676227857211998, 3.5877359807989877], "L3": [1.2034488767572424, 2.4554917507392386], "L5": [2.9083479782024697, 0.963505886151751], "L7": [6.725568021152495, 0.1970893515098665], "L8": [8.490113443033215, 0.14686940324368983], "L10": [13.109513794062094, 0.1032784288264096], "L42": [205.56328974875848, 0.07246799515610888]}}, "l0_norm_keep_st": {"loss": 5.47405481338501, "grad_linf": 6.5, "grad_l2_fp64": 57.278951341626964, "sumsq_fp32_inf": false, "key_layers": {"L0": [6.58276836460481e-36, 57.278951341626964], "L1": [0.6065508696556793, 25.046177627667443], "L2": [0.6676227857211998, 22.106317093929768], "L3": [0.9748879195269039, 16.6278214650523], "L5": [2.8235286111902322, 3.4361729495283964], "L7": [4.974268184500609, 1.2738924437300192], "L8": [6.2482519629384745, 1.0159543758238998], "L10": [9.17273202217877, 0.6873796344052124], "L42": [160.9128266923981, 0.07100375497118434]}}, "l0_orig_cut": {"loss": 6.029951572418213, "grad_linf": 1.634080851856702e+30, "grad_l2_fp64": 5.52692677362168e+30, "sumsq_fp32_inf": true, "key_layers": {"L0": [6.58276836460481e-36, 5.52692677362168e+30], "L1": [2.7737321635412813e-32, 5.52692677362168e+30], "L2": [2.7737321635412813e-32, 5.52692677362168e+30], "L3": [7.207656749702009e-27, 2.1785203273368193e+25], "L5": [3.0745961935724327e-21, 6.363239077039792e+19], "L7": [5.045708745938258e-16, 324391380702056.94], "L8": [2.476689999542911e-11, 15643327230.384842], "L10": [1.8181989161732524e-06, 1593782.8332463852], "L42": [184.9564364004874, 0.06631082686900568]}}}}
{"kind": "gate2x2_probe", "model": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "dtype": "bfloat16", "probe_idx": 3, "tid": 67044, "tok": " పొడుగునా", "pos": 3, "seq_len": 11, "emb_norm_fp64": 6.58276836460481e-36, "sqrt_eps_d": 0.17708754896942927, "conditions": {"ctrl_the": {"loss": 5.223570346832275, "grad_linf": 0.267578125, "grad_l2_fp64": 3.263033689914131, "sumsq_fp32_inf": false, "key_layers": {"L0": [0.5956686277220029, 2.3452854921843063], "L1": [0.8094456373253163, 2.0358183789107067], "L2": [0.9760786098604874, 1.6332252999905814], "L3": [1.5612751231100939, 1.1089113721240904], "L5": [3.1188751157473713, 0.5496058440558159], "L7": [6.679628835317312, 0.24134711062501632], "L8": [8.699694370755251, 0.19789935572320663], "L10": [13.225163534277456, 0.14878037520662596], "L42": [205.53400752982083, 0.07249244771067724]}}, "orig_keep": {"loss": 5.947202205657959, "grad_linf": 2.5182639763893914e+35, "grad_l2_fp64": 1.2502654418769896e+36, "sumsq_fp32_inf": true, "key_layers": {"L0": [6.58276836460481e-36, 1.2502654418769896e+36], "L1": [1.8776908952971466e-32, 7.072057415592204e+31], "L2": [1.8776908952971466e-32, 7.072057415592204e+31], "L3": [3.323782408000677e-27, 2.8370644544793694e+26], "L5": [1.5127876810362587e-21, 8.103963053655276e+20], "L7": [2.448422740213011e-16, 4338331784991484.0], "L8": [1.1909091570774074e-11, 75302211925.4725], "L10": [8.727290583472829e-07, 2754271.4175182064], "L42": [187.42785560266447, 0.06765494785541061]}}, "orig_cut": {"loss": 5.947202205657959, "grad_linf": 2.9375, "grad_l2_fp64": 36.44178171810144, "sumsq_fp32_inf": false, "key_layers": {"L0": [6.58276836460481e-36, 36.44178171810144], "L1": [1.8776908952971466e-32, 36.19071610190803], "L2": [1.8776908952971466e-32, 36.19071610190803], "L3": [3.323782408000677e-27, 35.10853295561953], "L5": [1.5127876810362587e-21, 34.22179183746185], "L7": [2.448422740213011e-16, 32.403752128322004], "L8": [1.1909091570774074e-11, 31.84521152705326], "L10": [8.727290583472829e-07, 31.3830159302031], "L42": [187.42785560266447, 0.06765494785541061]}}, "norm_keep_st": {"loss": 5.810246467590332, "grad_linf": 0.7578125, "grad_l2_fp64": 9.324832171237484, "sumsq_fp32_inf": false, "key_layers": {"L0": [6.58276836460481e-36, 9.324832171237484], "L1": [0.6065508696556793, 4.90111526660848], "L2": [0.6676227857211998, 4.780240024474472], "L3": [1.2026586697251986, 2.9119105377044026], "L5": [2.909663887296831, 1.151560807998946], "L7": [6.726797623355376, 0.28312268832087406], "L8": [8.497022897119399, 0.2213316056659152], "L10": [13.108973268884338, 0.15486356663158932], "L42": [205.5576424483392, 0.07242907268448479]}}, "norm_cut": {"loss": 5.82070255279541, "grad_linf": 0.6015625, "grad_l2_fp64": 6.369446664742113, "sumsq_fp32_inf": false, "key_layers": {"L0": [6.58276836460481e-36, 6.369446664742113], "L1": [0.6065508696556793, 4.211340715898531], "L2": [0.6676227857211998, 3.5877359807989877], "L3": [1.2034488767572424, 2.4554917507392386], "L5": [2.9083479782024697, 0.963505886151751], "L7": [6.725568021152495, 0.1970893515098665], "L8": [8.490113443033215, 0.14686940324368983], "L10": [13.109513794062094, 0.1032784288264096], "L42": [205.56328974875848, 0.07246799515610888]}}, "l0_norm_keep_st": {"loss": 5.475617408752441, "grad_linf": 6.5, "grad_l2_fp64": 57.278951341626964, "sumsq_fp32_inf": false, "key_layers": {"L0": [6.58276836460481e-36, 57.278951341626964], "L1": [0.6065508696556793, 25.046177627667443], "L2": [0.6676227857211998, 22.106317093929768], "L3": [0.9748879195269039, 16.6278214650523], "L5": [2.8235286111902322, 3.4361729495283964], "L7": [4.974268184500609, 1.2738924437300192], "L8": [6.2482519629384745, 1.0159543758238998], "L10": [9.17273202217877, 0.6873796344052124], "L42": [160.9128266923981, 0.07100375497118434]}}, "l0_orig_cut": {"loss": 5.947202205657959, "grad_linf": 2.059932225370873e+31, "grad_l2_fp64": 7.072057415592204e+31, "sumsq_fp32_inf": true, "key_layers": {"L0": [6.58276836460481e-36, 7.072057415592204e+31], "L1": [1.8776908952971466e-32, 7.072057415592204e+31], "L2": [1.8776908952971466e-32, 7.072057415592204e+31], "L3": [3.323782408000677e-27, 2.8370644544793694e+26], "L5": [1.5127876810362587e-21, 8.103963053655276e+20], "L7": [2.448422740213011e-16, 4338331784991484.0], "L8": [1.1909091570774074e-11, 75302211925.4725], "L10": [8.727290583472829e-07, 2754271.4175182064], "L42": [187.42785560266447, 0.06765494785541061]}}}}
{"kind": "gate2x2_meta", "model": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "dtype": "float32", "hidden_size": 3136, "eps": 1e-05, "sqrt_eps_d": 0.17708754896942927, "num_layers": 42, "layer_kinds": "MFMFMFMMFMFMAFMFMAFMFMFMAFMFMFMMAFMMMFMFMF", "num_mamba_mixers": 21, "mixer0_name": "backbone.layers.0.mixer", "mixer0_cls": "NemotronHMamba2Mixer", "mixer0_inter_size": 7680, "mixer0_in_proj_out": 17504, "mixer0_fwd_slice_check": "if is_fast_path_available and \"cuda\" in self.in_proj.weight.device.type:"}
{"kind": "gate2x2_probe", "model": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "dtype": "float32", "probe_idx": 0, "tid": 25304, "tok": " పైబడిన", "pos": 3, "seq_len": 11, "emb_norm_fp64": 6.58276836460481e-36, "sqrt_eps_d": 0.17708754896942927, "conditions": {"ctrl_the": {"loss": 5.222479820251465, "grad_linf": 0.2675248682498932, "grad_l2_fp64": 3.25074656355659, "sumsq_fp32_inf": false, "key_layers": {"L0": [0.5956686277220029, 2.336303606525448], "L1": [0.8096175459450932, 2.027250897835084], "L2": [0.9764363036806818, 1.6260305912154647], "L3": [1.5606936850506683, 1.1040123171776002], "L5": [3.115848771377352, 0.5458782452224721], "L7": [6.683057627661438, 0.24046711172299254], "L8": [8.707381250035272, 0.19732115716569262], "L10": [13.22997207719694, 0.1485660427845578], "L42": [205.15753523807962, 0.07245053032359648]}, "traj_fp64": [[0.5956686277220029, 2.336303606525448], [0.8096175459450932, 2.027250897835084], [0.9764363036806818, 1.6260305912154647], [1.5606936850506683, 1.1040123171776002], [2.2911836624954094, 0.7193510718809711], [3.115848771377352, 0.5458782452224721], [4.495032256312901, 0.3511136419234695], [6.683057627661438, 0.24046711172299254], [8.707381250035272, 0.19732115716569262], [10.277570397717978, 0.16925056033518657], [13.22997207719694, 0.1485660427845578], [15.549746397414063, 0.12963396082118764], [25.671260784025122, 0.09189420207348277], [22.4603727980416, 0.09007861290610664], [26.75330691679446, 0.07021294755077502], [31.882354243701666, 0.06074174242846144], [36.95099366443557, 0.0524221170952077], [48.21977538826051, 0.0452492491340728], [45.883741959749074, 0.04433924911042953], [57.00375669376086, 0.040279301167307324], [66.82649356820804, 0.03719135734398494], [74.79330950522329, 0.03457437103706289], [85.50187227015749, 0.031850438699285374], [99.65871126533739, 0.02851729792265349], [139.2971422242707, 0.024708556244373046], [135.5220281255082, 0.02437425464090201], [176.00821036631424, 0.022948573281398373], [208.32879698766826, 0.0203421918900067], [232.87761525941718, 0.019613792006594827], [279.8209010043104, 0.01780289521979519], [314.75462148970814, 0.01743237654976043], [371.9227087208781, 0.01570423578661172], [494.7671498099354, 0.014171742641610223], [461.6532869003848, 0.014152145202587296], [549.6599737679007, 0.013992717000732457], [643.7097751164669, 0.012458410780333183], [727.3880469187754, 0.011665580080609902], [864.1603086294876, 0.011561154717697477], [871.0914968549458, 0.011567354394469903], [998.1969627773065, 0.010788473803606771], [995.1513016886909, 0.010895766884576445], [1438.3922990744024, 0.008824352313383733], [205.15753523807962, 0.07245053032359648]]}, "orig_keep": {"loss": 5.929622650146484, "grad_linf": 2.117873761321617e+35, "grad_l2_fp64": 1.0519307104006316e+36, "sumsq_fp32_inf": true, "key_layers": {"L0": [6.58276836460481e-36, 1.0519307104006316e+36], "L1": [2.0462483255687052e-32, 5.970662974412553e+31], "L2": [2.0462483255687052e-32, 5.970662974412553e+31], "L3": [3.345645092067627e-27, 2.3954991526205073e+26], "L5": [1.3938791994973356e-21, 6.841674029282276e+20], "L7": [2.2821646342859044e-16, 3659824517742774.0], "L8": [1.12234469903444e-11, 63547326681.314285], "L10": [8.222438977291419e-07, 2332058.0471470137], "L42": [186.31672853497764, 0.06777917661967627]}, "traj_fp64": [[6.58276836460481e-36, 1.0519307104006316e+36], [2.0462483255687052e-32, 5.970662974412553e+31], [2.0462483255687052e-32, 5.970662974412553e+31], [3.345645092067627e-27, 2.3954991526205073e+26], [3.345645092067627e-27, 2.3954991526205073e+26], [1.3938791994973356e-21, 6.841674029282276e+20], [1.3938791994973356e-21, 6.841674029282276e+20], [2.2821646342859044e-16, 3659824517742774.0], [1.12234469903444e-11, 63547326681.314285], [1.1223447154271634e-11, 63547360034.17192], [8.222438977291419e-07, 2332058.0471470137], [8.227475192080065e-07, 2331812.8764574365], [0.008512234412578238, 356.3488317749889], [7.137361486958601, 3.0433967079953073], [45.94894468071744, 0.3788565151305217], [67.69192923080244, 0.2843881234756353], [75.62208483553442, 0.3034318303098877], [76.82647031903922, 0.1985072906206036], [77.19405015922057, 0.19917231513301709], [84.40819731773024, 0.12355894831553227], [87.40073073457123, 0.11385943540294216], [88.80951966657332, 0.11008098566717174], [94.75908539255433, 0.09488114520537151], [99.33760888270777, 0.08637206204285716], [123.45159085866814, 0.0564421609797621], [130.44182499078659, 0.05575414945279551], [162.21494910837347, 0.047622465516939716], [183.6252490119834, 0.035521925002573555], [217.51906421328744, 0.030375048473047762], [235.35776999488616, 0.02760156116797296], [275.37937099382583, 0.024331711505352144], [315.19879024207876, 0.020284636479612723], [408.39336373354223, 0.017444565699115958], [383.9213547302078, 0.01742798121971622], [486.609224740954, 0.016637516455653603], [561.7677386065438, 0.015148692546082324], [619.9142886987773, 0.01366135019627346], [764.2821407395606, 0.01297456521978536], [785.8596656952947, 0.012876128115323836], [908.040774995609, 0.011628022394581073], [923.9652751351526, 0.01142968742937311], [1332.4624972230902, 0.007819600719038878], [186.31672853497764, 0.06777917661967627]]}, "orig_cut": {"loss": 5.929622650146484, "grad_linf": 4.453768253326416, "grad_l2_fp64": 36.10352833330754, "sumsq_fp32_inf": false, "key_layers": {"L0": [6.58276836460481e-36, 36.10352833330754], "L1": [2.0462483255687052e-32, 35.87234834642688], "L2": [2.0462483255687052e-32, 35.87234834642688], "L3": [3.345645092067627e-27, 34.84642187981519], "L5": [1.3938791994973356e-21, 33.986450956317306], "L7": [2.2821646342859044e-16, 32.14976133455081], "L8": [1.12234469903444e-11, 31.578420367126647], "L10": [8.222438977291419e-07, 31.091322483028982], "L42": [186.31672853497764, 0.06777917661967627]}, "traj_fp64": [[6.58276836460481e-36, 36.10352833330754], [2.0462483255687052e-32, 35.87234834642688], [2.0462483255687052e-32, 35.87234834642688], [3.345645092067627e-27, 34.84642187981519], [3.345645092067627e-27, 34.84642187981519], [1.3938791994973356e-21, 33.986450956317306], [1.3938791994973356e-21, 33.986450956317306], [2.2821646342859044e-16, 32.14976133455081], [1.12234469903444e-11, 31.578420367126647], [1.1223447154271634e-11, 31.578421621571273], [8.222438977291419e-07, 31.091322483028982], [8.227475192080065e-07, 31.144778405249895], [0.008512234412578238, 30.289513437869328], [7.137361486958601, 0.38597298572777905], [45.94894468071744, 0.07679286073196223], [67.69192923080244, 0.06306148782125967], [75.62208483553442, 0.06562962621999952], [76.82647031903922, 0.05306816760406031], [77.19405015922057, 0.05252764542772225], [84.40819731773024, 0.034507543190516014], [87.40073073457123, 0.03213494555595572], [88.80951966657332, 0.03118458573048407], [94.75908539255433, 0.02941474936154103], [99.33760888270777, 0.02726335885744196], [123.45159085866814, 0.02087354712547541], [130.44182499078659, 0.020618999827712717], [162.21494910837347, 0.018501936982858357], [183.6252490119834, 0.016044782107353675], [217.51906421328744, 0.013849120448010442], [235.35776999488616, 0.012669069148704838], [275.37937099382583, 0.01172869453408359], [315.19879024207876, 0.01088081240448977], [408.39336373354223, 0.010047741647915734], [383.9213547302078, 0.009978349119370138], [486.609224740954, 0.009637716459189528], [561.7677386065438, 0.008997327431717732], [619.9142886987773, 0.008534800660162658], [764.2821407395606, 0.008355465308753989], [785.8596656952947, 0.0082208550552852], [908.040774995609, 0.008055263017720948], [923.9652751351526, 0.007907216589837745], [1332.4624972230902, 0.007819600719038878], [186.31672853497764, 0.06777917661967627]]}, "norm_keep_st": {"loss": 5.811983585357666, "grad_linf": 0.7682226896286011, "grad_l2_fp64": 9.415065143649795, "sumsq_fp32_inf": false, "key_layers": {"L0": [6.58276836460481e-36, 9.415065143649795], "L1": [0.6065157977095263, 4.937232043863601], "L2": [0.6679570034162564, 4.7969466989518565], "L3": [1.2019040573020636, 2.932280909046912], "L5": [2.9004374692437733, 1.163522166170084], "L7": [6.722332615021769, 0.28621007519231084], "L8": [8.493488547613858, 0.22343335439635847], "L10": [13.099633810020304, 0.15656070858310567], "L42": [205.22048015125063, 0.07243320559967893]}, "traj_fp64": [[6.58276836460481e-36, 9.415065143649795], [0.6065157977095263, 4.937232043863601], [0.6679570034162564, 4.7969466989518565], [1.2019040573020636, 2.932280909046912], [2.2282171641761583, 1.4060756479211287], [2.9004374692437733, 1.163522166170084], [4.707554944064305, 0.6030150023149754], [6.722332615021769, 0.28621007519231084], [8.493488547613858, 0.22343335439635847], [10.39653907522379, 0.1877182474211569], [13.099633810020304, 0.15656070858310567], [15.404559875001858, 0.1419635065545384], [25.578543585885186, 0.09164899885500956], [22.56405092492966, 0.09018780068602744], [26.73111181802837, 0.07411186496671482], [31.632836777344384, 0.06621101702522482], [36.69016805883312, 0.05734309099804931], [47.98582341524931, 0.047933768585132874], [45.988457428298354, 0.046757267024312044], [56.56283846274688, 0.04275752349977193], [66.0850474613847, 0.040372692500353524], [74.33038322550945, 0.037497114956749386], [84.94364716705421, 0.034430803278037284], [99.95952781340837, 0.030525602068195087], [139.0855693350291, 0.02475048339147042], [135.5230108022816, 0.023351947620149107], [175.81313200090355, 0.02182704651322768], [207.83250374891824, 0.019473050371289317], [232.9837470408748, 0.01875485329700489], [279.5571521863448, 0.017100054491445093], [314.88571888136437, 0.0167417039363692], [372.1275780171798, 0.015216016579952427], [494.86167757286415, 0.013854699351069526], [462.3801648491411, 0.013808749333340222], [550.9522854251712, 0.01365131667013929], [644.4825330721255, 0.012379343342431043], [728.5043077004752, 0.011642057273602372], [865.06923681199, 0.011523790150294075], [872.0591585280757, 0.011531523085791204], [999.225011255719, 0.010753612747014727], [996.2229933848142, 0.01086483409163382], [1440.6108137979375, 0.008778439835794846], [205.22048015125063, 0.07243320559967893]]}, "norm_cut": {"loss": 5.811964988708496, "grad_linf": 0.6011962890625, "grad_l2_fp64": 6.358985884599776, "sumsq_fp32_inf": false, "key_layers": {"L0": [6.58276836460481e-36, 6.358985884599776], "L1": [0.6065157977095263, 4.185220838396178], "L2": [0.6679570034162564, 3.5772745369177077], "L3": [1.2019040703775454, 2.4592781633553185], "L5": [2.900437746075216, 0.9654042049069579], "L7": [6.722335630096657, 0.19743705759644392], "L8": [8.493490537139442, 0.1468598939802845], "L10": [13.099686111351138, 0.10313905633517491], "L42": [205.22006986232648, 0.07243321170275115]}, "traj_fp64": [[6.58276836460481e-36, 6.358985884599776], [0.6065157977095263, 4.185220838396178], [0.6679570034162564, 3.5772745369177077], [1.2019040703775454, 2.4592781633553185], [2.2282174401706762, 1.1309872612403546], [2.900437746075216, 0.9654042049069579], [4.707558017986031, 0.5146598703149428], [6.722335630096657, 0.19743705759644392], [8.493490537139442, 0.1468598939802845], [10.396546322968062, 0.1279202331270541], [13.099686111351138, 0.10313905633517491], [15.404742155120442, 0.09247128379944791], [25.57869299151885, 0.06122751784621707], [22.56421992568756, 0.05947638812073441], [26.731383157827814, 0.04921057585806084], [31.63312068974785, 0.043986706573701496], [36.69057254771317, 0.038553756202669626], [47.9862286955635, 0.03347567707387373], [45.98879226593765, 0.031940733174892114], [56.56302709054309, 0.028935463928729116], [66.0852902877071, 0.027257130231910492], [74.33083593587195, 0.025359914022308975], [84.94411652619746, 0.023988012769476614], [99.96021500161612, 0.02172711172819246], [139.08625736359505, 0.01558504499395422], [135.5237776978235, 0.013585678934273138], [175.8142150852868, 0.012559061726904257], [207.83368762825424, 0.011683962850709], [232.98479447661978, 0.011181121838251326], [279.5582956553609, 0.010234267384379919], [314.8866067506676, 0.009959917579772276], [372.12884442507124, 0.009271229091010426], [494.8629705587161, 0.008658418500364879], [462.38127705016046, 0.008522181711013153], [550.9530546233638, 0.00844308686846596], [644.4836386470187, 0.007837992639799772], [728.5055456734559, 0.007601043915788027], [865.0707137824403, 0.0074792619228530215], [872.0607884141414, 0.00746768267825135], [999.2265883164843, 0.007452868072856807], [996.2245494321523, 0.007590104147424351], [1440.6123238851894, 0.008778398159499705], [205.22006986232648, 0.07243321170275115]]}, "l0_norm_keep_st": {"loss": 5.450814247131348, "grad_linf": 6.7141523361206055, "grad_l2_fp64": 58.57763708381119, "sumsq_fp32_inf": false, "key_layers": {"L0": [6.58276836460481e-36, 58.57763708381119], "L1": [0.6065157977095263, 25.67653118647511], "L2": [0.6679570034162564, 22.666635250606777], "L3": [0.97750426737816, 16.988210088330415], "L5": [2.850916221003754, 3.452759314978509], "L7": [5.032611042960685, 1.2765464984870936], "L8": [6.298900215451532, 1.0159518727520036], "L10": [9.203653110833882, 0.691680033870846], "L42": [159.97379615534743, 0.0707012927309348]}, "traj_fp64": [[6.58276836460481e-36, 58.57763708381119], [0.6065157977095263, 25.67653118647511], [0.6679570034162564, 22.666635250606777], [0.97750426737816, 16.988210088330415], [2.642635599138803, 4.668830319511177], [2.850916221003754, 3.452759314978509], [4.028373636017051, 2.505605456943227], [5.032611042960685, 1.2765464984870936], [6.298900215451532, 1.0159518727520036], [6.9904238068132605, 0.9111142201451516], [9.203653110833882, 0.691680033870846], [10.711790012110791, 0.6212318925015083], [20.588355527304444, 0.2911249981735022], [18.28132363414803, 0.2895001789890446], [21.82392377098629, 0.22423319153366633], [26.652163894694276, 0.19954840450603456], [29.926320566255715, 0.179350433234865], [40.7042108169391, 0.13336766128923702], [40.526007461095375, 0.1269095064550498], [47.22305805815991, 0.11144281620867065], [54.11377390269431, 0.10340775950693337], [58.9294757595065, 0.09073432632058209], [70.54369058267199, 0.07954057815266316], [79.62107222619113, 0.06464040687462583], [114.69941940923229, 0.048763368156301334], [113.52759716509532, 0.04749854937151565], [133.2352383021886, 0.042689100983810506], [165.60904761285818, 0.035934578365558266], [189.4269287872052, 0.03167088625600645], [217.80535172907412, 0.029663341664489525], [240.33488851425892, 0.02855749133479375], [283.5945091957539, 0.023609288119582017], [375.9019519256631, 0.02115248164666956], [350.9083167830581, 0.02081897715651477], [422.15399393879466, 0.020437181201244613], [475.686127766873, 0.01741792183949731], [531.7754868951538, 0.015823436039894764], [658.5786571041876, 0.014912172117972904], [671.1281338624138, 0.01484889981498956], [784.644840192153, 0.01283795848514328], [796.620877897125, 0.012677994976727239], [1149.4210276155857, 0.009609066443853747], [159.97379615534743, 0.0707012927309348]]}, "l0_orig_cut": {"loss": 5.929622650146484, "grad_linf": 1.741157829551609e+31, "grad_l2_fp64": 5.970662974412553e+31, "sumsq_fp32_inf": true, "key_layers": {"L0": [6.58276836460481e-36, 5.970662974412553e+31], "L1": [2.0462483255687052e-32, 5.970662974412553e+31], "L2": [2.0462483255687052e-32, 5.970662974412553e+31], "L3": [3.345645092067627e-27, 2.3954991526205073e+26], "L5": [1.3938791994973356e-21, 6.841674029282276e+20], "L7": [2.2821646342859044e-16, 3659824517742774.0], "L8": [1.12234469903444e-11, 63547326681.314285], "L10": [8.222438977291419e-07, 2332058.0471470137], "L42": [186.31672853497764, 0.06777917661967627]}, "traj_fp64": [[6.58276836460481e-36, 5.970662974412553e+31], [2.0462483255687052e-32, 5.970662974412553e+31], [2.0462483255687052e-32, 5.970662974412553e+31], [3.345645092067627e-27, 2.3954991526205073e+26], [3.345645092067627e-27, 2.3954991526205073e+26], [1.3938791994973356e-21, 6.841674029282276e+20], [1.3938791994973356e-21, 6.841674029282276e+20], [2.2821646342859044e-16, 3659824517742774.0], [1.12234469903444e-11, 63547326681.314285], [1.1223447154271634e-11, 63547360034.17192], [8.222438977291419e-07, 2332058.0471470137], [8.227475192080065e-07, 2331812.8764574365], [0.008512234412578238, 356.3488317749889], [7.137361486958601, 3.0433967079953073], [45.94894468071744, 0.3788565151305217], [67.69192923080244, 0.2843881234756353], [75.62208483553442, 0.3034318303098877], [76.82647031903922, 0.1985072906206036], [77.19405015922057, 0.19917231513301709], [84.40819731773024, 0.12355894831553227], [87.40073073457123, 0.11385943540294216], [88.80951966657332, 0.11008098566717174], [94.75908539255433, 0.09488114520537151], [99.33760888270777, 0.08637206204285716], [123.45159085866814, 0.0564421609797621], [130.44182499078659, 0.05575414945279551], [162.21494910837347, 0.047622465516939716], [183.6252490119834, 0.035521925002573555], [217.51906421328744, 0.030375048473047762], [235.35776999488616, 0.02760156116797296], [275.37937099382583, 0.024331711505352144], [315.19879024207876, 0.020284636479612723], [408.39336373354223, 0.017444565699115958], [383.9213547302078, 0.01742798121971622], [486.609224740954, 0.016637516455653603], [561.7677386065438, 0.015148692546082324], [619.9142886987773, 0.01366135019627346], [764.2821407395606, 0.01297456521978536], [785.8596656952947, 0.012876128115323836], [908.040774995609, 0.011628022394581073], [923.9652751351526, 0.01142968742937311], [1332.4624972230902, 0.007819600719038878], [186.31672853497764, 0.06777917661967627]]}}}
{"kind": "gate2x2_probe", "model": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "dtype": "float32", "probe_idx": 1, "tid": 42819, "tok": "ురుగున", "pos": 3, "seq_len": 11, "emb_norm_fp64": 6.58276836460481e-36, "sqrt_eps_d": 0.17708754896942927, "conditions": {"ctrl_the": {"loss": 5.222479820251465, "grad_linf": 0.2675248682498932, "grad_l2_fp64": 3.25074656355659, "sumsq_fp32_inf": false, "key_layers": {"L0": [0.5956686277220029, 2.336303606525448], "L1": [0.8096175459450932, 2.027250897835084], "L2": [0.9764363036806818, 1.6260305912154647], "L3": [1.5606936850506683, 1.1040123171776002], "L5": [3.115848771377352, 0.5458782452224721], "L7": [6.683057627661438, 0.24046711172299254], "L8": [8.707381250035272, 0.19732115716569262], "L10": [13.22997207719694, 0.1485660427845578], "L42": [205.15753523807962, 0.07245053032359648]}}, "orig_keep": {"loss": 5.807722091674805, "grad_linf": 1.3000404595569047e+35, "grad_l2_fp64": 6.4570490245838095e+35, "sumsq_fp32_inf": true, "key_layers": {"L0": [6.58276836460481e-36, 6.4570490245838095e+35], "L1": [1.7145229581606498e-32, 3.664941210435912e+31], "L2": [1.7145229581606498e-32, 3.664941210435912e+31], "L3": [1.0720278841281642e-27, 1.4690414217695113e+26], "L5": [1.3547198821297808e-22, 4.192047488979409e+20], "L7": [1.8271230416413778e-17, 2222300596749347.0], "L8": [7.146465201114266e-13, 39161918955.78461], "L10": [5.231501785682604e-08, 1414836.9600292193], "L42": [181.14287680392485, 0.06775311088580262]}}, "orig_cut": {"loss": 5.807722091674805, "grad_linf": 4.907461166381836, "grad_l2_fp64": 25.979518941390104, "sumsq_fp32_inf": false, "key_layers": {"L0": [6.58276836460481e-36, 25.979518941390104], "L1": [1.7145229581606498e-32, 25.661357550998375], "L2": [1.7145229581606498e-32, 25.661357550998375], "L3": [1.0720278841281642e-27, 24.534772361139932], "L5": [1.3547198821297808e-22, 23.437560315346143], "L7": [1.8271230416413778e-17, 20.967139279436093], "L8": [7.146465201114266e-13, 20.218861979125204], "L10": [5.231501785682604e-08, 19.42641520047329], "L42": [181.14287680392485, 0.06775311088580262]}}, "norm_keep_st": {"loss": 5.811676979064941, "grad_linf": 0.7682226896286011, "grad_l2_fp64": 9.415065143649795, "sumsq_fp32_inf": false, "key_layers": {"L0": [6.58276836460481e-36, 9.415065143649795], "L1": [0.6065157977095263, 4.937232043863601], "L2": [0.6679570034162564, 4.7969466989518565], "L3": [1.2019040573020636, 2.932280909046912], "L5": [2.9004374692437733, 1.163522166170084], "L7": [6.722332615021769, 0.28621007519231084], "L8": [8.493488547613858, 0.22343335439635847], "L10": [13.099633810020304, 0.15656070858310567], "L42": [205.22048015125063, 0.07243320559967893]}}, "norm_cut": {"loss": 5.811657905578613, "grad_linf": 0.6011962890625, "grad_l2_fp64": 6.358985884599776, "sumsq_fp32_inf": false, "key_layers": {"L0": [6.58276836460481e-36, 6.358985884599776], "L1": [0.6065157977095263, 4.185220838396178], "L2": [0.6679570034162564, 3.5772745369177077], "L3": [1.2019040703775454, 2.4592781633553185], "L5": [2.900437746075216, 0.9654042049069579], "L7": [6.722335630096657, 0.19743705759644392], "L8": [8.493490537139442, 0.1468598939802845], "L10": [13.099686111351138, 0.10313905633517491], "L42": [205.22006986232648, 0.07243321170275115]}}, "l0_norm_keep_st": {"loss": 5.450507164001465, "grad_linf": 6.7141523361206055, "grad_l2_fp64": 58.57763708381119, "sumsq_fp32_inf": false, "key_layers": {"L0": [6.58276836460481e-36, 58.57763708381119], "L1": [0.6065157977095263, 25.67653118647511], "L2": [0.6679570034162564, 22.666635250606777], "L3": [0.97750426737816, 16.988210088330415], "L5": [2.850916221003754, 3.452759314978509], "L7": [5.032611042960685, 1.2765464984870936], "L8": [6.298900215451532, 1.0159518727520036], "L10": [9.203653110833882, 0.691680033870846], "L42": [159.97379615534743, 0.0707012927309348]}}, "l0_orig_cut": {"loss": 5.807722091674805, "grad_linf": 1.069007767566981e+31, "grad_l2_fp64": 3.664941210435912e+31, "sumsq_fp32_inf": true, "key_layers": {"L0": [6.58276836460481e-36, 3.664941210435912e+31], "L1": [1.7145229581606498e-32, 3.664941210435912e+31], "L2": [1.7145229581606498e-32, 3.664941210435912e+31], "L3": [1.0720278841281642e-27, 1.4690414217695113e+26], "L5": [1.3547198821297808e-22, 4.192047488979409e+20], "L7": [1.8271230416413778e-17, 2222300596749347.0], "L8": [7.146465201114266e-13, 39161918955.78461], "L10": [5.231501785682604e-08, 1414836.9600292193], "L42": [181.14287680392485, 0.06775311088580262]}}}}
{"kind": "gate2x2_probe", "model": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "dtype": "float32", "probe_idx": 2, "tid": 56286, "tok": " పోస్టాఫీసు", "pos": 3, "seq_len": 11, "emb_norm_fp64": 6.58276836460481e-36, "sqrt_eps_d": 0.17708754896942927, "conditions": {"ctrl_the": {"loss": 5.222479820251465, "grad_linf": 0.2675248682498932, "grad_l2_fp64": 3.25074656355659, "sumsq_fp32_inf": false, "key_layers": {"L0": [0.5956686277220029, 2.336303606525448], "L1": [0.8096175459450932, 2.027250897835084], "L2": [0.9764363036806818, 1.6260305912154647], "L3": [1.5606936850506683, 1.1040123171776002], "L5": [3.115848771377352, 0.5458782452224721], "L7": [6.683057627661438, 0.24046711172299254], "L8": [8.707381250035272, 0.19732115716569262], "L10": [13.22997207719694, 0.1485660427845578], "L42": [205.15753523807962, 0.07245053032359648]}}, "orig_keep": {"loss": 6.026066780090332, "grad_linf": 1.5300786618942468e+34, "grad_l2_fp64": 7.609924359738366e+34, "sumsq_fp32_inf": true, "key_layers": {"L0": [6.58276836460481e-36, 7.609924359738366e+34], "L1": [2.763526095569043e-32, 4.316688121742151e+30], "L2": [2.763526095569043e-32, 4.316688121742151e+30], "L3": [7.18049623053978e-27, 1.6951388327256217e+25], "L5": [3.060315316895985e-21, 5.031408745073866e+19], "L7": [5.017631868224462e-16, 264064591539264.25], "L8": [2.4603602694004905e-11, 15258388751.211906], "L10": [1.8049427128055292e-06, 1577848.4592629483], "L42": [183.88464343158708, 0.0663693745846859]}}, "orig_cut": {"loss": 6.026066780090332, "grad_linf": 5.094673156738281, "grad_l2_fp64": 53.62719330653678, "sumsq_fp32_inf": false, "key_layers": {"L0": [6.58276836460481e-36, 53.62719330653678], "L1": [2.763526095569043e-32, 53.459158649001964], "L2": [2.763526095569043e-32, 53.459158649001964], "L3": [7.18049623053978e-27, 52.46975707635567], "L5": [3.060315316895985e-21, 51.78733979853406], "L7": [5.017631868224462e-16, 49.92789522950927], "L8": [2.4603602694004905e-11, 49.46877714329186], "L10": [1.8049427128055292e-06, 49.07201220238128], "L42": [183.88464343158708, 0.0663693745846859]}}, "norm_keep_st": {"loss": 5.812015056610107, "grad_linf": 0.7682226896286011, "grad_l2_fp64": 9.415065143649795, "sumsq_fp32_inf": false, "key_layers": {"L0": [6.58276836460481e-36, 9.415065143649795], "L1": [0.6065157977095263, 4.937232043863601], "L2": [0.6679570034162564, 4.7969466989518565], "L3": [1.2019040573020636, 2.932280909046912], "L5": [2.9004374692437733, 1.163522166170084], "L7": [6.722332615021769, 0.28621007519231084], "L8": [8.493488547613858, 0.22343335439635847], "L10": [13.099633810020304, 0.15656070858310567], "L42": [205.22048015125063, 0.07243320559967893]}}, "norm_cut": {"loss": 5.811995983123779, "grad_linf": 0.6011962890625, "grad_l2_fp64": 6.358985884599776, "sumsq_fp32_inf": false, "key_layers": {"L0": [6.58276836460481e-36, 6.358985884599776], "L1": [0.6065157977095263, 4.185220838396178], "L2": [0.6679570034162564, 3.5772745369177077], "L3": [1.2019040703775454, 2.4592781633553185], "L5": [2.900437746075216, 0.9654042049069579], "L7": [6.722335630096657, 0.19743705759644392], "L8": [8.493490537139442, 0.1468598939802845], "L10": [13.099686111351138, 0.10313905633517491], "L42": [205.22006986232648, 0.07243321170275115]}}, "l0_norm_keep_st": {"loss": 5.450845718383789, "grad_linf": 6.7141523361206055, "grad_l2_fp64": 58.57763708381119, "sumsq_fp32_inf": false, "key_layers": {"L0": [6.58276836460481e-36, 58.57763708381119], "L1": [0.6065157977095263, 25.67653118647511], "L2": [0.6679570034162564, 22.666635250606777], "L3": [0.97750426737816, 16.988210088330415], "L5": [2.850916221003754, 3.452759314978509], "L7": [5.032611042960685, 1.2765464984870936], "L8": [6.298900215451532, 1.0159518727520036], "L10": [9.203653110833882, 0.691680033870846], "L42": [159.97379615534743, 0.0707012927309348]}}, "l0_orig_cut": {"loss": 6.026066780090332, "grad_linf": 1.2783174060818716e+30, "grad_l2_fp64": 4.316688121742151e+30, "sumsq_fp32_inf": true, "key_layers": {"L0": [6.58276836460481e-36, 4.316688121742151e+30], "L1": [2.763526095569043e-32, 4.316688121742151e+30], "L2": [2.763526095569043e-32, 4.316688121742151e+30], "L3": [7.18049623053978e-27, 1.6951388327256217e+25], "L5": [3.060315316895985e-21, 5.031408745073866e+19], "L7": [5.017631868224462e-16, 264064591539264.25], "L8": [2.4603602694004905e-11, 15258388751.211906], "L10": [1.8049427128055292e-06, 1577848.4592629483], "L42": [183.88464343158708, 0.0663693745846859]}}}}
{"kind": "gate2x2_probe", "model": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "dtype": "float32", "probe_idx": 3, "tid": 67044, "tok": " పొడుగునా", "pos": 3, "seq_len": 11, "emb_norm_fp64": 6.58276836460481e-36, "sqrt_eps_d": 0.17708754896942927, "conditions": {"ctrl_the": {"loss": 5.222479820251465, "grad_linf": 0.2675248682498932, "grad_l2_fp64": 3.25074656355659, "sumsq_fp32_inf": false, "key_layers": {"L0": [0.5956686277220029, 2.336303606525448], "L1": [0.8096175459450932, 2.027250897835084], "L2": [0.9764363036806818, 1.6260305912154647], "L3": [1.5606936850506683, 1.1040123171776002], "L5": [3.115848771377352, 0.5458782452224721], "L7": [6.683057627661438, 0.24046711172299254], "L8": [8.707381250035272, 0.19732115716569262], "L10": [13.22997207719694, 0.1485660427845578], "L42": [205.15753523807962, 0.07245053032359648]}}, "orig_keep": {"loss": 5.939517974853516, "grad_linf": 2.4164702466982206e+35, "grad_l2_fp64": 1.2002500953402794e+36, "sumsq_fp32_inf": true, "key_layers": {"L0": [6.58276836460481e-36, 1.2002500953402794e+36], "L1": [1.8693475125760004e-32, 6.812490815279646e+31], "L2": [1.8693475125760004e-32, 6.812490815279646e+31], "L3": [3.3061446859276866e-27, 2.7332061065469686e+26], "L5": [1.5028845110270186e-21, 7.807541947117124e+20], "L7": [2.4288188066909937e-16, 4177929353206572.0], "L8": [1.1784162611898815e-11, 72465838256.6584], "L10": [8.64567255048711e-07, 2631231.1266194712], "L42": [186.61839255705667, 0.06769395162314278]}}, "orig_cut": {"loss": 5.939517974853516, "grad_linf": 3.92423677444458, "grad_l2_fp64": 36.21082931887849, "sumsq_fp32_inf": false, "key_layers": {"L0": [6.58276836460481e-36, 36.21082931887849], "L1": [1.8693475125760004e-32, 35.97013593668569], "L2": [1.8693475125760004e-32, 35.97013593668569], "L3": [3.3061446859276866e-27, 34.92266356068863], "L5": [1.5028845110270186e-21, 34.04184401605177], "L7": [2.4288188066909937e-16, 32.226467929304945], "L8": [1.1784162611898815e-11, 31.663317668189013], "L10": [8.64567255048711e-07, 31.18869167798051], "L42": [186.61839255705667, 0.06769395162314278]}}, "norm_keep_st": {"loss": 5.812669277191162, "grad_linf": 0.7682226896286011, "grad_l2_fp64": 9.415065143649795, "sumsq_fp32_inf": false, "key_layers": {"L0": [6.58276836460481e-36, 9.415065143649795], "L1": [0.6065157977095263, 4.937232043863601], "L2": [0.6679570034162564, 4.7969466989518565], "L3": [1.2019040573020636, 2.932280909046912], "L5": [2.9004374692437733, 1.163522166170084], "L7": [6.722332615021769, 0.28621007519231084], "L8": [8.493488547613858, 0.22343335439635847], "L10": [13.099633810020304, 0.15656070858310567], "L42": [205.22048015125063, 0.07243320559967893]}}, "norm_cut": {"loss": 5.812650203704834, "grad_linf": 0.6011962890625, "grad_l2_fp64": 6.358985884599776, "sumsq_fp32_inf": false, "key_layers": {"L0": [6.58276836460481e-36, 6.358985884599776], "L1": [0.6065157977095263, 4.185220838396178], "L2": [0.6679570034162564, 3.5772745369177077], "L3": [1.2019040703775454, 2.4592781633553185], "L5": [2.900437746075216, 0.9654042049069579], "L7": [6.722335630096657, 0.19743705759644392], "L8": [8.493490537139442, 0.1468598939802845], "L10": [13.099686111351138, 0.10313905633517491], "L42": [205.22006986232648, 0.07243321170275115]}}, "l0_norm_keep_st": {"loss": 5.4514994621276855, "grad_linf": 6.7141523361206055, "grad_l2_fp64": 58.57763708381119, "sumsq_fp32_inf": false, "key_layers": {"L0": [6.58276836460481e-36, 58.57763708381119], "L1": [0.6065157977095263, 25.67653118647511], "L2": [0.6679570034162564, 22.666635250606777], "L3": [0.97750426737816, 16.988210088330415], "L5": [2.850916221003754, 3.452759314978509], "L7": [5.032611042960685, 1.2765464984870936], "L8": [6.298900215451532, 1.0159518727520036], "L10": [9.203653110833882, 0.691680033870846], "L42": [159.97379615534743, 0.0707012927309348]}}, "l0_orig_cut": {"loss": 5.939517974853516, "grad_linf": 1.9866904217301762e+31, "grad_l2_fp64": 6.812490815279646e+31, "sumsq_fp32_inf": true, "key_layers": {"L0": [6.58276836460481e-36, 6.812490815279646e+31], "L1": [1.8693475125760004e-32, 6.812490815279646e+31], "L2": [1.8693475125760004e-32, 6.812490815279646e+31], "L3": [3.3061446859276866e-27, 2.7332061065469686e+26], "L5": [1.5028845110270186e-21, 7.807541947117124e+20], "L7": [2.4288188066909937e-16, 4177929353206572.0], "L8": [1.1784162611898815e-11, 72465838256.6584], "L10": [8.64567255048711e-07, 2631231.1266194712], "L42": [186.61839255705667, 0.06769395162314278]}}}}


==> anc/embscan/outE37/e37b_falcon_base_s0.jsonl <==
{"kind": "adamw_meta", "steps": 100, "lr_steps": 1000, "mb": 4, "acc": 8, "n_dead_rows": 374, "n_nonemb_params": 1420641664, "flores_step0_nll": 6.18845, "flores_step0_ppl": 487.089, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 1, "lr": 4.0000000000000003e-07, "loss": 5.08338, "grad_norm_fp32": 10166.7509765625, "grad_norm_finite": true, "raw_fp64_norm": 10166.750551143123, "eff_coef_other": 9.835984005184635e-05, "max_grad_emb": 1715.8382568359375, "max_grad_other": 0.20965576171875, "dead_tokens_in_batch": 4, "dead_inp_tokens_in_batch": 4, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.0023739728622262754, "bb_zero_grad_l2": 0.00031893373570957776, "bb_fresh_batch_l2": 0.0023523874712388527, "bb_fresh_ratio": 0.9909074819974225, "bb_cos_act_vs_zero": 0.13454516636629757, "bb_bit_changed_frac": 0.84304028689954, "dead_batch_upd_l2": 3.1353114697647596e-05, "dead_batch_zero_l2": 7.666467083416871e-20, "dead_batch_fresh_l2": 3.13531146976476e-05, "dead_batch_max_row_upd": 1.810185082163639e-05, "dead_batch_bit_changed": 6144, "seen_dead_count": 3, "seen_dead_norm_med": 1.8101689882927645e-05, "seen_dead_norm_min": 1.8101577903426795e-05, "kernel_exact_max_err": 0.0, "secs": 44.4, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 2, "lr": 8.000000000000001e-07, "loss": 5.09082, "grad_norm_fp32": 44.79467010498047, "grad_norm_finite": true, "raw_fp64_norm": 44.794674038133145, "eff_coef_other": 0.022324083988838922, "max_grad_emb": 6.890868186950684, "max_grad_other": 0.19921875, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.018191265185314907, "bb_zero_grad_l2": 0.002670238406114763, "bb_fresh_batch_l2": 0.01726636380178175, "bb_fresh_ratio": 0.9491568412580893, "bb_cos_act_vs_zero": 0.4109621303314112, "bb_bit_changed_frac": 0.9606973043133276, "dead_batch_upd_l2": 2.6348044027406144e-05, "dead_batch_zero_l2": 2.4568984093930568e-05, "dead_batch_fresh_l2": 2.8228231056136048e-05, "dead_batch_max_row_upd": 2.6348044027406144e-05, "dead_batch_bit_changed": 2048, "seen_dead_count": 3, "seen_dead_norm_med": 4.267102197731613e-05, "seen_dead_norm_min": 3.729632286924961e-05, "kernel_exact_max_err": 0.0, "secs": 46.7, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 3, "lr": 1.2000000000000002e-06, "loss": 4.98815, "grad_norm_fp32": 10839.5185546875, "grad_norm_finite": true, "raw_fp64_norm": 10839.518775102688, "eff_coef_other": 9.225501989433835e-05, "max_grad_emb": 3990.9140625, "max_grad_other": 0.2069091796875, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.0209331379755202, "bb_zero_grad_l2": 0.020876764867959762, "bb_fresh_batch_l2": 0.00033806467639838, "bb_fresh_ratio": 0.016149737167629734, "bb_cos_act_vs_zero": 0.9998728767968919, "bb_bit_changed_frac": 0.6111516239467407, "dead_batch_upd_l2": 5.861951093344128e-05, "dead_batch_zero_l2": 1.9166167708542364e-20, "dead_batch_fresh_l2": 5.861951093344128e-05, "dead_batch_max_row_upd": 3.384414954971916e-05, "dead_batch_bit_changed": 6144, "seen_dead_count": 6, "seen_dead_norm_med": 3.384414954971916e-05, "seen_dead_norm_min": 3.384374875219656e-05, "kernel_exact_max_err": 0.0, "secs": 48.9, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 4, "lr": 1.6000000000000001e-06, "loss": 4.76515, "grad_norm_fp32": 207.58982849121094, "grad_norm_finite": true, "raw_fp64_norm": 207.58985292633412, "eff_coef_other": 0.004817191682516116, "max_grad_emb": 113.06095123291016, "max_grad_other": 0.167236328125, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.025874970182870643, "bb_zero_grad_l2": 0.02274100279959103, "bb_fresh_batch_l2": 0.00894685941241682, "bb_fresh_ratio": 0.34577274289342697, "bb_cos_act_vs_zero": 0.9403281573710026, "bb_bit_changed_frac": 0.9345184113930084, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 6, "seen_dead_norm_med": 7.129018528008101e-05, "seen_dead_norm_min": 7.128927355353806e-05, "kernel_exact_max_err": 0.0, "secs": 51.3, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 5, "lr": 2.0000000000000003e-06, "loss": 4.93532, "grad_norm_fp32": 25695.62109375, "grad_norm_finite": true, "raw_fp64_norm": 25695.621181709357, "eff_coef_other": 3.8917136749199455e-05, "max_grad_emb": 7982.009765625, "max_grad_other": 0.18597412109375, "dead_tokens_in_batch": 8, "dead_inp_tokens_in_batch": 8, "n_unique_dead_in_batch": 7, "bb_update_l2": 0.02732016593454601, "bb_zero_grad_l2": 0.027280957033707975, "bb_fresh_batch_l2": 0.00014996729238737487, "bb_fresh_ratio": 0.005489252618255261, "bb_cos_act_vs_zero": 0.9999859437267177, "bb_bit_changed_frac": 0.5011601046497254, "dead_batch_upd_l2": 0.00011399908736196483, "dead_batch_zero_l2": 6.417120679033879e-05, "dead_batch_fresh_l2": 9.443594862628969e-05, "dead_batch_max_row_upd": 4.701159736539359e-05, "dead_batch_bit_changed": 14336, "seen_dead_count": 10, "seen_dead_norm_med": 0.00011129689168108357, "seen_dead_norm_min": 4.701094000500856e-05, "kernel_exact_max_err": 0.0, "secs": 53.6, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 6, "lr": 2.4000000000000003e-06, "loss": 5.04508, "grad_norm_fp32": 172.45562744140625, "grad_norm_finite": true, "raw_fp64_norm": 172.45562891494703, "eff_coef_other": 0.005798593000632399, "max_grad_emb": 58.72254180908203, "max_grad_other": 0.187286376953125, "dead_tokens_in_batch": 4, "dead_inp_tokens_in_batch": 4, "n_unique_dead_in_batch": 4, "bb_update_l2": 0.033712199149057834, "bb_zero_grad_l2": 0.02824982830029232, "bb_fresh_batch_l2": 0.011456696477274764, "bb_fresh_ratio": 0.33983830086608124, "bb_cos_act_vs_zero": 0.9467543837342619, "bb_bit_changed_frac": 0.9420182920948037, "dead_batch_upd_l2": 9.488738390777772e-05, "dead_batch_zero_l2": 8.996355449941055e-05, "dead_batch_fresh_l2": 7.947887093864004e-05, "dead_batch_max_row_upd": 5.159527277177917e-05, "dead_batch_bit_changed": 8192, "seen_dead_count": 10, "seen_dead_norm_med": 0.0001478801595457979, "seen_dead_norm_min": 8.474699913922134e-05, "kernel_exact_max_err": 0.0, "secs": 55.8, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 7, "lr": 2.8000000000000003e-06, "loss": 4.89686, "grad_norm_fp32": 14523.00390625, "grad_norm_finite": true, "raw_fp64_norm": 14523.004029093965, "eff_coef_other": 6.885627838334409e-05, "max_grad_emb": 4148.35498046875, "max_grad_other": 0.1929931640625, "dead_tokens_in_batch": 4, "dead_inp_tokens_in_batch": 4, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.034495477549513764, "bb_zero_grad_l2": 0.03440962984417185, "bb_fresh_batch_l2": 0.0002502597465123957, "bb_fresh_ratio": 0.007254856702684589, "bb_cos_act_vs_zero": 0.9999767223247817, "bb_bit_changed_frac": 0.6462575224036228, "dead_batch_upd_l2": 7.302471114183071e-05, "dead_batch_zero_l2": 4.207658343356499e-05, "dead_batch_fresh_l2": 5.9660025428884924e-05, "dead_batch_max_row_upd": 5.9658413894699896e-05, "dead_batch_bit_changed": 4096, "seen_dead_count": 11, "seen_dead_norm_med": 0.0001897336056559431, "seen_dead_norm_min": 5.9658413894699896e-05, "kernel_exact_max_err": 0.0, "secs": 58.2, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 8, "lr": 3.2000000000000003e-06, "loss": 4.77359, "grad_norm_fp32": 14745.435546875, "grad_norm_finite": true, "raw_fp64_norm": 14745.435991086208, "eff_coef_other": 6.78175966218992e-05, "max_grad_emb": 3947.195068359375, "max_grad_other": 0.152557373046875, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.034931391546531555, "bb_zero_grad_l2": 0.03484900874351207, "bb_fresh_batch_l2": 0.00024238570974400054, "bb_fresh_ratio": 0.006938907928163192, "bb_cos_act_vs_zero": 0.999978656507928, "bb_bit_changed_frac": 0.6401069418445551, "dead_batch_upd_l2": 9.329561678135134e-05, "dead_batch_zero_l2": 7.095652678293728e-27, "dead_batch_fresh_l2": 9.329561678135134e-05, "dead_batch_max_row_upd": 6.597047430381769e-05, "dead_batch_bit_changed": 4096, "seen_dead_count": 13, "seen_dead_norm_med": 0.0001990827670746528, "seen_dead_norm_min": 6.596945225437373e-05, "kernel_exact_max_err": 0.0, "secs": 60.4, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 9, "lr": 3.6000000000000003e-06, "loss": 4.9691, "grad_norm_fp32": 66.12673950195312, "grad_norm_finite": true, "raw_fp64_norm": 66.12674665394951, "eff_coef_other": 0.01512247530135655, "max_grad_emb": 22.336891174316406, "max_grad_other": 0.19384765625, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.049802723973953425, "bb_zero_grad_l2": 0.03501117854622588, "bb_fresh_batch_l2": 0.024927096521415826, "bb_fresh_ratio": 0.5005167294554526, "bb_cos_act_vs_zero": 0.8845611650915768, "bb_bit_changed_frac": 0.961320271400966, "dead_batch_upd_l2": 5.4624011427806364e-05, "dead_batch_zero_l2": 4.485024626149168e-05, "dead_batch_fresh_l2": 4.327184448801745e-05, "dead_batch_max_row_upd": 5.4624011427806364e-05, "dead_batch_bit_changed": 2048, "seen_dead_count": 13, "seen_dead_norm_med": 0.0002516590146584628, "seen_dead_norm_min": 0.00013274874972172, "kernel_exact_max_err": 0.0, "secs": 62.6, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 10, "lr": 4.000000000000001e-06, "loss": 4.82766, "grad_norm_fp32": 23856.0625, "grad_norm_finite": true, "raw_fp64_norm": 23856.06278155655, "eff_coef_other": 4.191806589868223e-05, "max_grad_emb": 10634.244140625, "max_grad_other": 0.16094970703125, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.04973423297588116, "bb_zero_grad_l2": 0.04968703813326566, "bb_fresh_batch_l2": 0.0001410159101703441, "bb_fresh_ratio": 0.002835389262738412, "bb_cos_act_vs_zero": 0.9999964271377456, "bb_bit_changed_frac": 0.5288359352242678, "dead_batch_upd_l2": 0.00011963063527373567, "dead_batch_zero_l2": 4.375607566629303e-05, "dead_batch_fresh_l2": 0.00011134138295406481, "dead_batch_max_row_upd": 7.873269073219787e-05, "dead_batch_bit_changed": 6144, "seen_dead_count": 15, "seen_dead_norm_med": 0.00030450474802665677, "seen_dead_norm_min": 7.872771344014032e-05, "kernel_exact_max_err": 0.0, "secs": 65.0, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 11, "lr": 4.4e-06, "loss": 5.22599, "grad_norm_fp32": 17229.87109375, "grad_norm_finite": true, "raw_fp64_norm": 17229.872175412784, "eff_coef_other": 5.8038739494963686e-05, "max_grad_emb": 6268.353515625, "max_grad_other": 0.224090576171875, "dead_tokens_in_batch": 10, "dead_inp_tokens_in_batch": 10, "n_unique_dead_in_batch": 4, "bb_update_l2": 0.049436900225715695, "bb_zero_grad_l2": 0.04934613264086858, "bb_fresh_batch_l2": 0.00024680353517659453, "bb_fresh_ratio": 0.004992293894838783, "bb_cos_act_vs_zero": 0.9999892041807292, "bb_bit_changed_frac": 0.6626368336611026, "dead_batch_upd_l2": 0.00013939315935005274, "dead_batch_zero_l2": 7.003944540984475e-05, "dead_batch_fresh_l2": 0.00012051320215242235, "dead_batch_max_row_upd": 8.52155016189924e-05, "dead_batch_bit_changed": 8192, "seen_dead_count": 17, "seen_dead_norm_med": 0.00035290617736142253, "seen_dead_norm_min": 8.521430973980943e-05, "kernel_exact_max_err": 0.0, "secs": 67.2, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 12, "lr": 4.800000000000001e-06, "loss": 4.59197, "grad_norm_fp32": 86.13471221923828, "grad_norm_finite": true, "raw_fp64_norm": 86.13470882515165, "eff_coef_other": 0.011609721128979726, "max_grad_emb": 29.357933044433594, "max_grad_other": 0.176025390625, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.061800264172541634, "bb_zero_grad_l2": 0.0488275778475936, "bb_fresh_batch_l2": 0.02380587514431365, "bb_fresh_ratio": 0.3852066890498956, "bb_cos_act_vs_zero": 0.9339815166393935, "bb_bit_changed_frac": 0.9596834420308822, "dead_batch_upd_l2": 6.428327555636234e-05, "dead_batch_zero_l2": 3.8779966131290634e-05, "dead_batch_fresh_l2": 5.912883710665616e-05, "dead_batch_max_row_upd": 6.428327555636234e-05, "dead_batch_bit_changed": 2048, "seen_dead_count": 17, "seen_dead_norm_med": 0.00040114102438009174, "seen_dead_norm_min": 0.00016996235425253113, "kernel_exact_max_err": 0.0, "secs": 69.5, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 13, "lr": 5.2e-06, "loss": 3.76026, "grad_norm_fp32": 152.05104064941406, "grad_norm_finite": true, "raw_fp64_norm": 152.05104110063746, "eff_coef_other": 0.00657673889736127, "max_grad_emb": 33.55419158935547, "max_grad_other": 0.12167835235595703, "dead_tokens_in_batch": 7, "dead_inp_tokens_in_batch": 7, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.0683154238836885, "bb_zero_grad_l2": 0.06082354628929308, "bb_fresh_batch_l2": 0.019804268753660006, "bb_fresh_ratio": 0.2898945454452288, "bb_cos_act_vs_zero": 0.9595588737877451, "bb_bit_changed_frac": 0.9531349652152676, "dead_batch_upd_l2": 0.00010989917196275882, "dead_batch_zero_l2": 9.333700223912161e-05, "dead_batch_fresh_l2": 0.00010998067818212092, "dead_batch_max_row_upd": 9.55933803524956e-05, "dead_batch_bit_changed": 4096, "seen_dead_count": 17, "seen_dead_norm_med": 0.00043923813201345496, "seen_dead_norm_min": 0.00025389071074970627, "kernel_exact_max_err": 0.0, "secs": 71.8, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 14, "lr": 5.600000000000001e-06, "loss": 4.68597, "grad_norm_fp32": 107.6663589477539, "grad_norm_finite": true, "raw_fp64_norm": 107.66635315416417, "eff_coef_other": 0.009287952155949726, "max_grad_emb": 21.47869873046875, "max_grad_other": 0.21016693115234375, "dead_tokens_in_batch": 8, "dead_inp_tokens_in_batch": 8, "n_unique_dead_in_batch": 4, "bb_update_l2": 0.07599493021249865, "bb_zero_grad_l2": 0.06700758344154698, "bb_fresh_batch_l2": 0.02017954617626601, "bb_fresh_ratio": 0.2655380578656962, "bb_cos_act_vs_zero": 0.9679471216885782, "bb_bit_changed_frac": 0.9616806916342839, "dead_batch_upd_l2": 0.00014739409324785447, "dead_batch_zero_l2": 0.00011452520257059306, "dead_batch_fresh_l2": 0.0001172042405880381, "dead_batch_max_row_upd": 9.639331921009515e-05, "dead_batch_bit_changed": 8192, "seen_dead_count": 17, "seen_dead_norm_med": 0.0004890051151639591, "seen_dead_norm_min": 0.0003346953864422871, "kernel_exact_max_err": 0.0, "secs": 74.0, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 15, "lr": 6e-06, "loss": 4.75601, "grad_norm_fp32": 27542.669921875, "grad_norm_finite": true, "raw_fp64_norm": 27542.671279680773, "eff_coef_other": 3.630730073737225e-05, "max_grad_emb": 10385.5517578125, "max_grad_other": 0.1583251953125, "dead_tokens_in_batch": 4, "dead_inp_tokens_in_batch": 4, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.07436324680397295, "bb_zero_grad_l2": 0.0743214012119844, "bb_fresh_batch_l2": 0.0001391549797039796, "bb_fresh_ratio": 0.00187128703606504, "bb_cos_act_vs_zero": 0.9999984065719476, "bb_bit_changed_frac": 0.5176185012971716, "dead_batch_upd_l2": 0.0001200207199521102, "dead_batch_zero_l2": 4.3038604343088814e-05, "dead_batch_fresh_l2": 0.00011203479233676858, "dead_batch_max_row_upd": 0.00011202507627927435, "dead_batch_bit_changed": 4096, "seen_dead_count": 18, "seen_dead_norm_med": 0.0005290882190093926, "seen_dead_norm_min": 0.00011202507627927435, "kernel_exact_max_err": 0.0, "secs": 76.2, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 16, "lr": 6.4000000000000006e-06, "loss": 5.02553, "grad_norm_fp32": 127.1803970336914, "grad_norm_finite": true, "raw_fp64_norm": 127.18039630216416, "eff_coef_other": 0.007862846912423482, "max_grad_emb": 47.607322692871094, "max_grad_other": 0.22930908203125, "dead_tokens_in_batch": 10, "dead_inp_tokens_in_batch": 10, "n_unique_dead_in_batch": 4, "bb_update_l2": 0.08275385475201426, "bb_zero_grad_l2": 0.07252222706792565, "bb_fresh_batch_l2": 0.019503908841041386, "bb_fresh_ratio": 0.23568580460074162, "bb_cos_act_vs_zero": 0.9770293645106172, "bb_bit_changed_frac": 0.9571253212238607, "dead_batch_upd_l2": 0.00014722394173905578, "dead_batch_zero_l2": 0.00013672097734222435, "dead_batch_fresh_l2": 0.0001119865403514883, "dead_batch_max_row_upd": 0.00011419527727735548, "dead_batch_bit_changed": 8192, "seen_dead_count": 18, "seen_dead_norm_med": 0.0005913711238336728, "seen_dead_norm_min": 0.0002021335393934829, "kernel_exact_max_err": 0.0, "secs": 78.6, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 17, "lr": 6.800000000000001e-06, "loss": 4.66353, "grad_norm_fp32": 32.87315368652344, "grad_norm_finite": true, "raw_fp64_norm": 32.873155184077405, "eff_coef_other": 0.03041995845959854, "max_grad_emb": 8.133516311645508, "max_grad_other": 0.1650543212890625, "dead_tokens_in_batch": 9, "dead_inp_tokens_in_batch": 9, "n_unique_dead_in_batch": 4, "bb_update_l2": 0.10093854876639911, "bb_zero_grad_l2": 0.08050618086808926, "bb_fresh_batch_l2": 0.0496017183776085, "bb_fresh_ratio": 0.49140510720439595, "bb_cos_act_vs_zero": 0.8743044366309184, "bb_bit_changed_frac": 0.9804370794520074, "dead_batch_upd_l2": 0.00016417673104149945, "dead_batch_zero_l2": 9.442189685709558e-05, "dead_batch_fresh_l2": 0.00014930098729401385, "dead_batch_max_row_upd": 0.00010565809128606358, "dead_batch_bit_changed": 8192, "seen_dead_count": 18, "seen_dead_norm_med": 0.0006312485528985229, "seen_dead_norm_min": 0.0003062131470175468, "kernel_exact_max_err": 0.0, "secs": 80.9, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 18, "lr": 7.2000000000000005e-06, "loss": 5.11557, "grad_norm_fp32": 11.396648406982422, "grad_norm_finite": true, "raw_fp64_norm": 11.396648851731301, "eff_coef_other": 0.08774508755067317, "max_grad_emb": 2.5865187644958496, "max_grad_other": 0.151702880859375, "dead_tokens_in_batch": 5, "dead_inp_tokens_in_batch": 5, "n_unique_dead_in_batch": 5, "bb_update_l2": 0.11368958953926596, "bb_zero_grad_l2": 0.09807844320204855, "bb_fresh_batch_l2": 0.06333364604230009, "bb_fresh_ratio": 0.5570751578835281, "bb_cos_act_vs_zero": 0.8310639198426568, "bb_bit_changed_frac": 0.9892683958338421, "dead_batch_upd_l2": 0.00021346913017742118, "dead_batch_zero_l2": 0.00014599755984937547, "dead_batch_fresh_l2": 0.00018428537574709033, "dead_batch_max_row_upd": 0.00011262920622647762, "dead_batch_bit_changed": 10240, "seen_dead_count": 18, "seen_dead_norm_med": 0.0006748623353585751, "seen_dead_norm_min": 0.00041160646560811734, "kernel_exact_max_err": 0.0, "secs": 83.2, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 19, "lr": 7.600000000000001e-06, "loss": 4.54556, "grad_norm_fp32": 4.613335132598877, "grad_norm_finite": true, "raw_fp64_norm": 4.61333507986953, "eff_coef_other": 0.21676287425357404, "max_grad_emb": 1.3513528108596802, "max_grad_other": 0.118408203125, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.12429836409492195, "bb_zero_grad_l2": 0.11036865534712241, "bb_fresh_batch_l2": 0.08111489400213218, "bb_fresh_ratio": 0.6525821525711135, "bb_cos_act_vs_zero": 0.7672660080053736, "bb_bit_changed_frac": 0.9956202882418068, "dead_batch_upd_l2": 8.104090292180331e-05, "dead_batch_zero_l2": 5.480527121164939e-05, "dead_batch_fresh_l2": 7.113795829974776e-05, "dead_batch_max_row_upd": 8.104090292180331e-05, "dead_batch_bit_changed": 2048, "seen_dead_count": 18, "seen_dead_norm_med": 0.0007402392876219439, "seen_dead_norm_min": 0.0005156195547163066, "kernel_exact_max_err": 0.0, "secs": 85.4, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 20, "lr": 8.000000000000001e-06, "loss": 4.70719, "grad_norm_fp32": 47.9993782043457, "grad_norm_finite": true, "raw_fp64_norm": 47.99937461311207, "eff_coef_other": 0.020833602779376435, "max_grad_emb": 9.712039947509766, "max_grad_other": 0.155975341796875, "dead_tokens_in_batch": 7, "dead_inp_tokens_in_batch": 7, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.12605525102603057, "bb_zero_grad_l2": 0.12056011474916356, "bb_fresh_batch_l2": 0.016605221377332988, "bb_fresh_ratio": 0.1317297077446142, "bb_cos_act_vs_zero": 0.9919216605602539, "bb_bit_changed_frac": 0.9728808650511322, "dead_batch_upd_l2": 0.00014681569989018477, "dead_batch_zero_l2": 0.00014033888264280438, "dead_batch_fresh_l2": 4.827384428576988e-05, "dead_batch_max_row_upd": 0.00010084617486058663, "dead_batch_bit_changed": 6144, "seen_dead_count": 18, "seen_dead_norm_med": 0.0008030914431097697, "seen_dead_norm_min": 0.0006173252147268611, "kernel_exact_max_err": 0.0, "secs": 87.7, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 21, "lr": 8.400000000000001e-06, "loss": 4.79374, "grad_norm_fp32": 8.954608917236328, "grad_norm_finite": true, "raw_fp64_norm": 8.954610218841104, "eff_coef_other": 0.11167432297359428, "max_grad_emb": 1.2204333543777466, "max_grad_other": 0.18475914001464844, "dead_tokens_in_batch": 6, "dead_inp_tokens_in_batch": 6, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.13734538822346193, "bb_zero_grad_l2": 0.12203809372485597, "bb_fresh_batch_l2": 0.05040271936398945, "bb_fresh_ratio": 0.36697787975220447, "bb_cos_act_vs_zero": 0.9312072658029278, "bb_bit_changed_frac": 0.9909785336269006, "dead_batch_upd_l2": 0.00017691487408325916, "dead_batch_zero_l2": 0.0001438069247459578, "dead_batch_fresh_l2": 0.00012963033931681989, "dead_batch_max_row_upd": 0.00010654539929452266, "dead_batch_bit_changed": 6144, "seen_dead_count": 18, "seen_dead_norm_med": 0.0008683107239618819, "seen_dead_norm_min": 0.0007115241691683534, "kernel_exact_max_err": 0.0, "secs": 90.0, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 22, "lr": 8.8e-06, "loss": 4.86754, "grad_norm_fp32": 8.316686630249023, "grad_norm_finite": true, "raw_fp64_norm": 8.316686489210463, "eff_coef_other": 0.12024017787596737, "max_grad_emb": 1.202644944190979, "max_grad_other": 0.1125335693359375, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.14971502852480337, "bb_zero_grad_l2": 0.13275763448618036, "bb_fresh_batch_l2": 0.04937713708024545, "bb_fresh_ratio": 0.32980748537255306, "bb_cos_act_vs_zero": 0.9459003651829682, "bb_bit_changed_frac": 0.9913608700131717, "dead_batch_upd_l2": 0.00015099456005900636, "dead_batch_zero_l2": 0.00014276007968414136, "dead_batch_fresh_l2": 6.418125511758981e-05, "dead_batch_max_row_upd": 0.00010862794382590862, "dead_batch_bit_changed": 4096, "seen_dead_count": 18, "seen_dead_norm_med": 0.0009246356887573708, "seen_dead_norm_min": 0.0007576257539172646, "kernel_exact_max_err": 0.0, "secs": 92.2, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 23, "lr": 9.200000000000002e-06, "loss": 4.61835, "grad_norm_fp32": 5.883416652679443, "grad_norm_finite": true, "raw_fp64_norm": 5.883416554196049, "eff_coef_other": 0.169969235405985, "max_grad_emb": 2.0191612243652344, "max_grad_other": 0.1210784912109375, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.16034739506111748, "bb_zero_grad_l2": 0.14449367376621872, "bb_fresh_batch_l2": 0.05935524969871619, "bb_fresh_ratio": 0.3701665978177727, "bb_cos_act_vs_zero": 0.9293953304333482, "bb_bit_changed_frac": 0.9934461375898377, "dead_batch_upd_l2": 0.00017700411288757388, "dead_batch_zero_l2": 0.00012486307852904057, "dead_batch_fresh_l2": 0.00014326199437023329, "dead_batch_max_row_upd": 0.00013472534957189173, "dead_batch_bit_changed": 4096, "seen_dead_count": 18, "seen_dead_norm_med": 0.0009881537122472068, "seen_dead_norm_min": 0.0007896063547955828, "kernel_exact_max_err": 0.0, "secs": 94.5, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 24, "lr": 9.600000000000001e-06, "loss": 4.93141, "grad_norm_fp32": 24.94402503967285, "grad_norm_finite": true, "raw_fp64_norm": 24.94402817408151, "eff_coef_other": 0.04008975930387199, "max_grad_emb": 6.770848274230957, "max_grad_other": 0.0844573974609375, "dead_tokens_in_batch": 4, "dead_inp_tokens_in_batch": 4, "n_unique_dead_in_batch": 4, "bb_update_l2": 0.16096945676716864, "bb_zero_grad_l2": 0.15453649203802808, "bb_fresh_batch_l2": 0.02001294515641011, "bb_fresh_ratio": 0.12432759331080724, "bb_cos_act_vs_zero": 0.9927813973920664, "bb_bit_changed_frac": 0.9807585011106643, "dead_batch_upd_l2": 0.00018437230758573732, "dead_batch_zero_l2": 0.00017442468798349416, "dead_batch_fresh_l2": 6.728090847581888e-05, "dead_batch_max_row_upd": 0.00011160346669469674, "dead_batch_bit_changed": 8192, "seen_dead_count": 18, "seen_dead_norm_med": 0.0010377705940200497, "seen_dead_norm_min": 0.0008206117663132357, "kernel_exact_max_err": 0.0, "secs": 96.8, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 25, "lr": 1e-05, "loss": 4.67997, "grad_norm_fp32": 2.3786630630493164, "grad_norm_finite": true, "raw_fp64_norm": 2.3786628101176905, "eff_coef_other": 0.4204040476056358, "max_grad_emb": 0.2097102254629135, "max_grad_other": 0.078125, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.16979413654431216, "bb_zero_grad_l2": 0.15491302202395182, "bb_fresh_batch_l2": 0.08943943844828099, "bb_fresh_ratio": 0.5267522204745831, "bb_cos_act_vs_zero": 0.852148611877508, "bb_bit_changed_frac": 0.9963059910651755, "dead_batch_upd_l2": 0.00011903199751999478, "dead_batch_zero_l2": 9.772241101978663e-05, "dead_batch_fresh_l2": 8.633505570546255e-05, "dead_batch_max_row_upd": 0.00011903199751999478, "dead_batch_bit_changed": 2048, "seen_dead_count": 18, "seen_dead_norm_med": 0.0010883074057855368, "seen_dead_norm_min": 0.0008506066002422583, "kernel_exact_max_err": 0.0, "secs": 99.1, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 26, "lr": 1.04e-05, "loss": 4.73857, "grad_norm_fp32": 11266.4072265625, "grad_norm_finite": true, "raw_fp64_norm": 11266.408358072633, "eff_coef_other": 8.875944032571164e-05, "max_grad_emb": 3208.635986328125, "max_grad_other": 0.052555084228515625, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.16322317428701752, "bb_zero_grad_l2": 0.1632122070303343, "bb_fresh_batch_l2": 8.544925163036844e-05, "bb_fresh_ratio": 0.0005235117623684452, "bb_cos_act_vs_zero": 0.9999998652160296, "bb_bit_changed_frac": 0.30166552752883363, "dead_batch_upd_l2": 0.00023103809259635396, "dead_batch_zero_l2": 0.00012684135899828362, "dead_batch_fresh_l2": 0.00019310497780531522, "dead_batch_max_row_upd": 0.00019310460545370254, "dead_batch_bit_changed": 6140, "seen_dead_count": 19, "seen_dead_norm_med": 0.0011642820349863948, "seen_dead_norm_min": 0.00019310460545370254, "kernel_exact_max_err": 0.0, "secs": 101.3, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 27, "lr": 1.0800000000000002e-05, "loss": 4.64388, "grad_norm_fp32": 2781.640869140625, "grad_norm_finite": true, "raw_fp64_norm": 2781.6409902045316, "eff_coef_other": 0.00035950003853281226, "max_grad_emb": 1275.9617919921875, "max_grad_other": 0.0911712646484375, "dead_tokens_in_batch": 9, "dead_inp_tokens_in_batch": 9, "n_unique_dead_in_batch": 6, "bb_update_l2": 0.15674130159590402, "bb_zero_grad_l2": 0.15669842644308773, "bb_fresh_batch_l2": 0.00021600643850978868, "bb_fresh_ratio": 0.0013781079799035775, "bb_cos_act_vs_zero": 0.9999990875719166, "bb_bit_changed_frac": 0.6007710576338552, "dead_batch_upd_l2": 0.0002634004376384786, "dead_batch_zero_l2": 0.00017026784142037198, "dead_batch_fresh_l2": 0.0002009677342047138, "dead_batch_max_row_upd": 0.0002009298721634614, "dead_batch_bit_changed": 12287, "seen_dead_count": 20, "seen_dead_norm_med": 0.0012309527468505662, "seen_dead_norm_min": 0.0002009298721634614, "kernel_exact_max_err": 0.0, "secs": 103.7, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 28, "lr": 1.1200000000000001e-05, "loss": 3.40696, "grad_norm_fp32": 6.7523651123046875, "grad_norm_finite": true, "raw_fp64_norm": 6.752365314755938, "eff_coef_other": 0.14809623521119836, "max_grad_emb": 3.1325931549072266, "max_grad_other": 0.07512378692626953, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.16149093749090082, "bb_zero_grad_l2": 0.15029479588290123, "bb_fresh_batch_l2": 0.059795983171279585, "bb_fresh_ratio": 0.37027454357708944, "bb_cos_act_vs_zero": 0.9289240073394943, "bb_bit_changed_frac": 0.99302000761256, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 20, "seen_dead_norm_med": 0.0012933486279518448, "seen_dead_norm_min": 0.0003937451406542458, "kernel_exact_max_err": 0.0, "secs": 105.9, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 29, "lr": 1.16e-05, "loss": 4.32255, "grad_norm_fp32": 4673.9716796875, "grad_norm_finite": true, "raw_fp64_norm": 4673.971951857827, "eff_coef_other": 0.00021395080422329576, "max_grad_emb": 1681.74951171875, "max_grad_other": 0.0926971435546875, "dead_tokens_in_batch": 9, "dead_inp_tokens_in_batch": 9, "n_unique_dead_in_batch": 6, "bb_update_l2": 0.15469899004212362, "bb_zero_grad_l2": 0.15467051014485064, "bb_fresh_batch_l2": 0.00015686673584971962, "bb_fresh_ratio": 0.001014012669423412, "bb_cos_act_vs_zero": 0.9999995027437911, "bb_bit_changed_frac": 0.5095972012827015, "dead_batch_upd_l2": 0.00027274567151770144, "dead_batch_zero_l2": 0.00016554263838626428, "dead_batch_fresh_l2": 0.00021675842661147775, "dead_batch_max_row_upd": 0.00021675678934640323, "dead_batch_bit_changed": 12286, "seen_dead_count": 21, "seen_dead_norm_med": 0.0013449649930732303, "seen_dead_norm_min": 0.00021675678934640323, "kernel_exact_max_err": 0.0, "secs": 108.2, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 30, "lr": 1.2e-05, "loss": 4.40485, "grad_norm_fp32": 45.17869567871094, "grad_norm_finite": true, "raw_fp64_norm": 45.17869763162517, "eff_coef_other": 0.022134325988009722, "max_grad_emb": 9.944114685058594, "max_grad_other": 0.098480224609375, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.15086288525556638, "bb_zero_grad_l2": 0.1480075816834407, "bb_fresh_batch_l2": 0.010667223024607118, "bb_fresh_ratio": 0.07070806717329126, "bb_cos_act_vs_zero": 0.9976345202568876, "bb_bit_changed_frac": 0.973000503243019, "dead_batch_upd_l2": 0.00022712227557374743, "dead_batch_zero_l2": 0.0002149700627895986, "dead_batch_fresh_l2": 0.00017366045777192243, "dead_batch_max_row_upd": 0.00021462461931601377, "dead_batch_bit_changed": 4096, "seen_dead_count": 21, "seen_dead_norm_med": 0.0013967654106223923, "seen_dead_norm_min": 0.0003961450176066925, "kernel_exact_max_err": 0.0, "secs": 110.5, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 31, "lr": 1.2400000000000002e-05, "loss": 4.55317, "grad_norm_fp32": 20.46526336669922, "grad_norm_finite": true, "raw_fp64_norm": 20.465261244076967, "eff_coef_other": 0.04886328278403212, "max_grad_emb": 11.64782428741455, "max_grad_other": 0.096466064453125, "dead_tokens_in_batch": 5, "dead_inp_tokens_in_batch": 5, "n_unique_dead_in_batch": 4, "bb_update_l2": 0.15139773529768766, "bb_zero_grad_l2": 0.14418847769910428, "bb_fresh_batch_l2": 0.023641774092259753, "bb_fresh_ratio": 0.1561567221978177, "bb_cos_act_vs_zero": 0.988388352651667, "bb_bit_changed_frac": 0.9841907945056579, "dead_batch_upd_l2": 0.0002623346870581616, "dead_batch_zero_l2": 0.00018066497297530382, "dead_batch_fresh_l2": 0.00020545291214040085, "dead_batch_max_row_upd": 0.0001662560154538243, "dead_batch_bit_changed": 8192, "seen_dead_count": 21, "seen_dead_norm_med": 0.0014508856444551855, "seen_dead_norm_min": 0.000590152286886154, "kernel_exact_max_err": 0.0, "secs": 112.8, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 32, "lr": 1.2800000000000001e-05, "loss": 4.69029, "grad_norm_fp32": 20.703489303588867, "grad_norm_finite": true, "raw_fp64_norm": 20.70348964862526, "eff_coef_other": 0.04830103452781843, "max_grad_emb": 9.879859924316406, "max_grad_other": 0.13848876953125, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.151553063939675, "bb_zero_grad_l2": 0.1445518151299449, "bb_fresh_batch_l2": 0.02466861183796365, "bb_fresh_ratio": 0.16277210896760808, "bb_cos_act_vs_zero": 0.987229743531901, "bb_bit_changed_frac": 0.9831687598597699, "dead_batch_upd_l2": 0.00012472594039650463, "dead_batch_zero_l2": 9.017757994704669e-05, "dead_batch_fresh_l2": 8.703378090590753e-05, "dead_batch_max_row_upd": 9.554817291178457e-05, "dead_batch_bit_changed": 4096, "seen_dead_count": 21, "seen_dead_norm_med": 0.0014977069795933777, "seen_dead_norm_min": 0.0007809174122355198, "kernel_exact_max_err": 0.0, "secs": 115.1, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 33, "lr": 1.3200000000000002e-05, "loss": 4.39872, "grad_norm_fp32": 4.04025936126709, "grad_norm_finite": true, "raw_fp64_norm": 4.040259691373014, "eff_coef_other": 0.24750880155812138, "max_grad_emb": 1.1142277717590332, "max_grad_other": 0.120330810546875, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.1741232442620513, "bb_zero_grad_l2": 0.14456423109827704, "bb_fresh_batch_l2": 0.0892829824951361, "bb_fresh_ratio": 0.5127574028012443, "bb_cos_act_vs_zero": 0.859015618554729, "bb_bit_changed_frac": 0.9947132312177492, "dead_batch_upd_l2": 0.00023526004319811609, "dead_batch_zero_l2": 7.316073355205289e-05, "dead_batch_fresh_l2": 0.00023085972075897272, "dead_batch_max_row_upd": 0.00017210207604701855, "dead_batch_bit_changed": 4096, "seen_dead_count": 21, "seen_dead_norm_med": 0.0015426188130956502, "seen_dead_norm_min": 0.0009650189260507203, "kernel_exact_max_err": 0.0, "secs": 117.4, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 34, "lr": 1.3600000000000002e-05, "loss": 4.37902, "grad_norm_fp32": 2.9619123935699463, "grad_norm_finite": true, "raw_fp64_norm": 2.9619123730473675, "eff_coef_other": 0.33761959487772736, "max_grad_emb": 0.48167625069618225, "max_grad_other": 0.099945068359375, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.19941408294161123, "bb_zero_grad_l2": 0.16594259535559377, "bb_fresh_batch_l2": 0.09815754494621551, "bb_fresh_ratio": 0.4922297537780027, "bb_cos_act_vs_zero": 0.87134736925125, "bb_bit_changed_frac": 0.9967014025290476, "dead_batch_upd_l2": 0.00021002277401426192, "dead_batch_zero_l2": 9.927451859677419e-05, "dead_batch_fresh_l2": 0.000201976175009883, "dead_batch_max_row_upd": 0.00015403053354971872, "dead_batch_bit_changed": 4096, "seen_dead_count": 21, "seen_dead_norm_med": 0.0015856319800698349, "seen_dead_norm_min": 0.001073752806726073, "kernel_exact_max_err": 0.0, "secs": 119.6, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 35, "lr": 1.4e-05, "loss": 4.43924, "grad_norm_fp32": 6.348156452178955, "grad_norm_finite": true, "raw_fp64_norm": 6.348156782565683, "eff_coef_other": 0.1575260235010015, "max_grad_emb": 1.6824023723602295, "max_grad_other": 0.0644826889038086, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.20152780836949277, "bb_zero_grad_l2": 0.18988443689145149, "bb_fresh_batch_l2": 0.05543593758195946, "bb_fresh_ratio": 0.275078352860961, "bb_cos_act_vs_zero": 0.9616173791345435, "bb_bit_changed_frac": 0.992734534498349, "dead_batch_upd_l2": 0.0002586032131874756, "dead_batch_zero_l2": 0.00015035109295063372, "dead_batch_fresh_l2": 0.00023164844346753994, "dead_batch_max_row_upd": 0.00018924461183070102, "dead_batch_bit_changed": 4096, "seen_dead_count": 21, "seen_dead_norm_med": 0.0016267686428794947, "seen_dead_norm_min": 0.0010935232731977072, "kernel_exact_max_err": 0.0, "secs": 122.0, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 36, "lr": 1.4400000000000001e-05, "loss": 4.56909, "grad_norm_fp32": 8243.0947265625, "grad_norm_finite": true, "raw_fp64_norm": 8243.09498138303, "eff_coef_other": 0.00012131366107637853, "max_grad_emb": 3157.932861328125, "max_grad_other": 0.1228179931640625, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.19174687947852104, "bb_zero_grad_l2": 0.19173388031038915, "bb_fresh_batch_l2": 9.490749870951e-05, "bb_fresh_ratio": 0.0004949624159080059, "bb_cos_act_vs_zero": 0.9999998797959254, "bb_bit_changed_frac": 0.38484914307004303, "dead_batch_upd_l2": 0.0003076997930746031, "dead_batch_zero_l2": 0.00014076007885580397, "dead_batch_fresh_l2": 0.0002736168552142461, "dead_batch_max_row_upd": 0.00027361677983426896, "dead_batch_bit_changed": 6143, "seen_dead_count": 22, "seen_dead_norm_med": 0.0016660599887692788, "seen_dead_norm_min": 0.00027361677983426896, "kernel_exact_max_err": 0.0, "secs": 124.3, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 37, "lr": 1.48e-05, "loss": 4.39947, "grad_norm_fp32": 3.573176622390747, "grad_norm_finite": true, "raw_fp64_norm": 3.573176488195369, "eff_coef_other": 0.27986294152679664, "max_grad_emb": 0.48374414443969727, "max_grad_other": 0.13116455078125, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.20778491006856464, "bb_zero_grad_l2": 0.18228932325678013, "bb_fresh_batch_l2": 0.09222631404659959, "bb_fresh_ratio": 0.44385472465814213, "bb_cos_act_vs_zero": 0.8963002066540721, "bb_bit_changed_frac": 0.9960483307351459, "dead_batch_upd_l2": 0.0002483985636730057, "dead_batch_zero_l2": 0.0001483489888202924, "dead_batch_fresh_l2": 0.00020600674466071916, "dead_batch_max_row_upd": 0.00016714043286178003, "dead_batch_bit_changed": 6144, "seen_dead_count": 22, "seen_dead_norm_med": 0.0017514095216152599, "seen_dead_norm_min": 0.000533900138931402, "kernel_exact_max_err": 0.0, "secs": 126.5, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 38, "lr": 1.5200000000000002e-05, "loss": 4.23822, "grad_norm_fp32": 15.279645919799805, "grad_norm_finite": true, "raw_fp64_norm": 15.279646040786913, "eff_coef_other": 0.06544653847361953, "max_grad_emb": 4.885282039642334, "max_grad_other": 0.07657527923583984, "dead_tokens_in_batch": 4, "dead_inp_tokens_in_batch": 4, "n_unique_dead_in_batch": 4, "bb_update_l2": 0.20480000391611325, "bb_zero_grad_l2": 0.19738023351479572, "bb_fresh_batch_l2": 0.025116771628143974, "bb_fresh_ratio": 0.12264048412045873, "bb_cos_act_vs_zero": 0.9928779099465865, "bb_bit_changed_frac": 0.9872819448719196, "dead_batch_upd_l2": 0.0002504158468726346, "dead_batch_zero_l2": 0.0002227626846369117, "dead_batch_fresh_l2": 0.00012773079679402204, "dead_batch_max_row_upd": 0.00016126395914242467, "dead_batch_bit_changed": 8192, "seen_dead_count": 22, "seen_dead_norm_med": 0.001812654487902346, "seen_dead_norm_min": 0.0007813094823068184, "kernel_exact_max_err": 0.0, "secs": 128.8, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 39, "lr": 1.5600000000000003e-05, "loss": 4.02311, "grad_norm_fp32": 15.037458419799805, "grad_norm_finite": true, "raw_fp64_norm": 15.037457728132107, "eff_coef_other": 0.0665005950861155, "max_grad_emb": 8.530120849609375, "max_grad_other": 0.09478759765625, "dead_tokens_in_batch": 5, "dead_inp_tokens_in_batch": 5, "n_unique_dead_in_batch": 4, "bb_update_l2": 0.20088636557543288, "bb_zero_grad_l2": 0.1944016328996777, "bb_fresh_batch_l2": 0.02928486755106966, "bb_fresh_ratio": 0.1457782735387942, "bb_cos_act_vs_zero": 0.9895583017957621, "bb_bit_changed_frac": 0.986038348372697, "dead_batch_upd_l2": 0.00032246048376592895, "dead_batch_zero_l2": 0.0001329551671874975, "dead_batch_fresh_l2": 0.0002944201016179784, "dead_batch_max_row_upd": 0.00023727199119199442, "dead_batch_bit_changed": 8192, "seen_dead_count": 22, "seen_dead_norm_med": 0.0019088061758771833, "seen_dead_norm_min": 0.0010163082235206593, "kernel_exact_max_err": 0.0, "secs": 131.0, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 40, "lr": 1.6000000000000003e-05, "loss": 4.01027, "grad_norm_fp32": 6.137224197387695, "grad_norm_finite": true, "raw_fp64_norm": 6.137224222203793, "eff_coef_other": 0.16294008576150165, "max_grad_emb": 1.0032216310501099, "max_grad_other": 0.134735107421875, "dead_tokens_in_batch": 12, "dead_inp_tokens_in_batch": 12, "n_unique_dead_in_batch": 4, "bb_update_l2": 0.20966038661620218, "bb_zero_grad_l2": 0.19055477364130696, "bb_fresh_batch_l2": 0.07366234676242119, "bb_fresh_ratio": 0.35134127124007075, "bb_cos_act_vs_zero": 0.9366596941159568, "bb_bit_changed_frac": 0.9931788527356608, "dead_batch_upd_l2": 0.0003695354737529559, "dead_batch_zero_l2": 0.00024484282953073924, "dead_batch_fresh_l2": 0.0002897791096524072, "dead_batch_max_row_upd": 0.00024003567650349275, "dead_batch_bit_changed": 8192, "seen_dead_count": 22, "seen_dead_norm_med": 0.0020363693571799363, "seen_dead_norm_min": 0.001179010515547525, "kernel_exact_max_err": 0.0, "secs": 133.2, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 41, "lr": 1.64e-05, "loss": 3.94967, "grad_norm_fp32": 7.97269344329834, "grad_norm_finite": true, "raw_fp64_norm": 7.972693846745183, "eff_coef_other": 0.12542811054806904, "max_grad_emb": 3.697350025177002, "max_grad_other": 0.123321533203125, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.22005991833188224, "bb_zero_grad_l2": 0.19873634463554257, "bb_fresh_batch_l2": 0.05003573201572826, "bb_fresh_ratio": 0.2273732190533086, "bb_cos_act_vs_zero": 0.9765756140369004, "bb_bit_changed_frac": 0.9907366105517795, "dead_batch_upd_l2": 0.00017411713210172106, "dead_batch_zero_l2": 0.00013614633134466535, "dead_batch_fresh_l2": 0.00015445708928084142, "dead_batch_max_row_upd": 0.00017411713210172106, "dead_batch_bit_changed": 2048, "seen_dead_count": 22, "seen_dead_norm_med": 0.0020935544085343085, "seen_dead_norm_min": 0.0011936376114227432, "kernel_exact_max_err": 0.0, "secs": 135.6, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 42, "lr": 1.6800000000000002e-05, "loss": 4.12917, "grad_norm_fp32": 4.0213236808776855, "grad_norm_finite": true, "raw_fp64_norm": 4.021323600377441, "eff_coef_other": 0.24867427511019632, "max_grad_emb": 1.7872883081436157, "max_grad_other": 0.09796142578125, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.23659364029937577, "bb_zero_grad_l2": 0.20846058698010408, "bb_fresh_batch_l2": 0.08155701593094354, "bb_fresh_ratio": 0.34471347508641687, "bb_cos_act_vs_zero": 0.940591800545612, "bb_bit_changed_frac": 0.9937194978676903, "dead_batch_upd_l2": 0.0003239463516689446, "dead_batch_zero_l2": 0.00016565721590927268, "dead_batch_fresh_l2": 0.00027030177090672146, "dead_batch_max_row_upd": 0.0002519041154194913, "dead_batch_bit_changed": 4096, "seen_dead_count": 22, "seen_dead_norm_med": 0.0021475351920766388, "seen_dead_norm_min": 0.0012269372325524625, "kernel_exact_max_err": 0.0, "secs": 137.8, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 43, "lr": 1.72e-05, "loss": 4.09117, "grad_norm_fp32": 3.6391749382019043, "grad_norm_finite": true, "raw_fp64_norm": 3.6391749158549724, "eff_coef_other": 0.2747874840297208, "max_grad_emb": 1.1104140281677246, "max_grad_other": 0.072509765625, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.24444805284583376, "bb_zero_grad_l2": 0.22398364429470904, "bb_fresh_batch_l2": 0.10317854931459637, "bb_fresh_ratio": 0.4220878346683664, "bb_cos_act_vs_zero": 0.9066065832283033, "bb_bit_changed_frac": 0.9963433678374788, "dead_batch_upd_l2": 0.0003795401325270502, "dead_batch_zero_l2": 0.0002564431069957025, "dead_batch_fresh_l2": 0.0002968565330423422, "dead_batch_max_row_upd": 0.0002546094618908781, "dead_batch_bit_changed": 6144, "seen_dead_count": 22, "seen_dead_norm_med": 0.002199565643834177, "seen_dead_norm_min": 0.0013033761247742547, "kernel_exact_max_err": 0.0, "secs": 140.0, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 44, "lr": 1.76e-05, "loss": 4.15462, "grad_norm_fp32": 3.6248810291290283, "grad_norm_finite": true, "raw_fp64_norm": 3.6248811153882974, "eff_coef_other": 0.27587104682694347, "max_grad_emb": 1.148897647857666, "max_grad_other": 0.078765869140625, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.2622419076012188, "bb_zero_grad_l2": 0.23127450850963288, "bb_fresh_batch_l2": 0.09499271020711336, "bb_fresh_ratio": 0.3622331422007696, "bb_cos_act_vs_zero": 0.9335148169878347, "bb_bit_changed_frac": 0.9933739328934675, "dead_batch_upd_l2": 0.0002112527725509603, "dead_batch_zero_l2": 0.00015143375265650494, "dead_batch_fresh_l2": 0.000170765430359995, "dead_batch_max_row_upd": 0.0002112527725509603, "dead_batch_bit_changed": 2048, "seen_dead_count": 22, "seen_dead_norm_med": 0.0022495707545998906, "seen_dead_norm_min": 0.0014095586618915414, "kernel_exact_max_err": 0.0, "secs": 142.4, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 45, "lr": 1.8e-05, "loss": 3.97689, "grad_norm_fp32": 2.081423044204712, "grad_norm_finite": true, "raw_fp64_norm": 2.0814231261554563, "eff_coef_other": 0.4804403037354593, "max_grad_emb": 0.23854930698871613, "max_grad_other": 0.0882110595703125, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.2804652849811873, "bb_zero_grad_l2": 0.24797615867644665, "bb_fresh_batch_l2": 0.12128773139395287, "bb_fresh_ratio": 0.43245185015353493, "bb_cos_act_vs_zero": 0.9018301587881262, "bb_bit_changed_frac": 0.9971760528346718, "dead_batch_upd_l2": 0.00030109113892345756, "dead_batch_zero_l2": 0.0002550878348822538, "dead_batch_fresh_l2": 0.0001815055213360846, "dead_batch_max_row_upd": 0.00021532893587572206, "dead_batch_bit_changed": 4096, "seen_dead_count": 22, "seen_dead_norm_med": 0.002315379526709681, "seen_dead_norm_min": 0.0015340836019470455, "kernel_exact_max_err": 0.0, "secs": 144.7, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 46, "lr": 1.8400000000000003e-05, "loss": 3.98791, "grad_norm_fp32": 7.7723259925842285, "grad_norm_finite": true, "raw_fp64_norm": 7.772326376562956, "eff_coef_other": 0.12866159657900716, "max_grad_emb": 3.1789119243621826, "max_grad_other": 0.08924484252929688, "dead_tokens_in_batch": 7, "dead_inp_tokens_in_batch": 7, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.2730755951069246, "bb_zero_grad_l2": 0.2650665294401622, "bb_fresh_batch_l2": 0.0451701329203815, "bb_fresh_ratio": 0.16541255875573513, "bb_cos_act_vs_zero": 0.986349071553728, "bb_bit_changed_frac": 0.9905478655594322, "dead_batch_upd_l2": 0.00036143475517261866, "dead_batch_zero_l2": 0.00028367710941633615, "dead_batch_fresh_l2": 0.00028886946266145095, "dead_batch_max_row_upd": 0.0003007196140408035, "dead_batch_bit_changed": 4096, "seen_dead_count": 22, "seen_dead_norm_med": 0.0024233761424005793, "seen_dead_norm_min": 0.0016354924425894084, "kernel_exact_max_err": 0.0, "secs": 146.9, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 47, "lr": 1.88e-05, "loss": 4.27663, "grad_norm_fp32": 4.858423233032227, "grad_norm_finite": true, "raw_fp64_norm": 4.858422900317398, "eff_coef_other": 0.2058280528902851, "max_grad_emb": 0.9646857380867004, "max_grad_other": 0.280029296875, "dead_tokens_in_batch": 7, "dead_inp_tokens_in_batch": 7, "n_unique_dead_in_batch": 5, "bb_update_l2": 0.2723635092822173, "bb_zero_grad_l2": 0.25793833261014154, "bb_fresh_batch_l2": 0.08963499884496103, "bb_fresh_ratio": 0.3291006166030969, "bb_cos_act_vs_zero": 0.9442988308583147, "bb_bit_changed_frac": 0.9938110290421555, "dead_batch_upd_l2": 0.0004069845294116343, "dead_batch_zero_l2": 0.00032069574796838777, "dead_batch_fresh_l2": 0.00029015286689356204, "dead_batch_max_row_upd": 0.00020876536476728167, "dead_batch_bit_changed": 10240, "seen_dead_count": 22, "seen_dead_norm_med": 0.0025045607231393287, "seen_dead_norm_min": 0.001736312755031837, "kernel_exact_max_err": 0.0, "secs": 149.3, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 48, "lr": 1.9200000000000003e-05, "loss": 4.19258, "grad_norm_fp32": 7.580766201019287, "grad_norm_finite": true, "raw_fp64_norm": 7.580766107541729, "eff_coef_other": 0.13191276997208712, "max_grad_emb": 3.6669936180114746, "max_grad_other": 0.20855712890625, "dead_tokens_in_batch": 6, "dead_inp_tokens_in_batch": 6, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.2709411443963138, "bb_zero_grad_l2": 0.2571274283821793, "bb_fresh_batch_l2": 0.051639945054989894, "bb_fresh_ratio": 0.19059469601802, "bb_cos_act_vs_zero": 0.9822305646210383, "bb_bit_changed_frac": 0.9915709567701374, "dead_batch_upd_l2": 0.0003737779439902358, "dead_batch_zero_l2": 0.0002728700084465661, "dead_batch_fresh_l2": 0.00030120399018018404, "dead_batch_max_row_upd": 0.00026545289783926816, "dead_batch_bit_changed": 6144, "seen_dead_count": 22, "seen_dead_norm_med": 0.0025819658305003914, "seen_dead_norm_min": 0.0017517291971899862, "kernel_exact_max_err": 0.0, "secs": 151.5, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 49, "lr": 1.9600000000000002e-05, "loss": 3.98512, "grad_norm_fp32": 4.671326637268066, "grad_norm_finite": true, "raw_fp64_norm": 4.671326749942822, "eff_coef_other": 0.21407190367508244, "max_grad_emb": 1.645377516746521, "max_grad_other": 0.07328224182128906, "dead_tokens_in_batch": 5, "dead_inp_tokens_in_batch": 5, "n_unique_dead_in_batch": 4, "bb_update_l2": 0.2722066119967681, "bb_zero_grad_l2": 0.255657523339528, "bb_fresh_batch_l2": 0.08789709200100765, "bb_fresh_ratio": 0.32290579334660413, "bb_cos_act_vs_zero": 0.946458917904977, "bb_bit_changed_frac": 0.9923467294564718, "dead_batch_upd_l2": 0.00048702805479549467, "dead_batch_zero_l2": 0.0002619644290845428, "dead_batch_fresh_l2": 0.0004179649326680739, "dead_batch_max_row_upd": 0.00029225738489992257, "dead_batch_bit_changed": 8192, "seen_dead_count": 22, "seen_dead_norm_med": 0.0026530935993915646, "seen_dead_norm_min": 0.001766890025573455, "kernel_exact_max_err": 0.0, "secs": 153.9, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 50, "lr": 2e-05, "loss": 3.88151, "grad_norm_fp32": 3.007589340209961, "grad_norm_finite": true, "raw_fp64_norm": 3.0075895518143105, "eff_coef_other": 0.3324920906383113, "max_grad_emb": 0.40429943799972534, "max_grad_other": 0.1578369140625, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.27733596323682, "bb_zero_grad_l2": 0.2567288320733145, "bb_fresh_batch_l2": 0.11474216521711363, "bb_fresh_ratio": 0.4137298454839559, "bb_cos_act_vs_zero": 0.9105260818751307, "bb_bit_changed_frac": 0.9949736557916409, "dead_batch_upd_l2": 0.0003259943940382442, "dead_batch_zero_l2": 0.00021068936427108106, "dead_batch_fresh_l2": 0.00023211897241872458, "dead_batch_max_row_upd": 0.0002457970563498148, "dead_batch_bit_changed": 4096, "seen_dead_count": 22, "seen_dead_norm_med": 0.0027262661809099482, "seen_dead_norm_min": 0.0018212863280727687, "kernel_exact_max_err": 0.0, "secs": 156.2, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 51, "lr": 2e-05, "loss": 3.74036, "grad_norm_fp32": 2.6120758056640625, "grad_norm_finite": true, "raw_fp64_norm": 2.6120758146880583, "eff_coef_other": 0.3828371347395247, "max_grad_emb": 0.4250318706035614, "max_grad_other": 0.12451171875, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2856648941881477, "bb_zero_grad_l2": 0.25631772695494426, "bb_fresh_batch_l2": 0.10404295094382528, "bb_fresh_ratio": 0.36421328997919983, "bb_cos_act_vs_zero": 0.9319615777248248, "bb_bit_changed_frac": 0.996718059086855, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 22, "seen_dead_norm_med": 0.0027987562478718297, "seen_dead_norm_min": 0.0019033596667699733, "kernel_exact_max_err": 0.0, "secs": 158.4, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 52, "lr": 1.9999950788720965e-05, "loss": 3.8844, "grad_norm_fp32": 13.838611602783203, "grad_norm_finite": true, "raw_fp64_norm": 13.838610832465399, "eff_coef_other": 0.07226157915562152, "max_grad_emb": 7.267798900604248, "max_grad_other": 0.129180908203125, "dead_tokens_in_batch": 13, "dead_inp_tokens_in_batch": 13, "n_unique_dead_in_batch": 10, "bb_update_l2": 0.26770563840394174, "bb_zero_grad_l2": 0.2640017896288716, "bb_fresh_batch_l2": 0.02830719599154314, "bb_fresh_ratio": 0.10574000667416028, "bb_cos_act_vs_zero": 0.9944281468794366, "bb_bit_changed_frac": 0.9882059787315938, "dead_batch_upd_l2": 0.0005889278640384291, "dead_batch_zero_l2": 0.0003635172455089962, "dead_batch_fresh_l2": 0.0004885554265314269, "dead_batch_max_row_upd": 0.00027178298220550533, "dead_batch_bit_changed": 20480, "seen_dead_count": 22, "seen_dead_norm_med": 0.002870357743674968, "seen_dead_norm_min": 0.001992866868355828, "kernel_exact_max_err": 0.0, "secs": 160.8, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 53, "lr": 1.9999803155422024e-05, "loss": 3.79983, "grad_norm_fp32": 10.494402885437012, "grad_norm_finite": true, "raw_fp64_norm": 10.494402759077113, "eff_coef_other": 0.09528888071362404, "max_grad_emb": 3.7766637802124023, "max_grad_other": 0.2027587890625, "dead_tokens_in_batch": 11, "dead_inp_tokens_in_batch": 11, "n_unique_dead_in_batch": 6, "bb_update_l2": 0.25240625618150975, "bb_zero_grad_l2": 0.2473901999683103, "bb_fresh_batch_l2": 0.04317192103378876, "bb_fresh_ratio": 0.17104140636967047, "bb_cos_act_vs_zero": 0.9852773022744362, "bb_bit_changed_frac": 0.9890190155650679, "dead_batch_upd_l2": 0.0004369273202782456, "dead_batch_zero_l2": 0.0003098647578774369, "dead_batch_fresh_l2": 0.0003380444761890208, "dead_batch_max_row_upd": 0.0002961702533403388, "dead_batch_bit_changed": 12288, "seen_dead_count": 22, "seen_dead_norm_med": 0.0029400725375352747, "seen_dead_norm_min": 0.0020518966271797843, "kernel_exact_max_err": 0.0, "secs": 163.1, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 54, "lr": 1.999955710171767e-05, "loss": 3.84546, "grad_norm_fp32": 4.01419734954834, "grad_norm_finite": true, "raw_fp64_norm": 4.014197291195971, "eff_coef_other": 0.24911574190461108, "max_grad_emb": 0.3908485472202301, "max_grad_other": 0.219970703125, "dead_tokens_in_batch": 4, "dead_inp_tokens_in_batch": 4, "n_unique_dead_in_batch": 4, "bb_update_l2": 0.25660007880260527, "bb_zero_grad_l2": 0.23323618221698209, "bb_fresh_batch_l2": 0.10229726728096578, "bb_fresh_ratio": 0.39866420836004496, "bb_cos_act_vs_zero": 0.9171334951201565, "bb_bit_changed_frac": 0.9935492607092791, "dead_batch_upd_l2": 0.0004382193455287342, "dead_batch_zero_l2": 0.00036551412156059687, "dead_batch_fresh_l2": 0.00026722717364863316, "dead_batch_max_row_upd": 0.00029821669047285556, "dead_batch_bit_changed": 8192, "seen_dead_count": 22, "seen_dead_norm_med": 0.003032630792024081, "seen_dead_norm_min": 0.002064654547939417, "kernel_exact_max_err": 0.0, "secs": 165.4, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 55, "lr": 1.9999212630298706e-05, "loss": 3.81667, "grad_norm_fp32": 5.200414180755615, "grad_norm_finite": true, "raw_fp64_norm": 5.200414503649044, "eff_coef_other": 0.19229233921563565, "max_grad_emb": 2.9006330966949463, "max_grad_other": 0.112823486328125, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25591726459091924, "bb_zero_grad_l2": 0.23709746360687114, "bb_fresh_batch_l2": 0.06373277226119942, "bb_fresh_ratio": 0.24903662659522213, "bb_cos_act_vs_zero": 0.9694475590259642, "bb_bit_changed_frac": 0.9914829768078659, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 22, "seen_dead_norm_med": 0.003107468809693732, "seen_dead_norm_min": 0.0020764500734614857, "kernel_exact_max_err": 0.0, "secs": 167.8, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 56, "lr": 1.9998769744932223e-05, "loss": 3.73268, "grad_norm_fp32": 1.8116707801818848, "grad_norm_finite": true, "raw_fp64_norm": 1.8116708331744167, "eff_coef_other": 0.5519763629036624, "max_grad_emb": 0.21036450564861298, "max_grad_other": 0.04471588134765625, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.2692481399162126, "bb_zero_grad_l2": 0.23645409717225124, "bb_fresh_batch_l2": 0.13657190320520832, "bb_fresh_ratio": 0.5072343424459985, "bb_cos_act_vs_zero": 0.8619611749979936, "bb_bit_changed_frac": 0.997467680210173, "dead_batch_upd_l2": 0.00028451468434280755, "dead_batch_zero_l2": 0.0001661999932582183, "dead_batch_fresh_l2": 0.0002547925063680756, "dead_batch_max_row_upd": 0.00021545292640737565, "dead_batch_bit_changed": 4096, "seen_dead_count": 22, "seen_dead_norm_med": 0.0031868835691872734, "seen_dead_norm_min": 0.0020873551267508324, "kernel_exact_max_err": 0.0, "secs": 170.0, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 57, "lr": 1.9998228450461538e-05, "loss": 3.82358, "grad_norm_fp32": 3.4382405281066895, "grad_norm_finite": true, "raw_fp64_norm": 3.4382405338520097, "eff_coef_other": 0.29084635032916445, "max_grad_emb": 0.712397575378418, "max_grad_other": 0.16107177734375, "dead_tokens_in_batch": 7, "dead_inp_tokens_in_batch": 7, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.26345158471146946, "bb_zero_grad_l2": 0.2487586577274082, "bb_fresh_batch_l2": 0.08448312801705997, "bb_fresh_ratio": 0.32067800278971703, "bb_cos_act_vs_zero": 0.9471929067326299, "bb_bit_changed_frac": 0.993154199791229, "dead_batch_upd_l2": 0.00037650847122288765, "dead_batch_zero_l2": 0.0002489977921601822, "dead_batch_fresh_l2": 0.0002849552215113474, "dead_batch_max_row_upd": 0.0003090374435943276, "dead_batch_bit_changed": 6144, "seen_dead_count": 22, "seen_dead_norm_med": 0.0033098461232917635, "seen_dead_norm_min": 0.002097436324433739, "kernel_exact_max_err": 0.0, "secs": 172.3, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 58, "lr": 1.999758875280616e-05, "loss": 3.71054, "grad_norm_fp32": 3.71109676361084, "grad_norm_finite": true, "raw_fp64_norm": 3.711096684048669, "eff_coef_other": 0.2694620470000811, "max_grad_emb": 0.7664459943771362, "max_grad_other": 0.1484375, "dead_tokens_in_batch": 7, "dead_inp_tokens_in_batch": 7, "n_unique_dead_in_batch": 5, "bb_update_l2": 0.2607901997478718, "bb_zero_grad_l2": 0.24338736352919843, "bb_fresh_batch_l2": 0.07365879592024199, "bb_fresh_ratio": 0.28244464704369354, "bb_cos_act_vs_zero": 0.9596461775228052, "bb_bit_changed_frac": 0.9940252364722988, "dead_batch_upd_l2": 0.0004886063069587742, "dead_batch_zero_l2": 0.00034292587651946514, "dead_batch_fresh_l2": 0.00040506429375741185, "dead_batch_max_row_upd": 0.0002921782110940537, "dead_batch_bit_changed": 10240, "seen_dead_count": 22, "seen_dead_norm_med": 0.003425479203055655, "seen_dead_norm_min": 0.002106755360612002, "kernel_exact_max_err": 0.0, "secs": 174.6, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 59, "lr": 1.9996850658961727e-05, "loss": 3.4896, "grad_norm_fp32": 1.99228036403656, "grad_norm_finite": true, "raw_fp64_norm": 1.9922802375078603, "eff_coef_other": 0.5019371350108404, "max_grad_emb": 0.5499762296676636, "max_grad_other": 0.08003637194633484, "dead_tokens_in_batch": 4, "dead_inp_tokens_in_batch": 4, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.27096183265842, "bb_zero_grad_l2": 0.24091610621732948, "bb_fresh_batch_l2": 0.12154268557166403, "bb_fresh_ratio": 0.448560169449707, "bb_cos_act_vs_zero": 0.8937647333873329, "bb_bit_changed_frac": 0.9973574722640262, "dead_batch_upd_l2": 0.000339429788495354, "dead_batch_zero_l2": 0.0002372718223177669, "dead_batch_fresh_l2": 0.00020053731145015262, "dead_batch_max_row_upd": 0.00029547874543762743, "dead_batch_bit_changed": 4096, "seen_dead_count": 22, "seen_dead_norm_med": 0.0035338802580822124, "seen_dead_norm_min": 0.002115369190147247, "kernel_exact_max_err": 0.0, "secs": 176.8, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 60, "lr": 1.9996014176999906e-05, "loss": 3.73558, "grad_norm_fp32": 4.103002548217773, "grad_norm_finite": true, "raw_fp64_norm": 4.103002733168776, "eff_coef_other": 0.24372389354485718, "max_grad_emb": 1.8751373291015625, "max_grad_other": 0.1191558837890625, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.26228307783843074, "bb_zero_grad_l2": 0.25030024141390267, "bb_fresh_batch_l2": 0.0637574858700133, "bb_fresh_ratio": 0.24308653991504786, "bb_cos_act_vs_zero": 0.9701336066663598, "bb_bit_changed_frac": 0.9931254655924269, "dead_batch_upd_l2": 0.0002959515429620041, "dead_batch_zero_l2": 9.774240560645687e-05, "dead_batch_fresh_l2": 0.00027342120425231215, "dead_batch_max_row_upd": 0.0002959515429620041, "dead_batch_bit_changed": 2048, "seen_dead_count": 22, "seen_dead_norm_med": 0.003584231079058082, "seen_dead_norm_min": 0.0021233308701779615, "kernel_exact_max_err": 0.0, "secs": 179.1, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 61, "lr": 1.9995079316068335e-05, "loss": 3.87116, "grad_norm_fp32": 11.87409496307373, "grad_norm_finite": true, "raw_fp64_norm": 11.874094591183683, "eff_coef_other": 0.08421693770286322, "max_grad_emb": 2.572173595428467, "max_grad_other": 0.170013427734375, "dead_tokens_in_batch": 13, "dead_inp_tokens_in_batch": 13, "n_unique_dead_in_batch": 6, "bb_update_l2": 0.24626392504933303, "bb_zero_grad_l2": 0.24226709322642603, "bb_fresh_batch_l2": 0.03156385806938202, "bb_fresh_ratio": 0.12817085597518582, "bb_cos_act_vs_zero": 0.9917844834242546, "bb_bit_changed_frac": 0.9868038939902581, "dead_batch_upd_l2": 0.0004127194693433547, "dead_batch_zero_l2": 0.00037832726811610486, "dead_batch_fresh_l2": 0.00017184569282402082, "dead_batch_max_row_upd": 0.00025556426696275757, "dead_batch_bit_changed": 12288, "seen_dead_count": 22, "seen_dead_norm_med": 0.003625898011527545, "seen_dead_norm_min": 0.0021306893726481275, "kernel_exact_max_err": 0.0, "secs": 181.5, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 62, "lr": 1.9994046086390504e-05, "loss": 3.7681, "grad_norm_fp32": 4.657074928283691, "grad_norm_finite": true, "raw_fp64_norm": 4.657075359234321, "eff_coef_other": 0.21472701227109642, "max_grad_emb": 1.3820630311965942, "max_grad_other": 0.1307373046875, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.24175742195813785, "bb_zero_grad_l2": 0.2274612746028633, "bb_fresh_batch_l2": 0.06835280185165253, "bb_fresh_ratio": 0.2827330027679082, "bb_cos_act_vs_zero": 0.9593772593002012, "bb_bit_changed_frac": 0.9919827066257294, "dead_batch_upd_l2": 0.0003651563098800394, "dead_batch_zero_l2": 0.0003089842192327884, "dead_batch_fresh_l2": 0.0002084343295076467, "dead_batch_max_row_upd": 0.0002496124234786025, "dead_batch_bit_changed": 6144, "seen_dead_count": 22, "seen_dead_norm_med": 0.003665014156440263, "seen_dead_norm_min": 0.0021374900286152136, "kernel_exact_max_err": 0.0, "secs": 183.7, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 63, "lr": 1.999291449926565e-05, "loss": 3.60476, "grad_norm_fp32": 3.2022695541381836, "grad_norm_finite": true, "raw_fp64_norm": 3.202269906393857, "eff_coef_other": 0.3122784234167018, "max_grad_emb": 0.9212614297866821, "max_grad_other": 0.0651702880859375, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.2456701346920696, "bb_zero_grad_l2": 0.22328539963349822, "bb_fresh_batch_l2": 0.08014295929102455, "bb_fresh_ratio": 0.32622182338719424, "bb_cos_act_vs_zero": 0.946022553219608, "bb_bit_changed_frac": 0.9944419566171473, "dead_batch_upd_l2": 0.0002277862424603053, "dead_batch_zero_l2": 7.22966835731364e-05, "dead_batch_fresh_l2": 0.0002118131577907586, "dead_batch_max_row_upd": 0.00020949563242440828, "dead_batch_bit_changed": 4096, "seen_dead_count": 22, "seen_dead_norm_med": 0.0037016661032647285, "seen_dead_norm_min": 0.002143774801730425, "kernel_exact_max_err": 0.0, "secs": 185.9, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 64, "lr": 1.9991684567068616e-05, "loss": 3.53537, "grad_norm_fp32": 2.0456430912017822, "grad_norm_finite": true, "raw_fp64_norm": 2.0456431196465945, "eff_coef_other": 0.4888435893129955, "max_grad_emb": 0.5894613265991211, "max_grad_other": 0.04569244384765625, "dead_tokens_in_batch": 4, "dead_inp_tokens_in_batch": 4, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.25677806878228954, "bb_zero_grad_l2": 0.22688870784667348, "bb_fresh_batch_l2": 0.10919235719004333, "bb_fresh_ratio": 0.4252401994760019, "bb_cos_act_vs_zero": 0.9053416701148271, "bb_bit_changed_frac": 0.9966564376363384, "dead_batch_upd_l2": 0.0003625185221873991, "dead_batch_zero_l2": 0.00022319478709726588, "dead_batch_fresh_l2": 0.000285700365746021, "dead_batch_max_row_upd": 0.00027750061744046884, "dead_batch_bit_changed": 6144, "seen_dead_count": 22, "seen_dead_norm_med": 0.003735953231429419, "seen_dead_norm_min": 0.002149582529648549, "kernel_exact_max_err": 0.0, "secs": 188.3, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 65, "lr": 1.9990356303249756e-05, "loss": 2.61609, "grad_norm_fp32": 2.829192638397217, "grad_norm_finite": true, "raw_fp64_norm": 2.8291925144447236, "eff_coef_other": 0.3534576023458457, "max_grad_emb": 0.7711227536201477, "max_grad_other": 0.1518402099609375, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.25461242503570813, "bb_zero_grad_l2": 0.23713931198276758, "bb_fresh_batch_l2": 0.10565957080734917, "bb_fresh_ratio": 0.41498198995014063, "bb_cos_act_vs_zero": 0.910078798840143, "bb_bit_changed_frac": 0.9944014495691997, "dead_batch_upd_l2": 0.00021197855291893162, "dead_batch_zero_l2": 0.0001970113606735974, "dead_batch_fresh_l2": 0.00014654831026380985, "dead_batch_max_row_upd": 0.00021197855291893162, "dead_batch_bit_changed": 2048, "seen_dead_count": 22, "seen_dead_norm_med": 0.0037679830670902907, "seen_dead_norm_min": 0.00215494915185169, "kernel_exact_max_err": 0.0, "secs": 190.5, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 66, "lr": 1.9988929722334746e-05, "loss": 2.37039, "grad_norm_fp32": 2.343665838241577, "grad_norm_finite": true, "raw_fp64_norm": 2.3436657758562465, "eff_coef_other": 0.42668180633996894, "max_grad_emb": 0.005188446491956711, "max_grad_other": 0.15911865234375, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.26933537165469, "bb_zero_grad_l2": 0.23513159816826779, "bb_fresh_batch_l2": 0.11094148062733666, "bb_fresh_ratio": 0.4119083206403826, "bb_cos_act_vs_zero": 0.9120618601916795, "bb_bit_changed_frac": 0.9917674292565306, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 22, "seen_dead_norm_med": 0.003797867690255369, "seen_dead_norm_min": 0.002159907927899559, "kernel_exact_max_err": 0.0, "secs": 192.7, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 67, "lr": 1.9987404839924446e-05, "loss": 3.41264, "grad_norm_fp32": 3.3242902755737305, "grad_norm_finite": true, "raw_fp64_norm": 3.324290472263471, "eff_coef_other": 0.30081599869055176, "max_grad_emb": 0.6164718866348267, "max_grad_other": 0.20013427734375, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.2603059206842502, "bb_zero_grad_l2": 0.24873502983064605, "bb_fresh_batch_l2": 0.08986463231189308, "bb_fresh_ratio": 0.3452270008906115, "bb_cos_act_vs_zero": 0.9386709656223674, "bb_bit_changed_frac": 0.9909424309267618, "dead_batch_upd_l2": 0.00033347112929297103, "dead_batch_zero_l2": 0.00021003760346408374, "dead_batch_fresh_l2": 0.0002669038710302056, "dead_batch_max_row_upd": 0.00020064309451276683, "dead_batch_bit_changed": 6144, "seen_dead_count": 22, "seen_dead_norm_med": 0.0038257210415688684, "seen_dead_norm_min": 0.0021644896425089544, "kernel_exact_max_err": 0.0, "secs": 195.1, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 68, "lr": 1.9985781672694724e-05, "loss": 3.46863, "grad_norm_fp32": 3.8327932357788086, "grad_norm_finite": true, "raw_fp64_norm": 3.832793248417838, "eff_coef_other": 0.2609062575457573, "max_grad_emb": 0.36900395154953003, "max_grad_other": 0.202880859375, "dead_tokens_in_batch": 6, "dead_inp_tokens_in_batch": 6, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.2504707832777715, "bb_zero_grad_l2": 0.240384610433392, "bb_fresh_batch_l2": 0.07669334918135523, "bb_fresh_ratio": 0.30619678741652867, "bb_cos_act_vs_zero": 0.951999634223234, "bb_bit_changed_frac": 0.9920492730248407, "dead_batch_upd_l2": 0.00031915555742744107, "dead_batch_zero_l2": 0.00011496526603314153, "dead_batch_fresh_l2": 0.0003049296054076616, "dead_batch_max_row_upd": 0.0002882390418942634, "dead_batch_bit_changed": 4096, "seen_dead_count": 22, "seen_dead_norm_med": 0.0038597564337997372, "seen_dead_norm_min": 0.0021687227573204244, "kernel_exact_max_err": 0.0, "secs": 197.3, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 69, "lr": 1.9984060238396282e-05, "loss": 3.26321, "grad_norm_fp32": 2.557776927947998, "grad_norm_finite": true, "raw_fp64_norm": 2.557777059089248, "eff_coef_other": 0.39096435584705336, "max_grad_emb": 0.2307966649532318, "max_grad_other": 0.15809249877929688, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.24975309872493578, "bb_zero_grad_l2": 0.2312899930339121, "bb_fresh_batch_l2": 0.09434158410545816, "bb_fresh_ratio": 0.3777393937736915, "bb_cos_act_vs_zero": 0.9259119703457315, "bb_bit_changed_frac": 0.9963844140783977, "dead_batch_upd_l2": 0.0002550565749428136, "dead_batch_zero_l2": 0.00017704060947793017, "dead_batch_fresh_l2": 0.00019200922644142736, "dead_batch_max_row_upd": 0.00017896918393769566, "dead_batch_bit_changed": 6144, "seen_dead_count": 22, "seen_dead_norm_med": 0.003879590288934422, "seen_dead_norm_min": 0.002172633629478061, "kernel_exact_max_err": 0.0, "secs": 199.5, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 70, "lr": 1.9982240555854448e-05, "loss": 3.50883, "grad_norm_fp32": 9471.3193359375, "grad_norm_finite": true, "raw_fp64_norm": 9471.32036303918, "eff_coef_other": 0.00010558191149780665, "max_grad_emb": 2675.56103515625, "max_grad_other": 0.1829833984375, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.230616107597967, "bb_zero_grad_l2": 0.23061307867263098, "bb_fresh_batch_l2": 7.673056946564113e-05, "bb_fresh_ratio": 0.00033271990523491755, "bb_cos_act_vs_zero": 0.9999999447342585, "bb_bit_changed_frac": 0.279118405470051, "dead_batch_upd_l2": 0.000431943217638996, "dead_batch_zero_l2": 0.0001653528041599882, "dead_batch_fresh_l2": 0.0003990399641196851, "dead_batch_max_row_upd": 0.00039903996342448246, "dead_batch_bit_changed": 4082, "seen_dead_count": 23, "seen_dead_norm_med": 0.003911320051812503, "seen_dead_norm_min": 0.00039903996342448246, "kernel_exact_max_err": 0.0, "secs": 201.8, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 71, "lr": 1.998032264496897e-05, "loss": 3.55349, "grad_norm_fp32": 3975.764892578125, "grad_norm_finite": true, "raw_fp64_norm": 3975.7651029842464, "eff_coef_other": 0.00025152392728635824, "max_grad_emb": 1276.5634765625, "max_grad_other": 0.08161163330078125, "dead_tokens_in_batch": 13, "dead_inp_tokens_in_batch": 13, "n_unique_dead_in_batch": 7, "bb_update_l2": 0.21294614889483587, "bb_zero_grad_l2": 0.2129454782328199, "bb_fresh_batch_l2": 0.00016182214412400607, "bb_fresh_ratio": 0.0007599205008582824, "bb_cos_act_vs_zero": 0.9999997112644665, "bb_bit_changed_frac": 0.45387680957103055, "dead_batch_upd_l2": 0.0005141827186944412, "dead_batch_zero_l2": 0.00032399964600509095, "dead_batch_fresh_l2": 0.0003992601460079269, "dead_batch_max_row_upd": 0.00039925973314237863, "dead_batch_bit_changed": 14318, "seen_dead_count": 24, "seen_dead_norm_med": 0.003980038886715451, "seen_dead_norm_min": 0.00039925973314237863, "kernel_exact_max_err": 0.0, "secs": 204.0, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 72, "lr": 1.997830652671383e-05, "loss": 3.51337, "grad_norm_fp32": 6.154369831085205, "grad_norm_finite": true, "raw_fp64_norm": 6.154370334374109, "eff_coef_other": 0.162486146422813, "max_grad_emb": 1.0944452285766602, "max_grad_other": 0.12249755859375, "dead_tokens_in_batch": 7, "dead_inp_tokens_in_batch": 7, "n_unique_dead_in_batch": 5, "bb_update_l2": 0.19908272190812, "bb_zero_grad_l2": 0.1966337803456507, "bb_fresh_batch_l2": 0.05538695442024454, "bb_fresh_ratio": 0.2782107552548259, "bb_cos_act_vs_zero": 0.9608939988444624, "bb_bit_changed_frac": 0.9873476722135611, "dead_batch_upd_l2": 0.0004408864979952589, "dead_batch_zero_l2": 0.0003935153057732954, "dead_batch_fresh_l2": 0.0002599623720369169, "dead_batch_max_row_upd": 0.00035536851449673683, "dead_batch_bit_changed": 10240, "seen_dead_count": 24, "seen_dead_norm_med": 0.004074703411876302, "seen_dead_norm_min": 0.0007681173977524521, "kernel_exact_max_err": 0.0, "secs": 206.4, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 73, "lr": 1.997619222313696e-05, "loss": 3.46872, "grad_norm_fp32": 3.4410130977630615, "grad_norm_finite": true, "raw_fp64_norm": 3.4410131059574836, "eff_coef_other": 0.29061200320280034, "max_grad_emb": 0.2936016619205475, "max_grad_other": 0.13165283203125, "dead_tokens_in_batch": 10, "dead_inp_tokens_in_batch": 10, "n_unique_dead_in_batch": 6, "bb_update_l2": 0.20561917891597875, "bb_zero_grad_l2": 0.1838234303143196, "bb_fresh_batch_l2": 0.08995454847219816, "bb_fresh_ratio": 0.43748131349632463, "bb_cos_act_vs_zero": 0.8992427887241325, "bb_bit_changed_frac": 0.9933140979596105, "dead_batch_upd_l2": 0.00047172732539252306, "dead_batch_zero_l2": 0.0003162750555627183, "dead_batch_fresh_l2": 0.0003309247827930516, "dead_batch_max_row_upd": 0.0002500051937337013, "dead_batch_bit_changed": 12288, "seen_dead_count": 24, "seen_dead_norm_med": 0.004154582953309807, "seen_dead_norm_min": 0.0011088763400669828, "kernel_exact_max_err": 0.0, "secs": 208.6, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 74, "lr": 1.9973979757360057e-05, "loss": 3.43712, "grad_norm_fp32": 2.5655932426452637, "grad_norm_finite": true, "raw_fp64_norm": 2.5655932208919165, "eff_coef_other": 0.3897732476079097, "max_grad_emb": 0.3552054166793823, "max_grad_other": 0.09954833984375, "dead_tokens_in_batch": 4, "dead_inp_tokens_in_batch": 4, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.22440574352903975, "bb_zero_grad_l2": 0.18985361080289578, "bb_fresh_batch_l2": 0.09127892175464486, "bb_fresh_ratio": 0.4067584025220491, "bb_cos_act_vs_zero": 0.9162290940466401, "bb_bit_changed_frac": 0.9935526739556472, "dead_batch_upd_l2": 0.00031648248924617524, "dead_batch_zero_l2": 0.00021546640930237182, "dead_batch_fresh_l2": 0.00019133708530264432, "dead_batch_max_row_upd": 0.0002362993872969473, "dead_batch_bit_changed": 6144, "seen_dead_count": 24, "seen_dead_norm_med": 0.004226216498954781, "seen_dead_norm_min": 0.0014236668378997076, "kernel_exact_max_err": 0.0, "secs": 210.8, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 75, "lr": 1.997166915357828e-05, "loss": 3.33338, "grad_norm_fp32": 11.782377243041992, "grad_norm_finite": true, "raw_fp64_norm": 11.782377186793305, "eff_coef_other": 0.08487250870515413, "max_grad_emb": 3.477283477783203, "max_grad_other": 0.069488525390625, "dead_tokens_in_batch": 6, "dead_inp_tokens_in_batch": 6, "n_unique_dead_in_batch": 5, "bb_update_l2": 0.2104024246087283, "bb_zero_grad_l2": 0.2071989412470601, "bb_fresh_batch_l2": 0.025177392664954883, "bb_fresh_ratio": 0.11966303483325176, "bb_cos_act_vs_zero": 0.9928473848786421, "bb_bit_changed_frac": 0.9875679712572473, "dead_batch_upd_l2": 0.0004893247622628951, "dead_batch_zero_l2": 0.0003288867933745224, "dead_batch_fresh_l2": 0.0003588959005083639, "dead_batch_max_row_upd": 0.00033519050392987615, "dead_batch_bit_changed": 10240, "seen_dead_count": 24, "seen_dead_norm_med": 0.004270313578864318, "seen_dead_norm_min": 0.0017144587687001338, "kernel_exact_max_err": 0.0, "secs": 213.2, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 76, "lr": 1.9969260437060028e-05, "loss": 3.3081, "grad_norm_fp32": 5.036436557769775, "grad_norm_finite": true, "raw_fp64_norm": 5.036435921398248, "eff_coef_other": 0.19855304240936877, "max_grad_emb": 0.7561097741127014, "max_grad_other": 0.11163330078125, "dead_tokens_in_batch": 5, "dead_inp_tokens_in_batch": 5, "n_unique_dead_in_batch": 4, "bb_update_l2": 0.20071000904037892, "bb_zero_grad_l2": 0.19426772758644703, "bb_fresh_batch_l2": 0.06576696573238626, "bb_fresh_ratio": 0.3276715797424693, "bb_cos_act_vs_zero": 0.945067600904838, "bb_bit_changed_frac": 0.9912520452448169, "dead_batch_upd_l2": 0.000319925727482823, "dead_batch_zero_l2": 0.00022102137858992076, "dead_batch_fresh_l2": 0.00023328808495654666, "dead_batch_max_row_upd": 0.00022104819893940567, "dead_batch_bit_changed": 8192, "seen_dead_count": 24, "seen_dead_norm_med": 0.0043337425241725906, "seen_dead_norm_min": 0.0019830734163677147, "kernel_exact_max_err": 0.0, "secs": 215.4, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 77, "lr": 1.9966753634146644e-05, "loss": 3.29034, "grad_norm_fp32": 3.4977786540985107, "grad_norm_finite": true, "raw_fp64_norm": 3.497778563326879, "eff_coef_other": 0.28589565349785645, "max_grad_emb": 0.8322188258171082, "max_grad_other": 0.1500244140625, "dead_tokens_in_batch": 7, "dead_inp_tokens_in_batch": 7, "n_unique_dead_in_batch": 4, "bb_update_l2": 0.2029743187203599, "bb_zero_grad_l2": 0.18531049017058812, "bb_fresh_batch_l2": 0.08622795591364588, "bb_fresh_ratio": 0.4248219994394618, "bb_cos_act_vs_zero": 0.9053093569312827, "bb_bit_changed_frac": 0.9919446681805891, "dead_batch_upd_l2": 0.0004874622956056781, "dead_batch_zero_l2": 0.00034389454447798665, "dead_batch_fresh_l2": 0.00030488349771222065, "dead_batch_max_row_upd": 0.00032510278920882553, "dead_batch_bit_changed": 8192, "seen_dead_count": 24, "seen_dead_norm_med": 0.004410871126102763, "seen_dead_norm_min": 0.0021948916653941786, "kernel_exact_max_err": 0.0, "secs": 217.6, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 78, "lr": 1.9964148772252114e-05, "loss": 3.4073, "grad_norm_fp32": 2.718989849090576, "grad_norm_finite": true, "raw_fp64_norm": 2.7189897360691133, "eff_coef_other": 0.3677835106853968, "max_grad_emb": 0.3169924318790436, "max_grad_other": 0.105072021484375, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.21512822192785935, "bb_zero_grad_l2": 0.1873942882222262, "bb_fresh_batch_l2": 0.08931006471873637, "bb_fresh_ratio": 0.41514806341255134, "bb_cos_act_vs_zero": 0.9106122893790282, "bb_bit_changed_frac": 0.9959356436275827, "dead_batch_upd_l2": 0.00034729081349662785, "dead_batch_zero_l2": 0.00010696342646219554, "dead_batch_fresh_l2": 0.00032747020023117534, "dead_batch_max_row_upd": 0.0003076805493675331, "dead_batch_bit_changed": 4096, "seen_dead_count": 24, "seen_dead_norm_med": 0.00449712269477057, "seen_dead_norm_min": 0.0021968055368864967, "kernel_exact_max_err": 0.0, "secs": 220.0, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 79, "lr": 1.9961445879862794e-05, "loss": 3.39978, "grad_norm_fp32": 3.563782215118408, "grad_norm_finite": true, "raw_fp64_norm": 3.563782081415116, "eff_coef_other": 0.2806006818141363, "max_grad_emb": 0.7477537989616394, "max_grad_other": 0.11328125, "dead_tokens_in_batch": 11, "dead_inp_tokens_in_batch": 11, "n_unique_dead_in_batch": 6, "bb_update_l2": 0.2138282031992913, "bb_zero_grad_l2": 0.19860629289412174, "bb_fresh_batch_l2": 0.06356495601994192, "bb_fresh_ratio": 0.2972711507129785, "bb_cos_act_vs_zero": 0.9551564642100746, "bb_bit_changed_frac": 0.9916895637378688, "dead_batch_upd_l2": 0.0005607918976534357, "dead_batch_zero_l2": 0.0003977163010828599, "dead_batch_fresh_l2": 0.00046724622359400447, "dead_batch_max_row_upd": 0.0003068316549214322, "dead_batch_bit_changed": 12288, "seen_dead_count": 24, "seen_dead_norm_med": 0.004550267987293191, "seen_dead_norm_min": 0.002198572944291162, "kernel_exact_max_err": 0.0, "secs": 222.2, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 80, "lr": 1.9958644986537084e-05, "loss": 3.65717, "grad_norm_fp32": 4.281387805938721, "grad_norm_finite": true, "raw_fp64_norm": 4.28138765986452, "eff_coef_other": 0.23356906960024246, "max_grad_emb": 1.5291255712509155, "max_grad_other": 0.14544677734375, "dead_tokens_in_batch": 11, "dead_inp_tokens_in_batch": 11, "n_unique_dead_in_batch": 7, "bb_update_l2": 0.20974547184802222, "bb_zero_grad_l2": 0.19739694431680194, "bb_fresh_batch_l2": 0.06296207361529214, "bb_fresh_ratio": 0.3001832318979135, "bb_cos_act_vs_zero": 0.9539679978083563, "bb_bit_changed_frac": 0.9896401546055178, "dead_batch_upd_l2": 0.0006252170515354193, "dead_batch_zero_l2": 0.0004086279636198467, "dead_batch_fresh_l2": 0.0004814438731099339, "dead_batch_max_row_upd": 0.0003538087463934575, "dead_batch_bit_changed": 14336, "seen_dead_count": 24, "seen_dead_norm_med": 0.004593472321136055, "seen_dead_norm_min": 0.0022430204743752067, "kernel_exact_max_err": 0.0, "secs": 224.4, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 81, "lr": 1.9955746122905103e-05, "loss": 3.31931, "grad_norm_fp32": 2.5801286697387695, "grad_norm_finite": true, "raw_fp64_norm": 2.5801285916731853, "eff_coef_other": 0.387577419743112, "max_grad_emb": 0.15091288089752197, "max_grad_other": 0.15399169921875, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.21237931617445216, "bb_zero_grad_l2": 0.1936214487952414, "bb_fresh_batch_l2": 0.08687445665765378, "bb_fresh_ratio": 0.4090532836365927, "bb_cos_act_vs_zero": 0.9125108797326402, "bb_bit_changed_frac": 0.9939908203339868, "dead_batch_upd_l2": 0.00030120753664738783, "dead_batch_zero_l2": 0.00020561513258914515, "dead_batch_fresh_l2": 0.0002370557087722738, "dead_batch_max_row_upd": 0.00027722676466908607, "dead_batch_bit_changed": 4096, "seen_dead_count": 24, "seen_dead_norm_med": 0.00463983875362858, "seen_dead_norm_min": 0.002331497695556547, "kernel_exact_max_err": 0.0, "secs": 226.7, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 82, "lr": 1.995274932066836e-05, "loss": 3.22964, "grad_norm_fp32": 2.6766037940979004, "grad_norm_finite": true, "raw_fp64_norm": 2.6766036319717212, "eff_coef_other": 0.3736076398746163, "max_grad_emb": 0.41498398780822754, "max_grad_other": 0.061920166015625, "dead_tokens_in_batch": 11, "dead_inp_tokens_in_batch": 11, "n_unique_dead_in_batch": 4, "bb_update_l2": 0.21653744972041142, "bb_zero_grad_l2": 0.19604335009945584, "bb_fresh_batch_l2": 0.0783535794521113, "bb_fresh_ratio": 0.36184770603551386, "bb_cos_act_vs_zero": 0.9326363093274846, "bb_bit_changed_frac": 0.9939107677754269, "dead_batch_upd_l2": 0.0003678166210977667, "dead_batch_zero_l2": 0.0002786691802704524, "dead_batch_fresh_l2": 0.00027482807534142946, "dead_batch_max_row_upd": 0.00019842958273301727, "dead_batch_bit_changed": 8192, "seen_dead_count": 24, "seen_dead_norm_med": 0.004683719480237878, "seen_dead_norm_min": 0.0024493694717112827, "kernel_exact_max_err": 0.0, "secs": 229.0, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 83, "lr": 1.9949654612599402e-05, "loss": 2.84299, "grad_norm_fp32": 1.4908177852630615, "grad_norm_finite": true, "raw_fp64_norm": 1.490817734774409, "eff_coef_other": 0.6707723365744588, "max_grad_emb": 0.08562624454498291, "max_grad_other": 0.04595947265625, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.24001451940834137, "bb_zero_grad_l2": 0.1998752353000041, "bb_fresh_batch_l2": 0.13594742143248437, "bb_fresh_ratio": 0.5664133226923426, "bb_cos_act_vs_zero": 0.8241661575803638, "bb_bit_changed_frac": 0.9980246165721351, "dead_batch_upd_l2": 0.0003381426644816374, "dead_batch_zero_l2": 0.00023294156902946086, "dead_batch_fresh_l2": 0.00025073326138151794, "dead_batch_max_row_upd": 0.0002517622539740318, "dead_batch_bit_changed": 4096, "seen_dead_count": 24, "seen_dead_norm_med": 0.0047150215989029045, "seen_dead_norm_min": 0.0025848970235931626, "kernel_exact_max_err": 0.0, "secs": 231.4, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 84, "lr": 1.9946462032541463e-05, "loss": 3.19322, "grad_norm_fp32": 2.7448947429656982, "grad_norm_finite": true, "raw_fp64_norm": 2.744894698922356, "eff_coef_other": 0.3643125618022777, "max_grad_emb": 0.33459797501564026, "max_grad_other": 0.092254638671875, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.23439222875604004, "bb_zero_grad_l2": 0.2215463887169043, "bb_fresh_batch_l2": 0.08311044621589003, "bb_fresh_ratio": 0.354578505682426, "bb_cos_act_vs_zero": 0.9350809481545233, "bb_bit_changed_frac": 0.9950160873220737, "dead_batch_upd_l2": 0.0001654728200296552, "dead_batch_zero_l2": 0.00015129947504436593, "dead_batch_fresh_l2": 0.000105807211945982, "dead_batch_max_row_upd": 0.0001654728200296552, "dead_batch_bit_changed": 2048, "seen_dead_count": 24, "seen_dead_norm_med": 0.004731334750696642, "seen_dead_norm_min": 0.0027294393398938485, "kernel_exact_max_err": 0.0, "secs": 233.6, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 85, "lr": 1.9943171615408084e-05, "loss": 3.39369, "grad_norm_fp32": 2.725327730178833, "grad_norm_finite": true, "raw_fp64_norm": 2.7253277137006173, "eff_coef_other": 0.3669282127056948, "max_grad_emb": 0.24295181035995483, "max_grad_other": 0.14147567749023438, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.2317420003613725, "bb_zero_grad_l2": 0.21634499720852415, "bb_fresh_batch_l2": 0.0864947795075298, "bb_fresh_ratio": 0.373237390600979, "bb_cos_act_vs_zero": 0.9277540386360182, "bb_bit_changed_frac": 0.9964805298009337, "dead_batch_upd_l2": 0.00034878836423680586, "dead_batch_zero_l2": 0.0002491774310772399, "dead_batch_fresh_l2": 0.0002630502580815047, "dead_batch_max_row_upd": 0.00022956142190157106, "dead_batch_bit_changed": 6144, "seen_dead_count": 24, "seen_dead_norm_med": 0.004746408996062592, "seen_dead_norm_min": 0.0028769719289764456, "kernel_exact_max_err": 0.0, "secs": 235.8, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 86, "lr": 1.9939783397182746e-05, "loss": 3.28268, "grad_norm_fp32": 7.177208423614502, "grad_norm_finite": true, "raw_fp64_norm": 7.177208090910703, "eff_coef_other": 0.1393299179357639, "max_grad_emb": 3.4201555252075195, "max_grad_other": 0.0999155044555664, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.21942824253017498, "bb_zero_grad_l2": 0.21388604202700806, "bb_fresh_batch_l2": 0.031091001079236846, "bb_fresh_ratio": 0.14169097250533427, "bb_cos_act_vs_zero": 0.9900289607028377, "bb_bit_changed_frac": 0.9865747482399615, "dead_batch_upd_l2": 0.00019443486443710165, "dead_batch_zero_l2": 0.0001624938314124457, "dead_batch_fresh_l2": 0.00011256785841406308, "dead_batch_max_row_upd": 0.0001568180036987019, "dead_batch_bit_changed": 6144, "seen_dead_count": 24, "seen_dead_norm_med": 0.004760337342803519, "seen_dead_norm_min": 0.0030234468526425407, "kernel_exact_max_err": 0.0, "secs": 238.2, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 87, "lr": 1.993629741491845e-05, "loss": 3.7405, "grad_norm_fp32": 3.0863583087921143, "grad_norm_finite": true, "raw_fp64_norm": 3.0863584160808966, "eff_coef_other": 0.3240063453245055, "max_grad_emb": 0.5018438696861267, "max_grad_other": 0.13995361328125, "dead_tokens_in_batch": 7, "dead_inp_tokens_in_batch": 7, "n_unique_dead_in_batch": 5, "bb_update_l2": 0.21908575887572915, "bb_zero_grad_l2": 0.20252001435675812, "bb_fresh_batch_l2": 0.07939279331015474, "bb_fresh_ratio": 0.3623822639936551, "bb_cos_act_vs_zero": 0.932061150483988, "bb_bit_changed_frac": 0.9882745195906066, "dead_batch_upd_l2": 0.00048037583976841296, "dead_batch_zero_l2": 0.00038937316742122764, "dead_batch_fresh_l2": 0.00032254441230381, "dead_batch_max_row_upd": 0.00030730517123033353, "dead_batch_bit_changed": 10240, "seen_dead_count": 24, "seen_dead_norm_med": 0.004773205966050505, "seen_dead_norm_min": 0.0031662274216061035, "kernel_exact_max_err": 0.0, "secs": 240.4, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 88, "lr": 1.9932713706737354e-05, "loss": 3.37151, "grad_norm_fp32": 2.206226348876953, "grad_norm_finite": true, "raw_fp64_norm": 2.206226330650156, "eff_coef_other": 0.4532624439222163, "max_grad_emb": 0.36831071972846985, "max_grad_other": 0.08905029296875, "dead_tokens_in_batch": 4, "dead_inp_tokens_in_batch": 4, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.22182228884725336, "bb_zero_grad_l2": 0.2022027680722184, "bb_fresh_batch_l2": 0.084959270751577, "bb_fresh_ratio": 0.3830060143779324, "bb_cos_act_vs_zero": 0.923827394177742, "bb_bit_changed_frac": 0.9921162103830851, "dead_batch_upd_l2": 0.00035353976083826825, "dead_batch_zero_l2": 0.00016541315640558369, "dead_batch_fresh_l2": 0.000285623649753636, "dead_batch_max_row_upd": 0.0002950412899593211, "dead_batch_bit_changed": 4096, "seen_dead_count": 24, "seen_dead_norm_med": 0.004785094684384824, "seen_dead_norm_min": 0.0033036572450903232, "kernel_exact_max_err": 0.0, "secs": 242.6, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 89, "lr": 1.9929032311830303e-05, "loss": 3.07523, "grad_norm_fp32": 2.3632726669311523, "grad_norm_finite": true, "raw_fp64_norm": 2.3632728302484862, "eff_coef_other": 0.42314185360452045, "max_grad_emb": 0.455500066280365, "max_grad_other": 0.10665130615234375, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.21884762206977001, "bb_zero_grad_l2": 0.20472508254609317, "bb_fresh_batch_l2": 0.08942894133467896, "bb_fresh_ratio": 0.40863565474871116, "bb_cos_act_vs_zero": 0.9129747401777447, "bb_bit_changed_frac": 0.9956132780292722, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 24, "seen_dead_norm_med": 0.004797228894533745, "seen_dead_norm_min": 0.003434751306851063, "kernel_exact_max_err": 0.0, "secs": 245.0, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 90, "lr": 1.9925253270456446e-05, "loss": 3.45665, "grad_norm_fp32": 2.4528260231018066, "grad_norm_finite": true, "raw_fp64_norm": 2.452826006781369, "eff_coef_other": 0.40769283385316574, "max_grad_emb": 0.6436089277267456, "max_grad_other": 0.113433837890625, "dead_tokens_in_batch": 5, "dead_inp_tokens_in_batch": 5, "n_unique_dead_in_batch": 5, "bb_update_l2": 0.21933279295410826, "bb_zero_grad_l2": 0.20197236585442743, "bb_fresh_batch_l2": 0.08353320006912293, "bb_fresh_ratio": 0.3808513945591386, "bb_cos_act_vs_zero": 0.9246440494905985, "bb_bit_changed_frac": 0.9948009866336005, "dead_batch_upd_l2": 0.0003702563871010279, "dead_batch_zero_l2": 0.0002548153953295105, "dead_batch_fresh_l2": 0.00027985071504992563, "dead_batch_max_row_upd": 0.0002383166229093211, "dead_batch_bit_changed": 10240, "seen_dead_count": 24, "seen_dead_norm_med": 0.004872538323359187, "seen_dead_norm_min": 0.0035589815487901025, "kernel_exact_max_err": 0.0, "secs": 247.2, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 91, "lr": 1.9921376623942778e-05, "loss": 3.08259, "grad_norm_fp32": 2.447042226791382, "grad_norm_finite": true, "raw_fp64_norm": 2.4470422368082225, "eff_coef_other": 0.4086564507939741, "max_grad_emb": 0.15774907171726227, "max_grad_other": 0.132568359375, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.22265465437520932, "bb_zero_grad_l2": 0.2024159478058363, "bb_fresh_batch_l2": 0.08753396049097525, "bb_fresh_ratio": 0.39313779779993413, "bb_cos_act_vs_zero": 0.9195387886626535, "bb_bit_changed_frac": 0.9952221364669198, "dead_batch_upd_l2": 0.00023047854440122435, "dead_batch_zero_l2": 0.00022006672555026558, "dead_batch_fresh_l2": 0.00017457060835338137, "dead_batch_max_row_upd": 0.00023047854440122435, "dead_batch_bit_changed": 2048, "seen_dead_count": 24, "seen_dead_norm_med": 0.004951575408489491, "seen_dead_norm_min": 0.0036761294271381506, "kernel_exact_max_err": 0.0, "secs": 249.4, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 92, "lr": 1.991740241468368e-05, "loss": 2.8551, "grad_norm_fp32": 2.4512782096862793, "grad_norm_finite": true, "raw_fp64_norm": 2.4512782914499125, "eff_coef_other": 0.4079502637025108, "max_grad_emb": 0.1325693428516388, "max_grad_other": 0.1202392578125, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.22461462560943202, "bb_zero_grad_l2": 0.2054778241590147, "bb_fresh_batch_l2": 0.09211029510839608, "bb_fresh_ratio": 0.4100814666831214, "bb_cos_act_vs_zero": 0.9120530386995988, "bb_bit_changed_frac": 0.9911033230122132, "dead_batch_upd_l2": 0.0002900428735922421, "dead_batch_zero_l2": 0.00026790434594171404, "dead_batch_fresh_l2": 0.00010344864507567497, "dead_batch_max_row_upd": 0.0002297299932350172, "dead_batch_bit_changed": 4096, "seen_dead_count": 24, "seen_dead_norm_med": 0.005032274145329601, "seen_dead_norm_min": 0.0037861845672523074, "kernel_exact_max_err": 0.0, "secs": 251.7, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 93, "lr": 1.9913330686140472e-05, "loss": 3.00403, "grad_norm_fp32": 2.2422378063201904, "grad_norm_finite": true, "raw_fp64_norm": 2.2422376971923432, "eff_coef_other": 0.4459828262633327, "max_grad_emb": 0.30685609579086304, "max_grad_other": 0.072509765625, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.22259995834567653, "bb_zero_grad_l2": 0.2072857567662206, "bb_fresh_batch_l2": 0.08174595318515795, "bb_fresh_ratio": 0.367232562812138, "bb_cos_act_vs_zero": 0.9301297741170335, "bb_bit_changed_frac": 0.9960119633658724, "dead_batch_upd_l2": 0.0003156885613037171, "dead_batch_zero_l2": 0.0002604839707374125, "dead_batch_fresh_l2": 0.00018976244899675853, "dead_batch_max_row_upd": 0.00024019028828577529, "dead_batch_bit_changed": 6144, "seen_dead_count": 24, "seen_dead_norm_med": 0.005066357047613121, "seen_dead_norm_min": 0.003889275150531999, "kernel_exact_max_err": 0.0, "secs": 253.9, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 94, "lr": 1.990916148284092e-05, "loss": 3.3251, "grad_norm_fp32": 2.9016828536987305, "grad_norm_finite": true, "raw_fp64_norm": 2.901682892067712, "eff_coef_other": 0.3446274819792362, "max_grad_emb": 0.45574429631233215, "max_grad_other": 0.1531982421875, "dead_tokens_in_batch": 20, "dead_inp_tokens_in_batch": 20, "n_unique_dead_in_batch": 5, "bb_update_l2": 0.2178778490357652, "bb_zero_grad_l2": 0.20541473359616666, "bb_fresh_batch_l2": 0.07714978920159664, "bb_fresh_ratio": 0.35409652492453375, "bb_cos_act_vs_zero": 0.9352394230849307, "bb_bit_changed_frac": 0.9951332069337366, "dead_batch_upd_l2": 0.00048217403464523284, "dead_batch_zero_l2": 0.0003228521560886615, "dead_batch_fresh_l2": 0.0003608209969896185, "dead_batch_max_row_upd": 0.0002525589339782633, "dead_batch_bit_changed": 10240, "seen_dead_count": 24, "seen_dead_norm_med": 0.005088244754282831, "seen_dead_norm_min": 0.003985619828422158, "kernel_exact_max_err": 0.0, "secs": 256.1, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 95, "lr": 1.9904894850378765e-05, "loss": 3.18707, "grad_norm_fp32": 2.3702003955841064, "grad_norm_finite": true, "raw_fp64_norm": 2.3702005323028694, "eff_coef_other": 0.421905076025644, "max_grad_emb": 0.1398947685956955, "max_grad_other": 0.12274169921875, "dead_tokens_in_batch": 4, "dead_inp_tokens_in_batch": 4, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.21975393909254134, "bb_zero_grad_l2": 0.20104689141347673, "bb_fresh_batch_l2": 0.08485656667529953, "bb_fresh_ratio": 0.38614355230995556, "bb_cos_act_vs_zero": 0.9224699859321669, "bb_bit_changed_frac": 0.9934642125208007, "dead_batch_upd_l2": 0.000327522947860524, "dead_batch_zero_l2": 0.00030235521807011733, "dead_batch_fresh_l2": 0.00016462596254386103, "dead_batch_max_row_upd": 0.00023253506054908468, "dead_batch_bit_changed": 6144, "seen_dead_count": 24, "seen_dead_norm_med": 0.005111538740298391, "seen_dead_norm_min": 0.004071108844038884, "kernel_exact_max_err": 0.0, "secs": 258.5, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 96, "lr": 1.990053083541322e-05, "loss": 3.08089, "grad_norm_fp32": 2.1547133922576904, "grad_norm_finite": true, "raw_fp64_norm": 2.154713320171323, "eff_coef_other": 0.4640986311657801, "max_grad_emb": 0.5403305292129517, "max_grad_other": 0.103179931640625, "dead_tokens_in_batch": 8, "dead_inp_tokens_in_batch": 8, "n_unique_dead_in_batch": 5, "bb_update_l2": 0.2243272444884458, "bb_zero_grad_l2": 0.20277448138457127, "bb_fresh_batch_l2": 0.08357882024413836, "bb_fresh_ratio": 0.37257543297841905, "bb_cos_act_vs_zero": 0.9283226297275232, "bb_bit_changed_frac": 0.9954447907843423, "dead_batch_upd_l2": 0.0005594087461897604, "dead_batch_zero_l2": 0.00031516946468530355, "dead_batch_fresh_l2": 0.00047587490543082053, "dead_batch_max_row_upd": 0.0003121586496792027, "dead_batch_bit_changed": 10240, "seen_dead_count": 24, "seen_dead_norm_med": 0.005135640515005788, "seen_dead_norm_min": 0.004088408579122344, "kernel_exact_max_err": 0.0, "secs": 260.8, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 97, "lr": 1.9896069485668447e-05, "loss": 3.25933, "grad_norm_fp32": 2.729001998901367, "grad_norm_finite": true, "raw_fp64_norm": 2.7290019373059295, "eff_coef_other": 0.3664341887504618, "max_grad_emb": 0.2160862386226654, "max_grad_other": 0.135986328125, "dead_tokens_in_batch": 10, "dead_inp_tokens_in_batch": 10, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.22237496276152677, "bb_zero_grad_l2": 0.20699248141224968, "bb_fresh_batch_l2": 0.08129025912454599, "bb_fresh_ratio": 0.3655549083181682, "bb_cos_act_vs_zero": 0.9307897777394001, "bb_bit_changed_frac": 0.9916373042540867, "dead_batch_upd_l2": 0.0004070539731893267, "dead_batch_zero_l2": 0.0003802236503532482, "dead_batch_fresh_l2": 0.0002698630670830148, "dead_batch_max_row_upd": 0.00026230859183713404, "dead_batch_bit_changed": 6144, "seen_dead_count": 24, "seen_dead_norm_med": 0.005160074453140677, "seen_dead_norm_min": 0.004125344011063466, "kernel_exact_max_err": 0.0, "secs": 263.1, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 98, "lr": 1.9891510849933054e-05, "loss": 3.06588, "grad_norm_fp32": 2.1469838619232178, "grad_norm_finite": true, "raw_fp64_norm": 2.1469839425235206, "eff_coef_other": 0.46576946942430875, "max_grad_emb": 0.2259538173675537, "max_grad_other": 0.070709228515625, "dead_tokens_in_batch": 6, "dead_inp_tokens_in_batch": 6, "n_unique_dead_in_batch": 4, "bb_update_l2": 0.2210045175773825, "bb_zero_grad_l2": 0.2051903305418274, "bb_fresh_batch_l2": 0.085670691368992, "bb_fresh_ratio": 0.38764226319036793, "bb_cos_act_vs_zero": 0.9218335934401655, "bb_bit_changed_frac": 0.9967223838931419, "dead_batch_upd_l2": 0.0004433351192846166, "dead_batch_zero_l2": 0.00036642613187820334, "dead_batch_fresh_l2": 0.00030019771212643154, "dead_batch_max_row_upd": 0.00025216390928624734, "dead_batch_bit_changed": 8192, "seen_dead_count": 24, "seen_dead_norm_med": 0.005184466927786506, "seen_dead_norm_min": 0.0041482167255077855, "kernel_exact_max_err": 0.0, "secs": 265.3, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 99, "lr": 1.9886854978059554e-05, "loss": 3.1649, "grad_norm_fp32": 2.51145339012146, "grad_norm_finite": true, "raw_fp64_norm": 2.5114534032326725, "eff_coef_other": 0.3981756562784473, "max_grad_emb": 0.1704861968755722, "max_grad_other": 0.12408447265625, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.21771405944000027, "bb_zero_grad_l2": 0.2039180836884738, "bb_fresh_batch_l2": 0.0759472970759248, "bb_fresh_ratio": 0.3488396535863367, "bb_cos_act_vs_zero": 0.9371825855078759, "bb_bit_changed_frac": 0.9943860769382588, "dead_batch_upd_l2": 0.00010891315173943745, "dead_batch_zero_l2": 0.00010131365745011557, "dead_batch_fresh_l2": 3.400124452778723e-05, "dead_batch_max_row_upd": 0.00010891315173943745, "dead_batch_bit_changed": 2048, "seen_dead_count": 24, "seen_dead_norm_med": 0.0052085285690828785, "seen_dead_norm_min": 0.004150581539660013, "kernel_exact_max_err": 0.0, "secs": 267.5, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 100, "lr": 1.9882101920963812e-05, "loss": 3.04343, "grad_norm_fp32": 1.7408828735351562, "grad_norm_finite": true, "raw_fp64_norm": 1.7408827877452913, "eff_coef_other": 0.5744208532240193, "max_grad_emb": 0.15049156546592712, "max_grad_other": 0.053050994873046875, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.22260077286448354, "bb_zero_grad_l2": 0.20087980775798395, "bb_fresh_batch_l2": 0.09431726627647569, "bb_fresh_ratio": 0.4237059245696996, "bb_cos_act_vs_zero": 0.9058061286106784, "bb_bit_changed_frac": 0.9967017474436115, "dead_batch_upd_l2": 0.00030524180738875024, "dead_batch_zero_l2": 0.00019465263774268426, "dead_batch_fresh_l2": 0.0002343627077277007, "dead_batch_max_row_upd": 0.0002297591294924821, "dead_batch_bit_changed": 6144, "seen_dead_count": 24, "seen_dead_norm_med": 0.00523203909677452, "seen_dead_norm_min": 0.004152765301622714, "kernel_exact_max_err": 0.0, "secs": 269.9, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_done", "steps": 100, "flores_end_nll": 3.71804, "flores_end_ppl": 41.184, "seen_dead_count": 24, "peak_mem_gb": 29.8, "secs": 280.7, "arm": "base", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}


==> anc/embscan/outE37/e37b_falcon_gc_s0.jsonl <==
{"kind": "adamw_meta", "steps": 100, "lr_steps": 1000, "mb": 4, "acc": 8, "n_dead_rows": 374, "n_nonemb_params": 1420641664, "flores_step0_nll": 6.18845, "flores_step0_ppl": 487.089, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 1, "lr": 4.0000000000000003e-07, "loss": 5.08338, "grad_norm_fp32": 3.3766260147094727, "grad_norm_finite": true, "raw_fp64_norm": 10177.96827025717, "eff_coef_other": 0.29615352706820675, "max_grad_emb": 1736.6168212890625, "max_grad_other": 0.20965576171875, "dead_tokens_in_batch": 4, "dead_inp_tokens_in_batch": 4, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.014248940781167285, "bb_zero_grad_l2": 0.00031893373570957776, "bb_fresh_batch_l2": 0.014244761379786607, "bb_fresh_ratio": 0.9997066868727391, "bb_cos_act_vs_zero": 0.02429386125519268, "bb_bit_changed_frac": 0.990509458970788, "dead_batch_upd_l2": 3.135301192144565e-05, "dead_batch_zero_l2": 7.666467083416871e-20, "dead_batch_fresh_l2": 3.135301192144565e-05, "dead_batch_max_row_upd": 1.8101748738410395e-05, "dead_batch_bit_changed": 6144, "seen_dead_count": 3, "seen_dead_norm_med": 1.8101669798049352e-05, "seen_dead_norm_min": 1.81015188330207e-05, "kernel_exact_max_err": 0.0, "secs": 18.3, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 2, "lr": 8.000000000000001e-07, "loss": 5.09044, "grad_norm_fp32": 3.4770848751068115, "grad_norm_finite": true, "raw_fp64_norm": 43.205983601149796, "eff_coef_other": 0.2875971534551994, "max_grad_emb": 7.213376522064209, "max_grad_other": 0.1993408203125, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.023659492844372826, "bb_zero_grad_l2": 0.019177693949880795, "bb_fresh_batch_l2": 0.014635910977028602, "bb_fresh_ratio": 0.6186062851516112, "bb_cos_act_vs_zero": 0.7860826503939726, "bb_bit_changed_frac": 0.9897299520563688, "dead_batch_upd_l2": 2.635823205507635e-05, "dead_batch_zero_l2": 2.4568868691490475e-05, "dead_batch_fresh_l2": 2.8375868463081636e-05, "dead_batch_max_row_upd": 2.635823205507635e-05, "dead_batch_bit_changed": 2048, "seen_dead_count": 3, "seen_dead_norm_med": 4.267096934106057e-05, "seen_dead_norm_min": 3.722617432839881e-05, "kernel_exact_max_err": 0.0, "secs": 20.6, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 3, "lr": 1.2000000000000002e-06, "loss": 4.98767, "grad_norm_fp32": 3.19830060005188, "grad_norm_finite": true, "raw_fp64_norm": 10449.896020886596, "eff_coef_other": 0.31266594744653814, "max_grad_emb": 3805.2919921875, "max_grad_other": 0.2066650390625, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.032885587250781396, "bb_zero_grad_l2": 0.02769917307547177, "bb_fresh_batch_l2": 0.014243262031685976, "bb_fresh_ratio": 0.43311563582759316, "bb_cos_act_vs_zero": 0.9034082055821103, "bb_bit_changed_frac": 0.9895374587577913, "dead_batch_upd_l2": 5.861967045294822e-05, "dead_batch_zero_l2": 1.9166167708542364e-20, "dead_batch_fresh_l2": 5.861967045294823e-05, "dead_batch_max_row_upd": 3.3844263823050506e-05, "dead_batch_bit_changed": 6144, "seen_dead_count": 6, "seen_dead_norm_med": 3.3844263823050506e-05, "seen_dead_norm_min": 3.384373041882606e-05, "kernel_exact_max_err": 0.0, "secs": 22.9, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 4, "lr": 1.6000000000000001e-06, "loss": 4.7649, "grad_norm_fp32": 3.0444607734680176, "grad_norm_finite": true, "raw_fp64_norm": 201.09341844540052, "eff_coef_other": 0.3284652836553361, "max_grad_emb": 110.16351318359375, "max_grad_other": 0.1669921875, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.04153397342567807, "bb_zero_grad_l2": 0.03631032267601202, "bb_fresh_batch_l2": 0.014541547969181463, "bb_fresh_ratio": 0.3501121315831357, "bb_cos_act_vs_zero": 0.9389401805099155, "bb_bit_changed_frac": 0.9893417162232404, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 6, "seen_dead_norm_med": 7.129044775576807e-05, "seen_dead_norm_min": 7.128922654586668e-05, "kernel_exact_max_err": 0.0, "secs": 25.2, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 5, "lr": 2.0000000000000003e-06, "loss": 4.93219, "grad_norm_fp32": 3.331014633178711, "grad_norm_finite": true, "raw_fp64_norm": 25496.0454976221, "eff_coef_other": 0.3002087381516499, "max_grad_emb": 8074.78857421875, "max_grad_other": 0.18316650390625, "dead_tokens_in_batch": 8, "dead_inp_tokens_in_batch": 8, "n_unique_dead_in_batch": 7, "bb_update_l2": 0.05065734731931606, "bb_zero_grad_l2": 0.04438482256616503, "bb_fresh_batch_l2": 0.014736634674767426, "bb_fresh_ratio": 0.2909081397783383, "bb_cos_act_vs_zero": 0.9604557772639754, "bb_bit_changed_frac": 0.9889583443893702, "dead_batch_upd_l2": 0.00011389428630303525, "dead_batch_zero_l2": 6.417885512629832e-05, "dead_batch_fresh_l2": 9.433343584057836e-05, "dead_batch_max_row_upd": 4.701157212497066e-05, "dead_batch_bit_changed": 14336, "seen_dead_count": 10, "seen_dead_norm_med": 0.00011128308866925279, "seen_dead_norm_min": 4.7011234027877705e-05, "kernel_exact_max_err": 0.0, "secs": 27.4, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 6, "lr": 2.4000000000000003e-06, "loss": 5.04052, "grad_norm_fp32": 3.307602882385254, "grad_norm_finite": true, "raw_fp64_norm": 208.80127118936042, "eff_coef_other": 0.30233366375143367, "max_grad_emb": 118.8985824584961, "max_grad_other": 0.18353271484375, "dead_tokens_in_batch": 4, "dead_inp_tokens_in_batch": 4, "n_unique_dead_in_batch": 4, "bb_update_l2": 0.05929495181256521, "bb_zero_grad_l2": 0.05301512941040874, "bb_fresh_batch_l2": 0.01449560715673627, "bb_fresh_ratio": 0.24446612592852301, "bb_cos_act_vs_zero": 0.972851144698099, "bb_bit_changed_frac": 0.9890642824339974, "dead_batch_upd_l2": 9.452720682266725e-05, "dead_batch_zero_l2": 8.998141761885748e-05, "dead_batch_fresh_l2": 7.4554717267738e-05, "dead_batch_max_row_upd": 5.150749892638991e-05, "dead_batch_bit_changed": 8192, "seen_dead_count": 10, "seen_dead_norm_med": 0.00014806027651624316, "seen_dead_norm_min": 8.72515602668931e-05, "kernel_exact_max_err": 0.0, "secs": 29.7, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 7, "lr": 2.8000000000000003e-06, "loss": 4.88421, "grad_norm_fp32": 3.0999741554260254, "grad_norm_finite": true, "raw_fp64_norm": 14878.372824745395, "eff_coef_other": 0.322583230465462, "max_grad_emb": 4053.387939453125, "max_grad_other": 0.18951416015625, "dead_tokens_in_batch": 4, "dead_inp_tokens_in_batch": 4, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.06819282206950388, "bb_zero_grad_l2": 0.06114983376129229, "bb_fresh_batch_l2": 0.01670349857494205, "bb_fresh_ratio": 0.2449451139874724, "bb_cos_act_vs_zero": 0.9724934897760347, "bb_bit_changed_frac": 0.9908689838340543, "dead_batch_upd_l2": 7.26492491808783e-05, "dead_batch_zero_l2": 4.1451868107656866e-05, "dead_batch_fresh_l2": 5.9659683320863806e-05, "dead_batch_max_row_upd": 5.9654786465696375e-05, "dead_batch_bit_changed": 4096, "seen_dead_count": 11, "seen_dead_norm_med": 0.00018971148102110791, "seen_dead_norm_min": 5.9654786465696375e-05, "kernel_exact_max_err": 0.0, "secs": 31.9, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 8, "lr": 3.2000000000000003e-06, "loss": 4.76015, "grad_norm_fp32": 2.6070938110351562, "grad_norm_finite": true, "raw_fp64_norm": 14719.760931391165, "eff_coef_other": 0.3835687124868874, "max_grad_emb": 3908.685302734375, "max_grad_other": 0.14337158203125, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.0770667717104767, "bb_zero_grad_l2": 0.06955626764849819, "bb_fresh_batch_l2": 0.017769154922686523, "bb_fresh_ratio": 0.23056830496859815, "bb_cos_act_vs_zero": 0.9758104367012211, "bb_bit_changed_frac": 0.9926656395739778, "dead_batch_upd_l2": 9.32943643448e-05, "dead_batch_zero_l2": 7.095652678293728e-27, "dead_batch_fresh_l2": 9.32943643448e-05, "dead_batch_max_row_upd": 6.596914773782414e-05, "dead_batch_bit_changed": 4096, "seen_dead_count": 13, "seen_dead_norm_med": 0.00019908264338907013, "seen_dead_norm_min": 6.596900761149452e-05, "kernel_exact_max_err": 0.0, "secs": 34.2, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 9, "lr": 3.6000000000000003e-06, "loss": 4.95255, "grad_norm_fp32": 3.3551831245422363, "grad_norm_finite": true, "raw_fp64_norm": 62.115543628157646, "eff_coef_other": 0.2980462361768103, "max_grad_emb": 19.61747932434082, "max_grad_other": 0.18994140625, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.08554095394041668, "bb_zero_grad_l2": 0.07793922499128024, "bb_fresh_batch_l2": 0.016101403391487842, "bb_fresh_ratio": 0.18823034639879316, "bb_cos_act_vs_zero": 0.9848905775119087, "bb_bit_changed_frac": 0.9890628908093181, "dead_batch_upd_l2": 5.458334454591e-05, "dead_batch_zero_l2": 4.482690765553617e-05, "dead_batch_fresh_l2": 4.2699196379681924e-05, "dead_batch_max_row_upd": 5.458334454591e-05, "dead_batch_bit_changed": 2048, "seen_dead_count": 13, "seen_dead_norm_med": 0.00025165885139147586, "seen_dead_norm_min": 0.00013274782896894571, "kernel_exact_max_err": 0.0, "secs": 36.4, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 10, "lr": 4.000000000000001e-06, "loss": 4.78824, "grad_norm_fp32": 2.408864974975586, "grad_norm_finite": true, "raw_fp64_norm": 23703.645162120505, "eff_coef_other": 0.41513310013444604, "max_grad_emb": 10634.10546875, "max_grad_other": 0.139739990234375, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.09395740322621149, "bb_zero_grad_l2": 0.08591497652513909, "bb_fresh_batch_l2": 0.019403860128242106, "bb_fresh_ratio": 0.2065176288612984, "bb_cos_act_vs_zero": 0.9806853497235635, "bb_bit_changed_frac": 0.9925548846918796, "dead_batch_upd_l2": 0.00011938391974579009, "dead_batch_zero_l2": 4.308148225130866e-05, "dead_batch_fresh_l2": 0.00011134079456248444, "dead_batch_max_row_upd": 7.873259372875613e-05, "dead_batch_bit_changed": 6144, "seen_dead_count": 15, "seen_dead_norm_med": 0.00030450837038270724, "seen_dead_norm_min": 7.872669650420534e-05, "kernel_exact_max_err": 0.0, "secs": 38.7, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 11, "lr": 4.4e-06, "loss": 5.16982, "grad_norm_fp32": 3.043729543685913, "grad_norm_finite": true, "raw_fp64_norm": 18193.16148318056, "eff_coef_other": 0.32854419458202583, "max_grad_emb": 6766.08203125, "max_grad_other": 0.22796630859375, "dead_tokens_in_batch": 10, "dead_inp_tokens_in_batch": 10, "n_unique_dead_in_batch": 4, "bb_update_l2": 0.10183758793223602, "bb_zero_grad_l2": 0.09382453092012014, "bb_fresh_batch_l2": 0.020540992436195955, "bb_fresh_ratio": 0.20170344617612296, "bb_cos_act_vs_zero": 0.9812805660728033, "bb_bit_changed_frac": 0.9926720768059918, "dead_batch_upd_l2": 0.00013938075135008245, "dead_batch_zero_l2": 7.002373843993625e-05, "dead_batch_fresh_l2": 0.00012051145058386763, "dead_batch_max_row_upd": 8.521572512155388e-05, "dead_batch_bit_changed": 8192, "seen_dead_count": 17, "seen_dead_norm_med": 0.0003539919219219335, "seen_dead_norm_min": 8.521076533019759e-05, "kernel_exact_max_err": 0.0, "secs": 41.0, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 12, "lr": 4.800000000000001e-06, "loss": 4.54173, "grad_norm_fp32": 2.5315089225769043, "grad_norm_finite": true, "raw_fp64_norm": 86.54234327119563, "eff_coef_other": 0.39502116546399635, "max_grad_emb": 28.814102172851562, "max_grad_other": 0.159393310546875, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.10863765899084828, "bb_zero_grad_l2": 0.10120128401175453, "bb_fresh_batch_l2": 0.021511713266392497, "bb_fresh_ratio": 0.1980134095875967, "bb_cos_act_vs_zero": 0.9814697058895204, "bb_bit_changed_frac": 0.9918892249242101, "dead_batch_upd_l2": 6.200275536309063e-05, "dead_batch_zero_l2": 3.837290640099732e-05, "dead_batch_fresh_l2": 5.5205797804295125e-05, "dead_batch_max_row_upd": 6.200275536309063e-05, "dead_batch_bit_changed": 2048, "seen_dead_count": 17, "seen_dead_norm_med": 0.0004014118524244972, "seen_dead_norm_min": 0.00016995512103002336, "kernel_exact_max_err": 0.0, "secs": 43.2, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 13, "lr": 5.2e-06, "loss": 3.71234, "grad_norm_fp32": 2.327875852584839, "grad_norm_finite": true, "raw_fp64_norm": 151.89530659626743, "eff_coef_other": 0.42957598847620104, "max_grad_emb": 58.36991882324219, "max_grad_other": 0.11816883087158203, "dead_tokens_in_batch": 7, "dead_inp_tokens_in_batch": 7, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.11450447854891715, "bb_zero_grad_l2": 0.10750655292448956, "bb_fresh_batch_l2": 0.02845270401259511, "bb_fresh_ratio": 0.2484855122975815, "bb_cos_act_vs_zero": 0.9691069647389445, "bb_bit_changed_frac": 0.9932646653674378, "dead_batch_upd_l2": 0.00010917533626495834, "dead_batch_zero_l2": 9.333604720339885e-05, "dead_batch_fresh_l2": 0.00010744483878872622, "dead_batch_max_row_upd": 9.481002625467592e-05, "dead_batch_bit_changed": 4096, "seen_dead_count": 17, "seen_dead_norm_med": 0.000439231098143531, "seen_dead_norm_min": 0.00025387966651219704, "kernel_exact_max_err": 0.0, "secs": 45.4, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 14, "lr": 5.600000000000001e-06, "loss": 4.60823, "grad_norm_fp32": 2.3364548683166504, "grad_norm_finite": true, "raw_fp64_norm": 96.57200976725979, "eff_coef_other": 0.4279986682224267, "max_grad_emb": 23.275800704956055, "max_grad_other": 0.1942901611328125, "dead_tokens_in_batch": 8, "dead_inp_tokens_in_batch": 8, "n_unique_dead_in_batch": 4, "bb_update_l2": 0.11862610123460925, "bb_zero_grad_l2": 0.11289662535823587, "bb_fresh_batch_l2": 0.02531133070214349, "bb_fresh_ratio": 0.213370670018774, "bb_cos_act_vs_zero": 0.9773068067794471, "bb_bit_changed_frac": 0.9943386786381059, "dead_batch_upd_l2": 0.00014784664238698189, "dead_batch_zero_l2": 0.00011451359324726492, "dead_batch_fresh_l2": 0.00011878688396885928, "dead_batch_max_row_upd": 9.675642044545226e-05, "dead_batch_bit_changed": 8192, "seen_dead_count": 17, "seen_dead_norm_med": 0.0004889687712442531, "seen_dead_norm_min": 0.0003366850164328503, "kernel_exact_max_err": 0.0, "secs": 47.6, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 15, "lr": 6e-06, "loss": 4.66734, "grad_norm_fp32": 2.242779493331909, "grad_norm_finite": true, "raw_fp64_norm": 19079.05004831429, "eff_coef_other": 0.44587511036997857, "max_grad_emb": 6706.3408203125, "max_grad_other": 0.12493896484375, "dead_tokens_in_batch": 4, "dead_inp_tokens_in_batch": 4, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.123223719856486, "bb_zero_grad_l2": 0.11657718312786479, "bb_fresh_batch_l2": 0.025157475313985107, "bb_fresh_ratio": 0.20416097926020305, "bb_cos_act_vs_zero": 0.9795085598821188, "bb_bit_changed_frac": 0.9931667603126132, "dead_batch_upd_l2": 0.00012003506431248199, "dead_batch_zero_l2": 4.304014813738558e-05, "dead_batch_fresh_l2": 0.00011207077692559203, "dead_batch_max_row_upd": 0.00011202419819442849, "dead_batch_bit_changed": 4096, "seen_dead_count": 18, "seen_dead_norm_med": 0.0005290749099999109, "seen_dead_norm_min": 0.00011202419819442849, "kernel_exact_max_err": 0.0, "secs": 49.9, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 16, "lr": 6.4000000000000006e-06, "loss": 4.91319, "grad_norm_fp32": 2.5387041568756104, "grad_norm_finite": true, "raw_fp64_norm": 124.17115293574771, "eff_coef_other": 0.3939015908529929, "max_grad_emb": 44.13873291015625, "max_grad_other": 0.21270751953125, "dead_tokens_in_batch": 10, "dead_inp_tokens_in_batch": 10, "n_unique_dead_in_batch": 4, "bb_update_l2": 0.1289674268040102, "bb_zero_grad_l2": 0.12073905020319504, "bb_fresh_batch_l2": 0.022817450816212236, "bb_fresh_ratio": 0.1769241379909639, "bb_cos_act_vs_zero": 0.9854563576204546, "bb_bit_changed_frac": 0.9927357395876009, "dead_batch_upd_l2": 0.00014842855324759117, "dead_batch_zero_l2": 0.00013665798422153862, "dead_batch_fresh_l2": 0.00011453963287285348, "dead_batch_max_row_upd": 0.0001141625534709352, "dead_batch_bit_changed": 8192, "seen_dead_count": 18, "seen_dead_norm_med": 0.0005913349035289945, "seen_dead_norm_min": 0.00020279534834860834, "kernel_exact_max_err": 0.0, "secs": 52.1, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 17, "lr": 6.800000000000001e-06, "loss": 4.56392, "grad_norm_fp32": 2.5823400020599365, "grad_norm_finite": true, "raw_fp64_norm": 30.377599127719645, "eff_coef_other": 0.3872455261339609, "max_grad_emb": 9.335763931274414, "max_grad_other": 0.12429237365722656, "dead_tokens_in_batch": 9, "dead_inp_tokens_in_batch": 9, "n_unique_dead_in_batch": 4, "bb_update_l2": 0.13471124154911762, "bb_zero_grad_l2": 0.12603012007111344, "bb_fresh_batch_l2": 0.026301137444821383, "bb_fresh_ratio": 0.19524085104086594, "bb_cos_act_vs_zero": 0.9818471021800006, "bb_bit_changed_frac": 0.9941353416479837, "dead_batch_upd_l2": 0.00016338492729635372, "dead_batch_zero_l2": 9.32836192559482e-05, "dead_batch_fresh_l2": 0.00015467521866990462, "dead_batch_max_row_upd": 0.00010484032699352021, "dead_batch_bit_changed": 8192, "seen_dead_count": 18, "seen_dead_norm_med": 0.0006320931515961918, "seen_dead_norm_min": 0.0003070542122376572, "kernel_exact_max_err": 0.0, "secs": 54.4, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 18, "lr": 7.2000000000000005e-06, "loss": 5.04867, "grad_norm_fp32": 2.3196680545806885, "grad_norm_finite": true, "raw_fp64_norm": 15.656342796387367, "eff_coef_other": 0.43109597812036315, "max_grad_emb": 2.2821404933929443, "max_grad_other": 0.1365203857421875, "dead_tokens_in_batch": 5, "dead_inp_tokens_in_batch": 5, "n_unique_dead_in_batch": 5, "bb_update_l2": 0.14135015499082618, "bb_zero_grad_l2": 0.13132532976681616, "bb_fresh_batch_l2": 0.024878719734196593, "bb_fresh_ratio": 0.17600772872029222, "bb_cos_act_vs_zero": 0.986035188153387, "bb_bit_changed_frac": 0.9933208575811556, "dead_batch_upd_l2": 0.00020395983116800663, "dead_batch_zero_l2": 0.00014721221563188529, "dead_batch_fresh_l2": 0.00017205054606025033, "dead_batch_max_row_upd": 0.00010611002158737533, "dead_batch_bit_changed": 10240, "seen_dead_count": 18, "seen_dead_norm_med": 0.0006763407204445339, "seen_dead_norm_min": 0.00041250899015713983, "kernel_exact_max_err": 0.0, "secs": 56.6, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 19, "lr": 7.600000000000001e-06, "loss": 4.45202, "grad_norm_fp32": 1.9771133661270142, "grad_norm_finite": true, "raw_fp64_norm": 4.609490626413534, "eff_coef_other": 0.505787635319705, "max_grad_emb": 0.8880419135093689, "max_grad_other": 0.11199951171875, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.14625508143292928, "bb_zero_grad_l2": 0.13749388853439365, "bb_fresh_batch_l2": 0.03303327864798356, "bb_fresh_ratio": 0.22586072445716837, "bb_cos_act_vs_zero": 0.9747767187900198, "bb_bit_changed_frac": 0.9959664191574773, "dead_batch_upd_l2": 9.41070754588605e-05, "dead_batch_zero_l2": 5.047334250788602e-05, "dead_batch_fresh_l2": 8.613730632537113e-05, "dead_batch_max_row_upd": 9.41070754588605e-05, "dead_batch_bit_changed": 2048, "seen_dead_count": 18, "seen_dead_norm_med": 0.0007374086689857785, "seen_dead_norm_min": 0.0005165425138745897, "kernel_exact_max_err": 0.0, "secs": 58.8, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 20, "lr": 8.000000000000001e-06, "loss": 4.58127, "grad_norm_fp32": 2.5751872062683105, "grad_norm_finite": true, "raw_fp64_norm": 42.99657525539016, "eff_coef_other": 0.3883211322441919, "max_grad_emb": 10.519041061401367, "max_grad_other": 0.15008544921875, "dead_tokens_in_batch": 7, "dead_inp_tokens_in_batch": 7, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.15130992546976818, "bb_zero_grad_l2": 0.14197027659912492, "bb_fresh_batch_l2": 0.027368124781399134, "bb_fresh_ratio": 0.18087461676046693, "bb_cos_act_vs_zero": 0.9845964005254249, "bb_bit_changed_frac": 0.9940394708851789, "dead_batch_upd_l2": 0.00015637153066957782, "dead_batch_zero_l2": 0.00015219249446812958, "dead_batch_fresh_l2": 7.118384857206445e-05, "dead_batch_max_row_upd": 9.587158373235816e-05, "dead_batch_bit_changed": 6144, "seen_dead_count": 18, "seen_dead_norm_med": 0.000802865363397941, "seen_dead_norm_min": 0.000618250444392607, "kernel_exact_max_err": 0.0, "secs": 61.1, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 21, "lr": 8.400000000000001e-06, "loss": 4.67776, "grad_norm_fp32": 2.387444019317627, "grad_norm_finite": true, "raw_fp64_norm": 12.52080244359847, "eff_coef_other": 0.41885781323073873, "max_grad_emb": 2.925553798675537, "max_grad_other": 0.1350393295288086, "dead_tokens_in_batch": 6, "dead_inp_tokens_in_batch": 6, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.15560091340032284, "bb_zero_grad_l2": 0.14660155772499717, "bb_fresh_batch_l2": 0.02770696330211716, "bb_fresh_ratio": 0.17806427158196664, "bb_cos_act_vs_zero": 0.9849485491733881, "bb_bit_changed_frac": 0.9937441655941748, "dead_batch_upd_l2": 0.00018867057991405568, "dead_batch_zero_l2": 0.00015594325868075997, "dead_batch_fresh_l2": 0.00012973715210581294, "dead_batch_max_row_upd": 0.00011981673125593328, "dead_batch_bit_changed": 6144, "seen_dead_count": 18, "seen_dead_norm_med": 0.0008678475326424227, "seen_dead_norm_min": 0.0007143692383316747, "kernel_exact_max_err": 0.0, "secs": 63.3, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 22, "lr": 8.8e-06, "loss": 4.72364, "grad_norm_fp32": 1.9203954935073853, "grad_norm_finite": true, "raw_fp64_norm": 9.054321644301151, "eff_coef_other": 0.52072579979232, "max_grad_emb": 1.6494762897491455, "max_grad_other": 0.072662353515625, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.16250945394308383, "bb_zero_grad_l2": 0.15049101354070382, "bb_fresh_batch_l2": 0.033131207935017185, "bb_fresh_ratio": 0.2038724956064453, "bb_cos_act_vs_zero": 0.9805114133656943, "bb_bit_changed_frac": 0.9950161527854501, "dead_batch_upd_l2": 0.00016678920250451354, "dead_batch_zero_l2": 0.00014105839661875097, "dead_batch_fresh_l2": 0.00010856447400684831, "dead_batch_max_row_upd": 0.00012925738314899384, "dead_batch_bit_changed": 4096, "seen_dead_count": 18, "seen_dead_norm_med": 0.000930067325704283, "seen_dead_norm_min": 0.0007580458578392909, "kernel_exact_max_err": 0.0, "secs": 65.5, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 23, "lr": 9.200000000000002e-06, "loss": 4.49949, "grad_norm_fp32": 1.7992722988128662, "grad_norm_finite": true, "raw_fp64_norm": 3.7028053760994766, "eff_coef_other": 0.5557799366331869, "max_grad_emb": 1.3611024618148804, "max_grad_other": 0.09469223022460938, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.16876970498254792, "bb_zero_grad_l2": 0.15691305827520394, "bb_fresh_batch_l2": 0.0350682813944361, "bb_fresh_ratio": 0.20778777445906202, "bb_cos_act_vs_zero": 0.9794351394528619, "bb_bit_changed_frac": 0.9951968837934912, "dead_batch_upd_l2": 0.00017415878393887854, "dead_batch_zero_l2": 0.0001409387872064957, "dead_batch_fresh_l2": 0.0001392028487015268, "dead_batch_max_row_upd": 0.00013030808978162318, "dead_batch_bit_changed": 4096, "seen_dead_count": 18, "seen_dead_norm_med": 0.0009881447682023067, "seen_dead_norm_min": 0.0007900623620197924, "kernel_exact_max_err": 0.0, "secs": 67.8, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 24, "lr": 9.600000000000001e-06, "loss": 4.83329, "grad_norm_fp32": 2.0181779861450195, "grad_norm_finite": true, "raw_fp64_norm": 5.653134874518441, "eff_coef_other": 0.49549619080621193, "max_grad_emb": 0.8789745569229126, "max_grad_other": 0.08660888671875, "dead_tokens_in_batch": 4, "dead_inp_tokens_in_batch": 4, "n_unique_dead_in_batch": 4, "bb_update_l2": 0.17372145811540762, "bb_zero_grad_l2": 0.1627066587508124, "bb_fresh_batch_l2": 0.03312001991143741, "bb_fresh_ratio": 0.1906501377016703, "bb_cos_act_vs_zero": 0.9827421211263897, "bb_bit_changed_frac": 0.9942937440134094, "dead_batch_upd_l2": 0.0002256690989162019, "dead_batch_zero_l2": 0.00018330854595826422, "dead_batch_fresh_l2": 0.00014749996516351288, "dead_batch_max_row_upd": 0.00012829338373279635, "dead_batch_bit_changed": 8192, "seen_dead_count": 18, "seen_dead_norm_med": 0.0010377630926717994, "seen_dead_norm_min": 0.0008210999435336872, "kernel_exact_max_err": 0.0, "secs": 70.1, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 25, "lr": 1e-05, "loss": 4.60108, "grad_norm_fp32": 1.817641019821167, "grad_norm_finite": true, "raw_fp64_norm": 2.419159234078992, "eff_coef_other": 0.5501633374972192, "max_grad_emb": 0.6290308833122253, "max_grad_other": 0.072357177734375, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.1788386303774592, "bb_zero_grad_l2": 0.16723726810009137, "bb_fresh_batch_l2": 0.0350038198562179, "bb_fresh_ratio": 0.1957285167211266, "bb_cos_act_vs_zero": 0.9817664479626534, "bb_bit_changed_frac": 0.9944525933599537, "dead_batch_upd_l2": 0.00013337642242002956, "dead_batch_zero_l2": 0.00010163329445895641, "dead_batch_fresh_l2": 9.795353598130161e-05, "dead_batch_max_row_upd": 0.00013337642242002956, "dead_batch_bit_changed": 2048, "seen_dead_count": 18, "seen_dead_norm_med": 0.0010855618026626315, "seen_dead_norm_min": 0.0008511237222933492, "kernel_exact_max_err": 0.0, "secs": 72.3, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 26, "lr": 1.04e-05, "loss": 4.63713, "grad_norm_fp32": 1.8500969409942627, "grad_norm_finite": true, "raw_fp64_norm": 8891.456519188729, "eff_coef_other": 0.5405119252565566, "max_grad_emb": 2011.6033935546875, "max_grad_other": 0.086212158203125, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.18452219856778657, "bb_zero_grad_l2": 0.17192341412317033, "bb_fresh_batch_l2": 0.0372499284643945, "bb_fresh_ratio": 0.20187234247976005, "bb_cos_act_vs_zero": 0.9806323296226758, "bb_bit_changed_frac": 0.995320213275119, "dead_batch_upd_l2": 0.00025224815846064906, "dead_batch_zero_l2": 0.00016230603868200205, "dead_batch_fresh_l2": 0.00019310372027991267, "dead_batch_max_row_upd": 0.000193103607891138, "dead_batch_bit_changed": 6143, "seen_dead_count": 19, "seen_dead_norm_med": 0.0011530149804578542, "seen_dead_norm_min": 0.000193103607891138, "kernel_exact_max_err": 0.0, "secs": 74.6, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 27, "lr": 1.0800000000000002e-05, "loss": 4.51934, "grad_norm_fp32": 1.6089590787887573, "grad_norm_finite": true, "raw_fp64_norm": 1933.4227984356587, "eff_coef_other": 0.6215194604162031, "max_grad_emb": 933.7778930664062, "max_grad_other": 0.0617218017578125, "dead_tokens_in_batch": 9, "dead_inp_tokens_in_batch": 9, "n_unique_dead_in_batch": 6, "bb_update_l2": 0.1910891692416882, "bb_zero_grad_l2": 0.17715959033565687, "bb_fresh_batch_l2": 0.041922708572376094, "bb_fresh_ratio": 0.21938819839314155, "bb_cos_act_vs_zero": 0.9769079927487114, "bb_bit_changed_frac": 0.9960509218178188, "dead_batch_upd_l2": 0.00027346358740583864, "dead_batch_zero_l2": 0.0001854270120172869, "dead_batch_fresh_l2": 0.00020097999151329345, "dead_batch_max_row_upd": 0.00020093112234423569, "dead_batch_bit_changed": 12287, "seen_dead_count": 20, "seen_dead_norm_med": 0.001226689109440496, "seen_dead_norm_min": 0.00020093112234423569, "kernel_exact_max_err": 0.0, "secs": 76.8, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 28, "lr": 1.1200000000000001e-05, "loss": 3.31028, "grad_norm_fp32": 1.3985220193862915, "grad_norm_finite": true, "raw_fp64_norm": 5.3150380357206455, "eff_coef_other": 0.7150400716599046, "max_grad_emb": 2.206989288330078, "max_grad_other": 0.060626983642578125, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.1942413891673409, "bb_zero_grad_l2": 0.18323919844392583, "bb_fresh_batch_l2": 0.056621451743984995, "bb_fresh_ratio": 0.2915004468754342, "bb_cos_act_vs_zero": 0.9566632187991287, "bb_bit_changed_frac": 0.9965712838617691, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 20, "seen_dead_norm_med": 0.0012998242241362488, "seen_dead_norm_min": 0.000393747632102979, "kernel_exact_max_err": 0.0, "secs": 79.2, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 29, "lr": 1.16e-05, "loss": 4.17496, "grad_norm_fp32": 1.5004891157150269, "grad_norm_finite": true, "raw_fp64_norm": 3144.9079048547287, "eff_coef_other": 0.6664489086110849, "max_grad_emb": 1072.9429931640625, "max_grad_other": 0.0650787353515625, "dead_tokens_in_batch": 9, "dead_inp_tokens_in_batch": 9, "n_unique_dead_in_batch": 6, "bb_update_l2": 0.1996770031124089, "bb_zero_grad_l2": 0.1860465437822266, "bb_fresh_batch_l2": 0.04823726554228098, "bb_fresh_ratio": 0.2415764699509519, "bb_cos_act_vs_zero": 0.9711831826000356, "bb_bit_changed_frac": 0.9960516327641648, "dead_batch_upd_l2": 0.0002957995703338351, "dead_batch_zero_l2": 0.00020129647312031845, "dead_batch_fresh_l2": 0.00021676034361558304, "dead_batch_max_row_upd": 0.0002167569251580471, "dead_batch_bit_changed": 12285, "seen_dead_count": 21, "seen_dead_norm_med": 0.0013568481179040792, "seen_dead_norm_min": 0.0002167569251580471, "kernel_exact_max_err": 0.0, "secs": 81.4, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 30, "lr": 1.2e-05, "loss": 4.25183, "grad_norm_fp32": 1.4493260383605957, "grad_norm_finite": true, "raw_fp64_norm": 28.275401177374615, "eff_coef_other": 0.689975397913744, "max_grad_emb": 11.34664249420166, "max_grad_other": 0.08388519287109375, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.20503247301004243, "bb_zero_grad_l2": 0.19104278516483203, "bb_fresh_batch_l2": 0.0471336505421089, "bb_fresh_ratio": 0.22988383181526717, "bb_cos_act_vs_zero": 0.9741400184287387, "bb_bit_changed_frac": 0.9960957726775498, "dead_batch_upd_l2": 0.00022399807322377496, "dead_batch_zero_l2": 0.00021293101084464568, "dead_batch_fresh_l2": 0.0001748911109745746, "dead_batch_max_row_upd": 0.00021724635493412784, "dead_batch_bit_changed": 4096, "seen_dead_count": 21, "seen_dead_norm_med": 0.0014119961313267134, "seen_dead_norm_min": 0.00039653703849456737, "kernel_exact_max_err": 0.0, "secs": 83.6, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 31, "lr": 1.2400000000000002e-05, "loss": 4.37946, "grad_norm_fp32": 1.385013222694397, "grad_norm_finite": true, "raw_fp64_norm": 60.40678368352445, "eff_coef_other": 0.7220142462180692, "max_grad_emb": 45.68094253540039, "max_grad_other": 0.062408447265625, "dead_tokens_in_batch": 5, "dead_inp_tokens_in_batch": 5, "n_unique_dead_in_batch": 4, "bb_update_l2": 0.2118467334590676, "bb_zero_grad_l2": 0.19596033645195243, "bb_fresh_batch_l2": 0.04853531740147754, "bb_fresh_ratio": 0.22910580970017833, "bb_cos_act_vs_zero": 0.9746673187142157, "bb_bit_changed_frac": 0.9958839402305464, "dead_batch_upd_l2": 0.00020586421248228024, "dead_batch_zero_l2": 0.00017938153721652948, "dead_batch_fresh_l2": 0.00010832513097098623, "dead_batch_max_row_upd": 0.00015905928998091495, "dead_batch_bit_changed": 8192, "seen_dead_count": 21, "seen_dead_norm_med": 0.0014651886031248724, "seen_dead_norm_min": 0.0005924578059053004, "kernel_exact_max_err": 0.0, "secs": 85.9, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 32, "lr": 1.2800000000000001e-05, "loss": 4.52246, "grad_norm_fp32": 1.682665467262268, "grad_norm_finite": true, "raw_fp64_norm": 15.903724553198966, "eff_coef_other": 0.5942948406329271, "max_grad_emb": 5.67551326751709, "max_grad_other": 0.06845855712890625, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.21602319674394604, "bb_zero_grad_l2": 0.2022685869439786, "bb_fresh_batch_l2": 0.045236414704211636, "bb_fresh_ratio": 0.20940535732294854, "bb_cos_act_vs_zero": 0.9787486395656498, "bb_bit_changed_frac": 0.9947745619545619, "dead_batch_upd_l2": 0.000133158706756476, "dead_batch_zero_l2": 0.00012144320245196038, "dead_batch_fresh_l2": 5.231345973477536e-05, "dead_batch_max_row_upd": 9.574775421214421e-05, "dead_batch_bit_changed": 4096, "seen_dead_count": 21, "seen_dead_norm_med": 0.0015163777317480987, "seen_dead_norm_min": 0.0007853673192613176, "kernel_exact_max_err": 0.0, "secs": 88.1, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 33, "lr": 1.3200000000000002e-05, "loss": 4.23065, "grad_norm_fp32": 1.6670483350753784, "grad_norm_finite": true, "raw_fp64_norm": 4.088239461870996, "eff_coef_other": 0.5998622709955872, "max_grad_emb": 0.9803510904312134, "max_grad_other": 0.060699462890625, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.22045694942158905, "bb_zero_grad_l2": 0.2060617047324004, "bb_fresh_batch_l2": 0.047977128203092655, "bb_fresh_ratio": 0.21762583728464818, "bb_cos_act_vs_zero": 0.9769460025978648, "bb_bit_changed_frac": 0.9946502399636789, "dead_batch_upd_l2": 0.00024999218398862044, "dead_batch_zero_l2": 5.846786984738793e-05, "dead_batch_fresh_l2": 0.00025072651128267516, "dead_batch_max_row_upd": 0.00018689704489254847, "dead_batch_bit_changed": 4096, "seen_dead_count": 21, "seen_dead_norm_med": 0.0015655407004040152, "seen_dead_norm_min": 0.0009716201934565842, "kernel_exact_max_err": 0.0, "secs": 90.3, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 34, "lr": 1.3600000000000002e-05, "loss": 4.22509, "grad_norm_fp32": 1.7663753032684326, "grad_norm_finite": true, "raw_fp64_norm": 3.4604621646813984, "eff_coef_other": 0.5661307832026731, "max_grad_emb": 0.8205942511558533, "max_grad_other": 0.06652069091796875, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.22448242676813954, "bb_zero_grad_l2": 0.21009976367912428, "bb_fresh_batch_l2": 0.050847882105689114, "bb_fresh_ratio": 0.22651163762679832, "bb_cos_act_vs_zero": 0.9747830866290352, "bb_bit_changed_frac": 0.9956786182219136, "dead_batch_upd_l2": 0.00023454416414902282, "dead_batch_zero_l2": 9.697319872920881e-05, "dead_batch_fresh_l2": 0.0002226118135935692, "dead_batch_max_row_upd": 0.00019085249800969802, "dead_batch_bit_changed": 4096, "seen_dead_count": 21, "seen_dead_norm_med": 0.0016126744419901371, "seen_dead_norm_min": 0.0010744369730108924, "kernel_exact_max_err": 0.0, "secs": 92.6, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 35, "lr": 1.4e-05, "loss": 4.29355, "grad_norm_fp32": 1.6038345098495483, "grad_norm_finite": true, "raw_fp64_norm": 3.7222131732084343, "eff_coef_other": 0.6235053369617732, "max_grad_emb": 1.0826542377471924, "max_grad_other": 0.06231689453125, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.22868006951599737, "bb_zero_grad_l2": 0.21374889123863308, "bb_fresh_batch_l2": 0.04953553778745899, "bb_fresh_ratio": 0.21661501980606018, "bb_cos_act_vs_zero": 0.9771806020948679, "bb_bit_changed_frac": 0.9952759009044522, "dead_batch_upd_l2": 0.0003032460751901059, "dead_batch_zero_l2": 0.00014839829039716026, "dead_batch_fresh_l2": 0.00029463831169609396, "dead_batch_max_row_upd": 0.00022302107326222173, "dead_batch_bit_changed": 4096, "seen_dead_count": 21, "seen_dead_norm_med": 0.0016455915414839816, "seen_dead_norm_min": 0.0010942192236725922, "kernel_exact_max_err": 0.0, "secs": 94.9, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 36, "lr": 1.4400000000000001e-05, "loss": 4.41038, "grad_norm_fp32": 1.5664514303207397, "grad_norm_finite": true, "raw_fp64_norm": 6918.875455585681, "eff_coef_other": 0.638385169344239, "max_grad_emb": 2561.077392578125, "max_grad_other": 0.101043701171875, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.23370713398819518, "bb_zero_grad_l2": 0.21756572859757323, "bb_fresh_batch_l2": 0.05164310744975319, "bb_fresh_ratio": 0.2209736030238672, "bb_cos_act_vs_zero": 0.9763360519396879, "bb_bit_changed_frac": 0.9948524830818984, "dead_batch_upd_l2": 0.0003047262816813053, "dead_batch_zero_l2": 0.00013413518270963276, "dead_batch_fresh_l2": 0.00027361849877143425, "dead_batch_max_row_upd": 0.0002736182284209378, "dead_batch_bit_changed": 6140, "seen_dead_count": 22, "seen_dead_norm_med": 0.001703676362485571, "seen_dead_norm_min": 0.0002736182284209378, "kernel_exact_max_err": 0.0, "secs": 97.0, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 37, "lr": 1.48e-05, "loss": 4.20949, "grad_norm_fp32": 1.4125779867172241, "grad_norm_finite": true, "raw_fp64_norm": 3.056771090550892, "eff_coef_other": 0.7079250147448103, "max_grad_emb": 0.9172446131706238, "max_grad_other": 0.0513153076171875, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.23969423154669534, "bb_zero_grad_l2": 0.22217325319224257, "bb_fresh_batch_l2": 0.05515244806144783, "bb_fresh_ratio": 0.23009501607761249, "bb_cos_act_vs_zero": 0.9743228117812912, "bb_bit_changed_frac": 0.9960617767718799, "dead_batch_upd_l2": 0.00026515015054689957, "dead_batch_zero_l2": 0.0001462922864516136, "dead_batch_fresh_l2": 0.00023046930141461098, "dead_batch_max_row_upd": 0.00019238048631753873, "dead_batch_bit_changed": 6144, "seen_dead_count": 22, "seen_dead_norm_med": 0.0017808013521488939, "seen_dead_norm_min": 0.0005339030074664069, "kernel_exact_max_err": 0.0, "secs": 99.3, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 38, "lr": 1.5200000000000002e-05, "loss": 4.04722, "grad_norm_fp32": 1.433998942375183, "grad_norm_finite": true, "raw_fp64_norm": 10.610350968679375, "eff_coef_other": 0.6973500977577907, "max_grad_emb": 3.175309181213379, "max_grad_other": 0.064117431640625, "dead_tokens_in_batch": 4, "dead_inp_tokens_in_batch": 4, "n_unique_dead_in_batch": 4, "bb_update_l2": 0.2446705537044863, "bb_zero_grad_l2": 0.22768936244585822, "bb_fresh_batch_l2": 0.057616755034095544, "bb_fresh_ratio": 0.23548708318895295, "bb_cos_act_vs_zero": 0.9727931213617141, "bb_bit_changed_frac": 0.9962552097866673, "dead_batch_upd_l2": 0.00025152568981255896, "dead_batch_zero_l2": 0.0002266802191069941, "dead_batch_fresh_l2": 0.00011846574379812591, "dead_batch_max_row_upd": 0.00017571122580820736, "dead_batch_bit_changed": 8192, "seen_dead_count": 22, "seen_dead_norm_med": 0.0018651264435682292, "seen_dead_norm_min": 0.0007813137419480006, "kernel_exact_max_err": 0.0, "secs": 101.5, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 39, "lr": 1.5600000000000003e-05, "loss": 3.82663, "grad_norm_fp32": 1.4838417768478394, "grad_norm_finite": true, "raw_fp64_norm": 13.745822080745402, "eff_coef_other": 0.6739258468638588, "max_grad_emb": 8.32537841796875, "max_grad_other": 0.0596923828125, "dead_tokens_in_batch": 5, "dead_inp_tokens_in_batch": 5, "n_unique_dead_in_batch": 4, "bb_update_l2": 0.24916109977316078, "bb_zero_grad_l2": 0.23224402143466485, "bb_fresh_batch_l2": 0.05573536610183368, "bb_fresh_ratio": 0.22369208577332425, "bb_cos_act_vs_zero": 0.9756313299074968, "bb_bit_changed_frac": 0.9951410083380463, "dead_batch_upd_l2": 0.00030499032481749136, "dead_batch_zero_l2": 0.00011969942031556671, "dead_batch_fresh_l2": 0.00028453893062265276, "dead_batch_max_row_upd": 0.00022369587701337294, "dead_batch_bit_changed": 8192, "seen_dead_count": 22, "seen_dead_norm_med": 0.0019267600891872444, "seen_dead_norm_min": 0.0010163138453820565, "kernel_exact_max_err": 0.0, "secs": 103.7, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 40, "lr": 1.6000000000000003e-05, "loss": 3.79281, "grad_norm_fp32": 1.843705177307129, "grad_norm_finite": true, "raw_fp64_norm": 3.9192192141167386, "eff_coef_other": 0.5423857729112646, "max_grad_emb": 0.4371141195297241, "max_grad_other": 0.1171417236328125, "dead_tokens_in_batch": 12, "dead_inp_tokens_in_batch": 12, "n_unique_dead_in_batch": 4, "bb_update_l2": 0.25172655643043934, "bb_zero_grad_l2": 0.23634301861162912, "bb_fresh_batch_l2": 0.05247594202329469, "bb_fresh_ratio": 0.2084640681834282, "bb_cos_act_vs_zero": 0.9788459414750071, "bb_bit_changed_frac": 0.9944294172129813, "dead_batch_upd_l2": 0.0003668559271339054, "dead_batch_zero_l2": 0.0002447683236323903, "dead_batch_fresh_l2": 0.000299459672635258, "dead_batch_max_row_upd": 0.00023386411815791932, "dead_batch_bit_changed": 8192, "seen_dead_count": 22, "seen_dead_norm_med": 0.001979384425243129, "seen_dead_norm_min": 0.0011797534358676859, "kernel_exact_max_err": 0.0, "secs": 106.0, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 41, "lr": 1.64e-05, "loss": 3.72786, "grad_norm_fp32": 1.5933738946914673, "grad_norm_finite": true, "raw_fp64_norm": 6.728479294014542, "eff_coef_other": 0.6275986921418357, "max_grad_emb": 3.6942100524902344, "max_grad_other": 0.06255340576171875, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.2585073861501129, "bb_zero_grad_l2": 0.23861344600709353, "bb_fresh_batch_l2": 0.056533484881638715, "bb_fresh_ratio": 0.2186919519924674, "bb_cos_act_vs_zero": 0.9773012766582314, "bb_bit_changed_frac": 0.9941428277018349, "dead_batch_upd_l2": 0.00012233544968585016, "dead_batch_zero_l2": 0.0001199365942787674, "dead_batch_fresh_l2": 3.057689751657922e-05, "dead_batch_max_row_upd": 0.00012233544968585016, "dead_batch_bit_changed": 2048, "seen_dead_count": 22, "seen_dead_norm_med": 0.0020445474547863777, "seen_dead_norm_min": 0.0011943879862194213, "kernel_exact_max_err": 0.0, "secs": 108.2, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 42, "lr": 1.6800000000000002e-05, "loss": 3.92756, "grad_norm_fp32": 2.0036754608154297, "grad_norm_finite": true, "raw_fp64_norm": 3.6171294383914256, "eff_coef_other": 0.4990825712415832, "max_grad_emb": 1.2693711519241333, "max_grad_other": 0.160888671875, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.25693326888319484, "bb_zero_grad_l2": 0.24488852289314808, "bb_fresh_batch_l2": 0.05596787002179058, "bb_fresh_ratio": 0.21783037387514922, "bb_cos_act_vs_zero": 0.9762609173887256, "bb_bit_changed_frac": 0.9921651657261265, "dead_batch_upd_l2": 0.0002992721036203513, "dead_batch_zero_l2": 0.00011683011221426493, "dead_batch_fresh_l2": 0.0002751095580677631, "dead_batch_max_row_upd": 0.000270311814513072, "dead_batch_bit_changed": 4096, "seen_dead_count": 22, "seen_dead_norm_med": 0.002130402976425645, "seen_dead_norm_min": 0.0012310009218537469, "kernel_exact_max_err": 0.0, "secs": 110.4, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 43, "lr": 1.72e-05, "loss": 3.86939, "grad_norm_fp32": 1.8201123476028442, "grad_norm_finite": true, "raw_fp64_norm": 2.972984556854765, "eff_coef_other": 0.5494163324042629, "max_grad_emb": 1.1962238550186157, "max_grad_other": 0.0972900390625, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.25799759019186247, "bb_zero_grad_l2": 0.24324739907062326, "bb_fresh_batch_l2": 0.06025048646808261, "bb_fresh_ratio": 0.23353119857932295, "bb_cos_act_vs_zero": 0.9728114809516517, "bb_bit_changed_frac": 0.995738085716174, "dead_batch_upd_l2": 0.00030086767763232977, "dead_batch_zero_l2": 0.00021702389999846033, "dead_batch_fresh_l2": 0.00019699144649261917, "dead_batch_max_row_upd": 0.00018006190773149058, "dead_batch_bit_changed": 6144, "seen_dead_count": 22, "seen_dead_norm_med": 0.002223825801428884, "seen_dead_norm_min": 0.0013169187546909877, "kernel_exact_max_err": 0.0, "secs": 112.6, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 44, "lr": 1.76e-05, "loss": 3.93329, "grad_norm_fp32": 2.073944568634033, "grad_norm_finite": true, "raw_fp64_norm": 2.364102198235127, "eff_coef_other": 0.4821727315913271, "max_grad_emb": 0.22921805083751678, "max_grad_other": 0.068817138671875, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.25941285062678554, "bb_zero_grad_l2": 0.24410830463971747, "bb_fresh_batch_l2": 0.058276844944540294, "bb_fresh_ratio": 0.22464902877299076, "bb_cos_act_vs_zero": 0.9750337942440148, "bb_bit_changed_frac": 0.9913638700659704, "dead_batch_upd_l2": 0.00024685141918527197, "dead_batch_zero_l2": 0.000147948246213802, "dead_batch_fresh_l2": 0.0002494357997468951, "dead_batch_max_row_upd": 0.00024685141918527197, "dead_batch_bit_changed": 2048, "seen_dead_count": 22, "seen_dead_norm_med": 0.002294761060131499, "seen_dead_norm_min": 0.0014360988723700863, "kernel_exact_max_err": 0.0, "secs": 114.9, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 45, "lr": 1.8e-05, "loss": 3.78232, "grad_norm_fp32": 1.813267469406128, "grad_norm_finite": true, "raw_fp64_norm": 2.093665687103923, "eff_coef_other": 0.5514903153461411, "max_grad_emb": 0.2505292594432831, "max_grad_other": 0.0754852294921875, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.26241741098669735, "bb_zero_grad_l2": 0.2453138019059888, "bb_fresh_batch_l2": 0.05991857503200324, "bb_fresh_ratio": 0.22833307746886, "bb_cos_act_vs_zero": 0.9743866250366289, "bb_bit_changed_frac": 0.9951313408755552, "dead_batch_upd_l2": 0.00032209833759892743, "dead_batch_zero_l2": 0.00021653396955483264, "dead_batch_fresh_l2": 0.0002575904412156556, "dead_batch_max_row_upd": 0.00024156297167269463, "dead_batch_bit_changed": 4096, "seen_dead_count": 22, "seen_dead_norm_med": 0.0023669895126724964, "seen_dead_norm_min": 0.001575138009302226, "kernel_exact_max_err": 0.0, "secs": 117.2, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 46, "lr": 1.8400000000000003e-05, "loss": 3.80465, "grad_norm_fp32": 1.6509175300598145, "grad_norm_finite": true, "raw_fp64_norm": 2.7527234554002598, "eff_coef_other": 0.6057234089944881, "max_grad_emb": 0.3104097247123718, "max_grad_other": 0.0823211669921875, "dead_tokens_in_batch": 7, "dead_inp_tokens_in_batch": 7, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.26363043005534237, "bb_zero_grad_l2": 0.2480192179631983, "bb_fresh_batch_l2": 0.06478720486032626, "bb_fresh_ratio": 0.24575010118037535, "bb_cos_act_vs_zero": 0.9697664067292304, "bb_bit_changed_frac": 0.9943846508221231, "dead_batch_upd_l2": 0.0003793687051562117, "dead_batch_zero_l2": 0.00029606056836891336, "dead_batch_fresh_l2": 0.0003066510563927353, "dead_batch_max_row_upd": 0.0003069675472332503, "dead_batch_bit_changed": 4096, "seen_dead_count": 22, "seen_dead_norm_med": 0.0024431384722404265, "seen_dead_norm_min": 0.0016930650771808495, "kernel_exact_max_err": 0.0, "secs": 119.4, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 47, "lr": 1.88e-05, "loss": 4.08422, "grad_norm_fp32": 2.3364508152008057, "grad_norm_finite": true, "raw_fp64_norm": 3.214442417711915, "eff_coef_other": 0.427999410685067, "max_grad_emb": 0.5775361061096191, "max_grad_other": 0.161773681640625, "dead_tokens_in_batch": 7, "dead_inp_tokens_in_batch": 7, "n_unique_dead_in_batch": 5, "bb_update_l2": 0.26098229186226973, "bb_zero_grad_l2": 0.24902938230238064, "bb_fresh_batch_l2": 0.05775785587360077, "bb_fresh_ratio": 0.22130948219307456, "bb_cos_act_vs_zero": 0.9754347831532085, "bb_bit_changed_frac": 0.992977165704187, "dead_batch_upd_l2": 0.0004540839541346379, "dead_batch_zero_l2": 0.00035983188197917385, "dead_batch_fresh_l2": 0.00029325810003992677, "dead_batch_max_row_upd": 0.00021754210244645254, "dead_batch_bit_changed": 10240, "seen_dead_count": 22, "seen_dead_norm_med": 0.0025179017260891293, "seen_dead_norm_min": 0.0017362951049171567, "kernel_exact_max_err": 0.0, "secs": 121.6, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 48, "lr": 1.9200000000000003e-05, "loss": 4.02087, "grad_norm_fp32": 2.3271920680999756, "grad_norm_finite": true, "raw_fp64_norm": 3.224250689642128, "eff_coef_other": 0.4297022080838547, "max_grad_emb": 0.5319542288780212, "max_grad_other": 0.13916015625, "dead_tokens_in_batch": 6, "dead_inp_tokens_in_batch": 6, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.2602867650602043, "bb_zero_grad_l2": 0.24640088914277575, "bb_fresh_batch_l2": 0.0575401612318415, "bb_fresh_ratio": 0.2210644909991196, "bb_cos_act_vs_zero": 0.9756914482279471, "bb_bit_changed_frac": 0.9934003153380696, "dead_batch_upd_l2": 0.00039334303591719374, "dead_batch_zero_l2": 0.0003024435473434138, "dead_batch_fresh_l2": 0.0003033248075361628, "dead_batch_max_row_upd": 0.0002454140976803444, "dead_batch_bit_changed": 6144, "seen_dead_count": 22, "seen_dead_norm_med": 0.0026094632872603486, "seen_dead_norm_min": 0.0017517112093264344, "kernel_exact_max_err": 0.0, "secs": 123.9, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 49, "lr": 1.9600000000000002e-05, "loss": 3.86575, "grad_norm_fp32": 2.221618175506592, "grad_norm_finite": true, "raw_fp64_norm": 3.9072597054423044, "eff_coef_other": 0.4501221501079148, "max_grad_emb": 0.5934191346168518, "max_grad_other": 0.100616455078125, "dead_tokens_in_batch": 5, "dead_inp_tokens_in_batch": 5, "n_unique_dead_in_batch": 4, "bb_update_l2": 0.26011358904641435, "bb_zero_grad_l2": 0.2456235889539813, "bb_fresh_batch_l2": 0.07387328833730585, "bb_fresh_ratio": 0.2840039561490345, "bb_cos_act_vs_zero": 0.9589348889183159, "bb_bit_changed_frac": 0.9921488942055975, "dead_batch_upd_l2": 0.0005295330371594329, "dead_batch_zero_l2": 0.0002847271596183069, "dead_batch_fresh_l2": 0.0004557760541877834, "dead_batch_max_row_upd": 0.00032086276643198536, "dead_batch_bit_changed": 8192, "seen_dead_count": 22, "seen_dead_norm_med": 0.0026947294905102304, "seen_dead_norm_min": 0.0017704380272635962, "kernel_exact_max_err": 0.0, "secs": 126.1, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 50, "lr": 2e-05, "loss": 3.70194, "grad_norm_fp32": 2.108912467956543, "grad_norm_finite": true, "raw_fp64_norm": 2.388930234952005, "eff_coef_other": 0.4741778243604096, "max_grad_emb": 0.1905270218849182, "max_grad_other": 0.1085662841796875, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.255978088271835, "bb_zero_grad_l2": 0.2453452481722168, "bb_fresh_batch_l2": 0.0652651119067243, "bb_fresh_ratio": 0.2549636664112291, "bb_cos_act_vs_zero": 0.9669882247484199, "bb_bit_changed_frac": 0.993098208191084, "dead_batch_upd_l2": 0.0004025102738940712, "dead_batch_zero_l2": 0.000221995723732912, "dead_batch_fresh_l2": 0.0003584027208249538, "dead_batch_max_row_upd": 0.00029761759080533957, "dead_batch_bit_changed": 4096, "seen_dead_count": 22, "seen_dead_norm_med": 0.0027696024914436275, "seen_dead_norm_min": 0.001834046473949499, "kernel_exact_max_err": 0.0, "secs": 128.4, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 51, "lr": 2e-05, "loss": 3.5986, "grad_norm_fp32": 1.8194061517715454, "grad_norm_finite": true, "raw_fp64_norm": 2.560125332027899, "eff_coef_other": 0.549629586223351, "max_grad_emb": 0.44686704874038696, "max_grad_other": 0.104339599609375, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.255435654593807, "bb_zero_grad_l2": 0.23659919947387975, "bb_fresh_batch_l2": 0.06827103788747425, "bb_fresh_ratio": 0.2672729380557254, "bb_cos_act_vs_zero": 0.9643744478781783, "bb_bit_changed_frac": 0.9957880237137688, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 22, "seen_dead_norm_med": 0.0028478787934533224, "seen_dead_norm_min": 0.0019287630829022601, "kernel_exact_max_err": 0.0, "secs": 130.7, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 52, "lr": 1.9999950788720965e-05, "loss": 3.75406, "grad_norm_fp32": 1.5121294260025024, "grad_norm_finite": true, "raw_fp64_norm": 11.67573067273767, "eff_coef_other": 0.6613186156458869, "max_grad_emb": 6.316572189331055, "max_grad_other": 0.055419921875, "dead_tokens_in_batch": 13, "dead_inp_tokens_in_batch": 13, "n_unique_dead_in_batch": 10, "bb_update_l2": 0.25453270370555015, "bb_zero_grad_l2": 0.23608441283447684, "bb_fresh_batch_l2": 0.07805898126095327, "bb_fresh_ratio": 0.30667564570112715, "bb_cos_act_vs_zero": 0.9521322194770437, "bb_bit_changed_frac": 0.9965952913232312, "dead_batch_upd_l2": 0.0005881716167711674, "dead_batch_zero_l2": 0.00037968833946440124, "dead_batch_fresh_l2": 0.0004750708037795384, "dead_batch_max_row_upd": 0.00033621867624826686, "dead_batch_bit_changed": 20480, "seen_dead_count": 22, "seen_dead_norm_med": 0.0029233946761093956, "seen_dead_norm_min": 0.0019494339052087846, "kernel_exact_max_err": 0.0, "secs": 132.9, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 53, "lr": 1.9999803155422024e-05, "loss": 3.65325, "grad_norm_fp32": 1.7786303758621216, "grad_norm_finite": true, "raw_fp64_norm": 2.888378675426, "eff_coef_other": 0.5622300458493201, "max_grad_emb": 0.4457732141017914, "max_grad_other": 0.08890533447265625, "dead_tokens_in_batch": 11, "dead_inp_tokens_in_batch": 11, "n_unique_dead_in_batch": 6, "bb_update_l2": 0.25169966605615574, "bb_zero_grad_l2": 0.23523226338000983, "bb_fresh_batch_l2": 0.06805344245943998, "bb_fresh_ratio": 0.27037557707469045, "bb_cos_act_vs_zero": 0.963179769971407, "bb_bit_changed_frac": 0.9949387490299595, "dead_batch_upd_l2": 0.0005245213804527599, "dead_batch_zero_l2": 0.00036247567740822756, "dead_batch_fresh_l2": 0.0004303236095844378, "dead_batch_max_row_upd": 0.00024339176702806067, "dead_batch_bit_changed": 12288, "seen_dead_count": 22, "seen_dead_norm_med": 0.002995697516235435, "seen_dead_norm_min": 0.002010834791334811, "kernel_exact_max_err": 0.0, "secs": 135.2, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 54, "lr": 1.999955710171767e-05, "loss": 3.67354, "grad_norm_fp32": 1.7844173908233643, "grad_norm_finite": true, "raw_fp64_norm": 2.459984026937239, "eff_coef_other": 0.560406687771572, "max_grad_emb": 0.6606050729751587, "max_grad_other": 0.11553955078125, "dead_tokens_in_batch": 4, "dead_inp_tokens_in_batch": 4, "n_unique_dead_in_batch": 4, "bb_update_l2": 0.24991717141963435, "bb_zero_grad_l2": 0.2325980003433594, "bb_fresh_batch_l2": 0.06681280406061131, "bb_fresh_ratio": 0.26733978974348405, "bb_cos_act_vs_zero": 0.9641838954537258, "bb_bit_changed_frac": 0.9935563293461173, "dead_batch_upd_l2": 0.0004488157013450836, "dead_batch_zero_l2": 0.000287704616517248, "dead_batch_fresh_l2": 0.00038712099500048963, "dead_batch_max_row_upd": 0.0002510775965199977, "dead_batch_bit_changed": 8192, "seen_dead_count": 22, "seen_dead_norm_med": 0.003064516636917232, "seen_dead_norm_min": 0.002064517338244585, "kernel_exact_max_err": 0.0, "secs": 137.5, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 55, "lr": 1.9999212630298706e-05, "loss": 3.66403, "grad_norm_fp32": 1.5673596858978271, "grad_norm_finite": true, "raw_fp64_norm": 3.184132961392114, "eff_coef_other": 0.6380152373333089, "max_grad_emb": 1.7599656581878662, "max_grad_other": 0.08669090270996094, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25048512567994036, "bb_zero_grad_l2": 0.23093635699496365, "bb_fresh_batch_l2": 0.07307232356898674, "bb_fresh_ratio": 0.29172320460399537, "bb_cos_act_vs_zero": 0.9571500222618036, "bb_bit_changed_frac": 0.9936981068295629, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 22, "seen_dead_norm_med": 0.003177250883923156, "seen_dead_norm_min": 0.0020763116007938977, "kernel_exact_max_err": 0.0, "secs": 139.7, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 56, "lr": 1.9998769744932223e-05, "loss": 3.5978, "grad_norm_fp32": 1.5552351474761963, "grad_norm_finite": true, "raw_fp64_norm": 2.2798755812978952, "eff_coef_other": 0.6429891702445178, "max_grad_emb": 0.6149091720581055, "max_grad_other": 0.05711174011230469, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.25052990861867513, "bb_zero_grad_l2": 0.23144952988449607, "bb_fresh_batch_l2": 0.07448852249351916, "bb_fresh_ratio": 0.29732387204473915, "bb_cos_act_vs_zero": 0.9552946754626708, "bb_bit_changed_frac": 0.995886215962761, "dead_batch_upd_l2": 0.00036681508095605896, "dead_batch_zero_l2": 0.00026182657434732013, "dead_batch_fresh_l2": 0.00027022215008522683, "dead_batch_max_row_upd": 0.0002707614030231208, "dead_batch_bit_changed": 4096, "seen_dead_count": 22, "seen_dead_norm_med": 0.0033170119056346453, "seen_dead_norm_min": 0.0020872154731086563, "kernel_exact_max_err": 0.0, "secs": 142.0, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 57, "lr": 1.9998228450461538e-05, "loss": 3.68745, "grad_norm_fp32": 2.25286602973938, "grad_norm_finite": true, "raw_fp64_norm": 2.7771270607609155, "eff_coef_other": 0.4438788382977417, "max_grad_emb": 0.7465630769729614, "max_grad_other": 0.15826416015625, "dead_tokens_in_batch": 7, "dead_inp_tokens_in_batch": 7, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.24319064746531097, "bb_zero_grad_l2": 0.23147863085124465, "bb_fresh_batch_l2": 0.05553986069531166, "bb_fresh_ratio": 0.22837992033897578, "bb_cos_act_vs_zero": 0.9738201743241424, "bb_bit_changed_frac": 0.9918472495256904, "dead_batch_upd_l2": 0.00042863067753555576, "dead_batch_zero_l2": 0.000321402295314213, "dead_batch_fresh_l2": 0.00033549709194483996, "dead_batch_max_row_upd": 0.00029209271558603534, "dead_batch_bit_changed": 6144, "seen_dead_count": 22, "seen_dead_norm_med": 0.0033969479969477106, "seen_dead_norm_min": 0.002097295570677274, "kernel_exact_max_err": 0.0, "secs": 144.3, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 58, "lr": 1.999758875280616e-05, "loss": 3.58361, "grad_norm_fp32": 1.6524845361709595, "grad_norm_finite": true, "raw_fp64_norm": 2.0590986621607743, "eff_coef_other": 0.6051490183188775, "max_grad_emb": 0.30094218254089355, "max_grad_other": 0.085052490234375, "dead_tokens_in_batch": 7, "dead_inp_tokens_in_batch": 7, "n_unique_dead_in_batch": 5, "bb_update_l2": 0.24363425725569918, "bb_zero_grad_l2": 0.2246864954655147, "bb_fresh_batch_l2": 0.0723002015906425, "bb_fresh_ratio": 0.2967571244086662, "bb_cos_act_vs_zero": 0.9555335822035683, "bb_bit_changed_frac": 0.9949375967337531, "dead_batch_upd_l2": 0.0005189457432478087, "dead_batch_zero_l2": 0.000359444143714985, "dead_batch_fresh_l2": 0.0004264385370295364, "dead_batch_max_row_upd": 0.00027172992509551144, "dead_batch_bit_changed": 10240, "seen_dead_count": 22, "seen_dead_norm_med": 0.0034863952232506486, "seen_dead_norm_min": 0.002106613577903544, "kernel_exact_max_err": 0.0, "secs": 146.5, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 59, "lr": 1.9996850658961727e-05, "loss": 3.36596, "grad_norm_fp32": 1.3270941972732544, "grad_norm_finite": true, "raw_fp64_norm": 1.463557318931382, "eff_coef_other": 0.7535254456912152, "max_grad_emb": 0.10688778758049011, "max_grad_other": 0.0794992744922638, "dead_tokens_in_batch": 4, "dead_inp_tokens_in_batch": 4, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.24869214614152854, "bb_zero_grad_l2": 0.22508693815013897, "bb_fresh_batch_l2": 0.08624469860814547, "bb_fresh_ratio": 0.3467930127518557, "bb_cos_act_vs_zero": 0.9385381610884777, "bb_bit_changed_frac": 0.9968239971314822, "dead_batch_upd_l2": 0.00033493025274065967, "dead_batch_zero_l2": 0.00029430101333929805, "dead_batch_fresh_l2": 0.00021469423721458278, "dead_batch_max_row_upd": 0.00025778477669135066, "dead_batch_bit_changed": 4096, "seen_dead_count": 22, "seen_dead_norm_med": 0.0035727777043799095, "seen_dead_norm_min": 0.00211522644631895, "kernel_exact_max_err": 0.0, "secs": 148.8, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 60, "lr": 1.9996014176999906e-05, "loss": 3.62122, "grad_norm_fp32": 1.7557435035705566, "grad_norm_finite": true, "raw_fp64_norm": 3.532598287430012, "eff_coef_other": 0.5695589523227085, "max_grad_emb": 0.8470784425735474, "max_grad_other": 0.109649658203125, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.2450306022546879, "bb_zero_grad_l2": 0.22974906273797369, "bb_fresh_batch_l2": 0.06574715575155571, "bb_fresh_ratio": 0.2683222223941534, "bb_cos_act_vs_zero": 0.9636812949556645, "bb_bit_changed_frac": 0.9941350143311016, "dead_batch_upd_l2": 0.0002926753057480499, "dead_batch_zero_l2": 0.0001236937541636337, "dead_batch_fresh_l2": 0.0002918162026324972, "dead_batch_max_row_upd": 0.0002926753057480499, "dead_batch_bit_changed": 2048, "seen_dead_count": 22, "seen_dead_norm_med": 0.003614264215510657, "seen_dead_norm_min": 0.002123187228670986, "kernel_exact_max_err": 0.0, "secs": 151.0, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 61, "lr": 1.9995079316068335e-05, "loss": 3.75914, "grad_norm_fp32": 1.9369349479675293, "grad_norm_finite": true, "raw_fp64_norm": 5.337053201773739, "eff_coef_other": 0.5162793333715153, "max_grad_emb": 1.649741530418396, "max_grad_other": 0.12652587890625, "dead_tokens_in_batch": 13, "dead_inp_tokens_in_batch": 13, "n_unique_dead_in_batch": 6, "bb_update_l2": 0.24180135013617182, "bb_zero_grad_l2": 0.22635546653999175, "bb_fresh_batch_l2": 0.06985631426279433, "bb_fresh_ratio": 0.2888996038419734, "bb_cos_act_vs_zero": 0.957600310113378, "bb_bit_changed_frac": 0.9941838028481192, "dead_batch_upd_l2": 0.0005382397769282802, "dead_batch_zero_l2": 0.00038261985083314385, "dead_batch_fresh_l2": 0.00039013083969571317, "dead_batch_max_row_upd": 0.00034544995356823095, "dead_batch_bit_changed": 12288, "seen_dead_count": 22, "seen_dead_norm_med": 0.0036530089084751563, "seen_dead_norm_min": 0.0021305448930619693, "kernel_exact_max_err": 0.0, "secs": 153.3, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 62, "lr": 1.9994046086390504e-05, "loss": 3.63444, "grad_norm_fp32": 1.5677868127822876, "grad_norm_finite": true, "raw_fp64_norm": 2.0087654712748333, "eff_coef_other": 0.637841416961484, "max_grad_emb": 0.26847729086875916, "max_grad_other": 0.04682135581970215, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.2414373116691572, "bb_zero_grad_l2": 0.22336242578004828, "bb_fresh_batch_l2": 0.07497995622245263, "bb_fresh_ratio": 0.31055662318340443, "bb_cos_act_vs_zero": 0.9509040756464153, "bb_bit_changed_frac": 0.9936710648238457, "dead_batch_upd_l2": 0.0005437608967188792, "dead_batch_zero_l2": 0.0004261123227471528, "dead_batch_fresh_l2": 0.000341722839574535, "dead_batch_max_row_upd": 0.0003617961349710795, "dead_batch_bit_changed": 6144, "seen_dead_count": 22, "seen_dead_norm_med": 0.003689148514956014, "seen_dead_norm_min": 0.0021373447687756102, "kernel_exact_max_err": 0.0, "secs": 155.6, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 63, "lr": 1.999291449926565e-05, "loss": 3.47836, "grad_norm_fp32": 1.4591913223266602, "grad_norm_finite": true, "raw_fp64_norm": 2.2424923218901722, "eff_coef_other": 0.6853106233491656, "max_grad_emb": 0.5335891842842102, "max_grad_other": 0.05084228515625, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.243844208755262, "bb_zero_grad_l2": 0.22301526029347815, "bb_fresh_batch_l2": 0.07693795249203489, "bb_fresh_ratio": 0.31552093397983816, "bb_cos_act_vs_zero": 0.9495632161165961, "bb_bit_changed_frac": 0.9948180549771628, "dead_batch_upd_l2": 0.0003279998073015791, "dead_batch_zero_l2": 8.867682950301936e-05, "dead_batch_fresh_l2": 0.000323281365634605, "dead_batch_max_row_upd": 0.00029216564685266463, "dead_batch_bit_changed": 4096, "seen_dead_count": 22, "seen_dead_norm_med": 0.0037228222855159193, "seen_dead_norm_min": 0.0021436288150068787, "kernel_exact_max_err": 0.0, "secs": 157.8, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 64, "lr": 1.9991684567068616e-05, "loss": 3.43564, "grad_norm_fp32": 1.5009238719940186, "grad_norm_finite": true, "raw_fp64_norm": 1.992919394875876, "eff_coef_other": 0.6662558657392847, "max_grad_emb": 0.5441160798072815, "max_grad_other": 0.061981201171875, "dead_tokens_in_batch": 4, "dead_inp_tokens_in_batch": 4, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.24349550072701284, "bb_zero_grad_l2": 0.22522861583943377, "bb_fresh_batch_l2": 0.07413003363018783, "bb_fresh_ratio": 0.30444108169906736, "bb_cos_act_vs_zero": 0.9529414659131444, "bb_bit_changed_frac": 0.9956741427794701, "dead_batch_upd_l2": 0.00044343021584781936, "dead_batch_zero_l2": 0.00036402353474478236, "dead_batch_fresh_l2": 0.0002776293954970221, "dead_batch_max_row_upd": 0.00034685197896035984, "dead_batch_bit_changed": 6144, "seen_dead_count": 22, "seen_dead_norm_med": 0.0037541693228683466, "seen_dead_norm_min": 0.0021494358659271597, "kernel_exact_max_err": 0.0, "secs": 160.0, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 65, "lr": 1.9990356303249756e-05, "loss": 2.52077, "grad_norm_fp32": 2.429507255554199, "grad_norm_finite": true, "raw_fp64_norm": 2.4785084864137295, "eff_coef_other": 0.41160592795429224, "max_grad_emb": 0.1510452777147293, "max_grad_other": 0.1202545166015625, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.23486505224230922, "bb_zero_grad_l2": 0.22489533417005686, "bb_fresh_batch_l2": 0.06777119463112694, "bb_fresh_ratio": 0.28855376304009545, "bb_cos_act_vs_zero": 0.9574636982716492, "bb_bit_changed_frac": 0.9925238916546375, "dead_batch_upd_l2": 0.00022378800206032066, "dead_batch_zero_l2": 0.00018156095976944964, "dead_batch_fresh_l2": 0.00013640239830583868, "dead_batch_max_row_upd": 0.00022378800206032066, "dead_batch_bit_changed": 2048, "seen_dead_count": 22, "seen_dead_norm_med": 0.003808628494744423, "seen_dead_norm_min": 0.002154801856623133, "kernel_exact_max_err": 0.0, "secs": 162.3, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 66, "lr": 1.9988929722334746e-05, "loss": 2.28388, "grad_norm_fp32": 2.1879022121429443, "grad_norm_finite": true, "raw_fp64_norm": 2.1884486243426715, "eff_coef_other": 0.4570586095627826, "max_grad_emb": 0.006109858863055706, "max_grad_other": 0.114990234375, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.23735220361088555, "bb_zero_grad_l2": 0.21691756059455566, "bb_fresh_batch_l2": 0.07281029146663193, "bb_fresh_ratio": 0.3067605455477333, "bb_cos_act_vs_zero": 0.9525717953187594, "bb_bit_changed_frac": 0.9889848084872161, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 22, "seen_dead_norm_med": 0.003880082619117541, "seen_dead_norm_min": 0.00215976004377099, "kernel_exact_max_err": 0.0, "secs": 164.5, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 67, "lr": 1.9987404839924446e-05, "loss": 3.32198, "grad_norm_fp32": 2.9020397663116455, "grad_norm_finite": true, "raw_fp64_norm": 2.9701456374723088, "eff_coef_other": 0.34458509735924625, "max_grad_emb": 0.09118954092264175, "max_grad_other": 0.14471435546875, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.22690844429562784, "bb_zero_grad_l2": 0.21921755677636448, "bb_fresh_batch_l2": 0.061762711595343085, "bb_fresh_ratio": 0.27219221297412577, "bb_cos_act_vs_zero": 0.9622506229343253, "bb_bit_changed_frac": 0.9884044221583522, "dead_batch_upd_l2": 0.0003543788768496955, "dead_batch_zero_l2": 0.00023622117400485762, "dead_batch_fresh_l2": 0.00027916367256642077, "dead_batch_max_row_upd": 0.00022450239151993923, "dead_batch_bit_changed": 6144, "seen_dead_count": 22, "seen_dead_norm_med": 0.0039522044391772865, "seen_dead_norm_min": 0.0021643412108855588, "kernel_exact_max_err": 0.0, "secs": 166.7, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 68, "lr": 1.9985781672694724e-05, "loss": 3.36767, "grad_norm_fp32": 2.604846954345703, "grad_norm_finite": true, "raw_fp64_norm": 3.0034776178081932, "eff_coef_other": 0.3838995663189041, "max_grad_emb": 0.3455246686935425, "max_grad_other": 0.15802001953125, "dead_tokens_in_batch": 6, "dead_inp_tokens_in_batch": 6, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.22054331259572635, "bb_zero_grad_l2": 0.2095659654027894, "bb_fresh_batch_l2": 0.06381887762220417, "bb_fresh_ratio": 0.28937117553498126, "bb_cos_act_vs_zero": 0.9572426851059864, "bb_bit_changed_frac": 0.9911236645245961, "dead_batch_upd_l2": 0.0003850324570187375, "dead_batch_zero_l2": 0.00021631393523237306, "dead_batch_fresh_l2": 0.0003417252922249978, "dead_batch_max_row_upd": 0.0003426558696540514, "dead_batch_bit_changed": 4096, "seen_dead_count": 22, "seen_dead_norm_med": 0.004028828496044575, "seen_dead_norm_min": 0.0021685738157951723, "kernel_exact_max_err": 0.0, "secs": 169.0, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 69, "lr": 1.9984060238396282e-05, "loss": 3.16305, "grad_norm_fp32": 1.6665408611297607, "grad_norm_finite": true, "raw_fp64_norm": 1.9545931873930447, "eff_coef_other": 0.6000449333580453, "max_grad_emb": 0.3554861843585968, "max_grad_other": 0.1070556640625, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.2224565124344167, "bb_zero_grad_l2": 0.20368230414591437, "bb_fresh_batch_l2": 0.07653859434238482, "bb_fresh_ratio": 0.3440609290543898, "bb_cos_act_vs_zero": 0.9392448660687511, "bb_bit_changed_frac": 0.9960592715658944, "dead_batch_upd_l2": 0.000391763644880872, "dead_batch_zero_l2": 0.0001951490352162991, "dead_batch_fresh_l2": 0.000343329366634375, "dead_batch_max_row_upd": 0.0002557262412542359, "dead_batch_bit_changed": 6143, "seen_dead_count": 22, "seen_dead_norm_med": 0.004107673523316838, "seen_dead_norm_min": 0.002172484216492077, "kernel_exact_max_err": 0.0, "secs": 171.2, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 70, "lr": 1.9982240555854448e-05, "loss": 3.39556, "grad_norm_fp32": 1.8853774070739746, "grad_norm_finite": true, "raw_fp64_norm": 6078.082901644043, "eff_coef_other": 0.5303975033595281, "max_grad_emb": 1781.0888671875, "max_grad_other": 0.10850906372070312, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.2193150950557728, "bb_zero_grad_l2": 0.20544026489717043, "bb_fresh_batch_l2": 0.0677665171312687, "bb_fresh_ratio": 0.30899157722834986, "bb_cos_act_vs_zero": 0.9511743700623865, "bb_bit_changed_frac": 0.9918603506478605, "dead_batch_upd_l2": 0.0004303909553924117, "dead_batch_zero_l2": 0.00016126356318546216, "dead_batch_fresh_l2": 0.0003990367845205502, "dead_batch_max_row_upd": 0.0003990367832407606, "dead_batch_bit_changed": 4090, "seen_dead_count": 23, "seen_dead_norm_med": 0.004187002509384479, "seen_dead_norm_min": 0.0003990367832407606, "kernel_exact_max_err": 0.0, "secs": 173.4, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 71, "lr": 1.998032264496897e-05, "loss": 3.45027, "grad_norm_fp32": 1.6214340925216675, "grad_norm_finite": true, "raw_fp64_norm": 5067.413324608013, "eff_coef_other": 0.616737607698371, "max_grad_emb": 2110.916015625, "max_grad_other": 0.0641021728515625, "dead_tokens_in_batch": 13, "dead_inp_tokens_in_batch": 13, "n_unique_dead_in_batch": 7, "bb_update_l2": 0.2188500062764647, "bb_zero_grad_l2": 0.2025310403216172, "bb_fresh_batch_l2": 0.07289967560769627, "bb_fresh_ratio": 0.3331033745349997, "bb_cos_act_vs_zero": 0.9430549676448239, "bb_bit_changed_frac": 0.9958898417891255, "dead_batch_upd_l2": 0.0005593755734661491, "dead_batch_zero_l2": 0.0003917706802299896, "dead_batch_fresh_l2": 0.0003992596562298783, "dead_batch_max_row_upd": 0.000399258281512966, "dead_batch_bit_changed": 14311, "seen_dead_count": 24, "seen_dead_norm_med": 0.004181873223892925, "seen_dead_norm_min": 0.000399258281512966, "kernel_exact_max_err": 0.0, "secs": 175.7, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 72, "lr": 1.997830652671383e-05, "loss": 3.35335, "grad_norm_fp32": 1.9611135721206665, "grad_norm_finite": true, "raw_fp64_norm": 5.716540803729064, "eff_coef_other": 0.5099141142573033, "max_grad_emb": 1.6262482404708862, "max_grad_other": 0.0943756103515625, "dead_tokens_in_batch": 7, "dead_inp_tokens_in_batch": 7, "n_unique_dead_in_batch": 5, "bb_update_l2": 0.2160838024158882, "bb_zero_grad_l2": 0.20209175807731755, "bb_fresh_batch_l2": 0.06252282735470273, "bb_fresh_ratio": 0.28934527556289225, "bb_cos_act_vs_zero": 0.957483026579946, "bb_bit_changed_frac": 0.9906472713445633, "dead_batch_upd_l2": 0.0005793207783003997, "dead_batch_zero_l2": 0.000456734652795698, "dead_batch_fresh_l2": 0.00039624875592951514, "dead_batch_max_row_upd": 0.0003557009730356908, "dead_batch_bit_changed": 10240, "seen_dead_count": 24, "seen_dead_norm_med": 0.004315938226560199, "seen_dead_norm_min": 0.0007681145687388245, "kernel_exact_max_err": 0.0, "secs": 177.9, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 73, "lr": 1.997619222313696e-05, "loss": 3.2886, "grad_norm_fp32": 1.8051389455795288, "grad_norm_finite": true, "raw_fp64_norm": 2.5158365918000536, "eff_coef_other": 0.553973669713988, "max_grad_emb": 0.43307217955589294, "max_grad_other": 0.10863494873046875, "dead_tokens_in_batch": 10, "dead_inp_tokens_in_batch": 10, "n_unique_dead_in_batch": 6, "bb_update_l2": 0.21679527237751076, "bb_zero_grad_l2": 0.19953195176794322, "bb_fresh_batch_l2": 0.06718773072619373, "bb_fresh_ratio": 0.30991326512507217, "bb_cos_act_vs_zero": 0.9512667080749901, "bb_bit_changed_frac": 0.993262553645618, "dead_batch_upd_l2": 0.0005494054850066472, "dead_batch_zero_l2": 0.00045581399805321034, "dead_batch_fresh_l2": 0.00039069463528741883, "dead_batch_max_row_upd": 0.0003141370473854376, "dead_batch_bit_changed": 12288, "seen_dead_count": 24, "seen_dead_norm_med": 0.004416592538739444, "seen_dead_norm_min": 0.0011088722048598408, "kernel_exact_max_err": 0.0, "secs": 180.1, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 74, "lr": 1.9973979757360057e-05, "loss": 3.28676, "grad_norm_fp32": 1.6962717771530151, "grad_norm_finite": true, "raw_fp64_norm": 1.834228113631609, "eff_coef_other": 0.5895278244566164, "max_grad_emb": 0.223392054438591, "max_grad_other": 0.086029052734375, "dead_tokens_in_batch": 4, "dead_inp_tokens_in_batch": 4, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.21783787619807973, "bb_zero_grad_l2": 0.20018403820919067, "bb_fresh_batch_l2": 0.06832967579004152, "bb_fresh_ratio": 0.31367215372550467, "bb_cos_act_vs_zero": 0.9500399009592904, "bb_bit_changed_frac": 0.992638073157342, "dead_batch_upd_l2": 0.00036282504019923966, "dead_batch_zero_l2": 0.0002696306817705566, "dead_batch_fresh_l2": 0.0003291554760025981, "dead_batch_max_row_upd": 0.0002451002845481894, "dead_batch_bit_changed": 6144, "seen_dead_count": 24, "seen_dead_norm_med": 0.00448801517527582, "seen_dead_norm_min": 0.0014236614647156445, "kernel_exact_max_err": 0.0, "secs": 182.4, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 75, "lr": 1.997166915357828e-05, "loss": 3.22916, "grad_norm_fp32": 1.9895600080490112, "grad_norm_finite": true, "raw_fp64_norm": 2.502001135520645, "eff_coef_other": 0.5026234410276329, "max_grad_emb": 0.25070711970329285, "max_grad_other": 0.08697891235351562, "dead_tokens_in_batch": 6, "dead_inp_tokens_in_batch": 6, "n_unique_dead_in_batch": 5, "bb_update_l2": 0.21560316612200586, "bb_zero_grad_l2": 0.2011411920951254, "bb_fresh_batch_l2": 0.07243467322727346, "bb_fresh_ratio": 0.33596293843980013, "bb_cos_act_vs_zero": 0.9419181564952571, "bb_bit_changed_frac": 0.9959387351883269, "dead_batch_upd_l2": 0.0005299802079911018, "dead_batch_zero_l2": 0.00040551237992637423, "dead_batch_fresh_l2": 0.00034751966386222416, "dead_batch_max_row_upd": 0.0002955977483035123, "dead_batch_bit_changed": 10240, "seen_dead_count": 24, "seen_dead_norm_med": 0.004542221967599702, "seen_dead_norm_min": 0.0017144522183204652, "kernel_exact_max_err": 0.0, "secs": 184.5, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 76, "lr": 1.9969260437060028e-05, "loss": 3.16788, "grad_norm_fp32": 2.0769155025482178, "grad_norm_finite": true, "raw_fp64_norm": 4.569375156397394, "eff_coef_other": 0.48148300558692486, "max_grad_emb": 2.098010301589966, "max_grad_other": 0.1104736328125, "dead_tokens_in_batch": 5, "dead_inp_tokens_in_batch": 5, "n_unique_dead_in_batch": 4, "bb_update_l2": 0.2153568585309566, "bb_zero_grad_l2": 0.1990687471405691, "bb_fresh_batch_l2": 0.07306454253828865, "bb_fresh_ratio": 0.33927195556572415, "bb_cos_act_vs_zero": 0.9408324263242013, "bb_bit_changed_frac": 0.9938196279734057, "dead_batch_upd_l2": 0.0003294039890983474, "dead_batch_zero_l2": 0.0002533657997402632, "dead_batch_fresh_l2": 0.00022993206546666363, "dead_batch_max_row_upd": 0.00019800329111398612, "dead_batch_bit_changed": 8192, "seen_dead_count": 24, "seen_dead_norm_med": 0.004580663204144176, "seen_dead_norm_min": 0.00198306575122204, "kernel_exact_max_err": 0.0, "secs": 186.8, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 77, "lr": 1.9966753634146644e-05, "loss": 3.15902, "grad_norm_fp32": 1.8503838777542114, "grad_norm_finite": true, "raw_fp64_norm": 3.0618603233150807, "eff_coef_other": 0.5404281087800973, "max_grad_emb": 0.8926933407783508, "max_grad_other": 0.072845458984375, "dead_tokens_in_batch": 7, "dead_inp_tokens_in_batch": 7, "n_unique_dead_in_batch": 4, "bb_update_l2": 0.2152889111131097, "bb_zero_grad_l2": 0.19883618387794685, "bb_fresh_batch_l2": 0.07345847887365553, "bb_fresh_ratio": 0.34120883650650036, "bb_cos_act_vs_zero": 0.9401332856421072, "bb_bit_changed_frac": 0.9928742713546095, "dead_batch_upd_l2": 0.00043633391457074337, "dead_batch_zero_l2": 0.0003851659791684681, "dead_batch_fresh_l2": 0.0002699301551242582, "dead_batch_max_row_upd": 0.00024355432061318752, "dead_batch_bit_changed": 8192, "seen_dead_count": 24, "seen_dead_norm_med": 0.00461684064408066, "seen_dead_norm_min": 0.002194739488201488, "kernel_exact_max_err": 0.0, "secs": 189.1, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 78, "lr": 1.9964148772252114e-05, "loss": 3.26982, "grad_norm_fp32": 1.5932894945144653, "grad_norm_finite": true, "raw_fp64_norm": 1.8148418631636583, "eff_coef_other": 0.6276319374545299, "max_grad_emb": 0.4046799838542938, "max_grad_other": 0.074676513671875, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.21613152879138872, "bb_zero_grad_l2": 0.19876824619461686, "bb_fresh_batch_l2": 0.07580219844805046, "bb_fresh_ratio": 0.3507225385946126, "bb_cos_act_vs_zero": 0.9366331594025167, "bb_bit_changed_frac": 0.9960349874688738, "dead_batch_upd_l2": 0.0003355925081083406, "dead_batch_zero_l2": 0.00014286721591401505, "dead_batch_fresh_l2": 0.0003138015185561863, "dead_batch_max_row_upd": 0.0002952412651644288, "dead_batch_bit_changed": 4096, "seen_dead_count": 24, "seen_dead_norm_med": 0.004650814410778902, "seen_dead_norm_min": 0.0021966531178169877, "kernel_exact_max_err": 0.0, "secs": 191.3, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 79, "lr": 1.9961445879862794e-05, "loss": 3.27552, "grad_norm_fp32": 1.994887113571167, "grad_norm_finite": true, "raw_fp64_norm": 3.721271900686987, "eff_coef_other": 0.501281246400251, "max_grad_emb": 1.1268908977508545, "max_grad_other": 0.104949951171875, "dead_tokens_in_batch": 11, "dead_inp_tokens_in_batch": 11, "n_unique_dead_in_batch": 6, "bb_update_l2": 0.21282059323718427, "bb_zero_grad_l2": 0.19953745060814929, "bb_fresh_batch_l2": 0.06453425218290514, "bb_fresh_ratio": 0.303233118568479, "bb_cos_act_vs_zero": 0.9530417509255685, "bb_bit_changed_frac": 0.991711325031222, "dead_batch_upd_l2": 0.0005437664435092789, "dead_batch_zero_l2": 0.0004339228888715562, "dead_batch_fresh_l2": 0.00037375582450569026, "dead_batch_max_row_upd": 0.0002753033243442188, "dead_batch_bit_changed": 12288, "seen_dead_count": 24, "seen_dead_norm_med": 0.004693703484754711, "seen_dead_norm_min": 0.002198420301462244, "kernel_exact_max_err": 0.0, "secs": 193.5, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 80, "lr": 1.9958644986537084e-05, "loss": 3.5393, "grad_norm_fp32": 2.343520164489746, "grad_norm_finite": true, "raw_fp64_norm": 49.10263640846507, "eff_coef_other": 0.42670832896776056, "max_grad_emb": 12.826057434082031, "max_grad_other": 0.10638427734375, "dead_tokens_in_batch": 11, "dead_inp_tokens_in_batch": 11, "n_unique_dead_in_batch": 7, "bb_update_l2": 0.21037384079605298, "bb_zero_grad_l2": 0.19647638663079836, "bb_fresh_batch_l2": 0.06045596595681846, "bb_fresh_ratio": 0.28737397068025927, "bb_cos_act_vs_zero": 0.9581237343714925, "bb_bit_changed_frac": 0.989350189858996, "dead_batch_upd_l2": 0.0005134592046534507, "dead_batch_zero_l2": 0.0004067135123891569, "dead_batch_fresh_l2": 0.0003797971428428578, "dead_batch_max_row_upd": 0.00033211975410146814, "dead_batch_bit_changed": 14336, "seen_dead_count": 24, "seen_dead_norm_med": 0.004747493353618715, "seen_dead_norm_min": 0.0022142814075336087, "kernel_exact_max_err": 0.0, "secs": 195.8, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 81, "lr": 1.9955746122905103e-05, "loss": 3.19157, "grad_norm_fp32": 1.8303313255310059, "grad_norm_finite": true, "raw_fp64_norm": 2.6691435794579883, "eff_coef_other": 0.5463488712138029, "max_grad_emb": 0.9386244416236877, "max_grad_other": 0.0854034423828125, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.20727505519581407, "bb_zero_grad_l2": 0.19421672920553812, "bb_fresh_batch_l2": 0.06732117573748873, "bb_fresh_ratio": 0.3247914983010859, "bb_cos_act_vs_zero": 0.9458268316005937, "bb_bit_changed_frac": 0.9927413025667815, "dead_batch_upd_l2": 0.00028973312279296717, "dead_batch_zero_l2": 0.00017253942428683918, "dead_batch_fresh_l2": 0.0002561453676673808, "dead_batch_max_row_upd": 0.00024092798347686716, "dead_batch_bit_changed": 4096, "seen_dead_count": 24, "seen_dead_norm_med": 0.004798694925621577, "seen_dead_norm_min": 0.0022444235935908143, "kernel_exact_max_err": 0.0, "secs": 198.0, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 82, "lr": 1.995274932066836e-05, "loss": 3.11024, "grad_norm_fp32": 1.6917999982833862, "grad_norm_finite": true, "raw_fp64_norm": 2.388827243797517, "eff_coef_other": 0.5910860680509508, "max_grad_emb": 0.7377009987831116, "max_grad_other": 0.081024169921875, "dead_tokens_in_batch": 11, "dead_inp_tokens_in_batch": 11, "n_unique_dead_in_batch": 4, "bb_update_l2": 0.20967369414603224, "bb_zero_grad_l2": 0.1913503355114285, "bb_fresh_batch_l2": 0.06885931449056333, "bb_fresh_ratio": 0.3284117961054505, "bb_cos_act_vs_zero": 0.9450930278973382, "bb_bit_changed_frac": 0.9934317581720593, "dead_batch_upd_l2": 0.0003230821184219272, "dead_batch_zero_l2": 0.00025064386125351994, "dead_batch_fresh_l2": 0.00021528035371067909, "dead_batch_max_row_upd": 0.00017540743103351022, "dead_batch_bit_changed": 8192, "seen_dead_count": 24, "seen_dead_norm_med": 0.004847240016330726, "seen_dead_norm_min": 0.0022849642519265673, "kernel_exact_max_err": 0.0, "secs": 200.3, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 83, "lr": 1.9949654612599402e-05, "loss": 2.75865, "grad_norm_fp32": 1.2776035070419312, "grad_norm_finite": true, "raw_fp64_norm": 1.3352299268289434, "eff_coef_other": 0.7827148342763164, "max_grad_emb": 0.10815942287445068, "max_grad_other": 0.0459747314453125, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.21874653295342525, "bb_zero_grad_l2": 0.1935609486824878, "bb_fresh_batch_l2": 0.0979003437215004, "bb_fresh_ratio": 0.4475515218444399, "bb_cos_act_vs_zero": 0.8943080136393493, "bb_bit_changed_frac": 0.9973786760628189, "dead_batch_upd_l2": 0.00034231046429802545, "dead_batch_zero_l2": 0.0002727141287638192, "dead_batch_fresh_l2": 0.00020491707918174343, "dead_batch_max_row_upd": 0.000299091837965952, "dead_batch_bit_changed": 4096, "seen_dead_count": 24, "seen_dead_norm_med": 0.00489311389801884, "seen_dead_norm_min": 0.0023326812340164612, "kernel_exact_max_err": 0.0, "secs": 202.5, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 84, "lr": 1.9946462032541463e-05, "loss": 3.09482, "grad_norm_fp32": 2.184964895248413, "grad_norm_finite": true, "raw_fp64_norm": 3.050996694413066, "eff_coef_other": 0.4576730475174341, "max_grad_emb": 0.9162291884422302, "max_grad_other": 0.129638671875, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.21330001261159254, "bb_zero_grad_l2": 0.20193054638363117, "bb_fresh_batch_l2": 0.06526745241353674, "bb_fresh_ratio": 0.3059889758768329, "bb_cos_act_vs_zero": 0.95205010326498, "bb_bit_changed_frac": 0.9938849005909487, "dead_batch_upd_l2": 0.00022855791257108245, "dead_batch_zero_l2": 0.00018501425524811697, "dead_batch_fresh_l2": 0.00015353686967857296, "dead_batch_max_row_upd": 0.00022855791257108245, "dead_batch_bit_changed": 2048, "seen_dead_count": 24, "seen_dead_norm_med": 0.004936342098841209, "seen_dead_norm_min": 0.002384991172986011, "kernel_exact_max_err": 0.0, "secs": 204.7, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 85, "lr": 1.9943171615408084e-05, "loss": 3.28603, "grad_norm_fp32": 1.9052417278289795, "grad_norm_finite": true, "raw_fp64_norm": 2.6937854775947834, "eff_coef_other": 0.5248675065877292, "max_grad_emb": 1.0162266492843628, "max_grad_other": 0.082000732421875, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.2108386567657471, "bb_zero_grad_l2": 0.19689779447054986, "bb_fresh_batch_l2": 0.07264608285927643, "bb_fresh_ratio": 0.34455770101016187, "bb_cos_act_vs_zero": 0.9387779237412004, "bb_bit_changed_frac": 0.9961077144644408, "dead_batch_upd_l2": 0.00028313835872245815, "dead_batch_zero_l2": 0.00021492123169756686, "dead_batch_fresh_l2": 0.00016188758445135538, "dead_batch_max_row_upd": 0.00017010614691626827, "dead_batch_bit_changed": 6144, "seen_dead_count": 24, "seen_dead_norm_med": 0.004976980001978257, "seen_dead_norm_min": 0.0024398792734556, "kernel_exact_max_err": 0.0, "secs": 207.0, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 86, "lr": 1.9939783397182746e-05, "loss": 3.1799, "grad_norm_fp32": 1.678824543952942, "grad_norm_finite": true, "raw_fp64_norm": 1.9415129726464153, "eff_coef_other": 0.5956545059741064, "max_grad_emb": 0.30459555983543396, "max_grad_other": 0.07061767578125, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.21197423870029083, "bb_zero_grad_l2": 0.1946175448084268, "bb_fresh_batch_l2": 0.07154001522827476, "bb_fresh_ratio": 0.3374939127835471, "bb_cos_act_vs_zero": 0.9416210556176369, "bb_bit_changed_frac": 0.9931771176042321, "dead_batch_upd_l2": 0.0003480556304510932, "dead_batch_zero_l2": 9.587336933465004e-05, "dead_batch_fresh_l2": 0.00034855060806097434, "dead_batch_max_row_upd": 0.00023887912583612074, "dead_batch_bit_changed": 6144, "seen_dead_count": 24, "seen_dead_norm_med": 0.005022438500063133, "seen_dead_norm_min": 0.00249581008861384, "kernel_exact_max_err": 0.0, "secs": 209.2, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 87, "lr": 1.993629741491845e-05, "loss": 3.62847, "grad_norm_fp32": 2.3907735347747803, "grad_norm_finite": true, "raw_fp64_norm": 2.604233006193556, "eff_coef_other": 0.4182744903187634, "max_grad_emb": 0.2252519428730011, "max_grad_other": 0.1041259765625, "dead_tokens_in_batch": 7, "dead_inp_tokens_in_batch": 7, "n_unique_dead_in_batch": 5, "bb_update_l2": 0.2071497384831526, "bb_zero_grad_l2": 0.19566330781282343, "bb_fresh_batch_l2": 0.06328041898032256, "bb_fresh_ratio": 0.3054815296591317, "bb_cos_act_vs_zero": 0.9522289639943389, "bb_bit_changed_frac": 0.9861278607411024, "dead_batch_upd_l2": 0.0005202205675088349, "dead_batch_zero_l2": 0.0003577575691589262, "dead_batch_fresh_l2": 0.00040038638143806746, "dead_batch_max_row_upd": 0.0003095747432189874, "dead_batch_bit_changed": 10240, "seen_dead_count": 24, "seen_dead_norm_med": 0.005071360745206455, "seen_dead_norm_min": 0.002551637867079699, "kernel_exact_max_err": 0.0, "secs": 211.4, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 88, "lr": 1.9932713706737354e-05, "loss": 3.27232, "grad_norm_fp32": 2.0132322311401367, "grad_norm_finite": true, "raw_fp64_norm": 2.0780602740152756, "eff_coef_other": 0.49671343813139757, "max_grad_emb": 0.17679335176944733, "max_grad_other": 0.11102294921875, "dead_tokens_in_batch": 4, "dead_inp_tokens_in_batch": 4, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.20292842106663092, "bb_zero_grad_l2": 0.1912112152097147, "bb_fresh_batch_l2": 0.060767033930745284, "bb_fresh_ratio": 0.2994505826800506, "bb_cos_act_vs_zero": 0.9541863551991228, "bb_bit_changed_frac": 0.9900104267250324, "dead_batch_upd_l2": 0.0003354513101097803, "dead_batch_zero_l2": 0.00023240099543234876, "dead_batch_fresh_l2": 0.00026853355003307773, "dead_batch_max_row_upd": 0.00028679567824779973, "dead_batch_bit_changed": 4096, "seen_dead_count": 24, "seen_dead_norm_med": 0.005122289916641587, "seen_dead_norm_min": 0.0026065259746438445, "kernel_exact_max_err": 0.0, "secs": 213.7, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 89, "lr": 1.9929032311830303e-05, "loss": 2.98435, "grad_norm_fp32": 2.0070042610168457, "grad_norm_finite": true, "raw_fp64_norm": 2.0280136737993044, "eff_coef_other": 0.4982547975451503, "max_grad_emb": 0.10131628811359406, "max_grad_other": 0.115997314453125, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.19911557277521985, "bb_zero_grad_l2": 0.18731308734475094, "bb_fresh_batch_l2": 0.0678601784713615, "bb_fresh_ratio": 0.3408079916881658, "bb_cos_act_vs_zero": 0.9401331095498787, "bb_bit_changed_frac": 0.9948285065923563, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 24, "seen_dead_norm_med": 0.005174080244168779, "seen_dead_norm_min": 0.002659878664128299, "kernel_exact_max_err": 0.0, "secs": 215.9, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 90, "lr": 1.9925253270456446e-05, "loss": 3.34187, "grad_norm_fp32": 1.9819756746292114, "grad_norm_finite": true, "raw_fp64_norm": 2.283707130339221, "eff_coef_other": 0.504546805621252, "max_grad_emb": 0.3704831898212433, "max_grad_other": 0.101470947265625, "dead_tokens_in_batch": 5, "dead_inp_tokens_in_batch": 5, "n_unique_dead_in_batch": 5, "bb_update_l2": 0.19808055129975655, "bb_zero_grad_l2": 0.18378962779346694, "bb_fresh_batch_l2": 0.06762016842159176, "bb_fresh_ratio": 0.34137712146843596, "bb_cos_act_vs_zero": 0.9400049637602251, "bb_bit_changed_frac": 0.9942734229143374, "dead_batch_upd_l2": 0.00047128523625141687, "dead_batch_zero_l2": 0.00032135512146077666, "dead_batch_fresh_l2": 0.00039015626768793595, "dead_batch_max_row_upd": 0.000262066044768879, "dead_batch_bit_changed": 10240, "seen_dead_count": 24, "seen_dead_norm_med": 0.005204010886077046, "seen_dead_norm_min": 0.0027112855991548376, "kernel_exact_max_err": 0.0, "secs": 218.1, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 91, "lr": 1.9921376623942778e-05, "loss": 2.97839, "grad_norm_fp32": 1.9011907577514648, "grad_norm_finite": true, "raw_fp64_norm": 2.498502637758722, "eff_coef_other": 0.5259858696119626, "max_grad_emb": 0.24887479841709137, "max_grad_other": 0.12005615234375, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.20142022460651585, "bb_zero_grad_l2": 0.1828294915617078, "bb_fresh_batch_l2": 0.07493798366273596, "bb_fresh_ratio": 0.37204795997587103, "bb_cos_act_vs_zero": 0.9284452641980062, "bb_bit_changed_frac": 0.9947397150249987, "dead_batch_upd_l2": 0.000227270803068335, "dead_batch_zero_l2": 0.00019239416317254405, "dead_batch_fresh_l2": 0.00014987965766958164, "dead_batch_max_row_upd": 0.000227270803068335, "dead_batch_bit_changed": 2048, "seen_dead_count": 24, "seen_dead_norm_med": 0.005227490977681188, "seen_dead_norm_min": 0.002760477790525918, "kernel_exact_max_err": 0.0, "secs": 220.4, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 92, "lr": 1.991740241468368e-05, "loss": 2.78505, "grad_norm_fp32": 2.462386131286621, "grad_norm_finite": true, "raw_fp64_norm": 2.769861536444823, "eff_coef_other": 0.4061099846137883, "max_grad_emb": 0.3026115596294403, "max_grad_other": 0.09429931640625, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.19990580180622686, "bb_zero_grad_l2": 0.1859082877627588, "bb_fresh_batch_l2": 0.0682670553504611, "bb_fresh_ratio": 0.3414961183399463, "bb_cos_act_vs_zero": 0.9399359193186417, "bb_bit_changed_frac": 0.9879847800944124, "dead_batch_upd_l2": 0.00030719604729747977, "dead_batch_zero_l2": 0.00028611318967287913, "dead_batch_fresh_l2": 0.00013134158823980844, "dead_batch_max_row_upd": 0.00021820831807422617, "dead_batch_bit_changed": 4096, "seen_dead_count": 24, "seen_dead_norm_med": 0.005249267129439012, "seen_dead_norm_min": 0.0028072930449798347, "kernel_exact_max_err": 0.0, "secs": 222.6, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 93, "lr": 1.9913330686140472e-05, "loss": 2.92295, "grad_norm_fp32": 1.6322572231292725, "grad_norm_finite": true, "raw_fp64_norm": 3.0497571285690586, "eff_coef_other": 0.6126481618103642, "max_grad_emb": 0.6658192873001099, "max_grad_other": 0.0881805419921875, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.199575066080773, "bb_zero_grad_l2": 0.18451302676313117, "bb_fresh_batch_l2": 0.0792686983942805, "bb_fresh_ratio": 0.39718738393000697, "bb_cos_act_vs_zero": 0.9177624823149997, "bb_bit_changed_frac": 0.995561654173758, "dead_batch_upd_l2": 0.0004192509009876755, "dead_batch_zero_l2": 0.0003223790122094902, "dead_batch_fresh_l2": 0.0002436820237108295, "dead_batch_max_row_upd": 0.0003288282327726841, "dead_batch_bit_changed": 6144, "seen_dead_count": 24, "seen_dead_norm_med": 0.005269454494019098, "seen_dead_norm_min": 0.0028516491820522005, "kernel_exact_max_err": 0.0, "secs": 224.9, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 94, "lr": 1.990916148284092e-05, "loss": 3.23745, "grad_norm_fp32": 2.2146527767181396, "grad_norm_finite": true, "raw_fp64_norm": 3.1740130282176984, "eff_coef_other": 0.4515378478174065, "max_grad_emb": 0.874968409538269, "max_grad_other": 0.1294097900390625, "dead_tokens_in_batch": 20, "dead_inp_tokens_in_batch": 20, "n_unique_dead_in_batch": 5, "bb_update_l2": 0.19808991905513496, "bb_zero_grad_l2": 0.1842005895170474, "bb_fresh_batch_l2": 0.07222426346870789, "bb_fresh_ratio": 0.364603427641391, "bb_cos_act_vs_zero": 0.9311637767408698, "bb_bit_changed_frac": 0.9943403201498672, "dead_batch_upd_l2": 0.00044993275428934247, "dead_batch_zero_l2": 0.0002887871355467884, "dead_batch_fresh_l2": 0.0003345865075530249, "dead_batch_max_row_upd": 0.00027229359364386313, "dead_batch_bit_changed": 10240, "seen_dead_count": 24, "seen_dead_norm_med": 0.0052881618588215655, "seen_dead_norm_min": 0.002893523428921761, "kernel_exact_max_err": 0.0, "secs": 227.0, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 95, "lr": 1.9904894850378765e-05, "loss": 3.09775, "grad_norm_fp32": 1.9399986267089844, "grad_norm_finite": true, "raw_fp64_norm": 2.0586136024246473, "eff_coef_other": 0.5154640167103538, "max_grad_emb": 0.13802281022071838, "max_grad_other": 0.1097412109375, "dead_tokens_in_batch": 4, "dead_inp_tokens_in_batch": 4, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.19874178159001915, "bb_zero_grad_l2": 0.1828267533187098, "bb_fresh_batch_l2": 0.0708761996992815, "bb_fresh_ratio": 0.35662455640802665, "bb_cos_act_vs_zero": 0.9343593470793421, "bb_bit_changed_frac": 0.9918382880821944, "dead_batch_upd_l2": 0.00041336684797509625, "dead_batch_zero_l2": 0.00029403028265327966, "dead_batch_fresh_l2": 0.0003360098909288175, "dead_batch_max_row_upd": 0.0002560881999307627, "dead_batch_bit_changed": 6144, "seen_dead_count": 24, "seen_dead_norm_med": 0.005305491794893966, "seen_dead_norm_min": 0.00293293658780425, "kernel_exact_max_err": 0.0, "secs": 229.2, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 96, "lr": 1.990053083541322e-05, "loss": 2.99692, "grad_norm_fp32": 1.7229505777359009, "grad_norm_finite": true, "raw_fp64_norm": 2.466955944470314, "eff_coef_other": 0.5803993640460179, "max_grad_emb": 0.7657632827758789, "max_grad_other": 0.077545166015625, "dead_tokens_in_batch": 8, "dead_inp_tokens_in_batch": 8, "n_unique_dead_in_batch": 5, "bb_update_l2": 0.20146261310984764, "bb_zero_grad_l2": 0.18342714718561678, "bb_fresh_batch_l2": 0.07482914891644735, "bb_fresh_ratio": 0.37142945661906357, "bb_cos_act_vs_zero": 0.9286387867992874, "bb_bit_changed_frac": 0.9947271256434163, "dead_batch_upd_l2": 0.0005865417667749727, "dead_batch_zero_l2": 0.0003144811933339228, "dead_batch_fresh_l2": 0.0005180106871529934, "dead_batch_max_row_upd": 0.00031015869824310927, "dead_batch_bit_changed": 10240, "seen_dead_count": 24, "seen_dead_norm_med": 0.0053107049501945405, "seen_dead_norm_min": 0.0029699409106232356, "kernel_exact_max_err": 0.0, "secs": 231.5, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 97, "lr": 1.9896069485668447e-05, "loss": 3.17546, "grad_norm_fp32": 2.4104714393615723, "grad_norm_finite": true, "raw_fp64_norm": 2.9546047947546157, "eff_coef_other": 0.4148564338138028, "max_grad_emb": 0.6717954277992249, "max_grad_other": 0.11277532577514648, "dead_tokens_in_batch": 10, "dead_inp_tokens_in_batch": 10, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.1988469400358153, "bb_zero_grad_l2": 0.1859354478580508, "bb_fresh_batch_l2": 0.0666257266018936, "bb_fresh_ratio": 0.3350603564223483, "bb_cos_act_vs_zero": 0.9422238379942475, "bb_bit_changed_frac": 0.9898947986928813, "dead_batch_upd_l2": 0.0004543178128231088, "dead_batch_zero_l2": 0.00035813263712568635, "dead_batch_fresh_l2": 0.0002905963837026415, "dead_batch_max_row_upd": 0.0003030739853942118, "dead_batch_bit_changed": 6144, "seen_dead_count": 24, "seen_dead_norm_med": 0.005340577711196476, "seen_dead_norm_min": 0.0030046108648985746, "kernel_exact_max_err": 0.0, "secs": 233.8, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 98, "lr": 1.9891510849933054e-05, "loss": 2.99966, "grad_norm_fp32": 1.5994935035705566, "grad_norm_finite": true, "raw_fp64_norm": 5.9709273737354325, "eff_coef_other": 0.6251975219469007, "max_grad_emb": 1.3639990091323853, "max_grad_other": 0.066009521484375, "dead_tokens_in_batch": 6, "dead_inp_tokens_in_batch": 6, "n_unique_dead_in_batch": 4, "bb_update_l2": 0.1999873943912756, "bb_zero_grad_l2": 0.18352211922103678, "bb_fresh_batch_l2": 0.08126983015561266, "bb_fresh_ratio": 0.40637476378440196, "bb_cos_act_vs_zero": 0.9137150434699958, "bb_bit_changed_frac": 0.9965725642690991, "dead_batch_upd_l2": 0.0005190142248684677, "dead_batch_zero_l2": 0.00047897449954764724, "dead_batch_fresh_l2": 0.0001475096812523897, "dead_batch_max_row_upd": 0.0003123120986342078, "dead_batch_bit_changed": 8192, "seen_dead_count": 24, "seen_dead_norm_med": 0.005368389575562192, "seen_dead_norm_min": 0.003037036046834173, "kernel_exact_max_err": 0.0, "secs": 236.0, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 99, "lr": 1.9886854978059554e-05, "loss": 3.08102, "grad_norm_fp32": 2.3108866214752197, "grad_norm_finite": true, "raw_fp64_norm": 2.421706946690913, "eff_coef_other": 0.43273415405705534, "max_grad_emb": 0.2735980153083801, "max_grad_other": 0.13299560546875, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.19469339345422873, "bb_zero_grad_l2": 0.18456633571468856, "bb_fresh_batch_l2": 0.06158736160741362, "bb_fresh_ratio": 0.3163300023423365, "bb_cos_act_vs_zero": 0.9486494461385543, "bb_bit_changed_frac": 0.9932496876284772, "dead_batch_upd_l2": 0.00015622440261862727, "dead_batch_zero_l2": 0.00012486203737103278, "dead_batch_fresh_l2": 0.00010754118424999099, "dead_batch_max_row_upd": 0.00015622440261862727, "dead_batch_bit_changed": 2048, "seen_dead_count": 24, "seen_dead_norm_med": 0.005394261184963614, "seen_dead_norm_min": 0.0030673158558818933, "kernel_exact_max_err": 0.0, "secs": 238.3, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_step", "step": 100, "lr": 1.9882101920963812e-05, "loss": 2.97503, "grad_norm_fp32": 1.4485118389129639, "grad_norm_finite": true, "raw_fp64_norm": 3.829940334239953, "eff_coef_other": 0.6903632285030002, "max_grad_emb": 2.146402359008789, "max_grad_other": 0.05694580078125, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 3, "bb_update_l2": 0.19989828154157893, "bb_zero_grad_l2": 0.1796790867144216, "bb_fresh_batch_l2": 0.0845206305201437, "bb_fresh_ratio": 0.42281819467549236, "bb_cos_act_vs_zero": 0.9062446785092733, "bb_bit_changed_frac": 0.9963297739802174, "dead_batch_upd_l2": 0.0003367496705647954, "dead_batch_zero_l2": 0.0002214846368668556, "dead_batch_fresh_l2": 0.00024284182417246865, "dead_batch_max_row_upd": 0.00022944270482818505, "dead_batch_bit_changed": 6144, "seen_dead_count": 24, "seen_dead_norm_med": 0.005443333607270668, "seen_dead_norm_min": 0.0030955554710240286, "kernel_exact_max_err": 0.0, "secs": 240.5, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}
{"kind": "adamw_done", "steps": 100, "flores_end_nll": 3.63398, "flores_end_ppl": 37.863, "seen_dead_count": 24, "peak_mem_gb": 29.8, "secs": 251.2, "arm": "groupclip", "seed": 0, "lang": "khk_Cyrl", "model": "tiiuae__Falcon-H1-1.5B-Base"}


==> anc/embscan/outE37/e37b_nemo_base_s0.jsonl <==
{"kind": "adamw_meta", "steps": 300, "lr_steps": 1000, "mb": 2, "acc": 16, "n_dead_rows": 75, "n_nonemb_params": 3562515040, "flores_step0_nll": 4.06838, "flores_step0_ppl": 58.462, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 1, "lr": 4.0000000000000003e-07, "loss": 3.81556, "grad_norm_fp32": 52.21543502807617, "grad_norm_finite": true, "raw_fp64_norm": 52.2154353298984, "eff_coef_other": 0.019151424867204045, "max_grad_emb": 4.889901161193848, "max_grad_other": 1.533333659172058, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.020203072804851, "bb_zero_grad_l2": 0.00013783346228116888, "bb_fresh_batch_l2": 0.02020247564531001, "bb_fresh_ratio": 0.9999704421427988, "bb_cos_act_vs_zero": 0.007743607881337659, "bb_bit_changed_frac": 0.9980079393573592, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 0, "seen_dead_norm_med": 0.0, "seen_dead_norm_min": 0.0, "kernel_exact_max_err": 0.0, "secs": 45.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 2, "lr": 8.000000000000001e-07, "loss": 3.43107, "grad_norm_fp32": 184.72254943847656, "grad_norm_finite": true, "raw_fp64_norm": 184.72256199743072, "eff_coef_other": 0.005413524215783598, "max_grad_emb": 32.129390716552734, "max_grad_other": 1.5442166328430176, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.029670881128322717, "bb_zero_grad_l2": 0.02647227990936449, "bb_fresh_batch_l2": 0.013249515158097407, "bb_fresh_ratio": 0.4465494334595245, "bb_cos_act_vs_zero": 0.8947626414165085, "bb_bit_changed_frac": 0.9956316408982796, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 0, "seen_dead_norm_med": 0.0, "seen_dead_norm_min": 0.0, "kernel_exact_max_err": 0.0, "secs": 49.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 3, "lr": 1.2000000000000002e-06, "loss": 3.95844, "grad_norm_fp32": 8.885194778442383, "grad_norm_finite": true, "raw_fp64_norm": 8.885194388904821, "eff_coef_other": 0.11254676035684437, "max_grad_emb": 0.075149767100811, "max_grad_other": 1.7453808784484863, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.04345666302748829, "bb_zero_grad_l2": 0.034076080330227576, "bb_fresh_batch_l2": 0.03709883105609279, "bb_fresh_ratio": 0.8536971886825758, "bb_cos_act_vs_zero": 0.5649988351124893, "bb_bit_changed_frac": 0.9974504534302261, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 0, "seen_dead_norm_med": 0.0, "seen_dead_norm_min": 0.0, "kernel_exact_max_err": 0.0, "secs": 52.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 4, "lr": 1.6000000000000001e-06, "loss": 3.9381, "grad_norm_fp32": 8.214897155761719, "grad_norm_finite": true, "raw_fp64_norm": 8.21489693003171, "eff_coef_other": 0.12173005447409299, "max_grad_emb": 0.02690606191754341, "max_grad_other": 1.4335616827011108, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.057013211952681636, "bb_zero_grad_l2": 0.047738642374234634, "bb_fresh_batch_l2": 0.034302229395053264, "bb_fresh_ratio": 0.6016540415846514, "bb_cos_act_vs_zero": 0.7996450853260253, "bb_bit_changed_frac": 0.9973256410448726, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 0, "seen_dead_norm_med": 0.0, "seen_dead_norm_min": 0.0, "kernel_exact_max_err": 0.0, "secs": 56.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 5, "lr": 2.0000000000000003e-06, "loss": 4.61486, "grad_norm_fp32": 14.13199520111084, "grad_norm_finite": true, "raw_fp64_norm": 14.131995594779063, "eff_coef_other": 0.07076141160591279, "max_grad_emb": 0.0309662576764822, "max_grad_other": 2.2702252864837646, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.0678076637643963, "bb_zero_grad_l2": 0.06074867021131323, "bb_fresh_batch_l2": 0.027375756189557544, "bb_fresh_ratio": 0.40372658000247613, "bb_cos_act_vs_zero": 0.9150808018033745, "bb_bit_changed_frac": 0.9911805402511368, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 0, "seen_dead_norm_med": 0.0, "seen_dead_norm_min": 0.0, "kernel_exact_max_err": 0.0, "secs": 59.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 6, "lr": 2.4000000000000003e-06, "loss": 3.57211, "grad_norm_fp32": 7.089563369750977, "grad_norm_finite": true, "raw_fp64_norm": 7.089563816079361, "eff_coef_other": 0.14105239022396032, "max_grad_emb": 0.03972750902175903, "max_grad_other": 1.1957343816757202, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.08062819607911002, "bb_zero_grad_l2": 0.07079269604749218, "bb_fresh_batch_l2": 0.03672098333000531, "bb_fresh_ratio": 0.4554360027350204, "bb_cos_act_vs_zero": 0.8903540423116978, "bb_bit_changed_frac": 0.9980992380596377, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 0, "seen_dead_norm_med": 0.0, "seen_dead_norm_min": 0.0, "kernel_exact_max_err": 0.0, "secs": 62.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 7, "lr": 2.8000000000000003e-06, "loss": 3.52217, "grad_norm_fp32": 6.952971458435059, "grad_norm_finite": true, "raw_fp64_norm": 6.952971291804121, "eff_coef_other": 0.14382337999726166, "max_grad_emb": 0.13936789333820343, "max_grad_other": 1.3062080144882202, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.09348119363700966, "bb_zero_grad_l2": 0.08299181850793359, "bb_fresh_batch_l2": 0.035389639513632096, "bb_fresh_ratio": 0.378574963976724, "bb_cos_act_vs_zero": 0.9263744563748799, "bb_bit_changed_frac": 0.9982086486854523, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 0, "seen_dead_norm_med": 0.0, "seen_dead_norm_min": 0.0, "kernel_exact_max_err": 0.0, "secs": 66.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 8, "lr": 3.2000000000000003e-06, "loss": 3.33986, "grad_norm_fp32": 6.271861553192139, "grad_norm_finite": true, "raw_fp64_norm": 6.271861631322941, "eff_coef_other": 0.15944226958402302, "max_grad_emb": 0.04445738345384598, "max_grad_other": 1.009892225265503, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.10492352080562212, "bb_zero_grad_l2": 0.09519968862220754, "bb_fresh_batch_l2": 0.036857105440324445, "bb_fresh_ratio": 0.35127591180060297, "bb_cos_act_vs_zero": 0.9367337583443641, "bb_bit_changed_frac": 0.9966773555010732, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 0, "seen_dead_norm_med": 0.0, "seen_dead_norm_min": 0.0, "kernel_exact_max_err": 0.0, "secs": 69.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 9, "lr": 3.6000000000000003e-06, "loss": 3.59462, "grad_norm_fp32": 5.7999067306518555, "grad_norm_finite": true, "raw_fp64_norm": 5.79990640128906, "eff_coef_other": 0.1724165359933423, "max_grad_emb": 0.03560778871178627, "max_grad_other": 1.1259678602218628, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.11590965400972113, "bb_zero_grad_l2": 0.10595945374069886, "bb_fresh_batch_l2": 0.03950680185481674, "bb_fresh_ratio": 0.3408413405453128, "bb_cos_act_vs_zero": 0.9404895863001435, "bb_bit_changed_frac": 0.9981273816601206, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 0, "seen_dead_norm_med": 0.0, "seen_dead_norm_min": 0.0, "kernel_exact_max_err": 0.0, "secs": 73.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 10, "lr": 4.000000000000001e-06, "loss": 3.48549, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 2.436713347570946e+31, "eff_coef_other": 0.0, "max_grad_emb": 4.722113515141891e+30, "max_grad_other": 0.7635865211486816, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.11626331012675455, "bb_zero_grad_l2": 0.11626331012675455, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 0.9999999999999999, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 2.5111268480700722e-42, "dead_batch_zero_l2": 2.5111268480700722e-42, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 2.5111268480700722e-42, "dead_batch_bit_changed": 0, "seen_dead_count": 1, "seen_dead_norm_med": 6.582753925625434e-36, "seen_dead_norm_min": 6.582753925625434e-36, "kernel_exact_max_err": 0.0, "secs": 76.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 11, "lr": 4.4e-06, "loss": 3.58949, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 3.5670983119274886e+31, "eff_coef_other": 0.0, "max_grad_emb": 6.603528198202095e+30, "max_grad_other": 1.3155596256256104, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.11595494863670353, "bb_zero_grad_l2": 0.11595494863670353, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 3.13890856008759e-42, "dead_batch_zero_l2": 3.13890856008759e-42, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 3.13890856008759e-42, "dead_batch_bit_changed": 0, "seen_dead_count": 2, "seen_dead_norm_med": 6.582750786716874e-36, "seen_dead_norm_min": 6.582750786716874e-36, "kernel_exact_max_err": 0.0, "secs": 80.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 12, "lr": 4.800000000000001e-06, "loss": 3.40286, "grad_norm_fp32": 5.4033966064453125, "grad_norm_finite": true, "raw_fp64_norm": 5.403396586972692, "eff_coef_other": 0.18506874245329902, "max_grad_emb": 0.030691377818584442, "max_grad_other": 0.40816259384155273, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.12025744818991844, "bb_zero_grad_l2": 0.11509088955571704, "bb_fresh_batch_l2": 0.05390756143155958, "bb_fresh_ratio": 0.44826796379734607, "bb_cos_act_vs_zero": 0.8959819291581913, "bb_bit_changed_frac": 0.9968576124242833, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 2, "seen_dead_norm_med": 6.582747647808313e-36, "seen_dead_norm_min": 6.582747647808313e-36, "kernel_exact_max_err": 0.0, "secs": 83.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 13, "lr": 5.2e-06, "loss": 3.48428, "grad_norm_fp32": 6.064689636230469, "grad_norm_finite": true, "raw_fp64_norm": 6.0646897915089735, "eff_coef_other": 0.16488887232367613, "max_grad_emb": 0.17353641986846924, "max_grad_other": 1.0574301481246948, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.128302685618171, "bb_zero_grad_l2": 0.11885112182546018, "bb_fresh_batch_l2": 0.048484194135169925, "bb_fresh_ratio": 0.37788916032092246, "bb_cos_act_vs_zero": 0.925850968404095, "bb_bit_changed_frac": 0.9982589053153864, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 2, "seen_dead_norm_med": 6.582744508899753e-36, "seen_dead_norm_min": 6.582744508899753e-36, "kernel_exact_max_err": 0.0, "secs": 86.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 14, "lr": 5.600000000000001e-06, "loss": 3.69893, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 1.828843452954875e+30, "eff_coef_other": 0.0, "max_grad_emb": 3.2971113214106694e+29, "max_grad_other": 0.7437847256660461, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.12633628409826742, "bb_zero_grad_l2": 0.12633628409826742, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 0.9999999999999998, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 6.428289987660182e-39, "dead_batch_zero_l2": 6.428289987660182e-39, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 6.428289987660182e-39, "dead_batch_bit_changed": 0, "seen_dead_count": 3, "seen_dead_norm_med": 6.582740742209481e-36, "seen_dead_norm_min": 6.582740742209481e-36, "kernel_exact_max_err": 0.0, "secs": 90.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 15, "lr": 6e-06, "loss": 3.744, "grad_norm_fp32": 6.869121074676514, "grad_norm_finite": true, "raw_fp64_norm": 6.869121024071529, "eff_coef_other": 0.1455790112810148, "max_grad_emb": 0.016789047047495842, "max_grad_other": 1.0444103479385376, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.1355132683984316, "bb_zero_grad_l2": 0.12399854996671521, "bb_fresh_batch_l2": 0.0447319846366684, "bb_fresh_ratio": 0.33009302458227857, "bb_cos_act_vs_zero": 0.9444054094745751, "bb_bit_changed_frac": 0.9955899627584449, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 3, "seen_dead_norm_med": 6.582736975519209e-36, "seen_dead_norm_min": 6.582736975519209e-36, "kernel_exact_max_err": 0.0, "secs": 93.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 16, "lr": 6.4000000000000006e-06, "loss": 3.35555, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 2.2404539254499563e+31, "eff_coef_other": 0.0, "max_grad_emb": 4.085662125916118e+30, "max_grad_other": 1.246799349784851, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.1326161835793317, "bb_zero_grad_l2": 0.1326161835793317, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 0.9999999999999998, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 4.3944719841226263e-42, "dead_batch_zero_l2": 4.3944719841226263e-42, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 4.3944719841226263e-42, "dead_batch_bit_changed": 0, "seen_dead_count": 4, "seen_dead_norm_med": 6.582732581047225e-36, "seen_dead_norm_min": 6.582732581047225e-36, "kernel_exact_max_err": 0.0, "secs": 97.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 17, "lr": 6.800000000000001e-06, "loss": 3.45343, "grad_norm_fp32": 7.572062969207764, "grad_norm_finite": true, "raw_fp64_norm": 7.572063347668728, "eff_coef_other": 0.13206438879367077, "max_grad_emb": 0.03768926113843918, "max_grad_other": 1.5552406311035156, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.1437410873253166, "bb_zero_grad_l2": 0.12944111937493077, "bb_fresh_batch_l2": 0.045580452467664595, "bb_fresh_ratio": 0.3171010691223335, "bb_cos_act_vs_zero": 0.9496644137762704, "bb_bit_changed_frac": 0.9960281346629768, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 4, "seen_dead_norm_med": 6.582728186575241e-36, "seen_dead_norm_min": 6.582728186575241e-36, "kernel_exact_max_err": 0.0, "secs": 100.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 18, "lr": 7.2000000000000005e-06, "loss": 3.86784, "grad_norm_fp32": 7.055609703063965, "grad_norm_finite": true, "raw_fp64_norm": 7.0556094973341175, "eff_coef_other": 0.14173117566786114, "max_grad_emb": 0.023489495739340782, "max_grad_other": 1.0139141082763672, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.1574951417911138, "bb_zero_grad_l2": 0.13996526573975482, "bb_fresh_batch_l2": 0.05236545502771073, "bb_fresh_ratio": 0.33248933543082343, "bb_cos_act_vs_zero": 0.9447727054239291, "bb_bit_changed_frac": 0.9963251756545567, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 4, "seen_dead_norm_med": 6.582723164321545e-36, "seen_dead_norm_min": 6.582723164321545e-36, "kernel_exact_max_err": 0.0, "secs": 104.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 19, "lr": 7.600000000000001e-06, "loss": 3.49369, "grad_norm_fp32": 7.832013130187988, "grad_norm_finite": true, "raw_fp64_norm": 7.832012798864494, "eff_coef_other": 0.1276810770993843, "max_grad_emb": 0.5003339052200317, "max_grad_other": 1.2358025312423706, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.1675358716088914, "bb_zero_grad_l2": 0.15303220281001345, "bb_fresh_batch_l2": 0.043417154005975206, "bb_fresh_ratio": 0.2591513900219025, "bb_cos_act_vs_zero": 0.9673401239487958, "bb_bit_changed_frac": 0.9978883376166743, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 4, "seen_dead_norm_med": 6.582718142067849e-36, "seen_dead_norm_min": 6.582718142067849e-36, "kernel_exact_max_err": 0.0, "secs": 107.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 20, "lr": 8.000000000000001e-06, "loss": 3.66744, "grad_norm_fp32": 4.502025604248047, "grad_norm_finite": true, "raw_fp64_norm": 4.502025813562873, "eff_coef_other": 0.22212218805113557, "max_grad_emb": 0.018475331366062164, "max_grad_other": 0.8667578101158142, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.18267958271641677, "bb_zero_grad_l2": 0.16245958062475135, "bb_fresh_batch_l2": 0.060899838098555224, "bb_fresh_ratio": 0.3333697022567283, "bb_cos_act_vs_zero": 0.9444043329311784, "bb_bit_changed_frac": 0.996792384348783, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 4, "seen_dead_norm_med": 6.582713119814153e-36, "seen_dead_norm_min": 6.582713119814153e-36, "kernel_exact_max_err": 0.0, "secs": 110.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 21, "lr": 8.400000000000001e-06, "loss": 3.45376, "grad_norm_fp32": 4.042372226715088, "grad_norm_finite": true, "raw_fp64_norm": 4.042372203182049, "eff_coef_other": 0.24737943379182226, "max_grad_emb": 0.022113792598247528, "max_grad_other": 0.5758887529373169, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.19630357327433512, "bb_zero_grad_l2": 0.176825421421197, "bb_fresh_batch_l2": 0.06952970703038862, "bb_fresh_ratio": 0.3541948109789145, "bb_cos_act_vs_zero": 0.9358283763582017, "bb_bit_changed_frac": 0.9975588473585785, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 4, "seen_dead_norm_med": 6.582707469778744e-36, "seen_dead_norm_min": 6.582707469778744e-36, "kernel_exact_max_err": 0.0, "secs": 114.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 22, "lr": 8.8e-06, "loss": 2.93622, "grad_norm_fp32": 5.643657207489014, "grad_norm_finite": true, "raw_fp64_norm": 5.643657335383221, "eff_coef_other": 0.17719003583048692, "max_grad_emb": 0.03128546476364136, "max_grad_other": 0.4362906515598297, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.20189468234871288, "bb_zero_grad_l2": 0.18968765199412904, "bb_fresh_batch_l2": 0.0670305935633832, "bb_fresh_ratio": 0.3320077219647015, "bb_cos_act_vs_zero": 0.94328410811945, "bb_bit_changed_frac": 0.9951847554866744, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 4, "seen_dead_norm_med": 6.582701819743336e-36, "seen_dead_norm_min": 6.582701819743336e-36, "kernel_exact_max_err": 0.0, "secs": 117.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 23, "lr": 9.200000000000002e-06, "loss": 2.96641, "grad_norm_fp32": 4.969491958618164, "grad_norm_finite": true, "raw_fp64_norm": 4.969491778857256, "eff_coef_other": 0.20122777279838702, "max_grad_emb": 0.023264676332473755, "max_grad_other": 0.2850745618343353, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2114982687162014, "bb_zero_grad_l2": 0.19476827193516721, "bb_fresh_batch_l2": 0.08039587608269597, "bb_fresh_ratio": 0.3801254571524415, "bb_cos_act_vs_zero": 0.9249437861479347, "bb_bit_changed_frac": 0.9992465878824753, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 4, "seen_dead_norm_med": 6.582695541926216e-36, "seen_dead_norm_min": 6.582695541926216e-36, "kernel_exact_max_err": 0.0, "secs": 121.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 24, "lr": 9.600000000000001e-06, "loss": 3.30126, "grad_norm_fp32": 4.50658655166626, "grad_norm_finite": true, "raw_fp64_norm": 4.50658687563093, "eff_coef_other": 0.2218973865558789, "max_grad_emb": 0.03481754660606384, "max_grad_other": 0.4883027970790863, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2167538462125893, "bb_zero_grad_l2": 0.203732381819048, "bb_fresh_batch_l2": 0.06684106654528289, "bb_fresh_ratio": 0.3083731509877156, "bb_cos_act_vs_zero": 0.9513338845984339, "bb_bit_changed_frac": 0.9958689940014962, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 4, "seen_dead_norm_med": 6.582689264109096e-36, "seen_dead_norm_min": 6.582689264109096e-36, "kernel_exact_max_err": 0.0, "secs": 124.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 25, "lr": 1e-05, "loss": 3.47378, "grad_norm_fp32": 4.440422058105469, "grad_norm_finite": true, "raw_fp64_norm": 4.440422445037186, "eff_coef_other": 0.22520376705427153, "max_grad_emb": 0.01348376739770174, "max_grad_other": 0.40992945432662964, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.22137638528396947, "bb_zero_grad_l2": 0.20848454961765478, "bb_fresh_batch_l2": 0.06418730018914902, "bb_fresh_ratio": 0.28994646428440446, "bb_cos_act_vs_zero": 0.9571667881855722, "bb_bit_changed_frac": 0.9945245943438881, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 4, "seen_dead_norm_med": 6.582682986291976e-36, "seen_dead_norm_min": 6.582682986291976e-36, "kernel_exact_max_err": 0.0, "secs": 128.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 26, "lr": 1.04e-05, "loss": 3.48371, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 5.470756670486411e+31, "eff_coef_other": 0.0, "max_grad_emb": 1.0845151426255057e+31, "max_grad_other": 0.4835565686225891, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.21263148716460434, "bb_zero_grad_l2": 0.21263148716460434, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0000000000000002, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 6.905598832192699e-42, "dead_batch_zero_l2": 6.905598832192699e-42, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 6.905598832192699e-42, "dead_batch_bit_changed": 0, "seen_dead_count": 5, "seen_dead_norm_med": 6.582676080693143e-36, "seen_dead_norm_min": 6.582676080693143e-36, "kernel_exact_max_err": 0.0, "secs": 131.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 27, "lr": 1.0800000000000002e-05, "loss": 3.26963, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 1.3596347657295672e+31, "eff_coef_other": 0.0, "max_grad_emb": 2.692802776318947e+30, "max_grad_other": 0.45121389627456665, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.2039674869118913, "bb_zero_grad_l2": 0.2039674869118913, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 6.905598832192699e-42, "dead_batch_zero_l2": 6.905598832192699e-42, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 6.905598832192699e-42, "dead_batch_bit_changed": 0, "seen_dead_count": 6, "seen_dead_norm_med": 6.582669175094311e-36, "seen_dead_norm_min": 6.582669175094311e-36, "kernel_exact_max_err": 0.0, "secs": 135.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 28, "lr": 1.1200000000000001e-05, "loss": 3.31971, "grad_norm_fp32": 4.3794636726379395, "grad_norm_finite": true, "raw_fp64_norm": 4.379463720506393, "eff_coef_other": 0.22833840999969912, "max_grad_emb": 0.03586050122976303, "max_grad_other": 0.6056836247444153, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2156992681237558, "bb_zero_grad_l2": 0.19541615229841175, "bb_fresh_batch_l2": 0.09115952485304078, "bb_fresh_ratio": 0.422623245994227, "bb_cos_act_vs_zero": 0.906305526510615, "bb_bit_changed_frac": 0.9991477624751305, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 6, "seen_dead_norm_med": 6.582661641713767e-36, "seen_dead_norm_min": 6.582661641713767e-36, "kernel_exact_max_err": 0.0, "secs": 138.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 29, "lr": 1.16e-05, "loss": 3.03612, "grad_norm_fp32": 3.8013789653778076, "grad_norm_finite": true, "raw_fp64_norm": 3.801378956454697, "eff_coef_other": 0.2630623639593505, "max_grad_emb": 0.012620275840163231, "max_grad_other": 0.3450971245765686, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2317833993146304, "bb_zero_grad_l2": 0.2064202354670552, "bb_fresh_batch_l2": 0.0934011276587393, "bb_fresh_ratio": 0.4029672872816639, "bb_cos_act_vs_zero": 0.9155552610441889, "bb_bit_changed_frac": 0.9989485532108799, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 6, "seen_dead_norm_med": 6.582654108333223e-36, "seen_dead_norm_min": 6.582654108333223e-36, "kernel_exact_max_err": 0.0, "secs": 141.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 30, "lr": 1.2e-05, "loss": 3.27478, "grad_norm_fp32": 4.331298828125, "grad_norm_finite": true, "raw_fp64_norm": 4.3312990059172405, "eff_coef_other": 0.23087757478865079, "max_grad_emb": 0.0194051843136549, "max_grad_other": 0.5150769352912903, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.24161279536059602, "bb_zero_grad_l2": 0.22158459257061025, "bb_fresh_batch_l2": 0.08225940579197505, "bb_fresh_ratio": 0.3404596419208952, "bb_cos_act_vs_zero": 0.9405513856039804, "bb_bit_changed_frac": 0.9969421366990215, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 6, "seen_dead_norm_med": 6.582645947170967e-36, "seen_dead_norm_min": 6.582645947170967e-36, "kernel_exact_max_err": 0.0, "secs": 145.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 31, "lr": 1.2400000000000002e-05, "loss": 3.3727, "grad_norm_fp32": 3.5073463916778564, "grad_norm_finite": true, "raw_fp64_norm": 3.507346201741021, "eff_coef_other": 0.28511575510677223, "max_grad_emb": 0.009130354039371014, "max_grad_other": 0.2853551506996155, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2540645648661725, "bb_zero_grad_l2": 0.23073944511055705, "bb_fresh_batch_l2": 0.08539707200349009, "bb_fresh_ratio": 0.3361235048597692, "bb_cos_act_vs_zero": 0.9424404132663357, "bb_bit_changed_frac": 0.9962155205385462, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 6, "seen_dead_norm_med": 6.58263778600871e-36, "seen_dead_norm_min": 6.58263778600871e-36, "kernel_exact_max_err": 0.0, "secs": 148.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 32, "lr": 1.2800000000000001e-05, "loss": 3.42966, "grad_norm_fp32": 4.098651885986328, "grad_norm_finite": true, "raw_fp64_norm": 4.098652022604049, "eff_coef_other": 0.24398260302039534, "max_grad_emb": 0.014415102079510689, "max_grad_other": 0.3314635157585144, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2630358177332334, "bb_zero_grad_l2": 0.24238996078993322, "bb_fresh_batch_l2": 0.09136977088769475, "bb_fresh_ratio": 0.34736627002015547, "bb_cos_act_vs_zero": 0.9378722837519322, "bb_bit_changed_frac": 0.9969485229176744, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 6, "seen_dead_norm_med": 6.582629624846454e-36, "seen_dead_norm_min": 6.582629624846454e-36, "kernel_exact_max_err": 0.0, "secs": 152.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 33, "lr": 1.3200000000000002e-05, "loss": 3.21887, "grad_norm_fp32": 3.725548267364502, "grad_norm_finite": true, "raw_fp64_norm": 3.72554827973445, "eff_coef_other": 0.26841679662108237, "max_grad_emb": 0.0912153571844101, "max_grad_other": 1.0134259462356567, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2714362465378947, "bb_zero_grad_l2": 0.25072369351563817, "bb_fresh_batch_l2": 0.08782744717376181, "bb_fresh_ratio": 0.3235656560020269, "bb_cos_act_vs_zero": 0.9464800728241936, "bb_bit_changed_frac": 0.9978110702937552, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 6, "seen_dead_norm_med": 6.582620835902486e-36, "seen_dead_norm_min": 6.582620835902486e-36, "kernel_exact_max_err": 0.0, "secs": 155.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 34, "lr": 1.3600000000000002e-05, "loss": 3.22811, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 1.069699867912094e+33, "eff_coef_other": 0.0, "max_grad_emb": 1.9857111434592555e+32, "max_grad_other": 0.7031289339065552, "dead_tokens_in_batch": 7, "dead_inp_tokens_in_batch": 7, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.2584901756088678, "bb_zero_grad_l2": 0.2584901756088678, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 0.9999999999999998, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 8.788943968245253e-42, "dead_batch_zero_l2": 8.788943968245253e-42, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 8.788943968245253e-42, "dead_batch_bit_changed": 0, "seen_dead_count": 6, "seen_dead_norm_med": 6.582612046958518e-36, "seen_dead_norm_min": 6.582612046958518e-36, "kernel_exact_max_err": 0.0, "secs": 159.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 35, "lr": 1.4e-05, "loss": 3.20279, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 4.044703563817478e+19, "eff_coef_other": 0.0, "max_grad_emb": 7.749168286809457e+18, "max_grad_other": 0.3220332860946655, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.24594431572499398, "bb_zero_grad_l2": 0.24594431572499398, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0000000000000002, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 1.0487422941909815e-28, "dead_batch_zero_l2": 1.0487422941909815e-28, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 1.0487422941909815e-28, "dead_batch_bit_changed": 0, "seen_dead_count": 7, "seen_dead_norm_med": 6.582602630232837e-36, "seen_dead_norm_min": 6.582602630232837e-36, "kernel_exact_max_err": 0.0, "secs": 162.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 36, "lr": 1.4400000000000001e-05, "loss": 3.3449, "grad_norm_fp32": 4.086175441741943, "grad_norm_finite": true, "raw_fp64_norm": 4.086175336473708, "eff_coef_other": 0.24472756236969992, "max_grad_emb": 0.014996683225035667, "max_grad_other": 0.2775363326072693, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25437359098563467, "bb_zero_grad_l2": 0.23380998890731358, "bb_fresh_batch_l2": 0.09511496420371622, "bb_fresh_ratio": 0.3739183923738675, "bb_cos_act_vs_zero": 0.9274990992491258, "bb_bit_changed_frac": 0.9979339396697677, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 7, "seen_dead_norm_med": 6.582593213507157e-36, "seen_dead_norm_min": 6.582593213507157e-36, "kernel_exact_max_err": 0.0, "secs": 165.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 37, "lr": 1.48e-05, "loss": 3.06884, "grad_norm_fp32": 4.1020121574401855, "grad_norm_finite": true, "raw_fp64_norm": 4.102011997189378, "eff_coef_other": 0.24378273828454478, "max_grad_emb": 0.013268973678350449, "max_grad_other": 0.3195934593677521, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2678889138488512, "bb_zero_grad_l2": 0.24162302732927218, "bb_fresh_batch_l2": 0.09779888406463434, "bb_fresh_ratio": 0.36507253196679357, "bb_cos_act_vs_zero": 0.9314461511451715, "bb_bit_changed_frac": 0.9972136549913344, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 7, "seen_dead_norm_med": 6.582583168999765e-36, "seen_dead_norm_min": 6.582583168999765e-36, "kernel_exact_max_err": 0.0, "secs": 169.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 38, "lr": 1.5200000000000002e-05, "loss": 3.23791, "grad_norm_fp32": 4.2704548835754395, "grad_norm_finite": true, "raw_fp64_norm": 4.270455132638528, "eff_coef_other": 0.23416703679016815, "max_grad_emb": 0.025138340890407562, "max_grad_other": 0.3519267439842224, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.28043040375364414, "bb_zero_grad_l2": 0.25427308961667894, "bb_fresh_batch_l2": 0.0978175026950348, "bb_fresh_ratio": 0.3488120452908048, "bb_cos_act_vs_zero": 0.9377046071598316, "bb_bit_changed_frac": 0.9971775838453724, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 7, "seen_dead_norm_med": 6.582573124492373e-36, "seen_dead_norm_min": 6.582573124492373e-36, "kernel_exact_max_err": 0.0, "secs": 172.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 39, "lr": 1.5600000000000003e-05, "loss": 3.21782, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 1.6413579535719097e+32, "eff_coef_other": 0.0, "max_grad_emb": 3.3784769101087306e+31, "max_grad_other": 1.3730525970458984, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.2659862966262364, "bb_zero_grad_l2": 0.2659862966262364, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 0.9999999999999998, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 1.0044507392280289e-41, "dead_batch_zero_l2": 1.0044507392280289e-41, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 1.0044507392280289e-41, "dead_batch_bit_changed": 0, "seen_dead_count": 8, "seen_dead_norm_med": 6.58256307998498e-36, "seen_dead_norm_min": 6.58256307998498e-36, "kernel_exact_max_err": 0.0, "secs": 176.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 40, "lr": 1.6000000000000003e-05, "loss": 3.21486, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 2.1566988777916427e+32, "eff_coef_other": 0.0, "max_grad_emb": 4.145575401502982e+31, "max_grad_other": 0.43543973565101624, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.2521061740060019, "bb_zero_grad_l2": 0.2521061740060019, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 1.0672289104297807e-41, "dead_batch_zero_l2": 1.0672289104297807e-41, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 1.0672289104297807e-41, "dead_batch_bit_changed": 0, "seen_dead_count": 9, "seen_dead_norm_med": 6.582552407695876e-36, "seen_dead_norm_min": 6.582552407695876e-36, "kernel_exact_max_err": 0.0, "secs": 179.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 41, "lr": 1.64e-05, "loss": 3.1907, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 3.0474620097933864e+30, "eff_coef_other": 0.0, "max_grad_emb": 5.601466360169276e+29, "max_grad_other": 0.6331730484962463, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.2387862210580092, "bb_zero_grad_l2": 0.2387862210580092, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 1.0672289104297807e-41, "dead_batch_zero_l2": 1.0672289104297807e-41, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 1.0672289104297807e-41, "dead_batch_bit_changed": 0, "seen_dead_count": 9, "seen_dead_norm_med": 6.582541735406772e-36, "seen_dead_norm_min": 6.582541735406772e-36, "kernel_exact_max_err": 0.0, "secs": 183.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 42, "lr": 1.6800000000000002e-05, "loss": 3.03401, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 1.0241183941730575e+32, "eff_coef_other": 0.0, "max_grad_emb": 2.0063521494752246e+31, "max_grad_other": 0.6475569009780884, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.22602123383083172, "bb_zero_grad_l2": 0.22602123383083172, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0000000000000002, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 1.1300070816315325e-41, "dead_batch_zero_l2": 1.1300070816315325e-41, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 1.1300070816315325e-41, "dead_batch_bit_changed": 0, "seen_dead_count": 10, "seen_dead_norm_med": 6.582530435335955e-36, "seen_dead_norm_min": 6.582530435335955e-36, "kernel_exact_max_err": 0.0, "secs": 186.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 43, "lr": 1.72e-05, "loss": 3.08729, "grad_norm_fp32": 7.602121353149414, "grad_norm_finite": true, "raw_fp64_norm": 7.602121589998064, "eff_coef_other": 0.13154221328544116, "max_grad_emb": 0.054808855056762695, "max_grad_other": 1.082160234451294, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2298033379613762, "bb_zero_grad_l2": 0.2138035826185512, "bb_fresh_batch_l2": 0.09240951513782203, "bb_fresh_ratio": 0.40212433795610747, "bb_cos_act_vs_zero": 0.915702644644341, "bb_bit_changed_frac": 0.997543674650704, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 10, "seen_dead_norm_med": 6.582519135265139e-36, "seen_dead_norm_min": 6.582519135265139e-36, "kernel_exact_max_err": 0.0, "secs": 189.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 44, "lr": 1.76e-05, "loss": 3.33586, "grad_norm_fp32": 7.535409450531006, "grad_norm_finite": true, "raw_fp64_norm": 7.535409705662184, "eff_coef_other": 0.13270677245318893, "max_grad_emb": 0.058046385645866394, "max_grad_other": 0.8844032883644104, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.24205152353674417, "bb_zero_grad_l2": 0.21723911813624927, "bb_fresh_batch_l2": 0.08550528168186318, "bb_fresh_ratio": 0.35325240028445104, "bb_cos_act_vs_zero": 0.9363340798797065, "bb_bit_changed_frac": 0.9946669429359097, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 10, "seen_dead_norm_med": 6.582507835194323e-36, "seen_dead_norm_min": 6.582507835194323e-36, "kernel_exact_max_err": 0.0, "secs": 193.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 45, "lr": 1.8e-05, "loss": 2.89515, "grad_norm_fp32": 4.421387195587158, "grad_norm_finite": true, "raw_fp64_norm": 4.421387119585637, "eff_coef_other": 0.2261733093235439, "max_grad_emb": 0.011871259659528732, "max_grad_other": 0.9233400821685791, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2726052298605643, "bb_zero_grad_l2": 0.228698027873359, "bb_fresh_batch_l2": 0.12166247624606542, "bb_fresh_ratio": 0.44629545921879393, "bb_cos_act_vs_zero": 0.896751425643307, "bb_bit_changed_frac": 0.9988376571176525, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 10, "seen_dead_norm_med": 6.582495907341794e-36, "seen_dead_norm_min": 6.582495907341794e-36, "kernel_exact_max_err": 0.0, "secs": 196.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 46, "lr": 1.8400000000000003e-05, "loss": 2.96583, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 9.165080379824384e+31, "eff_coef_other": 0.0, "max_grad_emb": 1.63745024900855e+31, "max_grad_other": 0.4992654621601105, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.2574536537322465, "bb_zero_grad_l2": 0.2574536537322465, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 2.3820200431797935e-29, "dead_batch_zero_l2": 2.3820200431797935e-29, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 2.3820200431797935e-29, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 6.582483979489266e-36, "seen_dead_norm_min": 6.582483979489266e-36, "kernel_exact_max_err": 0.0, "secs": 200.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 47, "lr": 1.88e-05, "loss": 2.9291, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 3.1367766423397823e+31, "eff_coef_other": 0.0, "max_grad_emb": 6.048127124932201e+30, "max_grad_other": 0.5440597534179688, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.24301224943491626, "bb_zero_grad_l2": 0.24301224943491626, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 1.255563424035036e-41, "dead_batch_zero_l2": 1.255563424035036e-41, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 1.255563424035036e-41, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 6.582471423855026e-36, "seen_dead_norm_min": 6.582471423855026e-36, "kernel_exact_max_err": 0.0, "secs": 203.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 48, "lr": 1.9200000000000003e-05, "loss": 3.12872, "grad_norm_fp32": 5.683656215667725, "grad_norm_finite": true, "raw_fp64_norm": 5.683656098408603, "eff_coef_other": 0.1759430525196651, "max_grad_emb": 0.020798448473215103, "max_grad_other": 0.8524588346481323, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25261684120824063, "bb_zero_grad_l2": 0.22926151926947672, "bb_fresh_batch_l2": 0.1229683060811016, "bb_fresh_ratio": 0.48677794201272057, "bb_cos_act_vs_zero": 0.8741634075912459, "bb_bit_changed_frac": 0.9987112197567031, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 6.582458868220785e-36, "seen_dead_norm_min": 6.582458868220785e-36, "kernel_exact_max_err": 0.0, "secs": 207.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 49, "lr": 1.9600000000000002e-05, "loss": 3.4023, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 1.7238450022835137e+31, "eff_coef_other": 0.0, "max_grad_emb": 3.300586000889833e+30, "max_grad_other": 0.4312855005264282, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.23819563599202812, "bb_zero_grad_l2": 0.23819563599202812, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 0.9999999999999999, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 1.318341595236788e-41, "dead_batch_zero_l2": 1.318341595236788e-41, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 1.318341595236788e-41, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 6.582445684804833e-36, "seen_dead_norm_min": 6.582445684804833e-36, "kernel_exact_max_err": 0.0, "secs": 210.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 50, "lr": 2e-05, "loss": 3.12688, "grad_norm_fp32": 4.898146152496338, "grad_norm_finite": true, "raw_fp64_norm": 4.898146395085308, "eff_coef_other": 0.20415883166971627, "max_grad_emb": 0.029533717781305313, "max_grad_other": 0.44856709241867065, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2661858937424947, "bb_zero_grad_l2": 0.224488901209746, "bb_fresh_batch_l2": 0.1411343623031709, "bb_fresh_ratio": 0.5302097730231442, "bb_cos_act_vs_zero": 0.8478785700698251, "bb_bit_changed_frac": 0.9988652802992798, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 6.582432501388881e-36, "seen_dead_norm_min": 6.582432501388881e-36, "kernel_exact_max_err": 0.0, "secs": 214.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 51, "lr": 2e-05, "loss": 2.97438, "grad_norm_fp32": 5.790572166442871, "grad_norm_finite": true, "raw_fp64_norm": 5.790572118676911, "eff_coef_other": 0.17269447622130582, "max_grad_emb": 0.0632057934999466, "max_grad_other": 0.6371074318885803, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2803705584796116, "bb_zero_grad_l2": 0.2458577426093504, "bb_fresh_batch_l2": 0.12320350790775292, "bb_fresh_ratio": 0.43943097512042156, "bb_cos_act_vs_zero": 0.8985368369574278, "bb_bit_changed_frac": 0.9975510343389316, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 6.582419317972928e-36, "seen_dead_norm_min": 6.582419317972928e-36, "kernel_exact_max_err": 0.0, "secs": 217.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 52, "lr": 1.9999950788720965e-05, "loss": 2.90839, "grad_norm_fp32": 3.9877703189849854, "grad_norm_finite": true, "raw_fp64_norm": 3.9877704442888526, "eff_coef_other": 0.25076663630113366, "max_grad_emb": 0.013015910051763058, "max_grad_other": 0.9626336693763733, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3116238731045204, "bb_zero_grad_l2": 0.2589631808688676, "bb_fresh_batch_l2": 0.15916907840131664, "bb_fresh_ratio": 0.5107730573258437, "bb_cos_act_vs_zero": 0.860211301114299, "bb_bit_changed_frac": 0.999419386591558, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 6.582406134556976e-36, "seen_dead_norm_min": 6.582406134556976e-36, "kernel_exact_max_err": 0.0, "secs": 221.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 53, "lr": 1.9999803155422024e-05, "loss": 3.34222, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 6.04751838151727e+19, "eff_coef_other": 0.0, "max_grad_emb": 1.18058477735704e+19, "max_grad_other": 0.34329116344451904, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.28783359241873185, "bb_zero_grad_l2": 0.28783359241873185, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 0.9999999999999998, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 2.5897819835901556e-29, "dead_batch_zero_l2": 2.5897819835901556e-29, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 2.5897819835901556e-29, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 6.582392951141024e-36, "seen_dead_norm_min": 6.582392951141024e-36, "kernel_exact_max_err": 0.0, "secs": 224.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 54, "lr": 1.999955710171767e-05, "loss": 3.39498, "grad_norm_fp32": 4.83588171005249, "grad_norm_finite": true, "raw_fp64_norm": 4.835881984960077, "eff_coef_other": 0.20678748016805099, "max_grad_emb": 0.027917906641960144, "max_grad_other": 0.3451491594314575, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2908691533917423, "bb_zero_grad_l2": 0.26584136967808375, "bb_fresh_batch_l2": 0.12789586043548526, "bb_fresh_ratio": 0.43970238488381486, "bb_cos_act_vs_zero": 0.8982803094356792, "bb_bit_changed_frac": 0.9984937127451398, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 6.582379767725071e-36, "seen_dead_norm_min": 6.582379767725071e-36, "kernel_exact_max_err": 0.0, "secs": 227.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 55, "lr": 1.9999212630298706e-05, "loss": 2.84912, "grad_norm_fp32": 4.401328086853027, "grad_norm_finite": true, "raw_fp64_norm": 4.40132830684532, "eff_coef_other": 0.22720409682317236, "max_grad_emb": 0.03180598467588425, "max_grad_other": 0.8526910543441772, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3029136306199328, "bb_zero_grad_l2": 0.268603866807205, "bb_fresh_batch_l2": 0.13929292895842102, "bb_fresh_ratio": 0.4598437141087009, "bb_cos_act_vs_zero": 0.8880007673779454, "bb_bit_changed_frac": 0.9988125737147765, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 6.582366584309119e-36, "seen_dead_norm_min": 6.582366584309119e-36, "kernel_exact_max_err": 0.0, "secs": 231.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 56, "lr": 1.9998769744932223e-05, "loss": 3.12661, "grad_norm_fp32": 4.440803050994873, "grad_norm_finite": true, "raw_fp64_norm": 4.440803047428674, "eff_coef_other": 0.22518444599598356, "max_grad_emb": 0.026958759874105453, "max_grad_other": 0.4715377688407898, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.31071264995509984, "bb_zero_grad_l2": 0.27970856341557365, "bb_fresh_batch_l2": 0.1278945314242742, "bb_fresh_ratio": 0.4116167508556728, "bb_cos_act_vs_zero": 0.9114259757742937, "bb_bit_changed_frac": 0.9989691964921501, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 6.582353400893166e-36, "seen_dead_norm_min": 6.582353400893166e-36, "kernel_exact_max_err": 0.0, "secs": 234.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 57, "lr": 1.9998228450461538e-05, "loss": 2.78309, "grad_norm_fp32": 3.411642074584961, "grad_norm_finite": true, "raw_fp64_norm": 3.4116420497765234, "eff_coef_other": 0.2931138979483232, "max_grad_emb": 0.017117232084274292, "max_grad_other": 0.27313876152038574, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3282205332140129, "bb_zero_grad_l2": 0.28689474196218107, "bb_fresh_batch_l2": 0.14921758377498645, "bb_fresh_ratio": 0.45462598672244137, "bb_cos_act_vs_zero": 0.8908398984934565, "bb_bit_changed_frac": 0.9985818162328376, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 6.582340217477214e-36, "seen_dead_norm_min": 6.582340217477214e-36, "kernel_exact_max_err": 0.0, "secs": 238.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 58, "lr": 1.999758875280616e-05, "loss": 2.93582, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 3.8618614857747253e+31, "eff_coef_other": 0.0, "max_grad_emb": 7.522800227140337e+30, "max_grad_other": 0.4197653532028198, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.30305984921721896, "bb_zero_grad_l2": 0.30305984921721896, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 1.318341595236788e-41, "dead_batch_zero_l2": 1.318341595236788e-41, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 1.318341595236788e-41, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 6.582327034061262e-36, "seen_dead_norm_min": 6.582327034061262e-36, "kernel_exact_max_err": 0.0, "secs": 241.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 59, "lr": 1.9996850658961727e-05, "loss": 2.78424, "grad_norm_fp32": 4.2136383056640625, "grad_norm_finite": true, "raw_fp64_norm": 4.213638504965116, "eff_coef_other": 0.23732453764036684, "max_grad_emb": 0.07353037595748901, "max_grad_other": 0.5514110326766968, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.30252188785798206, "bb_zero_grad_l2": 0.27981069921194857, "bb_fresh_batch_l2": 0.12726698881123594, "bb_fresh_ratio": 0.4206868789308264, "bb_cos_act_vs_zero": 0.9073756683081289, "bb_bit_changed_frac": 0.9979295554075752, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 6.58231385064531e-36, "seen_dead_norm_min": 6.58231385064531e-36, "kernel_exact_max_err": 0.0, "secs": 244.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 60, "lr": 1.9996014176999906e-05, "loss": 2.94749, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 1.037766409993667e+32, "eff_coef_other": 0.0, "max_grad_emb": 1.9028205885315015e+31, "max_grad_other": 0.43432435393333435, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.27929178200804217, "bb_zero_grad_l2": 0.27929178200804217, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 0.9999999999999998, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 1.318341595236788e-41, "dead_batch_zero_l2": 1.318341595236788e-41, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 1.318341595236788e-41, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 6.582300667229357e-36, "seen_dead_norm_min": 6.582300667229357e-36, "kernel_exact_max_err": 0.0, "secs": 248.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 61, "lr": 1.9995079316068335e-05, "loss": 2.94687, "grad_norm_fp32": 4.184241771697998, "grad_norm_finite": true, "raw_fp64_norm": 4.184242199658303, "eff_coef_other": 0.238991868914478, "max_grad_emb": 0.01858922652900219, "max_grad_other": 0.7500896453857422, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.28658890438897944, "bb_zero_grad_l2": 0.25783057461249465, "bb_fresh_batch_l2": 0.1356746442914747, "bb_fresh_ratio": 0.4734120624130205, "bb_cos_act_vs_zero": 0.8810377670511866, "bb_bit_changed_frac": 0.9979617952714664, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 6.582287483813405e-36, "seen_dead_norm_min": 6.582287483813405e-36, "kernel_exact_max_err": 0.0, "secs": 251.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 62, "lr": 1.9994046086390504e-05, "loss": 2.97339, "grad_norm_fp32": 3.5207369327545166, "grad_norm_finite": true, "raw_fp64_norm": 3.520736967148536, "eff_coef_other": 0.28403136475927104, "max_grad_emb": 0.02187272533774376, "max_grad_other": 0.36385276913642883, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.30780209675159476, "bb_zero_grad_l2": 0.2645574156638546, "bb_fresh_batch_l2": 0.14906313474557437, "bb_fresh_ratio": 0.48428238897239434, "bb_cos_act_vs_zero": 0.8750498341093421, "bb_bit_changed_frac": 0.9985608905667946, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 6.582274300397452e-36, "seen_dead_norm_min": 6.582274300397452e-36, "kernel_exact_max_err": 0.0, "secs": 255.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 63, "lr": 1.999291449926565e-05, "loss": 3.00369, "grad_norm_fp32": 3.39680814743042, "grad_norm_finite": true, "raw_fp64_norm": 3.3968084057719183, "eff_coef_other": 0.2943939316568518, "max_grad_emb": 0.016567973420023918, "max_grad_other": 0.3848896622657776, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3244832428916236, "bb_zero_grad_l2": 0.2841392934255891, "bb_fresh_batch_l2": 0.14303845082392774, "bb_fresh_ratio": 0.440819222432704, "bb_cos_act_vs_zero": 0.8978704830278716, "bb_bit_changed_frac": 0.9966925638579199, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 6.5822611169815e-36, "seen_dead_norm_min": 6.5822611169815e-36, "kernel_exact_max_err": 0.0, "secs": 258.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 64, "lr": 1.9991684567068616e-05, "loss": 3.41402, "grad_norm_fp32": 3.764115571975708, "grad_norm_finite": true, "raw_fp64_norm": 3.7641155139145273, "eff_coef_other": 0.2656665862702335, "max_grad_emb": 0.033560652285814285, "max_grad_other": 0.21638676524162292, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3265610599207722, "bb_zero_grad_l2": 0.2995327357969028, "bb_fresh_batch_l2": 0.12182173500737135, "bb_fresh_ratio": 0.37304427857052774, "bb_cos_act_vs_zero": 0.927874559901977, "bb_bit_changed_frac": 0.9957241609287353, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 6.582247933565548e-36, "seen_dead_norm_min": 6.582247933565548e-36, "kernel_exact_max_err": 0.0, "secs": 262.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 65, "lr": 1.9990356303249756e-05, "loss": 2.91579, "grad_norm_fp32": 3.023743152618408, "grad_norm_finite": true, "raw_fp64_norm": 3.0237430509409986, "eff_coef_other": 0.33071581110261955, "max_grad_emb": 0.026592794805765152, "max_grad_other": 0.20598776638507843, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3337221783388927, "bb_zero_grad_l2": 0.30142991691736687, "bb_fresh_batch_l2": 0.15149612020238845, "bb_fresh_ratio": 0.4539588017687728, "bb_cos_act_vs_zero": 0.8911052483949846, "bb_bit_changed_frac": 0.9987397846887406, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 6.582234750149595e-36, "seen_dead_norm_min": 6.582234750149595e-36, "kernel_exact_max_err": 0.0, "secs": 265.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 66, "lr": 1.9988929722334746e-05, "loss": 3.20524, "grad_norm_fp32": 3.62347674369812, "grad_norm_finite": true, "raw_fp64_norm": 3.623476729885377, "eff_coef_other": 0.2759779611560137, "max_grad_emb": 0.009493542835116386, "max_grad_other": 0.459261029958725, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3313710593233929, "bb_zero_grad_l2": 0.3080150230966437, "bb_fresh_batch_l2": 0.1221527272199038, "bb_fresh_ratio": 0.36862823044752396, "bb_cos_act_vs_zero": 0.9295769098411814, "bb_bit_changed_frac": 0.9979647499256593, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 6.582221566733643e-36, "seen_dead_norm_min": 6.582221566733643e-36, "kernel_exact_max_err": 0.0, "secs": 268.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 67, "lr": 1.9987404839924446e-05, "loss": 2.88883, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 2.1123422412882436e+31, "eff_coef_other": 0.0, "max_grad_emb": 3.964220993864005e+30, "max_grad_other": 0.29077962040901184, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.30581970435195355, "bb_zero_grad_l2": 0.30581970435195355, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0000000000000002, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 1.318341595236788e-41, "dead_batch_zero_l2": 1.318341595236788e-41, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 1.318341595236788e-41, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 6.58220838331769e-36, "seen_dead_norm_min": 6.58220838331769e-36, "kernel_exact_max_err": 0.0, "secs": 272.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 68, "lr": 1.9985781672694724e-05, "loss": 2.73618, "grad_norm_fp32": 4.048752307891846, "grad_norm_finite": true, "raw_fp64_norm": 4.04875248133988, "eff_coef_other": 0.24698960987590823, "max_grad_emb": 0.013952801935374737, "max_grad_other": 0.5355716943740845, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3086732284825993, "bb_zero_grad_l2": 0.2822252454782091, "bb_fresh_batch_l2": 0.13350074444835144, "bb_fresh_ratio": 0.4324986170800271, "bb_cos_act_vs_zero": 0.9017225579509381, "bb_bit_changed_frac": 0.9981874330557212, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 6.582195199901738e-36, "seen_dead_norm_min": 6.582195199901738e-36, "kernel_exact_max_err": 0.0, "secs": 275.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 69, "lr": 1.9984060238396282e-05, "loss": 3.00473, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 3.0081426620356297e+19, "eff_coef_other": 0.0, "max_grad_emb": 5.433452212934148e+18, "max_grad_other": 0.47130873799324036, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.2848413684951076, "bb_zero_grad_l2": 0.2848413684951076, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 0.9999999999999998, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 2.5873221546141657e-29, "dead_batch_zero_l2": 2.5873221546141657e-29, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 2.5873221546141657e-29, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 6.582182016485786e-36, "seen_dead_norm_min": 6.582182016485786e-36, "kernel_exact_max_err": 0.0, "secs": 279.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 70, "lr": 1.9982240555854448e-05, "loss": 3.04723, "grad_norm_fp32": 3.9229369163513184, "grad_norm_finite": true, "raw_fp64_norm": 3.922937049912169, "eff_coef_other": 0.25491099306768766, "max_grad_emb": 0.01466707605868578, "max_grad_other": 0.3444986939430237, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.29161584009065317, "bb_zero_grad_l2": 0.26283791928119193, "bb_fresh_batch_l2": 0.12956949353827274, "bb_fresh_ratio": 0.44431569114350616, "bb_cos_act_vs_zero": 0.8958867337400838, "bb_bit_changed_frac": 0.9990248420116143, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 6.582168833069833e-36, "seen_dead_norm_min": 6.582168833069833e-36, "kernel_exact_max_err": 0.0, "secs": 282.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 71, "lr": 1.998032264496897e-05, "loss": 3.15611, "grad_norm_fp32": 3.6965510845184326, "grad_norm_finite": true, "raw_fp64_norm": 3.6965511467697856, "eff_coef_other": 0.2705223616862076, "max_grad_emb": 0.0326961949467659, "max_grad_other": 0.4793328046798706, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3017738050048466, "bb_zero_grad_l2": 0.26907478662624834, "bb_fresh_batch_l2": 0.12837465249086266, "bb_fresh_ratio": 0.42540025132002734, "bb_cos_act_vs_zero": 0.9051054290372907, "bb_bit_changed_frac": 0.998901202112539, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 6.582155649653881e-36, "seen_dead_norm_min": 6.582155649653881e-36, "kernel_exact_max_err": 0.0, "secs": 286.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 72, "lr": 1.997830652671383e-05, "loss": 3.01555, "grad_norm_fp32": 3.294633150100708, "grad_norm_finite": true, "raw_fp64_norm": 3.294633204388344, "eff_coef_other": 0.30352383737946526, "max_grad_emb": 0.08707138150930405, "max_grad_other": 0.22100858390331268, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3149387919815593, "bb_zero_grad_l2": 0.2784423411241095, "bb_fresh_batch_l2": 0.1426775537577219, "bb_fresh_ratio": 0.45303264440690477, "bb_cos_act_vs_zero": 0.8915247142369016, "bb_bit_changed_frac": 0.9992788170797449, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 6.582142466237929e-36, "seen_dead_norm_min": 6.582142466237929e-36, "kernel_exact_max_err": 0.0, "secs": 289.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 73, "lr": 1.997619222313696e-05, "loss": 2.6281, "grad_norm_fp32": 2.8948774337768555, "grad_norm_finite": true, "raw_fp64_norm": 2.8948774903339327, "eff_coef_other": 0.3454376488947523, "max_grad_emb": 0.01222661230713129, "max_grad_other": 0.23035582900047302, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.33072603413248336, "bb_zero_grad_l2": 0.29058613026481545, "bb_fresh_batch_l2": 0.16350532431860784, "bb_fresh_ratio": 0.49438298604914277, "bb_cos_act_vs_zero": 0.8692943319620456, "bb_bit_changed_frac": 0.9990907757683459, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 6.582129282821976e-36, "seen_dead_norm_min": 6.582129282821976e-36, "kernel_exact_max_err": 0.0, "secs": 292.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 74, "lr": 1.9973979757360057e-05, "loss": 2.7641, "grad_norm_fp32": 3.257833242416382, "grad_norm_finite": true, "raw_fp64_norm": 3.25783337854999, "eff_coef_other": 0.30695238787173096, "max_grad_emb": 0.017385341227054596, "max_grad_other": 0.28966638445854187, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.33397466092319017, "bb_zero_grad_l2": 0.3051528991169028, "bb_fresh_batch_l2": 0.13731736672112402, "bb_fresh_ratio": 0.411161033419554, "bb_cos_act_vs_zero": 0.9115652280903135, "bb_bit_changed_frac": 0.9987142398141287, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 6.582116099406024e-36, "seen_dead_norm_min": 6.582116099406024e-36, "kernel_exact_max_err": 0.0, "secs": 296.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 75, "lr": 1.997166915357828e-05, "loss": 2.95447, "grad_norm_fp32": 5.573959903359271e+18, "grad_norm_finite": true, "raw_fp64_norm": 5.573960048545644e+18, "eff_coef_other": 1.794056680237918e-19, "max_grad_emb": 4.034049063560151e+17, "max_grad_other": 0.2710931599140167, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.308139980765361, "bb_zero_grad_l2": 0.30813998076539656, "bb_fresh_batch_l2": 9.386901891443119e-10, "bb_fresh_ratio": 3.0463109227591444e-09, "bb_cos_act_vs_zero": 1.0, "bb_bit_changed_frac": 1.4035028466855258e-09, "dead_batch_upd_l2": 0.0004949729858944265, "dead_batch_zero_l2": 1.4903213121494975e-28, "dead_batch_fresh_l2": 0.0004949729858944265, "dead_batch_max_row_upd": 0.0004949729858944265, "dead_batch_bit_changed": 3136, "seen_dead_count": 12, "seen_dead_norm_med": 6.582102915990071e-36, "seen_dead_norm_min": 6.582102915990071e-36, "kernel_exact_max_err": 0.0, "secs": 299.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 76, "lr": 1.9969260437060028e-05, "loss": 2.79288, "grad_norm_fp32": 3.3148088455200195, "grad_norm_finite": true, "raw_fp64_norm": 3.3148088698693465, "eff_coef_other": 0.3016764299018553, "max_grad_emb": 0.010274745523929596, "max_grad_other": 0.2736690044403076, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3151638730709311, "bb_zero_grad_l2": 0.2842934049731623, "bb_fresh_batch_l2": 0.1459379262731155, "bb_fresh_ratio": 0.46305410848999995, "bb_cos_act_vs_zero": 0.8864669800028302, "bb_bit_changed_frac": 0.9992305447221353, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 6.582089732574119e-36, "seen_dead_norm_min": 6.582089732574119e-36, "kernel_exact_max_err": 0.0, "secs": 303.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 77, "lr": 1.9966753634146644e-05, "loss": 2.81706, "grad_norm_fp32": 3.248140811920166, "grad_norm_finite": true, "raw_fp64_norm": 3.248140759024544, "eff_coef_other": 0.30786833146575016, "max_grad_emb": 0.04122037813067436, "max_grad_other": 0.29961884021759033, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3228198551307764, "bb_zero_grad_l2": 0.2907592082291735, "bb_fresh_batch_l2": 0.14235035220834708, "bb_fresh_ratio": 0.4409590982273381, "bb_cos_act_vs_zero": 0.8975327372826065, "bb_bit_changed_frac": 0.9993136421958797, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 6.582076549158167e-36, "seen_dead_norm_min": 6.582076549158167e-36, "kernel_exact_max_err": 0.0, "secs": 306.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 78, "lr": 1.9964148772252114e-05, "loss": 2.5076, "grad_norm_fp32": 3.679551601409912, "grad_norm_finite": true, "raw_fp64_norm": 3.679551631353406, "eff_coef_other": 0.2717721713277927, "max_grad_emb": 0.025241650640964508, "max_grad_other": 0.28132519125938416, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.33706873307168383, "bb_zero_grad_l2": 0.2978158265339601, "bb_fresh_batch_l2": 0.147559973906226, "bb_fresh_ratio": 0.43777413752240457, "bb_cos_act_vs_zero": 0.8992216193220762, "bb_bit_changed_frac": 0.9983957297202035, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 6.582063365742214e-36, "seen_dead_norm_min": 6.582063365742214e-36, "kernel_exact_max_err": 0.0, "secs": 310.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 79, "lr": 1.9961445879862794e-05, "loss": 2.70944, "grad_norm_fp32": 3.3072869777679443, "grad_norm_finite": true, "raw_fp64_norm": 3.307287117023995, "eff_coef_other": 0.3023625419746151, "max_grad_emb": 0.036311909556388855, "max_grad_other": 0.33344870805740356, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.35043511073701106, "bb_zero_grad_l2": 0.3109773589406616, "bb_fresh_batch_l2": 0.1430978333899416, "bb_fresh_ratio": 0.40834331094560716, "bb_cos_act_vs_zero": 0.9131926513634645, "bb_bit_changed_frac": 0.9988666953108498, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 6.582050182326262e-36, "seen_dead_norm_min": 6.582050182326262e-36, "kernel_exact_max_err": 0.0, "secs": 313.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 80, "lr": 1.9958644986537084e-05, "loss": 2.76641, "grad_norm_fp32": 2.921191692352295, "grad_norm_finite": true, "raw_fp64_norm": 2.9211916216743, "eff_coef_other": 0.34232592824773517, "max_grad_emb": 0.02586674690246582, "max_grad_other": 0.4150000214576721, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3586188630023643, "bb_zero_grad_l2": 0.323315965913937, "bb_fresh_batch_l2": 0.1563438583995779, "bb_fresh_ratio": 0.4359610565118187, "bb_cos_act_vs_zero": 0.8999669388357491, "bb_bit_changed_frac": 0.999403316203263, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 6.58203699891031e-36, "seen_dead_norm_min": 6.58203699891031e-36, "kernel_exact_max_err": 0.0, "secs": 316.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 81, "lr": 1.9955746122905103e-05, "loss": 2.88354, "grad_norm_fp32": 3.3356399536132812, "grad_norm_finite": true, "raw_fp64_norm": 3.335639913111088, "eff_coef_other": 0.29979245785334463, "max_grad_emb": 0.03915925696492195, "max_grad_other": 0.32280293107032776, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.35216128625413, "bb_zero_grad_l2": 0.3308603613173199, "bb_fresh_batch_l2": 0.12985823624218817, "bb_fresh_ratio": 0.36874648438351804, "bb_cos_act_vs_zero": 0.9295830508959111, "bb_bit_changed_frac": 0.9992324868893746, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 6.582023815494357e-36, "seen_dead_norm_min": 6.582023815494357e-36, "kernel_exact_max_err": 0.0, "secs": 320.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 82, "lr": 1.995274932066836e-05, "loss": 2.77576, "grad_norm_fp32": 2.9527156352996826, "grad_norm_finite": true, "raw_fp64_norm": 2.952715658325206, "eff_coef_other": 0.3386711708279132, "max_grad_emb": 0.01673230715095997, "max_grad_other": 0.2619119882583618, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.348498699739381, "bb_zero_grad_l2": 0.3248767459117439, "bb_fresh_batch_l2": 0.13215115771323546, "bb_fresh_ratio": 0.379201293468419, "bb_cos_act_vs_zero": 0.9253397692199044, "bb_bit_changed_frac": 0.998800704291202, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 6.582010632078405e-36, "seen_dead_norm_min": 6.582010632078405e-36, "kernel_exact_max_err": 0.0, "secs": 323.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 83, "lr": 1.9949654612599402e-05, "loss": 2.97625, "grad_norm_fp32": 3.5567755699157715, "grad_norm_finite": true, "raw_fp64_norm": 3.5567756351711592, "eff_coef_other": 0.28115344901287437, "max_grad_emb": 0.02325356751680374, "max_grad_other": 0.33798834681510925, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3423418782259019, "bb_zero_grad_l2": 0.3214771422212696, "bb_fresh_batch_l2": 0.1221337879444711, "bb_fresh_ratio": 0.35675970634208654, "bb_cos_act_vs_zero": 0.9342087443501927, "bb_bit_changed_frac": 0.9990041361341172, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 6.581997448662453e-36, "seen_dead_norm_min": 6.581997448662453e-36, "kernel_exact_max_err": 0.0, "secs": 327.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 84, "lr": 1.9946462032541463e-05, "loss": 2.81731, "grad_norm_fp32": 3.0753414630889893, "grad_norm_finite": true, "raw_fp64_norm": 3.075341512515814, "eff_coef_other": 0.32516703814363573, "max_grad_emb": 0.023547857999801636, "max_grad_other": 0.153315931558609, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.34023060563846513, "bb_zero_grad_l2": 0.31578446679403, "bb_fresh_batch_l2": 0.1332803410258067, "bb_fresh_ratio": 0.3917353078089414, "bb_cos_act_vs_zero": 0.9201130443341748, "bb_bit_changed_frac": 0.9991637012148585, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 6.5819842652465e-36, "seen_dead_norm_min": 6.5819842652465e-36, "kernel_exact_max_err": 0.0, "secs": 330.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 85, "lr": 1.9943171615408084e-05, "loss": 2.70207, "grad_norm_fp32": 3.521811008453369, "grad_norm_finite": true, "raw_fp64_norm": 3.5218110344824116, "eff_coef_other": 0.2839447414000833, "max_grad_emb": 0.06480655074119568, "max_grad_other": 0.9794899225234985, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3330881004251769, "bb_zero_grad_l2": 0.3138247552533353, "bb_fresh_batch_l2": 0.11486312924383643, "bb_fresh_ratio": 0.34484308835175176, "bb_cos_act_vs_zero": 0.9386668728713667, "bb_bit_changed_frac": 0.9986191058999712, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 6.581971081830548e-36, "seen_dead_norm_min": 6.581971081830548e-36, "kernel_exact_max_err": 0.0, "secs": 333.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 86, "lr": 1.9939783397182746e-05, "loss": 2.56556, "grad_norm_fp32": 3.4672248363494873, "grad_norm_finite": true, "raw_fp64_norm": 3.4672249503315444, "eff_coef_other": 0.2884150174229385, "max_grad_emb": 0.07021789997816086, "max_grad_other": 0.9252234101295471, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.330642268407633, "bb_zero_grad_l2": 0.3072218592162027, "bb_fresh_batch_l2": 0.11191900569099499, "bb_fresh_ratio": 0.33848971043537424, "bb_cos_act_vs_zero": 0.9410450605988229, "bb_bit_changed_frac": 0.9974537718723567, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 6.581957898414595e-36, "seen_dead_norm_min": 6.581957898414595e-36, "kernel_exact_max_err": 0.0, "secs": 337.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 87, "lr": 1.993629741491845e-05, "loss": 2.97616, "grad_norm_fp32": 3.803349494934082, "grad_norm_finite": true, "raw_fp64_norm": 3.8033494824292533, "eff_coef_other": 0.26292607040344085, "max_grad_emb": 0.03216345235705376, "max_grad_other": 0.5756433010101318, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.32287010761081575, "bb_zero_grad_l2": 0.3049632412201986, "bb_fresh_batch_l2": 0.11248205516356714, "bb_fresh_ratio": 0.3483817563537094, "bb_cos_act_vs_zero": 0.937380069504717, "bb_bit_changed_frac": 0.9987391317792162, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 6.581944714998643e-36, "seen_dead_norm_min": 6.581944714998643e-36, "kernel_exact_max_err": 0.0, "secs": 340.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 88, "lr": 1.9932713706737354e-05, "loss": 2.73423, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 1.2635849540906193e+28, "eff_coef_other": 0.0, "max_grad_emb": 2.4127590096993412e+27, "max_grad_other": 0.3798496127128601, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.29778112313073674, "bb_zero_grad_l2": 0.29778112313073674, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0000000000000002, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 2.4425933034768245e-38, "dead_batch_zero_l2": 2.4425933034768245e-38, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 2.4425933034768245e-38, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 6.581931531582691e-36, "seen_dead_norm_min": 6.581931531582691e-36, "kernel_exact_max_err": 0.0, "secs": 344.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 89, "lr": 1.9929032311830303e-05, "loss": 2.95777, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 2.1436204814979388e+32, "eff_coef_other": 0.0, "max_grad_emb": 4.0120159365887606e+31, "max_grad_other": 0.29543256759643555, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.27463513155132613, "bb_zero_grad_l2": 0.27463513155132613, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 0.9999999999999998, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 1.318341595236788e-41, "dead_batch_zero_l2": 1.318341595236788e-41, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 1.318341595236788e-41, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 6.581918348166738e-36, "seen_dead_norm_min": 6.581918348166738e-36, "kernel_exact_max_err": 0.0, "secs": 347.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 90, "lr": 1.9925253270456446e-05, "loss": 2.89712, "grad_norm_fp32": 3.958193063735962, "grad_norm_finite": true, "raw_fp64_norm": 3.9581928933359456, "eff_coef_other": 0.2526404678238906, "max_grad_emb": 0.019841542467474937, "max_grad_other": 0.2538771331310272, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2749234223027026, "bb_zero_grad_l2": 0.2532826310819628, "bb_fresh_batch_l2": 0.12067588123093526, "bb_fresh_ratio": 0.43894361644482177, "bb_cos_act_vs_zero": 0.8987959866183937, "bb_bit_changed_frac": 0.9990081133804841, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 6.581905164750786e-36, "seen_dead_norm_min": 6.581905164750786e-36, "kernel_exact_max_err": 0.0, "secs": 351.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 91, "lr": 1.9921376623942778e-05, "loss": 2.73938, "grad_norm_fp32": 6.433838367462158, "grad_norm_finite": true, "raw_fp64_norm": 6.4338381154308975, "eff_coef_other": 0.15542818881324544, "max_grad_emb": 0.48967352509498596, "max_grad_other": 1.8411237001419067, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.26907184086928915, "bb_zero_grad_l2": 0.2535335049979608, "bb_fresh_batch_l2": 0.08188494687839691, "bb_fresh_ratio": 0.3043237323305612, "bb_cos_act_vs_zero": 0.9526251446176912, "bb_bit_changed_frac": 0.9990051794981334, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 6.581891981334834e-36, "seen_dead_norm_min": 6.581891981334834e-36, "kernel_exact_max_err": 0.0, "secs": 354.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 92, "lr": 1.991740241468368e-05, "loss": 2.76417, "grad_norm_fp32": 3.63020920753479, "grad_norm_finite": true, "raw_fp64_norm": 3.6302092381704947, "eff_coef_other": 0.2754661418571355, "max_grad_emb": 0.1395273059606552, "max_grad_other": 0.392060250043869, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2855878877646848, "bb_zero_grad_l2": 0.2481231953930536, "bb_fresh_batch_l2": 0.13447384240632526, "bb_fresh_ratio": 0.4708667564960856, "bb_cos_act_vs_zero": 0.8823075034593609, "bb_bit_changed_frac": 0.9993414509205834, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 6.581878797918881e-36, "seen_dead_norm_min": 6.581878797918881e-36, "kernel_exact_max_err": 0.0, "secs": 357.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 93, "lr": 1.9913330686140472e-05, "loss": 2.79999, "grad_norm_fp32": 3.7029850482940674, "grad_norm_finite": true, "raw_fp64_norm": 3.702985269386797, "eff_coef_other": 0.2700523272186486, "max_grad_emb": 0.05439562350511551, "max_grad_other": 0.2507466673851013, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.29480265294129293, "bb_zero_grad_l2": 0.2633651899459199, "bb_fresh_batch_l2": 0.1301714784874171, "bb_fresh_ratio": 0.4415546372757354, "bb_cos_act_vs_zero": 0.8972427600361768, "bb_bit_changed_frac": 0.9989855958615125, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 6.581865614502929e-36, "seen_dead_norm_min": 6.581865614502929e-36, "kernel_exact_max_err": 0.0, "secs": 361.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 94, "lr": 1.990916148284092e-05, "loss": 2.93326, "grad_norm_fp32": 3.567669630050659, "grad_norm_finite": true, "raw_fp64_norm": 3.567669732153878, "eff_coef_other": 0.2802949329394234, "max_grad_emb": 0.020441751927137375, "max_grad_other": 0.7182686924934387, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.29952169626921343, "bb_zero_grad_l2": 0.27186740782677143, "bb_fresh_batch_l2": 0.1312006635518875, "bb_fresh_ratio": 0.43803392270442704, "bb_cos_act_vs_zero": 0.899000266225748, "bb_bit_changed_frac": 0.9992545898136054, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 6.581852431086976e-36, "seen_dead_norm_min": 6.581852431086976e-36, "kernel_exact_max_err": 0.0, "secs": 364.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 95, "lr": 1.9904894850378765e-05, "loss": 2.851, "grad_norm_fp32": 3.0917158126831055, "grad_norm_finite": true, "raw_fp64_norm": 3.0917156718323855, "eff_coef_other": 0.3234448885802588, "max_grad_emb": 0.012563666328787804, "max_grad_other": 0.17678184807300568, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.30232397114631687, "bb_zero_grad_l2": 0.2762192138705083, "bb_fresh_batch_l2": 0.1253152609402016, "bb_fresh_ratio": 0.41450653239650753, "bb_cos_act_vs_zero": 0.9100534553399827, "bb_bit_changed_frac": 0.999174991833859, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 6.581839247671024e-36, "seen_dead_norm_min": 6.581839247671024e-36, "kernel_exact_max_err": 0.0, "secs": 368.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 96, "lr": 1.990053083541322e-05, "loss": 2.60904, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 1.9908906913626303e+32, "eff_coef_other": 0.0, "max_grad_emb": 3.2152948940513283e+31, "max_grad_other": 0.48954302072525024, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.2787992347288249, "bb_zero_grad_l2": 0.2787992347288249, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 1.8644165638244468e-41, "dead_batch_zero_l2": 1.8644165638244468e-41, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 1.318341595236788e-41, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 6.581826064255072e-36, "seen_dead_norm_min": 6.581826064255072e-36, "kernel_exact_max_err": 0.0, "secs": 371.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 97, "lr": 1.9896069485668447e-05, "loss": 2.74873, "grad_norm_fp32": 2.974559783935547, "grad_norm_finite": true, "raw_fp64_norm": 2.974559572898033, "eff_coef_other": 0.3361840865382928, "max_grad_emb": 0.009600595571100712, "max_grad_other": 0.4379037618637085, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.28319915869435974, "bb_zero_grad_l2": 0.2571006480461226, "bb_fresh_batch_l2": 0.12737511758508563, "bb_fresh_ratio": 0.4497722315713308, "bb_cos_act_vs_zero": 0.8932623155072021, "bb_bit_changed_frac": 0.9989018432326394, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 6.58181288083912e-36, "seen_dead_norm_min": 6.58181288083912e-36, "kernel_exact_max_err": 0.0, "secs": 375.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 98, "lr": 1.9891510849933054e-05, "loss": 2.67876, "grad_norm_fp32": 2.8683290481567383, "grad_norm_finite": true, "raw_fp64_norm": 2.8683290089936495, "eff_coef_other": 0.34863491411758046, "max_grad_emb": 0.023373479023575783, "max_grad_other": 0.34256625175476074, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.29061335812035277, "bb_zero_grad_l2": 0.26115540938082704, "bb_fresh_batch_l2": 0.12586095525560162, "bb_fresh_ratio": 0.43308730221367997, "bb_cos_act_vs_zero": 0.901356084781277, "bb_bit_changed_frac": 0.997947686980151, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 6.581799697423167e-36, "seen_dead_norm_min": 6.581799697423167e-36, "kernel_exact_max_err": 0.0, "secs": 378.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 99, "lr": 1.9886854978059554e-05, "loss": 2.6117, "grad_norm_fp32": 2.614710807800293, "grad_norm_finite": true, "raw_fp64_norm": 2.61471082173775, "eff_coef_other": 0.3824513267644899, "max_grad_emb": 0.01971200481057167, "max_grad_other": 0.3181692957878113, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.30318557577727684, "bb_zero_grad_l2": 0.2679954402382974, "bb_fresh_batch_l2": 0.13787475819059858, "bb_fresh_ratio": 0.45475368621059586, "bb_cos_act_vs_zero": 0.8906425297157934, "bb_bit_changed_frac": 0.9987818350375302, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 6.581786514007215e-36, "seen_dead_norm_min": 6.581786514007215e-36, "kernel_exact_max_err": 0.0, "secs": 381.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 100, "lr": 1.9882101920963812e-05, "loss": 3.01089, "grad_norm_fp32": 3.013139009475708, "grad_norm_finite": true, "raw_fp64_norm": 3.0131390163429312, "eff_coef_other": 0.33187969920256105, "max_grad_emb": 0.028371689841151237, "max_grad_other": 0.6142457723617554, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3056417567278333, "bb_zero_grad_l2": 0.27959448254382124, "bb_fresh_batch_l2": 0.12915742077408213, "bb_fresh_ratio": 0.4225777987825588, "bb_cos_act_vs_zero": 0.9063656976253622, "bb_bit_changed_frac": 0.998554311787551, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 6.581773330591262e-36, "seen_dead_norm_min": 6.581773330591262e-36, "kernel_exact_max_err": 0.0, "secs": 385.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 101, "lr": 1.9877251730624504e-05, "loss": 3.32018, "grad_norm_fp32": 3.8395659923553467, "grad_norm_finite": true, "raw_fp64_norm": 3.839565995478545, "eff_coef_other": 0.2604460351886084, "max_grad_emb": 0.022063111886382103, "max_grad_other": 0.34402647614479065, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.30373862369181925, "bb_zero_grad_l2": 0.2818527072231737, "bb_fresh_batch_l2": 0.11469947589557128, "bb_fresh_ratio": 0.3776255864382536, "bb_cos_act_vs_zero": 0.925960503640283, "bb_bit_changed_frac": 0.9991287806605302, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 6.58176014717531e-36, "seen_dead_norm_min": 6.58176014717531e-36, "kernel_exact_max_err": 0.0, "secs": 388.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 102, "lr": 1.9872304460082527e-05, "loss": 3.40097, "grad_norm_fp32": 4.473895072937012, "grad_norm_finite": true, "raw_fp64_norm": 4.473895150722091, "eff_coef_other": 0.2235188264763429, "max_grad_emb": 0.02668503299355507, "max_grad_other": 0.475858211517334, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2966515510434969, "bb_zero_grad_l2": 0.2800865998601971, "bb_fresh_batch_l2": 0.09659570949260196, "bb_fresh_ratio": 0.32562010598905816, "bb_cos_act_vs_zero": 0.9455016371852547, "bb_bit_changed_frac": 0.9962885355285406, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 6.581746963759358e-36, "seen_dead_norm_min": 6.581746963759358e-36, "kernel_exact_max_err": 0.0, "secs": 392.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 103, "lr": 1.9867260163440448e-05, "loss": 2.76262, "grad_norm_fp32": 2.973170042037964, "grad_norm_finite": true, "raw_fp64_norm": 2.9731699779087863, "eff_coef_other": 0.33634122822430984, "max_grad_emb": 0.047879211604595184, "max_grad_other": 0.3419781029224396, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3022930161527399, "bb_zero_grad_l2": 0.2735505222530252, "bb_fresh_batch_l2": 0.12441241697381403, "bb_fresh_ratio": 0.41156232637194645, "bb_cos_act_vs_zero": 0.9114046977891488, "bb_bit_changed_frac": 0.9989469476036233, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 6.581733780343405e-36, "seen_dead_norm_min": 6.581733780343405e-36, "kernel_exact_max_err": 0.0, "secs": 395.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 104, "lr": 1.9862118895861883e-05, "loss": 2.56645, "grad_norm_fp32": 3.003598690032959, "grad_norm_finite": true, "raw_fp64_norm": 3.003598610138471, "eff_coef_other": 0.33293384711630025, "max_grad_emb": 0.014813782647252083, "max_grad_other": 0.48064300417900085, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.306781564062892, "bb_zero_grad_l2": 0.27875165667696705, "bb_fresh_batch_l2": 0.13628489259185222, "bb_fresh_ratio": 0.44424081677839367, "bb_cos_act_vs_zero": 0.8959965185242558, "bb_bit_changed_frac": 0.9992017765628858, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 6.581720596927453e-36, "seen_dead_norm_min": 6.581720596927453e-36, "kernel_exact_max_err": 0.0, "secs": 399.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 105, "lr": 1.9856880713570904e-05, "loss": 2.74795, "grad_norm_fp32": 3.705946922302246, "grad_norm_finite": true, "raw_fp64_norm": 3.7059468629977377, "eff_coef_other": 0.26983649553790007, "max_grad_emb": 0.04354613274335861, "max_grad_other": 0.34325331449508667, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3055849654215693, "bb_zero_grad_l2": 0.2828830474390494, "bb_fresh_batch_l2": 0.11874145531072614, "bb_fresh_ratio": 0.388570999057223, "bb_cos_act_vs_zero": 0.9214287317227934, "bb_bit_changed_frac": 0.999070368275554, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 6.5817074135115e-36, "seen_dead_norm_min": 6.5817074135115e-36, "kernel_exact_max_err": 0.0, "secs": 402.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 106, "lr": 1.985154567385144e-05, "loss": 2.76052, "grad_norm_fp32": 3.322495460510254, "grad_norm_finite": true, "raw_fp64_norm": 3.3224955077917, "eff_coef_other": 0.3009784997171749, "max_grad_emb": 0.03177708387374878, "max_grad_other": 0.36725103855133057, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3132048784387915, "bb_zero_grad_l2": 0.2817722563336772, "bb_fresh_batch_l2": 0.13021085052001416, "bb_fresh_ratio": 0.41573698075542836, "bb_cos_act_vs_zero": 0.9095387339816, "bb_bit_changed_frac": 0.9993701736063407, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 6.581694230095548e-36, "seen_dead_norm_min": 6.581694230095548e-36, "kernel_exact_max_err": 0.0, "secs": 406.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 107, "lr": 1.9846113835046633e-05, "loss": 2.2413, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 3.7835270375243735e+30, "eff_coef_other": 0.0, "max_grad_emb": 7.37409691116155e+29, "max_grad_other": 0.48345378041267395, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.2888004406327253, "bb_zero_grad_l2": 0.2888004406327253, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 1.318341595236788e-41, "dead_batch_zero_l2": 1.318341595236788e-41, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 1.318341595236788e-41, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 6.581681046679596e-36, "seen_dead_norm_min": 6.581681046679596e-36, "kernel_exact_max_err": 0.0, "secs": 409.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 108, "lr": 1.98405852565582e-05, "loss": 2.27131, "grad_norm_fp32": 3.5830531120300293, "grad_norm_finite": true, "raw_fp64_norm": 3.5830533040168677, "eff_coef_other": 0.2790915148734486, "max_grad_emb": 0.025564365088939667, "max_grad_other": 0.3461860418319702, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2941397604872428, "bb_zero_grad_l2": 0.26629444949120745, "bb_fresh_batch_l2": 0.133017405229358, "bb_fresh_ratio": 0.452225176932947, "bb_cos_act_vs_zero": 0.8920034019759061, "bb_bit_changed_frac": 0.9983502775612142, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 6.581667863263643e-36, "seen_dead_norm_min": 6.581667863263643e-36, "kernel_exact_max_err": 0.0, "secs": 413.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 109, "lr": 1.9834959998845785e-05, "loss": 2.50706, "grad_norm_fp32": 3.302198648452759, "grad_norm_finite": true, "raw_fp64_norm": 3.3021987066150875, "eff_coef_other": 0.30282844965735145, "max_grad_emb": 0.0187845416367054, "max_grad_other": 0.20474831759929657, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.30203622138954916, "bb_zero_grad_l2": 0.2711916328473007, "bb_fresh_batch_l2": 0.12713008983485252, "bb_fresh_ratio": 0.4209100790957365, "bb_cos_act_vs_zero": 0.9071497525252116, "bb_bit_changed_frac": 0.9989595274803387, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 6.581654679847691e-36, "seen_dead_norm_min": 6.581654679847691e-36, "kernel_exact_max_err": 0.0, "secs": 416.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 110, "lr": 1.9829238123426308e-05, "loss": 2.84099, "grad_norm_fp32": 3.094202756881714, "grad_norm_finite": true, "raw_fp64_norm": 3.0942027541547414, "eff_coef_other": 0.32318492205819793, "max_grad_emb": 0.05798659473657608, "max_grad_other": 0.24629217386245728, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.30403065219134834, "bb_zero_grad_l2": 0.2784665595371584, "bb_fresh_batch_l2": 0.12548259201409315, "bb_fresh_ratio": 0.41273006885870817, "bb_cos_act_vs_zero": 0.9108673775780308, "bb_bit_changed_frac": 0.9990683483542571, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 6.581641496431739e-36, "seen_dead_norm_min": 6.581641496431739e-36, "kernel_exact_max_err": 0.0, "secs": 419.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 111, "lr": 1.9823419692873286e-05, "loss": 2.84023, "grad_norm_fp32": 3.0834386348724365, "grad_norm_finite": true, "raw_fp64_norm": 3.083438618308362, "eff_coef_other": 0.3243131432476934, "max_grad_emb": 0.030517935752868652, "max_grad_other": 0.297427237033844, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3038183932320829, "bb_zero_grad_l2": 0.2802944229009245, "bb_fresh_batch_l2": 0.11859834635422051, "bb_fresh_ratio": 0.39035933635401987, "bb_cos_act_vs_zero": 0.9206645577324044, "bb_bit_changed_frac": 0.9989827529261462, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 6.581628313015786e-36, "seen_dead_norm_min": 6.581628313015786e-36, "kernel_exact_max_err": 0.0, "secs": 423.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 112, "lr": 1.9817504770816135e-05, "loss": 2.6871, "grad_norm_fp32": 4.496837615966797, "grad_norm_finite": true, "raw_fp64_norm": 4.496837679987072, "eff_coef_other": 0.22237844970671805, "max_grad_emb": 0.23290827870368958, "max_grad_other": 0.96058589220047, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2934787717697754, "bb_zero_grad_l2": 0.2800992917777535, "bb_fresh_batch_l2": 0.08714906975632293, "bb_fresh_ratio": 0.2969518688891357, "bb_cos_act_vs_zero": 0.9548925697286627, "bb_bit_changed_frac": 0.9989835341158307, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 6.581615129599834e-36, "seen_dead_norm_min": 6.581615129599834e-36, "kernel_exact_max_err": 0.0, "secs": 426.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 113, "lr": 1.9811493421939504e-05, "loss": 2.70106, "grad_norm_fp32": 3.501030445098877, "grad_norm_finite": true, "raw_fp64_norm": 3.5010304897055997, "eff_coef_other": 0.2856301109205712, "max_grad_emb": 0.03395680710673332, "max_grad_other": 0.8658640384674072, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2965437564168877, "bb_zero_grad_l2": 0.2705612504265734, "bb_fresh_batch_l2": 0.13045507737427425, "bb_fresh_ratio": 0.43991847594618605, "bb_cos_act_vs_zero": 0.8981504757166475, "bb_bit_changed_frac": 0.9993417507087914, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 6.581601946183881e-36, "seen_dead_norm_min": 6.581601946183881e-36, "kernel_exact_max_err": 0.0, "secs": 430.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 114, "lr": 1.9805385711982533e-05, "loss": 2.76422, "grad_norm_fp32": 2.982436418533325, "grad_norm_finite": true, "raw_fp64_norm": 2.9824364157009406, "eff_coef_other": 0.3352962224071647, "max_grad_emb": 0.03806586191058159, "max_grad_other": 0.24719424545764923, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.30019506019735953, "bb_zero_grad_l2": 0.2733916415594762, "bb_fresh_batch_l2": 0.1305672308653458, "bb_fresh_ratio": 0.43494130376264684, "bb_cos_act_vs_zero": 0.9005165388478416, "bb_bit_changed_frac": 0.9993262810197147, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 6.581588762767929e-36, "seen_dead_norm_min": 6.581588762767929e-36, "kernel_exact_max_err": 0.0, "secs": 433.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 115, "lr": 1.9799181707738165e-05, "loss": 2.7384, "grad_norm_fp32": 2.912736654281616, "grad_norm_finite": true, "raw_fp64_norm": 2.912736660156342, "eff_coef_other": 0.34331962527762744, "max_grad_emb": 0.022409139201045036, "max_grad_other": 0.14901156723499298, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.30077371079371157, "bb_zero_grad_l2": 0.27676532324665715, "bb_fresh_batch_l2": 0.12017249738310151, "bb_fresh_ratio": 0.3995445515034488, "bb_cos_act_vs_zero": 0.9167202988958929, "bb_bit_changed_frac": 0.9989997136966473, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 6.581575579351977e-36, "seen_dead_norm_min": 6.581575579351977e-36, "kernel_exact_max_err": 0.0, "secs": 436.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 116, "lr": 1.9792881477052398e-05, "loss": 2.59224, "grad_norm_fp32": 2.8723936080932617, "grad_norm_finite": true, "raw_fp64_norm": 2.8723935366978792, "eff_coef_other": 0.348141580959106, "max_grad_emb": 0.01720847189426422, "max_grad_other": 0.633937418460846, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3017494406028929, "bb_zero_grad_l2": 0.27729863748712014, "bb_fresh_batch_l2": 0.12213180496479648, "bb_fresh_ratio": 0.4047457543608967, "bb_cos_act_vs_zero": 0.9144404789315982, "bb_bit_changed_frac": 0.9988624213639811, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 6.581562395936024e-36, "seen_dead_norm_min": 6.581562395936024e-36, "kernel_exact_max_err": 0.0, "secs": 440.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 117, "lr": 1.9786485088823537e-05, "loss": 2.79757, "grad_norm_fp32": 3.004077911376953, "grad_norm_finite": true, "raw_fp64_norm": 3.004077854181046, "eff_coef_other": 0.33288073632581067, "max_grad_emb": 0.021445106714963913, "max_grad_other": 0.6182613372802734, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2996640499586583, "bb_zero_grad_l2": 0.2782001150841894, "bb_fresh_batch_l2": 0.11580519277712023, "bb_fresh_ratio": 0.38645006897923434, "bb_cos_act_vs_zero": 0.9223301277773639, "bb_bit_changed_frac": 0.9989396336695887, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 6.581549212520072e-36, "seen_dead_norm_min": 6.581549212520072e-36, "kernel_exact_max_err": 0.0, "secs": 443.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 118, "lr": 1.9779992613001463e-05, "loss": 2.73862, "grad_norm_fp32": 2.721820831298828, "grad_norm_finite": true, "raw_fp64_norm": 2.7218206663844238, "eff_coef_other": 0.36740097698562774, "max_grad_emb": 0.04227230325341225, "max_grad_other": 0.6804720163345337, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.30164653248625317, "bb_zero_grad_l2": 0.2762698818199609, "bb_fresh_batch_l2": 0.12218727976681894, "bb_fresh_ratio": 0.4050677419021461, "bb_cos_act_vs_zero": 0.91428804880935, "bb_bit_changed_frac": 0.9989640226192561, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 6.58153602910412e-36, "seen_dead_norm_min": 6.58153602910412e-36, "kernel_exact_max_err": 0.0, "secs": 447.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 119, "lr": 1.9773404120586857e-05, "loss": 2.7649, "grad_norm_fp32": 2.5580098628997803, "grad_norm_finite": true, "raw_fp64_norm": 2.5580097843805594, "eff_coef_other": 0.3909287542533703, "max_grad_emb": 0.008316446095705032, "max_grad_other": 0.2906685173511505, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3050749580857478, "bb_zero_grad_l2": 0.27809098125422427, "bb_fresh_batch_l2": 0.13075934487918903, "bb_fresh_ratio": 0.4286138255976957, "bb_cos_act_vs_zero": 0.9035234413436218, "bb_bit_changed_frac": 0.999188839073645, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 6.581522845688167e-36, "seen_dead_norm_min": 6.581522845688167e-36, "kernel_exact_max_err": 0.0, "secs": 450.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 120, "lr": 1.976671968363041e-05, "loss": 2.99057, "grad_norm_fp32": 3.0192203521728516, "grad_norm_finite": true, "raw_fp64_norm": 3.019220374723119, "eff_coef_other": 0.33121122413907383, "max_grad_emb": 0.022408906370401382, "max_grad_other": 0.6920142769813538, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.29982751287464593, "bb_zero_grad_l2": 0.2812492618928126, "bb_fresh_batch_l2": 0.10299317015072601, "bb_fresh_ratio": 0.343508069567272, "bb_cos_act_vs_zero": 0.9391503852190036, "bb_bit_changed_frac": 0.9985493548961971, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 6.581509662272215e-36, "seen_dead_norm_min": 6.581509662272215e-36, "kernel_exact_max_err": 0.0, "secs": 453.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 121, "lr": 1.9759939375232052e-05, "loss": 2.51621, "grad_norm_fp32": 2.8528285026550293, "grad_norm_finite": true, "raw_fp64_norm": 2.852828536088256, "eff_coef_other": 0.35052918482136236, "max_grad_emb": 0.01207517459988594, "max_grad_other": 0.7793896794319153, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2984486679175086, "bb_zero_grad_l2": 0.27640072968672685, "bb_fresh_batch_l2": 0.1190702630008071, "bb_fresh_ratio": 0.39896396198262873, "bb_cos_act_vs_zero": 0.9170118882682992, "bb_bit_changed_frac": 0.9991100871254146, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 6.581496478856263e-36, "seen_dead_norm_min": 6.581496478856263e-36, "kernel_exact_max_err": 0.0, "secs": 457.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 122, "lr": 1.975306326954016e-05, "loss": 2.44534, "grad_norm_fp32": 2.7958741188049316, "grad_norm_finite": true, "raw_fp64_norm": 2.795874063170447, "eff_coef_other": 0.3576697661759084, "max_grad_emb": 0.012623636052012444, "max_grad_other": 0.35260653495788574, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3004122395518355, "bb_zero_grad_l2": 0.2751213406419868, "bb_fresh_batch_l2": 0.12396871408231999, "bb_fresh_ratio": 0.41266199495486755, "bb_cos_act_vs_zero": 0.9108974898929509, "bb_bit_changed_frac": 0.9989061567582884, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 6.58148329544031e-36, "seen_dead_norm_min": 6.58148329544031e-36, "kernel_exact_max_err": 0.0, "secs": 460.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 123, "lr": 1.9746091441750714e-05, "loss": 2.75253, "grad_norm_fp32": 3.1151230335235596, "grad_norm_finite": true, "raw_fp64_norm": 3.115122970554494, "eff_coef_other": 0.32101450511711604, "max_grad_emb": 0.017260437831282616, "max_grad_other": 0.7108491659164429, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2987487595064783, "bb_zero_grad_l2": 0.27691886976243335, "bb_fresh_batch_l2": 0.10616546641808244, "bb_fresh_ratio": 0.35536705355183335, "bb_cos_act_vs_zero": 0.9347596360099698, "bb_bit_changed_frac": 0.9985169171384045, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 6.581470112024358e-36, "seen_dead_norm_min": 6.581470112024358e-36, "kernel_exact_max_err": 0.0, "secs": 464.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 124, "lr": 1.9739023968106507e-05, "loss": 2.80094, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 1.0607943166755592e+31, "eff_coef_other": 0.0, "max_grad_emb": 2.1014131903249448e+30, "max_grad_other": 0.19525146484375, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.2753815866108721, "bb_zero_grad_l2": 0.2753815866108721, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 0.9999999999999998, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 1.318341595236788e-41, "dead_batch_zero_l2": 1.318341595236788e-41, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 1.318341595236788e-41, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 6.581456928608405e-36, "seen_dead_norm_min": 6.581456928608405e-36, "kernel_exact_max_err": 0.0, "secs": 467.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 125, "lr": 1.97318609258963e-05, "loss": 2.77912, "grad_norm_fp32": 2.9897563457489014, "grad_norm_finite": true, "raw_fp64_norm": 2.9897562273043543, "eff_coef_other": 0.33447530496810635, "max_grad_emb": 0.012405279092490673, "max_grad_other": 0.2161552906036377, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.27479051876948735, "bb_zero_grad_l2": 0.25384058127918097, "bb_fresh_batch_l2": 0.11774518549720435, "bb_fresh_ratio": 0.42849071366969865, "bb_cos_act_vs_zero": 0.903767352578951, "bb_bit_changed_frac": 0.9991589492349203, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 6.581443745192453e-36, "seen_dead_norm_min": 6.581443745192453e-36, "kernel_exact_max_err": 0.0, "secs": 471.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 126, "lr": 1.9724602393453976e-05, "loss": 2.69171, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 3.3103734978044043e+19, "eff_coef_other": 0.0, "max_grad_emb": 6.236554747315225e+18, "max_grad_other": 0.517482340335846, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.2532813865684715, "bb_zero_grad_l2": 0.2532813865684715, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0000000000000002, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 2.5540514028909144e-29, "dead_batch_zero_l2": 2.5540514028909144e-29, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 2.5540514028909144e-29, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 6.581430561776501e-36, "seen_dead_norm_min": 6.581430561776501e-36, "kernel_exact_max_err": 0.0, "secs": 474.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 127, "lr": 1.9717248450157682e-05, "loss": 2.63851, "grad_norm_fp32": 3.144261121749878, "grad_norm_finite": true, "raw_fp64_norm": 3.1442609775149997, "eff_coef_other": 0.31803964214137126, "max_grad_emb": 0.05184483900666237, "max_grad_other": 0.3224826753139496, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2574966150992491, "bb_zero_grad_l2": 0.23345479144001882, "bb_fresh_batch_l2": 0.11404698341335481, "bb_fresh_ratio": 0.4429067285773707, "bb_cos_act_vs_zero": 0.8966235598107928, "bb_bit_changed_frac": 0.9989669031684987, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 6.581417378360548e-36, "seen_dead_norm_min": 6.581417378360548e-36, "kernel_exact_max_err": 0.0, "secs": 477.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 128, "lr": 1.9709799176428963e-05, "loss": 2.92945, "grad_norm_fp32": 2.8772759437561035, "grad_norm_finite": true, "raw_fp64_norm": 2.8772760243846354, "eff_coef_other": 0.34755083349556304, "max_grad_emb": 0.00994305219501257, "max_grad_other": 0.3031516373157501, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.26411346125756613, "bb_zero_grad_l2": 0.2373502789228661, "bb_fresh_batch_l2": 0.11575149861150745, "bb_fresh_ratio": 0.43826429012879964, "bb_cos_act_vs_zero": 0.8988461735991182, "bb_bit_changed_frac": 0.9988901453171128, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 6.581404194944596e-36, "seen_dead_norm_min": 6.581404194944596e-36, "kernel_exact_max_err": 0.0, "secs": 481.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 129, "lr": 1.9702254653731884e-05, "loss": 2.70259, "grad_norm_fp32": 3.6436915397644043, "grad_norm_finite": true, "raw_fp64_norm": 3.6436911954898457, "eff_coef_other": 0.2744468664923793, "max_grad_emb": 0.035220831632614136, "max_grad_other": 0.8427257537841797, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2653439658347224, "bb_zero_grad_l2": 0.24345693158648957, "bb_fresh_batch_l2": 0.1039008291093201, "bb_fresh_ratio": 0.3915703482552073, "bb_cos_act_vs_zero": 0.920151954093415, "bb_bit_changed_frac": 0.998781083602106, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 6.581391011528644e-36, "seen_dead_norm_min": 6.581391011528644e-36, "kernel_exact_max_err": 0.0, "secs": 484.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 130, "lr": 1.969461496457214e-05, "loss": 2.74818, "grad_norm_fp32": 2.968015193939209, "grad_norm_finite": true, "raw_fp64_norm": 2.9680154957154756, "eff_coef_other": 0.3369253853944713, "max_grad_emb": 0.012008613906800747, "max_grad_other": 0.5891824960708618, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.26721800417827263, "bb_zero_grad_l2": 0.2445920396847644, "bb_fresh_batch_l2": 0.11045346164798307, "bb_fresh_ratio": 0.4133458820921917, "bb_cos_act_vs_zero": 0.9105864381096839, "bb_bit_changed_frac": 0.9990233138777149, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 6.581377828112691e-36, "seen_dead_norm_min": 6.581377828112691e-36, "kernel_exact_max_err": 0.0, "secs": 488.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 131, "lr": 1.968688019249614e-05, "loss": 2.75795, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 1.5701243243666617e+29, "eff_coef_other": 0.0, "max_grad_emb": 2.930562746167602e+28, "max_grad_other": 0.26806536316871643, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.24631436332114526, "bb_zero_grad_l2": 0.24631436332114526, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 2.3141372004056312e-38, "dead_batch_zero_l2": 2.3141372004056312e-38, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 2.3141372004056312e-38, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 6.581364644696739e-36, "seen_dead_norm_min": 6.581364644696739e-36, "kernel_exact_max_err": 0.0, "secs": 491.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 132, "lr": 1.9679050422090117e-05, "loss": 2.58871, "grad_norm_fp32": 3.536532163619995, "grad_norm_finite": true, "raw_fp64_norm": 3.536532150759198, "eff_coef_other": 0.2827627944470907, "max_grad_emb": 0.10527799278497696, "max_grad_other": 0.22382649779319763, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.24473109140262256, "bb_zero_grad_l2": 0.2270452949700088, "bb_fresh_batch_l2": 0.10181596072710465, "bb_fresh_ratio": 0.41603198083075105, "bb_cos_act_vs_zero": 0.9095321271232556, "bb_bit_changed_frac": 0.9987137283776912, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 6.581351461280787e-36, "seen_dead_norm_min": 6.581351461280787e-36, "kernel_exact_max_err": 0.0, "secs": 494.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 133, "lr": 1.9671125738979184e-05, "loss": 2.80028, "grad_norm_fp32": 2.8798840045928955, "grad_norm_finite": true, "raw_fp64_norm": 2.879884026127301, "eff_coef_other": 0.34723608699832836, "max_grad_emb": 0.019980264827609062, "max_grad_other": 0.1813194453716278, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25234844909255344, "bb_zero_grad_l2": 0.2255833013243044, "bb_fresh_batch_l2": 0.11333116425612606, "bb_fresh_ratio": 0.4491058481384198, "bb_cos_act_vs_zero": 0.8934786769073532, "bb_bit_changed_frac": 0.9990856594390687, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 6.581338277864834e-36, "seen_dead_norm_min": 6.581338277864834e-36, "kernel_exact_max_err": 0.0, "secs": 498.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 134, "lr": 1.9663106229826406e-05, "loss": 2.60283, "grad_norm_fp32": 2.829695463180542, "grad_norm_finite": true, "raw_fp64_norm": 2.829695637663155, "eff_coef_other": 0.3533947944635775, "max_grad_emb": 0.01225645374506712, "max_grad_other": 0.5375164151191711, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2636609188558209, "bb_zero_grad_l2": 0.23260973285183, "bb_fresh_batch_l2": 0.11963264089510893, "bb_fresh_ratio": 0.4537367214461097, "bb_cos_act_vs_zero": 0.8911807292999383, "bb_bit_changed_frac": 0.999178685572651, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 6.581325094448882e-36, "seen_dead_norm_min": 6.581325094448882e-36, "kernel_exact_max_err": 0.0, "secs": 501.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 135, "lr": 1.9654991982331854e-05, "loss": 2.60147, "grad_norm_fp32": 2.6450884342193604, "grad_norm_finite": true, "raw_fp64_norm": 2.64508847519025, "eff_coef_other": 0.3780590505043274, "max_grad_emb": 0.052687086164951324, "max_grad_other": 0.2831955850124359, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.27416298477146, "bb_zero_grad_l2": 0.24304314156747756, "bb_fresh_batch_l2": 0.12888505655222884, "bb_fresh_ratio": 0.47010378392132823, "bb_cos_act_vs_zero": 0.8826196368032548, "bb_bit_changed_frac": 0.9993112253639777, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 6.58131191103293e-36, "seen_dead_norm_min": 6.58131191103293e-36, "kernel_exact_max_err": 0.0, "secs": 505.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 136, "lr": 1.9646783085231636e-05, "loss": 2.64779, "grad_norm_fp32": 2.879912853240967, "grad_norm_finite": true, "raw_fp64_norm": 2.879912692219152, "eff_coef_other": 0.3472326086680095, "max_grad_emb": 0.01880398392677307, "max_grad_other": 0.3115186095237732, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2776237862458018, "bb_zero_grad_l2": 0.2527186254772528, "bb_fresh_batch_l2": 0.12097157628322401, "bb_fresh_ratio": 0.4357392351681225, "bb_cos_act_vs_zero": 0.900130308677029, "bb_bit_changed_frac": 0.9989936062136596, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 6.581298727616977e-36, "seen_dead_norm_min": 6.581298727616977e-36, "kernel_exact_max_err": 0.0, "secs": 508.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 137, "lr": 1.9638479628296932e-05, "loss": 2.36971, "grad_norm_fp32": 2.8773012161254883, "grad_norm_finite": true, "raw_fp64_norm": 2.8773012848900814, "eff_coef_other": 0.34754778083290044, "max_grad_emb": 0.022873111069202423, "max_grad_other": 1.216947317123413, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2851081756364581, "bb_zero_grad_l2": 0.2559007234051946, "bb_fresh_batch_l2": 0.12935961107127503, "bb_fresh_ratio": 0.45372115612784697, "bb_cos_act_vs_zero": 0.8911666198126115, "bb_bit_changed_frac": 0.9992681628089352, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 6.581285544201025e-36, "seen_dead_norm_min": 6.581285544201025e-36, "kernel_exact_max_err": 0.0, "secs": 512.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 138, "lr": 1.9630081702333023e-05, "loss": 2.44734, "grad_norm_fp32": 2.533661365509033, "grad_norm_finite": true, "raw_fp64_norm": 2.533661371460064, "eff_coef_other": 0.3946855798993138, "max_grad_emb": 0.01896427758038044, "max_grad_other": 0.36513686180114746, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2944102279225323, "bb_zero_grad_l2": 0.2627922895509606, "bb_fresh_batch_l2": 0.13778033822673644, "bb_fresh_ratio": 0.46798760762819136, "bb_cos_act_vs_zero": 0.8837791072225205, "bb_bit_changed_frac": 0.9993920603911332, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 6.581272360785072e-36, "seen_dead_norm_min": 6.581272360785072e-36, "kernel_exact_max_err": 0.0, "secs": 515.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 139, "lr": 1.9621589399178275e-05, "loss": 2.46064, "grad_norm_fp32": 2.776742696762085, "grad_norm_finite": true, "raw_fp64_norm": 2.776742676657624, "eff_coef_other": 0.36013406680857274, "max_grad_emb": 0.018148384988307953, "max_grad_other": 0.3385540544986725, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.30194141081607834, "bb_zero_grad_l2": 0.2713582067817385, "bb_fresh_batch_l2": 0.13528991161534323, "bb_fresh_ratio": 0.4480667664951477, "bb_cos_act_vs_zero": 0.8940124459510117, "bb_bit_changed_frac": 0.9993764427728563, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 6.58125917736912e-36, "seen_dead_norm_min": 6.58125917736912e-36, "kernel_exact_max_err": 0.0, "secs": 518.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 140, "lr": 1.9613002811703158e-05, "loss": 2.60531, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 5.644833410227243e+31, "eff_coef_other": 0.0, "max_grad_emb": 1.0395871070356755e+31, "max_grad_other": 0.15139208734035492, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.27829958158444706, "bb_zero_grad_l2": 0.27829958158444706, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 0.9999999999999998, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 1.8644165638244468e-41, "dead_batch_zero_l2": 1.8644165638244468e-41, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 1.318341595236788e-41, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 6.581245993953168e-36, "seen_dead_norm_min": 6.581245993953168e-36, "kernel_exact_max_err": 0.0, "secs": 522.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 141, "lr": 1.960432203380922e-05, "loss": 2.52212, "grad_norm_fp32": 2.894331693649292, "grad_norm_finite": true, "raw_fp64_norm": 2.8943315938324417, "eff_coef_other": 0.3455027827983242, "max_grad_emb": 0.03893144428730011, "max_grad_other": 0.28021275997161865, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.290842370537762, "bb_zero_grad_l2": 0.2565083428301424, "bb_fresh_batch_l2": 0.1485108028296591, "bb_fresh_ratio": 0.5106229967630419, "bb_cos_act_vs_zero": 0.860082739818039, "bb_bit_changed_frac": 0.9994342305990658, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 6.581232810537215e-36, "seen_dead_norm_min": 6.581232810537215e-36, "kernel_exact_max_err": 0.0, "secs": 525.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 142, "lr": 1.9595547160428055e-05, "loss": 2.41719, "grad_norm_fp32": 2.842153310775757, "grad_norm_finite": true, "raw_fp64_norm": 2.8421533661662344, "eff_coef_other": 0.35184577987500376, "max_grad_emb": 0.01132697518914938, "max_grad_other": 0.43187621235847473, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3117802052063701, "bb_zero_grad_l2": 0.2680768431732282, "bb_fresh_batch_l2": 0.15961677644314567, "bb_fresh_ratio": 0.5119528878925905, "bb_cos_act_vs_zero": 0.8590139118037919, "bb_bit_changed_frac": 0.999453649745153, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 6.581219627121263e-36, "seen_dead_norm_min": 6.581219627121263e-36, "kernel_exact_max_err": 0.0, "secs": 529.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 143, "lr": 1.958667828752027e-05, "loss": 2.47855, "grad_norm_fp32": 2.702730894088745, "grad_norm_finite": true, "raw_fp64_norm": 2.7027308859389807, "eff_coef_other": 0.3699960037424136, "max_grad_emb": 0.01527006272226572, "max_grad_other": 0.3333524465560913, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3098213556584584, "bb_zero_grad_l2": 0.2873810823942901, "bb_fresh_batch_l2": 0.12246944725566347, "bb_fresh_ratio": 0.39529052797339, "bb_cos_act_vs_zero": 0.9185999485013377, "bb_bit_changed_frac": 0.9991992895558415, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 6.58120644370531e-36, "seen_dead_norm_min": 6.58120644370531e-36, "kernel_exact_max_err": 0.0, "secs": 532.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 144, "lr": 1.957771551207444e-05, "loss": 2.5314, "grad_norm_fp32": 3.365701198577881, "grad_norm_finite": true, "raw_fp64_norm": 3.3657013479851514, "eff_coef_other": 0.29711481913715737, "max_grad_emb": 0.04047209024429321, "max_grad_other": 0.4948566257953644, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3058259186363703, "bb_zero_grad_l2": 0.2855668920305269, "bb_fresh_batch_l2": 0.11530658911283487, "bb_fresh_ratio": 0.37703341046752614, "bb_cos_act_vs_zero": 0.9262302358014359, "bb_bit_changed_frac": 0.9989204430137648, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 6.581193260289358e-36, "seen_dead_norm_min": 6.581193260289358e-36, "kernel_exact_max_err": 0.0, "secs": 535.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 145, "lr": 1.9568658932106043e-05, "loss": 2.42758, "grad_norm_fp32": 2.4746739864349365, "grad_norm_finite": true, "raw_fp64_norm": 2.474673768909505, "eff_coef_other": 0.40409346903393517, "max_grad_emb": 0.009246386587619781, "max_grad_other": 0.23958665132522583, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.30900215892976546, "bb_zero_grad_l2": 0.28188374927448345, "bb_fresh_batch_l2": 0.13263041301300932, "bb_fresh_ratio": 0.42922163868491126, "bb_cos_act_vs_zero": 0.9032439820383097, "bb_bit_changed_frac": 0.9993911528861924, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 6.581180076873406e-36, "seen_dead_norm_min": 6.581180076873406e-36, "kernel_exact_max_err": 0.0, "secs": 539.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 146, "lr": 1.9559508646656384e-05, "loss": 2.73604, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 8.070271040678687e+31, "eff_coef_other": 0.0, "max_grad_emb": 1.5703669552781341e+31, "max_grad_other": 0.43797430396080017, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.2847991972409837, "bb_zero_grad_l2": 0.2847991972409837, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 0.9999999999999998, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 1.318341595236788e-41, "dead_batch_zero_l2": 1.318341595236788e-41, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 1.318341595236788e-41, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 6.581166893457453e-36, "seen_dead_norm_min": 6.581166893457453e-36, "kernel_exact_max_err": 0.0, "secs": 542.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 147, "lr": 1.955026475579152e-05, "loss": 2.48274, "grad_norm_fp32": 2.5065393447875977, "grad_norm_finite": true, "raw_fp64_norm": 2.5065391179065566, "eff_coef_other": 0.3989562753615838, "max_grad_emb": 0.02389097400009632, "max_grad_other": 0.18236353993415833, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.28933323144637124, "bb_zero_grad_l2": 0.2624914012805143, "bb_fresh_batch_l2": 0.12982504866543212, "bb_fresh_ratio": 0.44870424325764174, "bb_cos_act_vs_zero": 0.8937814771747611, "bb_bit_changed_frac": 0.999267960143124, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 6.581154337823213e-36, "seen_dead_norm_min": 6.581154337823213e-36, "kernel_exact_max_err": 0.0, "secs": 546.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 148, "lr": 1.9540927360601162e-05, "loss": 2.71836, "grad_norm_fp32": 2.6912968158721924, "grad_norm_finite": true, "raw_fp64_norm": 2.6912967776241645, "eff_coef_other": 0.3715679454359908, "max_grad_emb": 0.021082986146211624, "max_grad_other": 0.20435769855976105, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2947919896478273, "bb_zero_grad_l2": 0.2666507590118913, "bb_fresh_batch_l2": 0.12958170756619747, "bb_fresh_ratio": 0.43956997515774426, "bb_cos_act_vs_zero": 0.898230499459629, "bb_bit_changed_frac": 0.9993626134979068, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 6.581141782188973e-36, "seen_dead_norm_min": 6.581141782188973e-36, "kernel_exact_max_err": 0.0, "secs": 549.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 149, "lr": 1.9531496563197563e-05, "loss": 2.33537, "grad_norm_fp32": 2.3382251262664795, "grad_norm_finite": true, "raw_fp64_norm": 2.33822517813764, "eff_coef_other": 0.4276746328195092, "max_grad_emb": 0.016009846702218056, "max_grad_other": 0.4067385792732239, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3048946492810735, "bb_zero_grad_l2": 0.27166760635443626, "bb_fresh_batch_l2": 0.1408591723596861, "bb_fresh_ratio": 0.46199292999016234, "bb_cos_act_vs_zero": 0.8868932140792232, "bb_bit_changed_frac": 0.9993805059135975, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 6.581129226554732e-36, "seen_dead_norm_min": 6.581129226554732e-36, "kernel_exact_max_err": 0.0, "secs": 552.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 150, "lr": 1.9521972466714416e-05, "loss": 2.51301, "grad_norm_fp32": 2.380632162094116, "grad_norm_finite": true, "raw_fp64_norm": 2.3806323284963056, "eff_coef_other": 0.42005631775722774, "max_grad_emb": 0.007614145986735821, "max_grad_other": 0.15832918882369995, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.30529502001662684, "bb_zero_grad_l2": 0.2809680726563932, "bb_fresh_batch_l2": 0.12605755564085738, "bb_fresh_ratio": 0.41290406778987776, "bb_cos_act_vs_zero": 0.9108239897572589, "bb_bit_changed_frac": 0.9991927935832658, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 6.581116670920492e-36, "seen_dead_norm_min": 6.581116670920492e-36, "kernel_exact_max_err": 0.0, "secs": 556.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 151, "lr": 1.9512355175305713e-05, "loss": 2.45554, "grad_norm_fp32": 2.611070394515991, "grad_norm_finite": true, "raw_fp64_norm": 2.6110702025801453, "eff_coef_other": 0.38298454883320715, "max_grad_emb": 0.042885489761829376, "max_grad_other": 0.27313539385795593, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.30193815645159466, "bb_zero_grad_l2": 0.28133050503657875, "bb_fresh_batch_l2": 0.11459891686532768, "bb_fresh_ratio": 0.37954433521123937, "bb_cos_act_vs_zero": 0.9251967501757689, "bb_bit_changed_frac": 0.9987241297372881, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 6.581104115286252e-36, "seen_dead_norm_min": 6.581104115286252e-36, "kernel_exact_max_err": 0.0, "secs": 559.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 152, "lr": 1.9502644794144616e-05, "loss": 2.60516, "grad_norm_fp32": 2.4157750606536865, "grad_norm_finite": true, "raw_fp64_norm": 2.415775104745016, "eff_coef_other": 0.4139456534433118, "max_grad_emb": 0.012150799855589867, "max_grad_other": 0.15398147702217102, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.30240901337968623, "bb_zero_grad_l2": 0.27823782629634597, "bb_fresh_batch_l2": 0.1250702063553518, "bb_fresh_ratio": 0.41357962501706685, "bb_cos_act_vs_zero": 0.9105180702297481, "bb_bit_changed_frac": 0.9991469843731523, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 6.581091559652011e-36, "seen_dead_norm_min": 6.581091559652011e-36, "kernel_exact_max_err": 0.0, "secs": 562.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 153, "lr": 1.9492841429422292e-05, "loss": 2.38608, "grad_norm_fp32": 2.5084214210510254, "grad_norm_finite": true, "raw_fp64_norm": 2.508421273653755, "eff_coef_other": 0.3986569373674317, "max_grad_emb": 0.018312102183699608, "max_grad_other": 0.6495454907417297, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2993559436121274, "bb_zero_grad_l2": 0.2786739712637758, "bb_fresh_batch_l2": 0.11574110669270937, "bb_fresh_ratio": 0.3866337353992009, "bb_cos_act_vs_zero": 0.9222738037634268, "bb_bit_changed_frac": 0.9990370752231267, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 6.581079004017771e-36, "seen_dead_norm_min": 6.581079004017771e-36, "kernel_exact_max_err": 0.0, "secs": 566.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 154, "lr": 1.9482945188346767e-05, "loss": 2.53622, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 1.0226383780812329e+31, "eff_coef_other": 0.0, "max_grad_emb": 1.8061158316911422e+30, "max_grad_other": 0.19307443499565125, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.2758625808696112, "bb_zero_grad_l2": 0.2758625808696112, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0000000000000002, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 1.255563424035036e-41, "dead_batch_zero_l2": 1.255563424035036e-41, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 1.255563424035036e-41, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 6.58106644838353e-36, "seen_dead_norm_min": 6.58106644838353e-36, "kernel_exact_max_err": 0.0, "secs": 569.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 155, "lr": 1.9472956179141754e-05, "loss": 2.60551, "grad_norm_fp32": 2.9868991374969482, "grad_norm_finite": true, "raw_fp64_norm": 2.9868990698763005, "eff_coef_other": 0.3347952572790096, "max_grad_emb": 0.008292815648019314, "max_grad_other": 0.26838698983192444, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.27184877538940605, "bb_zero_grad_l2": 0.2542129334185685, "bb_fresh_batch_l2": 0.10559279142838318, "bb_fresh_ratio": 0.3884247456223712, "bb_cos_act_vs_zero": 0.9215800118844181, "bb_bit_changed_frac": 0.999054741674859, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 6.58105389274929e-36, "seen_dead_norm_min": 6.58105389274929e-36, "kernel_exact_max_err": 0.0, "secs": 573.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 156, "lr": 1.9462874511045452e-05, "loss": 2.25815, "grad_norm_fp32": 2.711857795715332, "grad_norm_finite": true, "raw_fp64_norm": 2.711857856294877, "eff_coef_other": 0.36875076297481807, "max_grad_emb": 0.0696648359298706, "max_grad_other": 0.28138646483421326, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2746264511217416, "bb_zero_grad_l2": 0.25051073339955765, "bb_fresh_batch_l2": 0.1180721479547315, "bb_fresh_ratio": 0.429937274696057, "bb_cos_act_vs_zero": 0.9029064580517789, "bb_bit_changed_frac": 0.9990946337169709, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 6.58104133711505e-36, "seen_dead_norm_min": 6.58104133711505e-36, "kernel_exact_max_err": 0.0, "secs": 576.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 157, "lr": 1.945270029430937e-05, "loss": 2.49073, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 2.360820988329378e+32, "eff_coef_other": 0.0, "max_grad_emb": 4.57038806595294e+31, "max_grad_other": 0.27926814556121826, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.2530708718986745, "bb_zero_grad_l2": 0.2530708718986745, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 1.255563424035036e-41, "dead_batch_zero_l2": 1.255563424035036e-41, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 1.255563424035036e-41, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 6.58102878148081e-36, "seen_dead_norm_min": 6.58102878148081e-36, "kernel_exact_max_err": 0.0, "secs": 579.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 158, "lr": 1.9442433640197113e-05, "loss": 2.74674, "grad_norm_fp32": 2.7082653045654297, "grad_norm_finite": true, "raw_fp64_norm": 2.7082653648167323, "eff_coef_other": 0.36923990758008585, "max_grad_emb": 0.01384277455508709, "max_grad_other": 0.30394449830055237, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.26001169236200444, "bb_zero_grad_l2": 0.23320765621628145, "bb_fresh_batch_l2": 0.12015041844128983, "bb_fresh_ratio": 0.46209621325032163, "bb_cos_act_vs_zero": 0.8868864666977283, "bb_bit_changed_frac": 0.9992587514802463, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 6.581016225846569e-36, "seen_dead_norm_min": 6.581016225846569e-36, "kernel_exact_max_err": 0.0, "secs": 583.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 159, "lr": 1.9432074660983162e-05, "loss": 2.55701, "grad_norm_fp32": 2.481785297393799, "grad_norm_finite": true, "raw_fp64_norm": 2.481785303660822, "eff_coef_other": 0.40293557952597736, "max_grad_emb": 0.009006859734654427, "max_grad_other": 0.549350380897522, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.264104414825266, "bb_zero_grad_l2": 0.23960475009954565, "bb_fresh_batch_l2": 0.11557733757016042, "bb_fresh_ratio": 0.4376198620027897, "bb_cos_act_vs_zero": 0.8991960189301591, "bb_bit_changed_frac": 0.9988976366539073, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 6.581003670212329e-36, "seen_dead_norm_min": 6.581003670212329e-36, "kernel_exact_max_err": 0.0, "secs": 586.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 160, "lr": 1.942162346995166e-05, "loss": 2.46314, "grad_norm_fp32": 2.601508855819702, "grad_norm_finite": true, "raw_fp64_norm": 2.6015089981858415, "eff_coef_other": 0.3843921627907548, "max_grad_emb": 0.023337334394454956, "max_grad_other": 0.6862279176712036, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2686374413755943, "bb_zero_grad_l2": 0.24338056101758596, "bb_fresh_batch_l2": 0.1162821188968044, "bb_fresh_ratio": 0.4328589428985256, "bb_cos_act_vs_zero": 0.9014729407800088, "bb_bit_changed_frac": 0.9990949607331342, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 6.580991114578088e-36, "seen_dead_norm_min": 6.580991114578088e-36, "kernel_exact_max_err": 0.0, "secs": 590.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 161, "lr": 1.941108018139515e-05, "loss": 2.35901, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 1.2109653645032244e+32, "eff_coef_other": 0.0, "max_grad_emb": 2.3293137807633057e+31, "max_grad_other": 0.36693549156188965, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.24756094219222521, "bb_zero_grad_l2": 0.24756094219222521, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 1.255563424035036e-41, "dead_batch_zero_l2": 1.255563424035036e-41, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 1.255563424035036e-41, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 6.580978558943848e-36, "seen_dead_norm_min": 6.580978558943848e-36, "kernel_exact_max_err": 0.0, "secs": 593.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 162, "lr": 1.940044491061335e-05, "loss": 2.85935, "grad_norm_fp32": 3.0453474521636963, "grad_norm_finite": true, "raw_fp64_norm": 3.0453475233195175, "eff_coef_other": 0.3283696482382854, "max_grad_emb": 0.01860843412578106, "max_grad_other": 0.27605676651000977, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.24800835919297184, "bb_zero_grad_l2": 0.22813883166917223, "bb_fresh_batch_l2": 0.10414580899868707, "bb_fresh_ratio": 0.41992862392856956, "bb_cos_act_vs_zero": 0.9076397216349101, "bb_bit_changed_frac": 0.9989917945721851, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 6.580966003309608e-36, "seen_dead_norm_min": 6.580966003309608e-36, "kernel_exact_max_err": 0.0, "secs": 596.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 163, "lr": 1.938971777391188e-05, "loss": 2.85902, "grad_norm_fp32": 3.040761709213257, "grad_norm_finite": true, "raw_fp64_norm": 3.040761772675316, "eff_coef_other": 0.3288648591256672, "max_grad_emb": 0.0159916914999485, "max_grad_other": 0.21105711162090302, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2477594146195077, "bb_zero_grad_l2": 0.22854927090136898, "bb_fresh_batch_l2": 0.09735438294728703, "bb_fresh_ratio": 0.39293918698022984, "bb_cos_act_vs_zero": 0.9195690182356882, "bb_bit_changed_frac": 0.9984739632144823, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 6.580953447675367e-36, "seen_dead_norm_min": 6.580953447675367e-36, "kernel_exact_max_err": 0.0, "secs": 600.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 164, "lr": 1.9378898888600987e-05, "loss": 2.47009, "grad_norm_fp32": 2.414776086807251, "grad_norm_finite": true, "raw_fp64_norm": 2.4147761891397517, "eff_coef_other": 0.41411689942866375, "max_grad_emb": 0.020459048449993134, "max_grad_other": 0.31705906987190247, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25680956146593176, "bb_zero_grad_l2": 0.22832311463389507, "bb_fresh_batch_l2": 0.1218891132286139, "bb_fresh_ratio": 0.4746284076528967, "bb_cos_act_vs_zero": 0.880230712181692, "bb_bit_changed_frac": 0.9991070069980673, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 6.580940892041127e-36, "seen_dead_norm_min": 6.580940892041127e-36, "kernel_exact_max_err": 0.0, "secs": 603.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 165, "lr": 1.9367988372994264e-05, "loss": 2.62521, "grad_norm_fp32": 2.9096240997314453, "grad_norm_finite": true, "raw_fp64_norm": 2.9096239803710855, "eff_coef_other": 0.34368688945263043, "max_grad_emb": 0.008957955054938793, "max_grad_other": 0.23028460144996643, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25835868845159166, "bb_zero_grad_l2": 0.23666732733181653, "bb_fresh_batch_l2": 0.11004096256210089, "bb_fresh_ratio": 0.4259232124981124, "bb_cos_act_vs_zero": 0.9048287936965315, "bb_bit_changed_frac": 0.9990791988347648, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 6.580928336406887e-36, "seen_dead_norm_min": 6.580928336406887e-36, "kernel_exact_max_err": 0.0, "secs": 607.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 166, "lr": 1.9356986346407364e-05, "loss": 2.17725, "grad_norm_fp32": 2.938811779022217, "grad_norm_finite": true, "raw_fp64_norm": 2.938811797457, "eff_coef_other": 0.3402734625145851, "max_grad_emb": 0.021079501137137413, "max_grad_other": 0.43423330783843994, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2627872658177469, "bb_zero_grad_l2": 0.2381006314698857, "bb_fresh_batch_l2": 0.11532749982896753, "bb_fresh_ratio": 0.43886258898462605, "bb_cos_act_vs_zero": 0.89858526417488, "bb_bit_changed_frac": 0.9991809171421772, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 6.580915780772646e-36, "seen_dead_norm_min": 6.580915780772646e-36, "kernel_exact_max_err": 0.0, "secs": 610.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 167, "lr": 1.934589292915669e-05, "loss": 2.4321, "grad_norm_fp32": 2.3603477478027344, "grad_norm_finite": true, "raw_fp64_norm": 2.3603476827117866, "eff_coef_other": 0.423666206500589, "max_grad_emb": 0.01480151154100895, "max_grad_other": 0.2862917184829712, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.27082429443560485, "bb_zero_grad_l2": 0.24217519133722398, "bb_fresh_batch_l2": 0.12555076816909155, "bb_fresh_ratio": 0.4635875390379512, "bb_cos_act_vs_zero": 0.8860883918116428, "bb_bit_changed_frac": 0.999288877949551, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 6.580903225138406e-36, "seen_dead_norm_min": 6.580903225138406e-36, "kernel_exact_max_err": 0.0, "secs": 614.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 168, "lr": 1.933470824255807e-05, "loss": 2.67032, "grad_norm_fp32": 2.610583782196045, "grad_norm_finite": true, "raw_fp64_norm": 2.6105836273007776, "eff_coef_other": 0.38305593705284374, "max_grad_emb": 0.029650932177901268, "max_grad_other": 0.333490788936615, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.27184894615938343, "bb_zero_grad_l2": 0.24957214936101463, "bb_fresh_batch_l2": 0.1130607044604243, "bb_fresh_ratio": 0.4158953200213529, "bb_cos_act_vs_zero": 0.9094531685314318, "bb_bit_changed_frac": 0.9991941597529368, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 6.580890669504166e-36, "seen_dead_norm_min": 6.580890669504166e-36, "kernel_exact_max_err": 0.0, "secs": 617.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 169, "lr": 1.932343240892545e-05, "loss": 2.77732, "grad_norm_fp32": 3.0524821281433105, "grad_norm_finite": true, "raw_fp64_norm": 3.052482135122473, "eff_coef_other": 0.32760213833131174, "max_grad_emb": 0.008798903785645962, "max_grad_other": 0.2405354082584381, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2682066982596246, "bb_zero_grad_l2": 0.2505022016417085, "bb_fresh_batch_l2": 0.09987146981670808, "bb_fresh_ratio": 0.37236754512384435, "bb_cos_act_vs_zero": 0.9281040074674672, "bb_bit_changed_frac": 0.9987687114438119, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 6.580878113869925e-36, "seen_dead_norm_min": 6.580878113869925e-36, "kernel_exact_max_err": 0.0, "secs": 620.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 170, "lr": 1.9312065551569538e-05, "loss": 2.63107, "grad_norm_fp32": 3.0531935691833496, "grad_norm_finite": true, "raw_fp64_norm": 3.053193713051983, "eff_coef_other": 0.3275258020216753, "max_grad_emb": 0.020684629678726196, "max_grad_other": 0.1716834008693695, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.26872947303212286, "bb_zero_grad_l2": 0.24713284962243146, "bb_fresh_batch_l2": 0.10872977027676145, "bb_fresh_ratio": 0.40460679303220426, "bb_cos_act_vs_zero": 0.9145051403066717, "bb_bit_changed_frac": 0.9990892260205027, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 6.580865558235685e-36, "seen_dead_norm_min": 6.580865558235685e-36, "kernel_exact_max_err": 0.0, "secs": 624.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 171, "lr": 1.9300607794796465e-05, "loss": 2.67846, "grad_norm_fp32": 2.9274027347564697, "grad_norm_finite": true, "raw_fp64_norm": 2.927402806607097, "eff_coef_other": 0.34159961884560136, "max_grad_emb": 0.09513470530509949, "max_grad_other": 0.6362179517745972, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2667816576107051, "bb_zero_grad_l2": 0.24761352554593274, "bb_fresh_batch_l2": 0.10201608174921097, "bb_fresh_ratio": 0.38239541152441425, "bb_cos_act_vs_zero": 0.9240080675445932, "bb_bit_changed_frac": 0.9990966530768667, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 6.580853002601445e-36, "seen_dead_norm_min": 6.580853002601445e-36, "kernel_exact_max_err": 0.0, "secs": 627.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 172, "lr": 1.9289059263906422e-05, "loss": 2.70078, "grad_norm_fp32": 2.7435221672058105, "grad_norm_finite": true, "raw_fp64_norm": 2.7435221458587, "eff_coef_other": 0.3644948261976835, "max_grad_emb": 0.008438006974756718, "max_grad_other": 0.3166965842247009, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2695164317023696, "bb_zero_grad_l2": 0.2458128241065769, "bb_fresh_batch_l2": 0.11830153941238955, "bb_fresh_ratio": 0.4389399884272415, "bb_cos_act_vs_zero": 0.8986168111418456, "bb_bit_changed_frac": 0.9992357056828033, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 6.580840446967204e-36, "seen_dead_norm_min": 6.580840446967204e-36, "kernel_exact_max_err": 0.0, "secs": 631.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 173, "lr": 1.9277420085192294e-05, "loss": 2.24045, "grad_norm_fp32": 2.9815926551818848, "grad_norm_finite": true, "raw_fp64_norm": 2.981592619749884, "eff_coef_other": 0.33539110812838024, "max_grad_emb": 0.02683228813111782, "max_grad_other": 0.24893683195114136, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2699145332655263, "bb_zero_grad_l2": 0.24831785366119424, "bb_fresh_batch_l2": 0.10976050198778174, "bb_fresh_ratio": 0.4066490998460084, "bb_cos_act_vs_zero": 0.9136067082375414, "bb_bit_changed_frac": 0.9992339967777372, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 6.580827891332964e-36, "seen_dead_norm_min": 6.580827891332964e-36, "kernel_exact_max_err": 0.0, "secs": 634.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 174, "lr": 1.926569038593827e-05, "loss": 2.63812, "grad_norm_fp32": 2.407627820968628, "grad_norm_finite": true, "raw_fp64_norm": 2.4076278557344324, "eff_coef_other": 0.41534641523259547, "max_grad_emb": 0.010784373618662357, "max_grad_other": 0.3453260362148285, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2725049500196718, "bb_zero_grad_l2": 0.248679847770049, "bb_fresh_batch_l2": 0.11613528800415958, "bb_fresh_ratio": 0.4261768015435166, "bb_cos_act_vs_zero": 0.9046743477468187, "bb_bit_changed_frac": 0.9991086044650074, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 6.580815335698724e-36, "seen_dead_norm_min": 6.580815335698724e-36, "kernel_exact_max_err": 0.0, "secs": 637.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 175, "lr": 1.925387029441847e-05, "loss": 2.85158, "grad_norm_fp32": 2.6810131072998047, "grad_norm_finite": true, "raw_fp64_norm": 2.681013211458729, "eff_coef_other": 0.3729931883898792, "max_grad_emb": 0.0205811969935894, "max_grad_other": 0.31193751096725464, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2723233285037709, "bb_zero_grad_l2": 0.25107363914244507, "bb_fresh_batch_l2": 0.1072242379318186, "bb_fresh_ratio": 0.3937387168442084, "bb_cos_act_vs_zero": 0.91922649202992, "bb_bit_changed_frac": 0.9989990038049075, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 6.580802780064483e-36, "seen_dead_norm_min": 6.580802780064483e-36, "kernel_exact_max_err": 0.0, "secs": 641.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 176, "lr": 1.9241959939895518e-05, "loss": 2.50054, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 6.585044581316965e+31, "eff_coef_other": 0.0, "max_grad_emb": 1.282528004042153e+31, "max_grad_other": 0.18963424861431122, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.2509135385733659, "bb_zero_grad_l2": 0.2509135385733659, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0000000000000002, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 1.255563424035036e-41, "dead_batch_zero_l2": 1.255563424035036e-41, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 1.255563424035036e-41, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 6.580790224430243e-36, "seen_dead_norm_min": 6.580790224430243e-36, "kernel_exact_max_err": 0.0, "secs": 644.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 177, "lr": 1.922995945261914e-05, "loss": 2.33037, "grad_norm_fp32": 2.820164203643799, "grad_norm_finite": true, "raw_fp64_norm": 2.820164311308324, "eff_coef_other": 0.354589156233808, "max_grad_emb": 0.02377511002123356, "max_grad_other": 0.7343926429748535, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.257148775792978, "bb_zero_grad_l2": 0.2311881835960987, "bb_fresh_batch_l2": 0.12102427769006134, "bb_fresh_ratio": 0.4706391361065393, "bb_cos_act_vs_zero": 0.8824812428031061, "bb_bit_changed_frac": 0.999303231011763, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 6.580777668796002e-36, "seen_dead_norm_min": 6.580777668796002e-36, "kernel_exact_max_err": 0.0, "secs": 648.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 178, "lr": 1.9217868963824747e-05, "loss": 2.15764, "grad_norm_fp32": 2.8475053310394287, "grad_norm_finite": true, "raw_fp64_norm": 2.847505356526095, "eff_coef_other": 0.3511844694072967, "max_grad_emb": 0.01007855124771595, "max_grad_other": 0.2032470703125, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.26614318118783054, "bb_zero_grad_l2": 0.2369268624084315, "bb_fresh_batch_l2": 0.12175489140287978, "bb_fresh_ratio": 0.457478906126666, "bb_cos_act_vs_zero": 0.8892210383183776, "bb_bit_changed_frac": 0.9992539790091665, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 6.580765113161762e-36, "seen_dead_norm_min": 6.580765113161762e-36, "kernel_exact_max_err": 0.0, "secs": 651.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 179, "lr": 1.9205688605731982e-05, "loss": 2.70174, "grad_norm_fp32": 2.857139825820923, "grad_norm_finite": true, "raw_fp64_norm": 2.857139702691958, "eff_coef_other": 0.35000024883711384, "max_grad_emb": 0.01828165352344513, "max_grad_other": 0.37336966395378113, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.26567735297249206, "bb_zero_grad_l2": 0.2452063320096682, "bb_fresh_batch_l2": 0.10456450943063147, "bb_fresh_ratio": 0.39357705224298123, "bb_cos_act_vs_zero": 0.9192988734415617, "bb_bit_changed_frac": 0.9988780142806077, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 6.580752557527522e-36, "seen_dead_norm_min": 6.580752557527522e-36, "kernel_exact_max_err": 0.0, "secs": 654.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 180, "lr": 1.9193418511543293e-05, "loss": 2.5959, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 3.9510060684449055e+32, "eff_coef_other": 0.0, "max_grad_emb": 7.665474630056707e+31, "max_grad_other": 0.2516246736049652, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.24477235206390027, "bb_zero_grad_l2": 0.24477235206390027, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 1.255563424035036e-41, "dead_batch_zero_l2": 1.255563424035036e-41, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 1.255563424035036e-41, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 6.580740001893281e-36, "seen_dead_norm_min": 6.580740001893281e-36, "kernel_exact_max_err": 0.0, "secs": 658.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 181, "lr": 1.9181058815442464e-05, "loss": 2.73852, "grad_norm_fp32": 2.8606057167053223, "grad_norm_finite": true, "raw_fp64_norm": 2.8606056478843054, "eff_coef_other": 0.3495761910087874, "max_grad_emb": 0.03596676141023636, "max_grad_other": 0.42489007115364075, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.24796219646891415, "bb_zero_grad_l2": 0.22551379437513464, "bb_fresh_batch_l2": 0.10627744879504684, "bb_fresh_ratio": 0.4286034335414122, "bb_cos_act_vs_zero": 0.9035123529006541, "bb_bit_changed_frac": 0.9992175530576848, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 6.580727446259041e-36, "seen_dead_norm_min": 6.580727446259041e-36, "kernel_exact_max_err": 0.0, "secs": 661.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 182, "lr": 1.9168609652593152e-05, "loss": 2.63767, "grad_norm_fp32": 2.5871455669403076, "grad_norm_finite": true, "raw_fp64_norm": 2.587145568478039, "eff_coef_other": 0.3865262265302005, "max_grad_emb": 0.04472113400697708, "max_grad_other": 0.4299364686012268, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2534588489457164, "bb_zero_grad_l2": 0.22844975509650292, "bb_fresh_batch_l2": 0.1128179335394726, "bb_fresh_ratio": 0.44511341390820786, "bb_cos_act_vs_zero": 0.8954932174778043, "bb_bit_changed_frac": 0.9990141720215727, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 6.580714890624801e-36, "seen_dead_norm_min": 6.580714890624801e-36, "kernel_exact_max_err": 0.0, "secs": 665.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 183, "lr": 1.91560711591374e-05, "loss": 2.65534, "grad_norm_fp32": 2.4947009086608887, "grad_norm_finite": true, "raw_fp64_norm": 2.4947008706356852, "eff_coef_other": 0.40084949489487587, "max_grad_emb": 0.014063681475818157, "max_grad_other": 0.2324598729610443, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.26162714327133013, "bb_zero_grad_l2": 0.23352164326757247, "bb_fresh_batch_l2": 0.12151652902626003, "bb_fresh_ratio": 0.4644645334075173, "bb_cos_act_vs_zero": 0.8856190331216914, "bb_bit_changed_frac": 0.9993690665232953, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 6.58070233499056e-36, "seen_dead_norm_min": 6.58070233499056e-36, "kernel_exact_max_err": 0.0, "secs": 668.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 184, "lr": 1.9143443472194178e-05, "loss": 2.67231, "grad_norm_fp32": 2.6235477924346924, "grad_norm_finite": true, "raw_fp64_norm": 2.6235478257800326, "eff_coef_other": 0.3811631035350347, "max_grad_emb": 0.009696624241769314, "max_grad_other": 0.24515557289123535, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2638951185809672, "bb_zero_grad_l2": 0.2410316003943241, "bb_fresh_batch_l2": 0.11345855576548769, "bb_fresh_ratio": 0.42993806166473975, "bb_cos_act_vs_zero": 0.9029187728916209, "bb_bit_changed_frac": 0.9992572185744373, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 6.58068977935632e-36, "seen_dead_norm_min": 6.58068977935632e-36, "kernel_exact_max_err": 0.0, "secs": 672.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 185, "lr": 1.9130726729857836e-05, "loss": 2.87807, "grad_norm_fp32": 1.240380177917359e+19, "grad_norm_finite": true, "raw_fp64_norm": 1.240380140767303e+19, "eff_coef_other": 8.062044345783037e-20, "max_grad_emb": 2.036140640940589e+18, "max_grad_other": 0.4350630044937134, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.24313043979264082, "bb_zero_grad_l2": 0.24313043979264065, "bb_fresh_batch_l2": 7.275957614183426e-12, "bb_fresh_ratio": 2.992614836870648e-11, "bb_cos_act_vs_zero": 0.9999999999999999, "bb_bit_changed_frac": 2.807005693371052e-10, "dead_batch_upd_l2": 0.000479025411584775, "dead_batch_zero_l2": 6.232004105954326e-08, "dead_batch_fresh_l2": 0.00047902540753093207, "dead_batch_max_row_upd": 0.00047902540753093207, "dead_batch_bit_changed": 3136, "seen_dead_count": 15, "seen_dead_norm_med": 6.58067722372208e-36, "seen_dead_norm_min": 6.58067722372208e-36, "kernel_exact_max_err": 0.0, "secs": 675.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 186, "lr": 1.9117921071196636e-05, "loss": 2.3005, "grad_norm_fp32": 2.626216411590576, "grad_norm_finite": true, "raw_fp64_norm": 2.6262165493389324, "eff_coef_other": 0.380775786340685, "max_grad_emb": 0.013769258745014668, "max_grad_other": 0.12984901666641235, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25257379564683136, "bb_zero_grad_l2": 0.22400124031626, "bb_fresh_batch_l2": 0.12338855836221294, "bb_fresh_ratio": 0.48852478162360347, "bb_cos_act_vs_zero": 0.8726657009635482, "bb_bit_changed_frac": 0.9993171812686579, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 6.58066466808784e-36, "seen_dead_norm_min": 6.58066466808784e-36, "kernel_exact_max_err": 0.0, "secs": 679.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 187, "lr": 1.9105026636251203e-05, "loss": 2.27423, "grad_norm_fp32": 2.338850975036621, "grad_norm_finite": true, "raw_fp64_norm": 2.3388512139502002, "eff_coef_other": 0.4275601922111134, "max_grad_emb": 0.012007136829197407, "max_grad_other": 0.33174556493759155, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.26173244428116477, "bb_zero_grad_l2": 0.23270685461179502, "bb_fresh_batch_l2": 0.12481800358020644, "bb_fresh_ratio": 0.47689159791791547, "bb_cos_act_vs_zero": 0.8790199388765442, "bb_bit_changed_frac": 0.9992060811061165, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 6.580652112453599e-36, "seen_dead_norm_min": 6.580652112453599e-36, "kernel_exact_max_err": 0.0, "secs": 682.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 188, "lr": 1.9092043566033017e-05, "loss": 2.56401, "grad_norm_fp32": 2.613985300064087, "grad_norm_finite": true, "raw_fp64_norm": 2.613985183524836, "eff_coef_other": 0.38255747552138397, "max_grad_emb": 0.015799090266227722, "max_grad_other": 0.24548709392547607, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2689592152444224, "bb_zero_grad_l2": 0.24115509189464526, "bb_fresh_batch_l2": 0.12164744266902969, "bb_fresh_ratio": 0.4522895508840624, "bb_cos_act_vs_zero": 0.8918837509624757, "bb_bit_changed_frac": 0.9993545273566059, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 6.580639556819359e-36, "seen_dead_norm_min": 6.580639556819359e-36, "kernel_exact_max_err": 0.0, "secs": 685.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 189, "lr": 1.9078972002522852e-05, "loss": 2.39825, "grad_norm_fp32": 2.272831916809082, "grad_norm_finite": true, "raw_fp64_norm": 2.2728320264943354, "eff_coef_other": 0.4399795482564282, "max_grad_emb": 0.011630394496023655, "max_grad_other": 0.20624147355556488, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2794448318481326, "bb_zero_grad_l2": 0.24780610819431254, "bb_fresh_batch_l2": 0.13435787177654315, "bb_fresh_ratio": 0.4808028507378566, "bb_cos_act_vs_zero": 0.8768845646910906, "bb_bit_changed_frac": 0.9993780023452196, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 6.580627001185118e-36, "seen_dead_norm_min": 6.580627001185118e-36, "kernel_exact_max_err": 0.0, "secs": 689.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 190, "lr": 1.9065812088669234e-05, "loss": 2.38652, "grad_norm_fp32": 2.5076255798339844, "grad_norm_finite": true, "raw_fp64_norm": 2.5076255642259193, "eff_coef_other": 0.39878345844707236, "max_grad_emb": 0.013921701349318027, "max_grad_other": 0.3839089572429657, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.28266107147911096, "bb_zero_grad_l2": 0.25745331089710377, "bb_fresh_batch_l2": 0.12000864805331374, "bb_fresh_ratio": 0.42456730042567087, "bb_cos_act_vs_zero": 0.9054125282934987, "bb_bit_changed_frac": 0.9990961382720226, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 6.580614445550878e-36, "seen_dead_norm_min": 6.580614445550878e-36, "kernel_exact_max_err": 0.0, "secs": 692.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 191, "lr": 1.9052563968386873e-05, "loss": 2.70871, "grad_norm_fp32": 2.62103271484375, "grad_norm_finite": true, "raw_fp64_norm": 2.6210327217531573, "eff_coef_other": 0.38152885799853736, "max_grad_emb": 0.01197512075304985, "max_grad_other": 0.28797268867492676, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.28293129044681725, "bb_zero_grad_l2": 0.2604129139705281, "bb_fresh_batch_l2": 0.11585460119599458, "bb_fresh_ratio": 0.40947963377621477, "bb_cos_act_vs_zero": 0.9123548227074546, "bb_bit_changed_frac": 0.9992901032075362, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 6.580601889916638e-36, "seen_dead_norm_min": 6.580601889916638e-36, "kernel_exact_max_err": 0.0, "secs": 696.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 192, "lr": 1.903922778655509e-05, "loss": 2.35859, "grad_norm_fp32": 2.772505521774292, "grad_norm_finite": true, "raw_fp64_norm": 2.772505379619456, "eff_coef_other": 0.36068445363296764, "max_grad_emb": 0.03623038902878761, "max_grad_other": 0.35502293705940247, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.28137109612595335, "bb_zero_grad_l2": 0.26065250534851997, "bb_fresh_batch_l2": 0.11128807550602851, "bb_fresh_ratio": 0.3955206381831464, "bb_cos_act_vs_zero": 0.9184908472929403, "bb_bit_changed_frac": 0.9991310793174925, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 6.580589334282397e-36, "seen_dead_norm_min": 6.580589334282397e-36, "kernel_exact_max_err": 0.0, "secs": 699.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 193, "lr": 1.9025803689016225e-05, "loss": 2.44464, "grad_norm_fp32": 2.6858980655670166, "grad_norm_finite": true, "raw_fp64_norm": 2.6858980810001443, "eff_coef_other": 0.37231480989732996, "max_grad_emb": 0.024562813341617584, "max_grad_other": 0.8444862365722656, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2785325139710037, "bb_zero_grad_l2": 0.25921775225183935, "bb_fresh_batch_l2": 0.11077620350716937, "bb_fresh_ratio": 0.3977137244332688, "bb_cos_act_vs_zero": 0.9176024034121721, "bb_bit_changed_frac": 0.9991811501236497, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 6.580576778648157e-36, "seen_dead_norm_min": 6.580576778648157e-36, "kernel_exact_max_err": 0.0, "secs": 702.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 194, "lr": 1.901229182257407e-05, "loss": 2.45951, "grad_norm_fp32": 2.665236473083496, "grad_norm_finite": true, "raw_fp64_norm": 2.6652367536943147, "eff_coef_other": 0.37520108812032754, "max_grad_emb": 0.015603205189108849, "max_grad_other": 0.8346720933914185, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2747715568401971, "bb_zero_grad_l2": 0.2565943186536859, "bb_fresh_batch_l2": 0.1056345048227289, "bb_fresh_ratio": 0.3844448313264255, "bb_cos_act_vs_zero": 0.9232092461362779, "bb_bit_changed_frac": 0.9989571507886181, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 6.580564223013917e-36, "seen_dead_norm_min": 6.580564223013917e-36, "kernel_exact_max_err": 0.0, "secs": 706.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 195, "lr": 1.8998692334992223e-05, "loss": 2.28827, "grad_norm_fp32": 2.515312433242798, "grad_norm_finite": true, "raw_fp64_norm": 2.5153123134616284, "eff_coef_other": 0.39756476738995417, "max_grad_emb": 0.01221410371363163, "max_grad_other": 0.3097533583641052, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.27668211776798307, "bb_zero_grad_l2": 0.25312904827719845, "bb_fresh_batch_l2": 0.11932872131552356, "bb_fresh_ratio": 0.4312845451601931, "bb_cos_act_vs_zero": 0.9023035173737555, "bb_bit_changed_frac": 0.99916309546303, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 6.580551667379676e-36, "seen_dead_norm_min": 6.580551667379676e-36, "kernel_exact_max_err": 0.0, "secs": 709.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 196, "lr": 1.8985005374992506e-05, "loss": 2.28186, "grad_norm_fp32": 2.3195292949676514, "grad_norm_finite": true, "raw_fp64_norm": 2.3195292837597807, "eff_coef_other": 0.43112176726881085, "max_grad_emb": 0.014461936429142952, "max_grad_other": 0.30922192335128784, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.28002609602401646, "bb_zero_grad_l2": 0.2548991815220746, "bb_fresh_batch_l2": 0.12109973128497091, "bb_fresh_ratio": 0.43245873511226174, "bb_cos_act_vs_zero": 0.9016944998381673, "bb_bit_changed_frac": 0.9992009094788271, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 6.580539111745436e-36, "seen_dead_norm_min": 6.580539111745436e-36, "kernel_exact_max_err": 0.0, "secs": 713.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 197, "lr": 1.897123109225332e-05, "loss": 2.61953, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 5.186160792196618e+31, "eff_coef_other": 0.0, "max_grad_emb": 9.654139469435478e+30, "max_grad_other": 0.28138089179992676, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.2579805520919469, "bb_zero_grad_l2": 0.2579805520919469, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 0.9999999999999998, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 1.255563424035036e-41, "dead_batch_zero_l2": 1.255563424035036e-41, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 1.255563424035036e-41, "dead_batch_bit_changed": 0, "seen_dead_count": 16, "seen_dead_norm_med": 6.580526556111195e-36, "seen_dead_norm_min": 6.580526556111195e-36, "kernel_exact_max_err": 0.0, "secs": 716.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 198, "lr": 1.8957369637408015e-05, "loss": 2.83011, "grad_norm_fp32": 3.3017280101776123, "grad_norm_finite": true, "raw_fp64_norm": 3.3017280115558205, "eff_coef_other": 0.3028716157254245, "max_grad_emb": 0.019221818074584007, "max_grad_other": 0.6535816192626953, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25074293407433956, "bb_zero_grad_l2": 0.23767269507510716, "bb_fresh_batch_l2": 0.0899431638808587, "bb_fresh_ratio": 0.35870667388055927, "bb_cos_act_vs_zero": 0.9335600726078193, "bb_bit_changed_frac": 0.9987545602053093, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 16, "seen_dead_norm_med": 6.580514000476955e-36, "seen_dead_norm_min": 6.580514000476955e-36, "kernel_exact_max_err": 0.0, "secs": 719.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 199, "lr": 1.8943421162043233e-05, "loss": 2.42438, "grad_norm_fp32": 2.660883903503418, "grad_norm_finite": true, "raw_fp64_norm": 2.6608840911391365, "eff_coef_other": 0.3758148271213699, "max_grad_emb": 0.014137373305857182, "max_grad_other": 0.20277900993824005, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2555699153934432, "bb_zero_grad_l2": 0.23099665771421668, "bb_fresh_batch_l2": 0.11285483398390343, "bb_fresh_ratio": 0.44158105937534303, "bb_cos_act_vs_zero": 0.8972456600276111, "bb_bit_changed_frac": 0.9993187952969316, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 16, "seen_dead_norm_med": 6.580501444842715e-36, "seen_dead_norm_min": 6.580501444842715e-36, "kernel_exact_max_err": 0.0, "secs": 723.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 200, "lr": 1.8929385818697274e-05, "loss": 2.42054, "grad_norm_fp32": 2.464294195175171, "grad_norm_finite": true, "raw_fp64_norm": 2.464294046158237, "eff_coef_other": 0.40579554022500797, "max_grad_emb": 0.020847564563155174, "max_grad_other": 0.15242540836334229, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.26086536324909737, "bb_zero_grad_l2": 0.23544058874370669, "bb_fresh_batch_l2": 0.11605268132223381, "bb_fresh_ratio": 0.44487577759189295, "bb_cos_act_vs_zero": 0.8956190028983823, "bb_bit_changed_frac": 0.9993189216121878, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 16, "seen_dead_norm_med": 6.580488889208474e-36, "seen_dead_norm_min": 6.580488889208474e-36, "kernel_exact_max_err": 0.0, "secs": 726.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 201, "lr": 1.89152637608584e-05, "loss": 2.46648, "grad_norm_fp32": 2.4155654907226562, "grad_norm_finite": true, "raw_fp64_norm": 2.415565671981512, "eff_coef_other": 0.41398156657688756, "max_grad_emb": 0.010732455179095268, "max_grad_other": 0.6806046962738037, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.26418452890832045, "bb_zero_grad_l2": 0.24031346620138008, "bb_fresh_batch_l2": 0.11450155154787604, "bb_fresh_ratio": 0.4334150528080747, "bb_cos_act_vs_zero": 0.9012336545533174, "bb_bit_changed_frac": 0.9991845763547991, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 16, "seen_dead_norm_med": 6.580476333574234e-36, "seen_dead_norm_min": 6.580476333574234e-36, "kernel_exact_max_err": 0.0, "secs": 730.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 202, "lr": 1.890105514296318e-05, "loss": 2.52923, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 6.850296735041129e+32, "eff_coef_other": 0.0, "max_grad_emb": 1.0214339978209242e+32, "max_grad_other": 0.39587119221687317, "dead_tokens_in_batch": 32, "dead_inp_tokens_in_batch": 32, "n_unique_dead_in_batch": 25, "bb_update_l2": 0.24337397932764487, "bb_zero_grad_l2": 0.24337397932764487, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 0.00012205112308051885, "dead_batch_zero_l2": 0.00012205112308051885, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.00012205112288459592, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.580463777939994e-36, "seen_dead_norm_min": 6.580463777939994e-36, "kernel_exact_max_err": 0.0, "secs": 733.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 203, "lr": 1.8886760120394774e-05, "loss": 2.38275, "grad_norm_fp32": 2.5537543296813965, "grad_norm_finite": true, "raw_fp64_norm": 2.5537543609424667, "eff_coef_other": 0.39158019109244846, "max_grad_emb": 0.021262656897306442, "max_grad_other": 0.214035302400589, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.24390790868419313, "bb_zero_grad_l2": 0.22420527308408014, "bb_fresh_batch_l2": 0.10526041269203128, "bb_fresh_ratio": 0.43155801408768696, "bb_cos_act_vs_zero": 0.9022449049284001, "bb_bit_changed_frac": 0.9991111608050923, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.580451222305753e-36, "seen_dead_norm_min": 6.580451222305753e-36, "kernel_exact_max_err": 0.0, "secs": 737.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 204, "lr": 1.887237884948126e-05, "loss": 2.41221, "grad_norm_fp32": 2.327859878540039, "grad_norm_finite": true, "raw_fp64_norm": 2.327859997635131, "eff_coef_other": 0.42957893627525046, "max_grad_emb": 0.009582274593412876, "max_grad_other": 0.29399949312210083, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2514577426768695, "bb_zero_grad_l2": 0.2246971570460571, "bb_fresh_batch_l2": 0.11994528616454822, "bb_fresh_ratio": 0.47699977295462087, "bb_cos_act_vs_zero": 0.8790239153735337, "bb_bit_changed_frac": 0.9992609721024505, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.580438666671513e-36, "seen_dead_norm_min": 6.580438666671513e-36, "kernel_exact_max_err": 0.0, "secs": 740.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 205, "lr": 1.8857911487493917e-05, "loss": 2.69409, "grad_norm_fp32": 2.810157537460327, "grad_norm_finite": true, "raw_fp64_norm": 2.8101575413870266, "eff_coef_other": 0.35585180930886096, "max_grad_emb": 0.016476036980748177, "max_grad_other": 0.2347564697265625, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2511864728900955, "bb_zero_grad_l2": 0.231655080356769, "bb_fresh_batch_l2": 0.10159783577658846, "bb_fresh_ratio": 0.40447176397529067, "bb_cos_act_vs_zero": 0.9145825721375075, "bb_bit_changed_frac": 0.9991281401018309, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.580426111037273e-36, "seen_dead_norm_min": 6.580426111037273e-36, "kernel_exact_max_err": 0.0, "secs": 744.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 206, "lr": 1.8843358192645496e-05, "loss": 2.62727, "grad_norm_fp32": 2.4275741577148438, "grad_norm_finite": true, "raw_fp64_norm": 2.4275739948528434, "eff_coef_other": 0.41193369310193995, "max_grad_emb": 0.023363783955574036, "max_grad_other": 0.464230477809906, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25614092367460484, "bb_zero_grad_l2": 0.23140786294641838, "bb_fresh_batch_l2": 0.11460932761273626, "bb_fresh_ratio": 0.4474463743182762, "bb_cos_act_vs_zero": 0.8943568854068569, "bb_bit_changed_frac": 0.9992284293626449, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.580413555403032e-36, "seen_dead_norm_min": 6.580413555403032e-36, "kernel_exact_max_err": 0.0, "secs": 747.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 207, "lr": 1.88287191240885e-05, "loss": 2.50597, "grad_norm_fp32": 2.5293538570404053, "grad_norm_finite": true, "raw_fp64_norm": 2.529353916251661, "eff_coef_other": 0.3953577321175482, "max_grad_emb": 0.010149710811674595, "max_grad_other": 0.20363733172416687, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.26290712868214233, "bb_zero_grad_l2": 0.2359800544445468, "bb_fresh_batch_l2": 0.11890888696248277, "bb_fresh_ratio": 0.45228475758162096, "bb_cos_act_vs_zero": 0.8918917249728006, "bb_bit_changed_frac": 0.9993251815155846, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.580400999768792e-36, "seen_dead_norm_min": 6.580400999768792e-36, "kernel_exact_max_err": 0.0, "secs": 750.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 208, "lr": 1.881399444191343e-05, "loss": 2.45531, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 3.012167906660292e+32, "eff_coef_other": 0.0, "max_grad_emb": 5.542026892834265e+31, "max_grad_other": 0.2985371947288513, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.2422151589935429, "bb_zero_grad_l2": 0.2422151589935429, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 1.255563424035036e-41, "dead_batch_zero_l2": 1.255563424035036e-41, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 1.255563424035036e-41, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.580388444134552e-36, "seen_dead_norm_min": 6.580388444134552e-36, "kernel_exact_max_err": 0.0, "secs": 754.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 209, "lr": 1.8799184307147056e-05, "loss": 2.59524, "grad_norm_fp32": 2.8931994438171387, "grad_norm_finite": true, "raw_fp64_norm": 2.8931995854357595, "eff_coef_other": 0.3456379948154065, "max_grad_emb": 0.015717893838882446, "max_grad_other": 0.4230438470840454, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.24163207367621475, "bb_zero_grad_l2": 0.22315440058647543, "bb_fresh_batch_l2": 0.10203970307464356, "bb_fresh_ratio": 0.42229370266207306, "bb_cos_act_vs_zero": 0.9066168289142981, "bb_bit_changed_frac": 0.9990796566573934, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.580375888500311e-36, "seen_dead_norm_min": 6.580375888500311e-36, "kernel_exact_max_err": 0.0, "secs": 757.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 210, "lr": 1.878428888175064e-05, "loss": 2.44277, "grad_norm_fp32": 2.5649213790893555, "grad_norm_finite": true, "raw_fp64_norm": 2.564921363765895, "eff_coef_other": 0.3898753459958651, "max_grad_emb": 0.05907426401972771, "max_grad_other": 0.24624991416931152, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.24571053603249765, "bb_zero_grad_l2": 0.2226149725356911, "bb_fresh_batch_l2": 0.11107104490411861, "bb_fresh_ratio": 0.4520402205684349, "bb_cos_act_vs_zero": 0.89210583761975, "bb_bit_changed_frac": 0.9991231253861598, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.580363332866071e-36, "seen_dead_norm_min": 6.580363332866071e-36, "kernel_exact_max_err": 0.0, "secs": 760.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 211, "lr": 1.8769308328618167e-05, "loss": 2.50447, "grad_norm_fp32": 2.5406694412231445, "grad_norm_finite": true, "raw_fp64_norm": 2.5406694519723616, "eff_coef_other": 0.3935968962265622, "max_grad_emb": 0.01546552125364542, "max_grad_other": 0.2571343183517456, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.24959175826748617, "bb_zero_grad_l2": 0.2263709080544251, "bb_fresh_batch_l2": 0.10880479202766205, "bb_fresh_ratio": 0.43593102906489617, "bb_cos_act_vs_zero": 0.9000069708358734, "bb_bit_changed_frac": 0.9991906372414922, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.58035077723183e-36, "seen_dead_norm_min": 6.58035077723183e-36, "kernel_exact_max_err": 0.0, "secs": 764.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 212, "lr": 1.8754242811574565e-05, "loss": 2.34028, "grad_norm_fp32": 2.650912284851074, "grad_norm_finite": true, "raw_fp64_norm": 2.6509123048184113, "eff_coef_other": 0.37722848412832144, "max_grad_emb": 0.012378551065921783, "max_grad_other": 0.1556318998336792, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2536801947009913, "bb_zero_grad_l2": 0.22995206152305442, "bb_fresh_batch_l2": 0.11408657202497384, "bb_fresh_ratio": 0.44972597155030497, "bb_cos_act_vs_zero": 0.8932641251926359, "bb_bit_changed_frac": 0.9992973736329827, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.58033822159759e-36, "seen_dead_norm_min": 6.58033822159759e-36, "kernel_exact_max_err": 0.0, "secs": 767.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 213, "lr": 1.8739092495373914e-05, "loss": 2.3604, "grad_norm_fp32": 2.3063113689422607, "grad_norm_finite": true, "raw_fp64_norm": 2.3063112010780524, "eff_coef_other": 0.4335926102059748, "max_grad_emb": 0.01991611160337925, "max_grad_other": 0.18998229503631592, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2619052917400643, "bb_zero_grad_l2": 0.23371960262446953, "bb_fresh_batch_l2": 0.12569013111006266, "bb_fresh_ratio": 0.47990680247426065, "bb_cos_act_vs_zero": 0.8774465973124866, "bb_bit_changed_frac": 0.9993610603816566, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.58032566596335e-36, "seen_dead_norm_min": 6.58032566596335e-36, "kernel_exact_max_err": 0.0, "secs": 771.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 214, "lr": 1.8723857545697647e-05, "loss": 2.67546, "grad_norm_fp32": 2.484572410583496, "grad_norm_finite": true, "raw_fp64_norm": 2.484572433940069, "eff_coef_other": 0.40248357957157416, "max_grad_emb": 0.0217891912907362, "max_grad_other": 0.20488090813159943, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.26000050778185674, "bb_zero_grad_l2": 0.24130325934001778, "bb_fresh_batch_l2": 0.10546341643976967, "bb_fresh_ratio": 0.4056277325744865, "bb_cos_act_vs_zero": 0.9141447085033833, "bb_bit_changed_frac": 0.9991222341618521, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.58031311032911e-36, "seen_dead_norm_min": 6.58031311032911e-36, "kernel_exact_max_err": 0.0, "secs": 774.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 215, "lr": 1.8708538129152734e-05, "loss": 2.53181, "grad_norm_fp32": 2.845503807067871, "grad_norm_finite": true, "raw_fp64_norm": 2.845503946562666, "eff_coef_other": 0.3514314920558656, "max_grad_emb": 0.03244847431778908, "max_grad_other": 0.352895587682724, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2568867315986609, "bb_zero_grad_l2": 0.23954624863912222, "bb_fresh_batch_l2": 0.10006502403769431, "bb_fresh_ratio": 0.3895297488312002, "bb_cos_act_vs_zero": 0.9210845945934242, "bb_bit_changed_frac": 0.9990298207976127, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.580300554694869e-36, "seen_dead_norm_min": 6.580300554694869e-36, "kernel_exact_max_err": 0.0, "secs": 778.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 216, "lr": 1.8693134413269854e-05, "loss": 2.71978, "grad_norm_fp32": 2.910252571105957, "grad_norm_finite": true, "raw_fp64_norm": 2.91025276568258, "eff_coef_other": 0.34361267001898366, "max_grad_emb": 0.015221437439322472, "max_grad_other": 0.3545147478580475, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2532739712636756, "bb_zero_grad_l2": 0.23667569740562008, "bb_fresh_batch_l2": 0.09438383462011526, "bb_fresh_ratio": 0.37265509025345206, "bb_cos_act_vs_zero": 0.9279924993260658, "bb_bit_changed_frac": 0.9985676038016109, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.580287999060629e-36, "seen_dead_norm_min": 6.580287999060629e-36, "kernel_exact_max_err": 0.0, "secs": 781.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 217, "lr": 1.8677646566501576e-05, "loss": 2.53881, "grad_norm_fp32": 2.491499423980713, "grad_norm_finite": true, "raw_fp64_norm": 2.4914992098848536, "eff_coef_other": 0.401364571474679, "max_grad_emb": 0.012481563724577427, "max_grad_other": 0.3428020477294922, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2593824872483702, "bb_zero_grad_l2": 0.23335585748961674, "bb_fresh_batch_l2": 0.1185845417287728, "bb_fresh_ratio": 0.457180216701457, "bb_cos_act_vs_zero": 0.8894328690819244, "bb_bit_changed_frac": 0.9993958582698362, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.580275443426388e-36, "seen_dead_norm_min": 6.580275443426388e-36, "kernel_exact_max_err": 0.0, "secs": 785.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 218, "lr": 1.8662074758220524e-05, "loss": 2.42491, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 1.3377145863097068e+31, "eff_coef_other": 0.0, "max_grad_emb": 2.487231287554032e+30, "max_grad_other": 0.1444966197013855, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.23896626740532723, "bb_zero_grad_l2": 0.23896626740532723, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 0.9999999999999999, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 1.255563424035036e-41, "dead_batch_zero_l2": 1.255563424035036e-41, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 1.255563424035036e-41, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.580262887792148e-36, "seen_dead_norm_min": 6.580262887792148e-36, "kernel_exact_max_err": 0.0, "secs": 788.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 219, "lr": 1.8646419158717484e-05, "loss": 2.5926, "grad_norm_fp32": 2.9396119117736816, "grad_norm_finite": true, "raw_fp64_norm": 2.9396120639143684, "eff_coef_other": 0.34018084353719463, "max_grad_emb": 0.030840488150715828, "max_grad_other": 0.19023828208446503, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.23588563138706795, "bb_zero_grad_l2": 0.2201599419038806, "bb_fresh_batch_l2": 0.0972361709040644, "bb_fresh_ratio": 0.4122174391559622, "bb_cos_act_vs_zero": 0.9113506594069016, "bb_bit_changed_frac": 0.9988451377878254, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.580250332157908e-36, "seen_dead_norm_min": 6.580250332157908e-36, "kernel_exact_max_err": 0.0, "secs": 791.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 220, "lr": 1.863067993919959e-05, "loss": 2.24817, "grad_norm_fp32": 2.484041213989258, "grad_norm_finite": true, "raw_fp64_norm": 2.4840414602302783, "eff_coef_other": 0.4025696481196452, "max_grad_emb": 0.024448612704873085, "max_grad_other": 0.3675515949726105, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.24166055143496037, "bb_zero_grad_l2": 0.217323301205379, "bb_fresh_batch_l2": 0.11142996557236533, "bb_fresh_ratio": 0.46110118060520594, "bb_cos_act_vs_zero": 0.8874268828958661, "bb_bit_changed_frac": 0.9988457345572357, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.580237776523667e-36, "seen_dead_norm_min": 6.580237776523667e-36, "kernel_exact_max_err": 0.0, "secs": 795.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 221, "lr": 1.861485727178842e-05, "loss": 2.25035, "grad_norm_fp32": 2.437882423400879, "grad_norm_finite": true, "raw_fp64_norm": 2.4378824262640335, "eff_coef_other": 0.410191886290029, "max_grad_emb": 0.03144416585564613, "max_grad_other": 0.6868188381195068, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.24822495287330695, "bb_zero_grad_l2": 0.22264675516394386, "bb_fresh_batch_l2": 0.11029789239359317, "bb_fresh_ratio": 0.44434651358314, "bb_cos_act_vs_zero": 0.8958556723328147, "bb_bit_changed_frac": 0.9989887893918898, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.580225220889427e-36, "seen_dead_norm_min": 6.580225220889427e-36, "kernel_exact_max_err": 0.0, "secs": 798.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 222, "lr": 1.859895132951814e-05, "loss": 2.71584, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 4.251325906497768e+31, "eff_coef_other": 0.0, "max_grad_emb": 8.43805560004291e+30, "max_grad_other": 0.27207085490226746, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.22869917096214382, "bb_zero_grad_l2": 0.22869917096214382, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 0.9999999999999999, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 1.1927852528332843e-41, "dead_batch_zero_l2": 1.1927852528332843e-41, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 1.1927852528332843e-41, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.580213293036899e-36, "seen_dead_norm_min": 6.580213293036899e-36, "kernel_exact_max_err": 0.0, "secs": 802.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 223, "lr": 1.8582962286333573e-05, "loss": 2.21211, "grad_norm_fp32": 2.7246828079223633, "grad_norm_finite": true, "raw_fp64_norm": 2.724682655750499, "eff_coef_other": 0.3670150632129766, "max_grad_emb": 0.015016265213489532, "max_grad_other": 0.3332784175872803, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2329925254128452, "bb_zero_grad_l2": 0.2107124801931933, "bb_fresh_batch_l2": 0.10792631576408843, "bb_fresh_ratio": 0.4632179318750725, "bb_cos_act_vs_zero": 0.886426132643246, "bb_bit_changed_frac": 0.9991522475088274, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.58020136518437e-36, "seen_dead_norm_min": 6.58020136518437e-36, "kernel_exact_max_err": 0.0, "secs": 805.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 224, "lr": 1.8566890317088345e-05, "loss": 2.38089, "grad_norm_fp32": 2.3455517292022705, "grad_norm_finite": true, "raw_fp64_norm": 2.345551564650406, "eff_coef_other": 0.4263387420585096, "max_grad_emb": 0.0600842647254467, "max_grad_other": 0.2359929382801056, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.24554197755243265, "bb_zero_grad_l2": 0.2146585821599426, "bb_fresh_batch_l2": 0.12534563679141297, "bb_fresh_ratio": 0.5104855717171491, "bb_cos_act_vs_zero": 0.8600038838896721, "bb_bit_changed_frac": 0.9993997131307549, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.580189437331842e-36, "seen_dead_norm_min": 6.580189437331842e-36, "kernel_exact_max_err": 0.0, "secs": 809.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 225, "lr": 1.8550735597542934e-05, "loss": 2.48043, "grad_norm_fp32": 2.3497166633605957, "grad_norm_finite": true, "raw_fp64_norm": 2.349716783819891, "eff_coef_other": 0.42558304582423206, "max_grad_emb": 0.007712871767580509, "max_grad_other": 0.25165635347366333, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2529169325348172, "bb_zero_grad_l2": 0.22620908303444912, "bb_fresh_batch_l2": 0.11730702406358784, "bb_fresh_ratio": 0.46381641153045006, "bb_cos_act_vs_zero": 0.8859714380018492, "bb_bit_changed_frac": 0.9992736538734724, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.580177509479314e-36, "seen_dead_norm_min": 6.580177509479314e-36, "kernel_exact_max_err": 0.0, "secs": 812.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 226, "lr": 1.8534498304362758e-05, "loss": 2.48768, "grad_norm_fp32": 2.432757616043091, "grad_norm_finite": true, "raw_fp64_norm": 2.432757538847521, "eff_coef_other": 0.4110559894456406, "max_grad_emb": 0.01740223541855812, "max_grad_other": 0.31643980741500854, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25710557658922395, "bb_zero_grad_l2": 0.23299419403439584, "bb_fresh_batch_l2": 0.11347727560841651, "bb_fresh_ratio": 0.44136450525038, "bb_cos_act_vs_zero": 0.8973715325304873, "bb_bit_changed_frac": 0.9992160100466552, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.580165581626785e-36, "seen_dead_norm_min": 6.580165581626785e-36, "kernel_exact_max_err": 0.0, "secs": 816.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 227, "lr": 1.8518178615116263e-05, "loss": 2.43115, "grad_norm_fp32": 2.429011106491089, "grad_norm_finite": true, "raw_fp64_norm": 2.4290110360982013, "eff_coef_other": 0.41169000242019527, "max_grad_emb": 0.013056978583335876, "max_grad_other": 0.36096957325935364, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2613400043977782, "bb_zero_grad_l2": 0.23684694379973284, "bb_fresh_batch_l2": 0.11600212763911999, "bb_fresh_ratio": 0.44387436170145783, "bb_cos_act_vs_zero": 0.8961463168494201, "bb_bit_changed_frac": 0.9992643551057121, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.580153653774257e-36, "seen_dead_norm_min": 6.580153653774257e-36, "kernel_exact_max_err": 0.0, "secs": 819.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 228, "lr": 1.850177670827295e-05, "loss": 2.27415, "grad_norm_fp32": 2.539985179901123, "grad_norm_finite": true, "raw_fp64_norm": 2.539985142413925, "eff_coef_other": 0.39370292953284025, "max_grad_emb": 0.08815857768058777, "max_grad_other": 0.743147611618042, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.26148000022834184, "bb_zero_grad_l2": 0.2407447121801283, "bb_fresh_batch_l2": 0.11088097390646322, "bb_fresh_ratio": 0.4240514525379935, "bb_cos_act_vs_zero": 0.9057613035087551, "bb_bit_changed_frac": 0.9992950106955899, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.580141725921729e-36, "seen_dead_norm_min": 6.580141725921729e-36, "kernel_exact_max_err": 0.0, "secs": 822.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 229, "lr": 1.8485292763201445e-05, "loss": 2.64959, "grad_norm_fp32": 2.774266242980957, "grad_norm_finite": true, "raw_fp64_norm": 2.774266211805401, "eff_coef_other": 0.36045554101900346, "max_grad_emb": 0.011971250176429749, "max_grad_other": 0.3478056788444519, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.26072269482763977, "bb_zero_grad_l2": 0.24086573369740547, "bb_fresh_batch_l2": 0.107793837756295, "bb_fresh_ratio": 0.4134424808226075, "bb_cos_act_vs_zero": 0.9106260976718, "bb_bit_changed_frac": 0.9993353319288724, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.5801297980692e-36, "seen_dead_norm_min": 6.5801297980692e-36, "kernel_exact_max_err": 0.0, "secs": 826.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 230, "lr": 1.8468726960167536e-05, "loss": 2.64415, "grad_norm_fp32": 2.5077340602874756, "grad_norm_finite": true, "raw_fp64_norm": 2.507733839521054, "eff_coef_other": 0.39876620773701843, "max_grad_emb": 0.014185052365064621, "max_grad_other": 0.21361181139945984, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2599074030100626, "bb_zero_grad_l2": 0.24016002045193421, "bb_fresh_batch_l2": 0.10701413180558515, "bb_fresh_ratio": 0.4117394524596977, "bb_cos_act_vs_zero": 0.9113891586823272, "bb_bit_changed_frac": 0.9992084606048428, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.580117870216672e-36, "seen_dead_norm_min": 6.580117870216672e-36, "kernel_exact_max_err": 0.0, "secs": 829.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 231, "lr": 1.8452079480332183e-05, "loss": 2.36046, "grad_norm_fp32": 2.4970221519470215, "grad_norm_finite": true, "raw_fp64_norm": 2.497022173016933, "eff_coef_other": 0.4004768635085593, "max_grad_emb": 0.010893240571022034, "max_grad_other": 0.18939249217510223, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2631181829883988, "bb_zero_grad_l2": 0.2394121927339964, "bb_fresh_batch_l2": 0.11506405846482375, "bb_fresh_ratio": 0.4373094141878331, "bb_cos_act_vs_zero": 0.8993727678518639, "bb_bit_changed_frac": 0.9993050291796102, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.580105942364144e-36, "seen_dead_norm_min": 6.580105942364144e-36, "kernel_exact_max_err": 0.0, "secs": 833.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 232, "lr": 1.8435350505749562e-05, "loss": 2.35847, "grad_norm_fp32": 2.3386006355285645, "grad_norm_finite": true, "raw_fp64_norm": 2.3386007214471767, "eff_coef_other": 0.42760596110418037, "max_grad_emb": 0.010189051739871502, "max_grad_other": 0.23668596148490906, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2636239125359924, "bb_zero_grad_l2": 0.24236753051823023, "bb_fresh_batch_l2": 0.11229921081025998, "bb_fresh_ratio": 0.4259826422040825, "bb_cos_act_vs_zero": 0.9048478539225902, "bb_bit_changed_frac": 0.9991587659374485, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.580094014511615e-36, "seen_dead_norm_min": 6.580094014511615e-36, "kernel_exact_max_err": 0.0, "secs": 836.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 233, "lr": 1.841854021936506e-05, "loss": 2.29003, "grad_norm_fp32": 2.263519525527954, "grad_norm_finite": true, "raw_fp64_norm": 2.2635195212581025, "eff_coef_other": 0.44178967618009796, "max_grad_emb": 0.012077314779162407, "max_grad_other": 0.5042670965194702, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.26729317628314664, "bb_zero_grad_l2": 0.2428359404864815, "bb_fresh_batch_l2": 0.11927236020320087, "bb_fresh_ratio": 0.4462229895343618, "bb_cos_act_vs_zero": 0.895023281601418, "bb_bit_changed_frac": 0.9992948989767634, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.580082086659087e-36, "seen_dead_norm_min": 6.580082086659087e-36, "kernel_exact_max_err": 0.0, "secs": 840.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 234, "lr": 1.8401648805013274e-05, "loss": 2.38336, "grad_norm_fp32": 2.261625051498413, "grad_norm_finite": true, "raw_fp64_norm": 2.2616250180061948, "eff_coef_other": 0.4421597457888593, "max_grad_emb": 0.009553128853440285, "max_grad_other": 0.17351245880126953, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.27076247324781993, "bb_zero_grad_l2": 0.24621669421371759, "bb_fresh_batch_l2": 0.11973319288633597, "bb_fresh_ratio": 0.4422074870646795, "bb_cos_act_vs_zero": 0.8969977758769829, "bb_bit_changed_frac": 0.9993701640625214, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.580070158806559e-36, "seen_dead_norm_min": 6.580070158806559e-36, "kernel_exact_max_err": 0.0, "secs": 843.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 235, "lr": 1.8384676447416e-05, "loss": 2.20127, "grad_norm_fp32": 2.258450984954834, "grad_norm_finite": true, "raw_fp64_norm": 2.2584508963752663, "eff_coef_other": 0.442781164559493, "max_grad_emb": 0.026624489575624466, "max_grad_other": 0.276736319065094, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.27189085691482184, "bb_zero_grad_l2": 0.24940425567001917, "bb_fresh_batch_l2": 0.11552551331706573, "bb_fresh_ratio": 0.4248966464998036, "bb_cos_act_vs_zero": 0.9053210627178871, "bb_bit_changed_frac": 0.9992924428467816, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.58005823095403e-36, "seen_dead_norm_min": 6.58005823095403e-36, "kernel_exact_max_err": 0.0, "secs": 846.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 236, "lr": 1.8367623332180236e-05, "loss": 2.26335, "grad_norm_fp32": 2.4678869247436523, "grad_norm_finite": true, "raw_fp64_norm": 2.4678868361983732, "eff_coef_other": 0.405204786641141, "max_grad_emb": 0.016430947929620743, "max_grad_other": 0.31126928329467773, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.27211732389920423, "bb_zero_grad_l2": 0.25043371490700567, "bb_fresh_batch_l2": 0.11301999246969843, "bb_fresh_ratio": 0.4153355282575192, "bb_cos_act_vs_zero": 0.9097298766493481, "bb_bit_changed_frac": 0.9992605939987835, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.580046303101502e-36, "seen_dead_norm_min": 6.580046303101502e-36, "kernel_exact_max_err": 0.0, "secs": 850.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 237, "lr": 1.8350489645796103e-05, "loss": 2.78974, "grad_norm_fp32": 3.120692729949951, "grad_norm_finite": true, "raw_fp64_norm": 3.120692781801826, "eff_coef_other": 0.3204415705401625, "max_grad_emb": 0.01299260463565588, "max_grad_other": 1.0638114213943481, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.26380225122647344, "bb_zero_grad_l2": 0.2506178051898326, "bb_fresh_batch_l2": 0.08917897414117858, "bb_fresh_ratio": 0.3380523620498549, "bb_cos_act_vs_zero": 0.9411689370315164, "bb_bit_changed_frac": 0.9989126701342993, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.580034375248974e-36, "seen_dead_norm_min": 6.580034375248974e-36, "kernel_exact_max_err": 0.0, "secs": 853.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 238, "lr": 1.8333275575634854e-05, "loss": 2.72416, "grad_norm_fp32": 3.020962953567505, "grad_norm_finite": true, "raw_fp64_norm": 3.020962998526466, "eff_coef_other": 0.3310201695121466, "max_grad_emb": 0.018464677035808563, "max_grad_other": 0.43957048654556274, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2599135805975319, "bb_zero_grad_l2": 0.24295955399246164, "bb_fresh_batch_l2": 0.09026875354154623, "bb_fresh_ratio": 0.3473029509809439, "bb_cos_act_vs_zero": 0.9377577425503651, "bb_bit_changed_frac": 0.998677486565783, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.580022447396445e-36, "seen_dead_norm_min": 6.580022447396445e-36, "kernel_exact_max_err": 0.0, "secs": 857.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 239, "lr": 1.831598130994681e-05, "loss": 2.69291, "grad_norm_fp32": 3.3188629150390625, "grad_norm_finite": true, "raw_fp64_norm": 3.3188632597439955, "eff_coef_other": 0.30130792512118715, "max_grad_emb": 0.07584906369447708, "max_grad_other": 0.22773303091526031, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25197580050261653, "bb_zero_grad_l2": 0.23939335596980177, "bb_fresh_batch_l2": 0.08385664340330086, "bb_fresh_ratio": 0.3327964163067718, "bb_cos_act_vs_zero": 0.9430249760163998, "bb_bit_changed_frac": 0.9989328903998115, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.580010519543917e-36, "seen_dead_norm_min": 6.580010519543917e-36, "kernel_exact_max_err": 0.0, "secs": 860.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 240, "lr": 1.8298607037859283e-05, "loss": 2.20321, "grad_norm_fp32": 2.443765640258789, "grad_norm_finite": true, "raw_fp64_norm": 2.4437656304091435, "eff_coef_other": 0.40920437472462684, "max_grad_emb": 0.012034716084599495, "max_grad_other": 0.3171593248844147, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2509297295967082, "bb_zero_grad_l2": 0.2320797143330912, "bb_fresh_batch_l2": 0.10787544769694254, "bb_fresh_ratio": 0.4299030165549491, "bb_cos_act_vs_zero": 0.9031368288897957, "bb_bit_changed_frac": 0.9991428490923648, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579998591691389e-36, "seen_dead_norm_min": 6.579998591691389e-36, "kernel_exact_max_err": 0.0, "secs": 864.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 241, "lr": 1.8281152949374527e-05, "loss": 2.71362, "grad_norm_fp32": 2.498077869415283, "grad_norm_finite": true, "raw_fp64_norm": 2.4980778490436775, "eff_coef_other": 0.4003076172827428, "max_grad_emb": 0.00946188997477293, "max_grad_other": 0.13602109253406525, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.24997893296261062, "bb_zero_grad_l2": 0.2311171356985077, "bb_fresh_batch_l2": 0.10293242231064463, "bb_fresh_ratio": 0.41176438786559766, "bb_cos_act_vs_zero": 0.9113853755871574, "bb_bit_changed_frac": 0.9992956804471483, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.57998666383886e-36, "seen_dead_norm_min": 6.57998666383886e-36, "kernel_exact_max_err": 0.0, "secs": 867.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 242, "lr": 1.8263619235367665e-05, "loss": 2.4502, "grad_norm_fp32": 2.6795437335968018, "grad_norm_finite": true, "raw_fp64_norm": 2.6795437371109445, "eff_coef_other": 0.37319772551723057, "max_grad_emb": 0.06816669553518295, "max_grad_other": 0.4739306569099426, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.24840623104684162, "bb_zero_grad_l2": 0.23024025942750553, "bb_fresh_batch_l2": 0.10023774048157368, "bb_fresh_ratio": 0.40352345454117045, "bb_cos_act_vs_zero": 0.9150457001822129, "bb_bit_changed_frac": 0.9992868498879376, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579974735986332e-36, "seen_dead_norm_min": 6.579974735986332e-36, "kernel_exact_max_err": 0.0, "secs": 870.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 243, "lr": 1.8246006087584576e-05, "loss": 2.44428, "grad_norm_fp32": 2.3371708393096924, "grad_norm_finite": true, "raw_fp64_norm": 2.3371709765959032, "eff_coef_other": 0.4278675547859417, "max_grad_emb": 0.015086657367646694, "max_grad_other": 0.19433990120887756, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.254098036869499, "bb_zero_grad_l2": 0.2287863418635867, "bb_fresh_batch_l2": 0.11526631157516655, "bb_fresh_ratio": 0.4536292881096347, "bb_cos_act_vs_zero": 0.8912374358873689, "bb_bit_changed_frac": 0.9993447977134715, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579962808133804e-36, "seen_dead_norm_min": 6.579962808133804e-36, "kernel_exact_max_err": 0.0, "secs": 874.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 244, "lr": 1.8228313698639827e-05, "loss": 2.32513, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 8.586785975688716e+31, "eff_coef_other": 0.0, "max_grad_emb": 1.6357281341785089e+31, "max_grad_other": 0.22077126801013947, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.23403123321028546, "bb_zero_grad_l2": 0.23403123321028546, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 1.1927852528332843e-41, "dead_batch_zero_l2": 1.1927852528332843e-41, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 1.1927852528332843e-41, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579950880281275e-36, "seen_dead_norm_min": 6.579950880281275e-36, "kernel_exact_max_err": 0.0, "secs": 877.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 245, "lr": 1.8210542262014548e-05, "loss": 2.31183, "grad_norm_fp32": 2.6958048343658447, "grad_norm_finite": true, "raw_fp64_norm": 2.6958046579090187, "eff_coef_other": 0.3709465968402126, "max_grad_emb": 0.033806972205638885, "max_grad_other": 0.44794797897338867, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.23911590568057292, "bb_zero_grad_l2": 0.21555320042923384, "bb_fresh_batch_l2": 0.10988081623707384, "bb_fresh_ratio": 0.4595295152964856, "bb_cos_act_vs_zero": 0.8882605614517712, "bb_bit_changed_frac": 0.9992830750266811, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579938952428747e-36, "seen_dead_norm_min": 6.579938952428747e-36, "kernel_exact_max_err": 0.0, "secs": 881.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 246, "lr": 1.8192691972054324e-05, "loss": 2.72167, "grad_norm_fp32": 2.9350948333740234, "grad_norm_finite": true, "raw_fp64_norm": 2.935094978352147, "eff_coef_other": 0.3407043779045727, "max_grad_emb": 0.009010767564177513, "max_grad_other": 0.24351218342781067, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.23819397945373644, "bb_zero_grad_l2": 0.22023382869032282, "bb_fresh_batch_l2": 0.09814065098414862, "bb_fresh_ratio": 0.4120198638488683, "bb_cos_act_vs_zero": 0.9112723098953437, "bb_bit_changed_frac": 0.9992257728124567, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579927024576219e-36, "seen_dead_norm_min": 6.579927024576219e-36, "kernel_exact_max_err": 0.0, "secs": 884.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 247, "lr": 1.8174763023967065e-05, "loss": 2.93993, "grad_norm_fp32": 3.3185806274414062, "grad_norm_finite": true, "raw_fp64_norm": 3.318580424987739, "eff_coef_other": 0.3013335551944793, "max_grad_emb": 0.0727628618478775, "max_grad_other": 0.7024165987968445, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.23559739428731943, "bb_zero_grad_l2": 0.21936784662522152, "bb_fresh_batch_l2": 0.08592615355804287, "bb_fresh_ratio": 0.36471606071013185, "bb_cos_act_vs_zero": 0.9311187867781201, "bb_bit_changed_frac": 0.9987755394851611, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.57991509672369e-36, "seen_dead_norm_min": 6.57991509672369e-36, "kernel_exact_max_err": 0.0, "secs": 887.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 248, "lr": 1.8156755613820873e-05, "loss": 2.73237, "grad_norm_fp32": 2.5137417316436768, "grad_norm_finite": true, "raw_fp64_norm": 2.5137416760512004, "eff_coef_other": 0.3978131840668212, "max_grad_emb": 0.014604885131120682, "max_grad_other": 0.43990200757980347, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.24142520389058666, "bb_zero_grad_l2": 0.2169770312596749, "bb_fresh_batch_l2": 0.10278687228815159, "bb_fresh_ratio": 0.42575037995922893, "bb_cos_act_vs_zero": 0.9048614034426712, "bb_bit_changed_frac": 0.9991998672376131, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579903168871162e-36, "seen_dead_norm_min": 6.579903168871162e-36, "kernel_exact_max_err": 0.0, "secs": 891.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 249, "lr": 1.8138669938541903e-05, "loss": 2.40842, "grad_norm_fp32": 2.347323417663574, "grad_norm_finite": true, "raw_fp64_norm": 2.3473234055288845, "eff_coef_other": 0.4260169546548478, "max_grad_emb": 0.01062718965113163, "max_grad_other": 0.4360658526420593, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.24940503796046584, "bb_zero_grad_l2": 0.2223424578198131, "bb_fresh_batch_l2": 0.1177342528360464, "bb_fresh_ratio": 0.4720604435212287, "bb_cos_act_vs_zero": 0.8816214350669758, "bb_bit_changed_frac": 0.9994257902136464, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579891241018634e-36, "seen_dead_norm_min": 6.579891241018634e-36, "kernel_exact_max_err": 0.0, "secs": 894.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 250, "lr": 1.81205061959122e-05, "loss": 2.35606, "grad_norm_fp32": 2.1526424884796143, "grad_norm_finite": true, "raw_fp64_norm": 2.152642565782981, "eff_coef_other": 0.464545107144652, "max_grad_emb": 0.011319552548229694, "max_grad_other": 0.22342874109745026, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25583049098046984, "bb_zero_grad_l2": 0.22967791863184941, "bb_fresh_batch_l2": 0.11847577633844737, "bb_fresh_ratio": 0.4631026422393562, "bb_cos_act_vs_zero": 0.886377915742433, "bb_bit_changed_frac": 0.9993438531560558, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579879313166105e-36, "seen_dead_norm_min": 6.579879313166105e-36, "kernel_exact_max_err": 0.0, "secs": 898.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 251, "lr": 1.8102264584567543e-05, "loss": 2.36384, "grad_norm_fp32": 3.1660995483398438, "grad_norm_finite": true, "raw_fp64_norm": 3.166099681556961, "eff_coef_other": 0.31584593879191664, "max_grad_emb": 0.01727902889251709, "max_grad_other": 0.3275296688079834, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2597644839413727, "bb_zero_grad_l2": 0.23559337714490033, "bb_fresh_batch_l2": 0.113180779559009, "bb_fresh_ratio": 0.43570536603669513, "bb_cos_act_vs_zero": 0.9001152959766244, "bb_bit_changed_frac": 0.9993749020074313, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579867385313577e-36, "seen_dead_norm_min": 6.579867385313577e-36, "kernel_exact_max_err": 0.0, "secs": 901.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 252, "lr": 1.8083945303995274e-05, "loss": 2.50214, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 1.2172053731422754e+31, "eff_coef_other": 0.0, "max_grad_emb": 2.219590071548371e+30, "max_grad_other": 0.17416073381900787, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.23918543963599598, "bb_zero_grad_l2": 0.23918543963599598, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 1.1927852528332843e-41, "dead_batch_zero_l2": 1.1927852528332843e-41, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 1.1927852528332843e-41, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579855457461049e-36, "seen_dead_norm_min": 6.579855457461049e-36, "kernel_exact_max_err": 0.0, "secs": 905.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 253, "lr": 1.806554855453211e-05, "loss": 2.40026, "grad_norm_fp32": 2.6519031524658203, "grad_norm_finite": true, "raw_fp64_norm": 2.651902984587394, "eff_coef_other": 0.37708753503408854, "max_grad_emb": 0.028814908117055893, "max_grad_other": 0.312326580286026, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.24189101687752754, "bb_zero_grad_l2": 0.22024091668709717, "bb_fresh_batch_l2": 0.10652178895527847, "bb_fresh_ratio": 0.4403709998425109, "bb_cos_act_vs_zero": 0.8979041974476046, "bb_bit_changed_frac": 0.9992285553972005, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.57984352960852e-36, "seen_dead_norm_min": 6.57984352960852e-36, "kernel_exact_max_err": 0.0, "secs": 908.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 254, "lr": 1.8047074537361955e-05, "loss": 2.52408, "grad_norm_fp32": 3.3240461349487305, "grad_norm_finite": true, "raw_fp64_norm": 3.32404602198884, "eff_coef_other": 0.30083809266303435, "max_grad_emb": 0.028715383261442184, "max_grad_other": 0.2273920625448227, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.24322343298623825, "bb_zero_grad_l2": 0.22271946801895579, "bb_fresh_batch_l2": 0.10148708909693456, "bb_fresh_ratio": 0.4172586820722852, "bb_cos_act_vs_zero": 0.9088138414530862, "bb_bit_changed_frac": 0.9992516037209488, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579831601755992e-36, "seen_dead_norm_min": 6.579831601755992e-36, "kernel_exact_max_err": 0.0, "secs": 911.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 255, "lr": 1.8028523454513697e-05, "loss": 2.65443, "grad_norm_fp32": 2.738576650619507, "grad_norm_finite": true, "raw_fp64_norm": 2.738576862983545, "eff_coef_other": 0.36515305665106307, "max_grad_emb": 0.015434919856488705, "max_grad_other": 0.5197824239730835, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.24746032917015484, "bb_zero_grad_l2": 0.22392146807800836, "bb_fresh_batch_l2": 0.09692469426527582, "bb_fresh_ratio": 0.3916777068482357, "bb_cos_act_vs_zero": 0.9202305511655849, "bb_bit_changed_frac": 0.999143345651672, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579819673903464e-36, "seen_dead_norm_min": 6.579819673903464e-36, "kernel_exact_max_err": 0.0, "secs": 915.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 256, "lr": 1.8009895508859015e-05, "loss": 2.61395, "grad_norm_fp32": 2.5140230655670166, "grad_norm_finite": true, "raw_fp64_norm": 2.514022878001953, "eff_coef_other": 0.397768666456444, "max_grad_emb": 0.012253114953637123, "max_grad_other": 0.3499918282032013, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2453466899008488, "bb_zero_grad_l2": 0.22783256094614693, "bb_fresh_batch_l2": 0.09585338682141166, "bb_fresh_ratio": 0.3906854698555281, "bb_cos_act_vs_zero": 0.9205594774069896, "bb_bit_changed_frac": 0.99876482542513, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579807746050935e-36, "seen_dead_norm_min": 6.579807746050935e-36, "kernel_exact_max_err": 0.0, "secs": 918.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 257, "lr": 1.7991190904110128e-05, "loss": 2.52533, "grad_norm_fp32": 2.397995948791504, "grad_norm_finite": true, "raw_fp64_norm": 2.3979959223844314, "eff_coef_other": 0.4170147090904184, "max_grad_emb": 0.013952628709375858, "max_grad_other": 0.1999094933271408, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2458676800282086, "bb_zero_grad_l2": 0.22589999275397757, "bb_fresh_batch_l2": 0.09993900189516929, "bb_fresh_ratio": 0.40647474236427983, "bb_cos_act_vs_zero": 0.913676311113585, "bb_bit_changed_frac": 0.999121733672737, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579795818198407e-36, "seen_dead_norm_min": 6.579795818198407e-36, "kernel_exact_max_err": 0.0, "secs": 922.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 258, "lr": 1.7972409844817603e-05, "loss": 2.2585, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 1.6905411187372374e+32, "eff_coef_other": 0.0, "max_grad_emb": 3.168239632589304e+31, "max_grad_other": 0.5265458822250366, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.2263920481589447, "bb_zero_grad_l2": 0.2263920481589447, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 1.1927852528332843e-41, "dead_batch_zero_l2": 1.1927852528332843e-41, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 1.1927852528332843e-41, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579783890345879e-36, "seen_dead_norm_min": 6.579783890345879e-36, "kernel_exact_max_err": 0.0, "secs": 925.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 259, "lr": 1.7953552536368092e-05, "loss": 2.48273, "grad_norm_fp32": 2.6322920322418213, "grad_norm_finite": true, "raw_fp64_norm": 2.632292056722869, "eff_coef_other": 0.3798969141168675, "max_grad_emb": 0.04091423377394676, "max_grad_other": 0.33804574608802795, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.22603177284334625, "bb_zero_grad_l2": 0.20846356730504811, "bb_fresh_batch_l2": 0.09941242853440291, "bb_fresh_ratio": 0.4398161695758665, "bb_cos_act_vs_zero": 0.8984049967113832, "bb_bit_changed_frac": 0.9990066972461118, "dead_batch_upd_l2": 0.00043744283874907683, "dead_batch_zero_l2": 1.1811046553909866e-08, "dead_batch_fresh_l2": 0.0004374429452257264, "dead_batch_max_row_upd": 0.00043744283874907683, "dead_batch_bit_changed": 3136, "seen_dead_count": 28, "seen_dead_norm_med": 6.57977196249335e-36, "seen_dead_norm_min": 6.57977196249335e-36, "kernel_exact_max_err": 0.0, "secs": 929.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 260, "lr": 1.7934619184982104e-05, "loss": 2.26377, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 5.874140557683484e+30, "eff_coef_other": 0.0, "max_grad_emb": 1.1144090522804722e+30, "max_grad_other": 0.6790627837181091, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.20815134515441072, "bb_zero_grad_l2": 0.20815134515441072, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 1.1927852528332843e-41, "dead_batch_zero_l2": 1.1927852528332843e-41, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 1.1927852528332843e-41, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579760034640822e-36, "seen_dead_norm_min": 6.579760034640822e-36, "kernel_exact_max_err": 0.0, "secs": 932.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 261, "lr": 1.7915609997711733e-05, "loss": 3.02258, "grad_norm_fp32": 3.6353394985198975, "grad_norm_finite": true, "raw_fp64_norm": 3.635339448417938, "eff_coef_other": 0.27507739657595837, "max_grad_emb": 0.016071170568466187, "max_grad_other": 0.6256959438323975, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.20513543648861027, "bb_zero_grad_l2": 0.19168936940167855, "bb_fresh_batch_l2": 0.08075599069545251, "bb_fresh_ratio": 0.3936715765827048, "bb_cos_act_vs_zero": 0.9193748058857673, "bb_bit_changed_frac": 0.9980929916298683, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579748106788294e-36, "seen_dead_norm_min": 6.579748106788294e-36, "kernel_exact_max_err": 0.0, "secs": 935.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 262, "lr": 1.7896525182438404e-05, "loss": 3.0696, "grad_norm_fp32": 3.228919744491577, "grad_norm_finite": true, "raw_fp64_norm": 3.22891989940161, "eff_coef_other": 0.3097010051132299, "max_grad_emb": 0.010545589029788971, "max_grad_other": 0.47010061144828796, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.20917876840671296, "bb_zero_grad_l2": 0.18892923060713504, "bb_fresh_batch_l2": 0.08148434506273004, "bb_fresh_ratio": 0.3895440521205165, "bb_cos_act_vs_zero": 0.921183485995806, "bb_bit_changed_frac": 0.9980714964223701, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579736178935765e-36, "seen_dead_norm_min": 6.579736178935765e-36, "kernel_exact_max_err": 0.0, "secs": 939.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 263, "lr": 1.78773649478706e-05, "loss": 2.4173, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 1.4819096833614093e+32, "eff_coef_other": 0.0, "max_grad_emb": 2.836658360207371e+31, "max_grad_other": 0.526967465877533, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.19268814384560096, "bb_zero_grad_l2": 0.19268814384560096, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 1.1927852528332843e-41, "dead_batch_zero_l2": 1.1927852528332843e-41, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 1.1927852528332843e-41, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579724251083237e-36, "seen_dead_norm_min": 6.579724251083237e-36, "kernel_exact_max_err": 0.0, "secs": 942.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 264, "lr": 1.785812950354158e-05, "loss": 2.3507, "grad_norm_fp32": 2.4982240200042725, "grad_norm_finite": true, "raw_fp64_norm": 2.4982240070071833, "eff_coef_other": 0.4002841985780327, "max_grad_emb": 0.012281387113034725, "max_grad_other": 0.2804797291755676, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.20815099483400265, "bb_zero_grad_l2": 0.17750108505148407, "bb_fresh_batch_l2": 0.11711804847886063, "bb_fresh_ratio": 0.5626590858826331, "bb_cos_act_vs_zero": 0.8270873031476461, "bb_bit_changed_frac": 0.9993154563636593, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579712323230709e-36, "seen_dead_norm_min": 6.579712323230709e-36, "kernel_exact_max_err": 0.0, "secs": 945.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 265, "lr": 1.783881905980708e-05, "loss": 2.55006, "grad_norm_fp32": 3.3975887298583984, "grad_norm_finite": true, "raw_fp64_norm": 3.397588813274435, "eff_coef_other": 0.2943262958478736, "max_grad_emb": 0.053799036890268326, "max_grad_other": 0.8507570028305054, "dead_tokens_in_batch": 5, "dead_inp_tokens_in_batch": 5, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.20937049715902364, "bb_zero_grad_l2": 0.19175799245059036, "bb_fresh_batch_l2": 0.08482530224552132, "bb_fresh_ratio": 0.4051444849992106, "bb_cos_act_vs_zero": 0.9142541144372817, "bb_bit_changed_frac": 0.9988370494009199, "dead_batch_upd_l2": 0.0003444043927051886, "dead_batch_zero_l2": 0.00026940897846276346, "dead_batch_fresh_l2": 0.0002587481295474085, "dead_batch_max_row_upd": 0.0003444043927051886, "dead_batch_bit_changed": 3136, "seen_dead_count": 28, "seen_dead_norm_med": 6.57970039537818e-36, "seen_dead_norm_min": 6.57970039537818e-36, "kernel_exact_max_err": 0.0, "secs": 949.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 266, "lr": 1.7819433827843017e-05, "loss": 2.3387, "grad_norm_fp32": 2.518195629119873, "grad_norm_finite": true, "raw_fp64_norm": 2.5181956332776614, "eff_coef_other": 0.3971095777177284, "max_grad_emb": 0.011890257708728313, "max_grad_other": 0.3019290864467621, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.21732622573369165, "bb_zero_grad_l2": 0.1928908072625151, "bb_fresh_batch_l2": 0.10750316897533761, "bb_fresh_ratio": 0.49466266030437767, "bb_cos_act_vs_zero": 0.8692774184352571, "bb_bit_changed_frac": 0.9990099457938008, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579688467525652e-36, "seen_dead_norm_min": 6.579688467525652e-36, "kernel_exact_max_err": 0.0, "secs": 952.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 267, "lr": 1.7799974019643176e-05, "loss": 2.33041, "grad_norm_fp32": 2.38480544090271, "grad_norm_finite": true, "raw_fp64_norm": 2.3848054405032855, "eff_coef_other": 0.4193212425329892, "max_grad_emb": 0.00901858601719141, "max_grad_other": 0.21199730038642883, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2271707326966461, "bb_zero_grad_l2": 0.2002305650970184, "bb_fresh_batch_l2": 0.11254287337962461, "bb_fresh_ratio": 0.49541097149125046, "bb_cos_act_vs_zero": 0.8687509550010755, "bb_bit_changed_frac": 0.9991987896281275, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579676539673124e-36, "seen_dead_norm_min": 6.579676539673124e-36, "kernel_exact_max_err": 0.0, "secs": 956.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 268, "lr": 1.7780439848016915e-05, "loss": 2.45268, "grad_norm_fp32": 2.4171247482299805, "grad_norm_finite": true, "raw_fp64_norm": 2.417124885290262, "eff_coef_other": 0.4137145122599777, "max_grad_emb": 0.0989212840795517, "max_grad_other": 0.15927433967590332, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.23495812077088057, "bb_zero_grad_l2": 0.20929585692604305, "bb_fresh_batch_l2": 0.11323100721213164, "bb_fresh_ratio": 0.4819199559505707, "bb_cos_act_vs_zero": 0.876334306731695, "bb_bit_changed_frac": 0.9992159603626544, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579664611820595e-36, "seen_dead_norm_min": 6.579664611820595e-36, "kernel_exact_max_err": 0.0, "secs": 959.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 269, "lr": 1.7760831526586796e-05, "loss": 2.39564, "grad_norm_fp32": 2.439189910888672, "grad_norm_finite": true, "raw_fp64_norm": 2.439189777242778, "eff_coef_other": 0.4099720097906028, "max_grad_emb": 0.010730056092143059, "max_grad_other": 0.39384645223617554, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.24177195436516996, "bb_zero_grad_l2": 0.21646531677237266, "bb_fresh_batch_l2": 0.11427800880258938, "bb_fresh_ratio": 0.472668590129296, "bb_cos_act_vs_zero": 0.8813511053766417, "bb_bit_changed_frac": 0.9992535742389456, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579652683968067e-36, "seen_dead_norm_min": 6.579652683968067e-36, "kernel_exact_max_err": 0.0, "secs": 963.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 270, "lr": 1.7741149269786285e-05, "loss": 2.61883, "grad_norm_fp32": 3.311598300933838, "grad_norm_finite": true, "raw_fp64_norm": 3.311598306767227, "eff_coef_other": 0.3019689005605267, "max_grad_emb": 0.039802588522434235, "max_grad_other": 0.3700704574584961, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2378020346472996, "bb_zero_grad_l2": 0.2227372355758761, "bb_fresh_batch_l2": 0.09120298307087754, "bb_fresh_ratio": 0.383524822258762, "bb_cos_act_vs_zero": 0.9236224463830764, "bb_bit_changed_frac": 0.9986226533937664, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579640756115539e-36, "seen_dead_norm_min": 6.579640756115539e-36, "kernel_exact_max_err": 0.0, "secs": 966.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 271, "lr": 1.7721393292857386e-05, "loss": 2.55172, "grad_norm_fp32": 3.0398824214935303, "grad_norm_finite": true, "raw_fp64_norm": 3.039882349210719, "eff_coef_other": 0.32895998344195987, "max_grad_emb": 0.09843775629997253, "max_grad_other": 0.8407500982284546, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.23459827587299142, "bb_zero_grad_l2": 0.21908181609925162, "bb_fresh_batch_l2": 0.09080313659655, "bb_fresh_ratio": 0.3870579877820998, "bb_cos_act_vs_zero": 0.9221299770380493, "bb_bit_changed_frac": 0.9989032829458595, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.57962882826301e-36, "seen_dead_norm_min": 6.57962882826301e-36, "kernel_exact_max_err": 0.0, "secs": 969.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 272, "lr": 1.7701563811848302e-05, "loss": 2.36578, "grad_norm_fp32": 2.3376858234405518, "grad_norm_finite": true, "raw_fp64_norm": 2.337685884668429, "eff_coef_other": 0.4277732970784443, "max_grad_emb": 0.011770684272050858, "max_grad_other": 0.1988191157579422, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.23893285110443255, "bb_zero_grad_l2": 0.21613112043865756, "bb_fresh_batch_l2": 0.11183112316325515, "bb_fresh_ratio": 0.4680441498367929, "bb_cos_act_vs_zero": 0.883945684168894, "bb_bit_changed_frac": 0.9991887972492601, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579616900410482e-36, "seen_dead_norm_min": 6.579616900410482e-36, "kernel_exact_max_err": 0.0, "secs": 973.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 273, "lr": 1.768166104361105e-05, "loss": 2.36872, "grad_norm_fp32": 2.2885639667510986, "grad_norm_finite": true, "raw_fp64_norm": 2.2885638177374816, "eff_coef_other": 0.4369550414903116, "max_grad_emb": 0.018680797889828682, "max_grad_other": 0.26093268394470215, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.24599822541276636, "bb_zero_grad_l2": 0.22011864930663694, "bb_fresh_batch_l2": 0.11842991352919086, "bb_fresh_ratio": 0.4814258856155342, "bb_cos_act_vs_zero": 0.876674158319307, "bb_bit_changed_frac": 0.9993258793372, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579604972557954e-36, "seen_dead_norm_min": 6.579604972557954e-36, "kernel_exact_max_err": 0.0, "secs": 976.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 274, "lr": 1.7661685205799126e-05, "loss": 2.19011, "grad_norm_fp32": 2.4326083660125732, "grad_norm_finite": true, "raw_fp64_norm": 2.4326082742496626, "eff_coef_other": 0.4110812093267388, "max_grad_emb": 0.009102634154260159, "max_grad_other": 0.261126309633255, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.24906299530744155, "bb_zero_grad_l2": 0.2266215463955467, "bb_fresh_batch_l2": 0.11237978164700876, "bb_fresh_ratio": 0.45121027115364115, "bb_cos_act_vs_zero": 0.8925855477711037, "bb_bit_changed_frac": 0.999126348951498, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579593044705425e-36, "seen_dead_norm_min": 6.579593044705425e-36, "kernel_exact_max_err": 0.0, "secs": 980.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 275, "lr": 1.7641636516865087e-05, "loss": 2.61656, "grad_norm_fp32": 2.530576705932617, "grad_norm_finite": true, "raw_fp64_norm": 2.53057664670036, "eff_coef_other": 0.3951666837400912, "max_grad_emb": 0.013539888896048069, "max_grad_other": 0.4902845621109009, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.24599101412663268, "bb_zero_grad_l2": 0.2294462979148455, "bb_fresh_batch_l2": 0.09735541323782314, "bb_fresh_ratio": 0.3957681689450085, "bb_cos_act_vs_zero": 0.9184614888844901, "bb_bit_changed_frac": 0.9989965838852992, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579581744634609e-36, "seen_dead_norm_min": 6.579581744634609e-36, "kernel_exact_max_err": 0.0, "secs": 983.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 276, "lr": 1.7621515196058188e-05, "loss": 2.61383, "grad_norm_fp32": 2.43768048286438, "grad_norm_finite": true, "raw_fp64_norm": 2.437680481206684, "eff_coef_other": 0.4102258670911169, "max_grad_emb": 0.009775795042514801, "max_grad_other": 0.5039522051811218, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2479528246709739, "bb_zero_grad_l2": 0.2266129212859415, "bb_fresh_batch_l2": 0.10575937872391876, "bb_fresh_ratio": 0.4265302436633192, "bb_cos_act_vs_zero": 0.904522284049561, "bb_bit_changed_frac": 0.9992778708381257, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579570444563793e-36, "seen_dead_norm_min": 6.579570444563793e-36, "kernel_exact_max_err": 0.0, "secs": 987.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 277, "lr": 1.7601321463421962e-05, "loss": 2.51515, "grad_norm_fp32": 2.444138288497925, "grad_norm_finite": true, "raw_fp64_norm": 2.444138279408822, "eff_coef_other": 0.4091419849539598, "max_grad_emb": 0.021550018340349197, "max_grad_other": 0.6113975644111633, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25333420205294194, "bb_zero_grad_l2": 0.22841485191269262, "bb_fresh_batch_l2": 0.11369951653224379, "bb_fresh_ratio": 0.44881234200063835, "bb_cos_act_vs_zero": 0.8936615962249996, "bb_bit_changed_frac": 0.9993814442956008, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579559144492976e-36, "seen_dead_norm_min": 6.579559144492976e-36, "kernel_exact_max_err": 0.0, "secs": 990.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 278, "lr": 1.7581055539791834e-05, "loss": 2.53377, "grad_norm_fp32": 2.9338834285736084, "grad_norm_finite": true, "raw_fp64_norm": 2.933883445730909, "eff_coef_other": 0.34084505519741226, "max_grad_emb": 0.058783408254384995, "max_grad_other": 0.48661449551582336, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25029336651223116, "bb_zero_grad_l2": 0.23336027149911495, "bb_fresh_batch_l2": 0.10045874923738778, "bb_fresh_ratio": 0.4013640099106607, "bb_cos_act_vs_zero": 0.9160633649446931, "bb_bit_changed_frac": 0.9989029225263285, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.57954784442216e-36, "seen_dead_norm_min": 6.57954784442216e-36, "kernel_exact_max_err": 0.0, "secs": 993.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 279, "lr": 1.7560717646792704e-05, "loss": 2.5666, "grad_norm_fp32": 2.513183355331421, "grad_norm_finite": true, "raw_fp64_norm": 2.513183389827097, "eff_coef_other": 0.397901569727115, "max_grad_emb": 0.00804702378809452, "max_grad_other": 0.4031618535518646, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.24770129953619832, "bb_zero_grad_l2": 0.23056181901914835, "bb_fresh_batch_l2": 0.09975978697124, "bb_fresh_ratio": 0.4027422833793466, "bb_cos_act_vs_zero": 0.9154423468745138, "bb_bit_changed_frac": 0.999194800311636, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579536544351344e-36, "seen_dead_norm_min": 6.579536544351344e-36, "kernel_exact_max_err": 0.0, "secs": 997.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 280, "lr": 1.754030800683651e-05, "loss": 2.66083, "grad_norm_fp32": 2.6005332469940186, "grad_norm_finite": true, "raw_fp64_norm": 2.600533206718778, "eff_coef_other": 0.38453637023081283, "max_grad_emb": 0.010623013600707054, "max_grad_other": 0.3200730085372925, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.24289686960550103, "bb_zero_grad_l2": 0.22816227309966455, "bb_fresh_batch_l2": 0.09095395217032544, "bb_fresh_ratio": 0.37445502001753894, "bb_cos_act_vs_zero": 0.9273229218626151, "bb_bit_changed_frac": 0.9989746033465167, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579525244280528e-36, "seen_dead_norm_min": 6.579525244280528e-36, "kernel_exact_max_err": 0.0, "secs": 1000.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 281, "lr": 1.7519826843119803e-05, "loss": 2.42887, "grad_norm_fp32": 2.2801687717437744, "grad_norm_finite": true, "raw_fp64_norm": 2.2801688003099487, "eff_coef_other": 0.4385638351986587, "max_grad_emb": 0.008780666626989841, "max_grad_other": 0.36032819747924805, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2462161816320713, "bb_zero_grad_l2": 0.22373511029850132, "bb_fresh_batch_l2": 0.11058062080118268, "bb_fresh_ratio": 0.44912003779843696, "bb_cos_act_vs_zero": 0.8935989289779287, "bb_bit_changed_frac": 0.999306949452205, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579513944209711e-36, "seen_dead_norm_min": 6.579513944209711e-36, "kernel_exact_max_err": 0.0, "secs": 1004.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 282, "lr": 1.7499274379621308e-05, "loss": 2.61508, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 2.6655693695405847e+32, "eff_coef_other": 0.0, "max_grad_emb": 5.12733100321317e+31, "max_grad_other": 0.22962579131126404, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.22678122636175174, "bb_zero_grad_l2": 0.22678122636175174, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 1.1300070816315325e-41, "dead_batch_zero_l2": 1.1300070816315325e-41, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 1.1300070816315325e-41, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579502644138895e-36, "seen_dead_norm_min": 6.579502644138895e-36, "kernel_exact_max_err": 0.0, "secs": 1007.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 283, "lr": 1.747865084109947e-05, "loss": 2.29174, "grad_norm_fp32": 2.525564432144165, "grad_norm_finite": true, "raw_fp64_norm": 2.5255644989540675, "eff_coef_other": 0.3959509372722986, "max_grad_emb": 0.016688387840986252, "max_grad_other": 0.27995240688323975, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.22782931242055146, "bb_zero_grad_l2": 0.2088842738495495, "bb_fresh_batch_l2": 0.10192428944237714, "bb_fresh_ratio": 0.44737127264043397, "bb_cos_act_vs_zero": 0.8946243473484413, "bb_bit_changed_frac": 0.9991534915737507, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579491344068079e-36, "seen_dead_norm_min": 6.579491344068079e-36, "kernel_exact_max_err": 0.0, "secs": 1010.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 284, "lr": 1.7457956453090006e-05, "loss": 2.39946, "grad_norm_fp32": 3.9189858436584473, "grad_norm_finite": true, "raw_fp64_norm": 3.918986039072152, "eff_coef_other": 0.25516799108886046, "max_grad_emb": 0.02317121811211109, "max_grad_other": 0.7052569389343262, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.22460075870550997, "bb_zero_grad_l2": 0.20983927289137977, "bb_fresh_batch_l2": 0.0839664301623838, "bb_fresh_ratio": 0.37384749119426686, "bb_cos_act_vs_zero": 0.9275148393019628, "bb_bit_changed_frac": 0.9986287496487313, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579480043997262e-36, "seen_dead_norm_min": 6.579480043997262e-36, "kernel_exact_max_err": 0.0, "secs": 1014.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 285, "lr": 1.7437191441903433e-05, "loss": 2.60015, "grad_norm_fp32": 3.573580265045166, "grad_norm_finite": true, "raw_fp64_norm": 3.5735803523141874, "eff_coef_other": 0.27983133048671865, "max_grad_emb": 0.01616269163787365, "max_grad_other": 0.4377155303955078, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.22297301727188845, "bb_zero_grad_l2": 0.20687237647452, "bb_fresh_batch_l2": 0.08159350606227686, "bb_fresh_ratio": 0.36593443933524705, "bb_cos_act_vs_zero": 0.9306450080533002, "bb_bit_changed_frac": 0.9980772839067088, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579468743926446e-36, "seen_dead_norm_min": 6.579468743926446e-36, "kernel_exact_max_err": 0.0, "secs": 1017.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 286, "lr": 1.7416356034622574e-05, "loss": 2.53773, "grad_norm_fp32": 2.691226005554199, "grad_norm_finite": true, "raw_fp64_norm": 2.691226058911391, "eff_coef_other": 0.37157772195960553, "max_grad_emb": 0.05757196247577667, "max_grad_other": 0.5580488443374634, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2264296430635859, "bb_zero_grad_l2": 0.20539016438014365, "bb_fresh_batch_l2": 0.10360237418412876, "bb_fresh_ratio": 0.4575477520628126, "bb_cos_act_vs_zero": 0.8893615987082902, "bb_bit_changed_frac": 0.9992991049940942, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.57945744385563e-36, "seen_dead_norm_min": 6.57945744385563e-36, "kernel_exact_max_err": 0.0, "secs": 1021.2, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 287, "lr": 1.7395450459100114e-05, "loss": 3.17166, "grad_norm_fp32": 3.34212589263916, "grad_norm_finite": true, "raw_fp64_norm": 3.342125993619464, "eff_coef_other": 0.29921066198965746, "max_grad_emb": 0.008999090641736984, "max_grad_other": 0.46382999420166016, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.22203617726247976, "bb_zero_grad_l2": 0.2085642430694544, "bb_fresh_batch_l2": 0.08272464044404157, "bb_fresh_ratio": 0.3725728008109631, "bb_cos_act_vs_zero": 0.9280712080265785, "bb_bit_changed_frac": 0.9990325840140173, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579446143784813e-36, "seen_dead_norm_min": 6.579446143784813e-36, "kernel_exact_max_err": 0.0, "secs": 1024.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 288, "lr": 1.7374474943956078e-05, "loss": 2.43983, "grad_norm_fp32": 2.629357099533081, "grad_norm_finite": true, "raw_fp64_norm": 2.629357256822769, "eff_coef_other": 0.380320961293777, "max_grad_emb": 0.012923626229166985, "max_grad_other": 0.3503574728965759, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.22109945812806528, "bb_zero_grad_l2": 0.2045052630228979, "bb_fresh_batch_l2": 0.0942575735887645, "bb_fresh_ratio": 0.42631300133792555, "bb_cos_act_vs_zero": 0.9048000450375451, "bb_bit_changed_frac": 0.9989367682781769, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579434843713997e-36, "seen_dead_norm_min": 6.579434843713997e-36, "kernel_exact_max_err": 0.0, "secs": 1028.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 289, "lr": 1.735342971857533e-05, "loss": 2.20377, "grad_norm_fp32": 2.5990993976593018, "grad_norm_finite": true, "raw_fp64_norm": 2.5990993069037285, "eff_coef_other": 0.38474850794551074, "max_grad_emb": 0.009452245198190212, "max_grad_other": 0.8615866303443909, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.22383903536568867, "bb_zero_grad_l2": 0.20364567110645182, "bb_fresh_batch_l2": 0.09845869680818795, "bb_fresh_ratio": 0.4398638362934987, "bb_cos_act_vs_zero": 0.8981399892775492, "bb_bit_changed_frac": 0.9992555074237666, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579423543643181e-36, "seen_dead_norm_min": 6.579423543643181e-36, "kernel_exact_max_err": 0.0, "secs": 1031.5, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 290, "lr": 1.7332315013105095e-05, "loss": 2.41146, "grad_norm_fp32": 2.5757737159729004, "grad_norm_finite": true, "raw_fp64_norm": 2.57577380348723, "eff_coef_other": 0.38823271064771214, "max_grad_emb": 0.02026369795203209, "max_grad_other": 0.43083465099334717, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.22667385575152554, "bb_zero_grad_l2": 0.20615994366745455, "bb_fresh_batch_l2": 0.09839573148972472, "bb_fresh_ratio": 0.4340850477153561, "bb_cos_act_vs_zero": 0.9009128239663384, "bb_bit_changed_frac": 0.9991287781342251, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579412243572364e-36, "seen_dead_norm_min": 6.579412243572364e-36, "kernel_exact_max_err": 0.0, "secs": 1035.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 291, "lr": 1.7311131058452398e-05, "loss": 2.35961, "grad_norm_fp32": 2.179469347000122, "grad_norm_finite": true, "raw_fp64_norm": 2.17946930921545, "eff_coef_other": 0.45882707299799935, "max_grad_emb": 0.00869389995932579, "max_grad_other": 0.1708335280418396, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2339814015044854, "bb_zero_grad_l2": 0.2087798231442925, "bb_fresh_batch_l2": 0.11123073020915282, "bb_fresh_ratio": 0.4753827846741081, "bb_cos_act_vs_zero": 0.8798668098023023, "bb_bit_changed_frac": 0.9992521322801209, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579400943501548e-36, "seen_dead_norm_min": 6.579400943501548e-36, "kernel_exact_max_err": 0.0, "secs": 1038.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 292, "lr": 1.7289878086281583e-05, "loss": 2.11566, "grad_norm_fp32": 2.371809482574463, "grad_norm_finite": true, "raw_fp64_norm": 2.371809348234917, "eff_coef_other": 0.4216188465929023, "max_grad_emb": 0.02654348313808441, "max_grad_other": 0.48726123571395874, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.23953130813295853, "bb_zero_grad_l2": 0.21551421325696157, "bb_fresh_batch_l2": 0.10917383620616315, "bb_fresh_ratio": 0.4557810711974368, "bb_cos_act_vs_zero": 0.8901435679752864, "bb_bit_changed_frac": 0.9992870298170026, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579389643430732e-36, "seen_dead_norm_min": 6.579389643430732e-36, "kernel_exact_max_err": 0.0, "secs": 1041.9, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 293, "lr": 1.726855632901174e-05, "loss": 2.54095, "grad_norm_fp32": 2.994800090789795, "grad_norm_finite": true, "raw_fp64_norm": 2.9948000673996127, "eff_coef_other": 0.3339119927114351, "max_grad_emb": 0.02534566819667816, "max_grad_other": 0.22160395979881287, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.23445144185591218, "bb_zero_grad_l2": 0.2206151013417279, "bb_fresh_batch_l2": 0.09301461987236971, "bb_fresh_ratio": 0.3967329828985829, "bb_cos_act_vs_zero": 0.9182163763823425, "bb_bit_changed_frac": 0.9989433318995897, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579378343359915e-36, "seen_dead_norm_min": 6.579378343359915e-36, "kernel_exact_max_err": 0.0, "secs": 1045.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 294, "lr": 1.7247166019814198e-05, "loss": 2.62716, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 2.100556735364894e+30, "eff_coef_other": 0.0, "max_grad_emb": 3.913536552203071e+29, "max_grad_other": 0.36775442957878113, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.21593329670033445, "bb_zero_grad_l2": 0.21593329670033445, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 2.0569985226027413e-38, "dead_batch_zero_l2": 2.0569985226027413e-38, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 2.0569985226027413e-38, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579367043289099e-36, "seen_dead_norm_min": 6.579367043289099e-36, "kernel_exact_max_err": 0.0, "secs": 1048.6, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 295, "lr": 1.7225707392609945e-05, "loss": 2.63362, "grad_norm_fp32": 2.9243812561035156, "grad_norm_finite": true, "raw_fp64_norm": 2.9243812195285175, "eff_coef_other": 0.3419525603784824, "max_grad_emb": 0.021130211651325226, "max_grad_other": 0.4536653757095337, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.21721782299992493, "bb_zero_grad_l2": 0.19888200638179745, "bb_fresh_batch_l2": 0.09645001874522853, "bb_fresh_ratio": 0.44402442402372233, "bb_cos_act_vs_zero": 0.8962238976617397, "bb_bit_changed_frac": 0.99926083876968, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579355743218283e-36, "seen_dead_norm_min": 6.579355743218283e-36, "kernel_exact_max_err": 0.0, "secs": 1052.1, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 296, "lr": 1.7204180682067093e-05, "loss": 2.22049, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 3.4989089392257256e+30, "eff_coef_other": 0.0, "max_grad_emb": 6.860223346489783e+29, "max_grad_other": 0.35009831190109253, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.20004667661066555, "bb_zero_grad_l2": 0.20004667661066555, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 2.805301056188622e-05, "dead_batch_zero_l2": 2.805301056188622e-05, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 2.805301056188622e-05, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579344443147467e-36, "seen_dead_norm_min": 6.579344443147467e-36, "kernel_exact_max_err": 0.0, "secs": 1055.4, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 297, "lr": 1.71825861235983e-05, "loss": 2.73691, "grad_norm_fp32": 3.0587737560272217, "grad_norm_finite": true, "raw_fp64_norm": 3.0587738182031883, "eff_coef_other": 0.32692828984204564, "max_grad_emb": 0.018396742641925812, "max_grad_other": 0.929527223110199, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.20443619736374177, "bb_zero_grad_l2": 0.1842371902782509, "bb_fresh_batch_l2": 0.09404784560896536, "bb_fresh_ratio": 0.46003519348205907, "bb_cos_act_vs_zero": 0.8879987621913018, "bb_bit_changed_frac": 0.9991361322084411, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.57933314307665e-36, "seen_dead_norm_min": 6.57933314307665e-36, "kernel_exact_max_err": 0.0, "secs": 1058.8, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 298, "lr": 1.71609239533582e-05, "loss": 2.16694, "grad_norm_fp32": 2.6370208263397217, "grad_norm_finite": true, "raw_fp64_norm": 2.637020825956773, "eff_coef_other": 0.37921567050054905, "max_grad_emb": 0.015562187880277634, "max_grad_other": 0.37867510318756104, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.21265713372753425, "bb_zero_grad_l2": 0.18828466214142053, "bb_fresh_batch_l2": 0.10467403562076327, "bb_fresh_ratio": 0.49221972376847833, "bb_cos_act_vs_zero": 0.8705966965086843, "bb_bit_changed_frac": 0.9990765173022259, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 6.579321843005834e-36, "seen_dead_norm_min": 6.579321843005834e-36, "kernel_exact_max_err": 0.0, "secs": 1062.3, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 299, "lr": 1.713919440824081e-05, "loss": 2.56449, "grad_norm_fp32": 2.3601231575012207, "grad_norm_finite": true, "raw_fp64_norm": 2.360123251236245, "eff_coef_other": 0.4237065227359687, "max_grad_emb": 0.00751067977398634, "max_grad_other": 0.37837010622024536, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.2236813615656291, "bb_zero_grad_l2": 0.1958640531689971, "bb_fresh_batch_l2": 0.11318344654304548, "bb_fresh_ratio": 0.5060030292682073, "bb_cos_act_vs_zero": 0.8626297963438248, "bb_bit_changed_frac": 0.9993924247404721, "dead_batch_upd_l2": 0.00019659003516105092, "dead_batch_zero_l2": 3.786676078128845e-08, "dead_batch_fresh_l2": 0.0001965897195830163, "dead_batch_max_row_upd": 0.00019659003516105092, "dead_batch_bit_changed": 3136, "seen_dead_count": 28, "seen_dead_norm_med": 6.579310542935018e-36, "seen_dead_norm_min": 6.579310542935018e-36, "kernel_exact_max_err": 0.0, "secs": 1065.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 300, "lr": 1.711739772587696e-05, "loss": 2.39598, "grad_norm_fp32": Infinity, "grad_norm_finite": false, "raw_fp64_norm": 4.901112792841617e+31, "eff_coef_other": 0.0, "max_grad_emb": 9.503007421485084e+30, "max_grad_other": 0.20674240589141846, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.20601145847558006, "bb_zero_grad_l2": 0.20601145847558006, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 1.1300070816315325e-41, "dead_batch_zero_l2": 1.1300070816315325e-41, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 1.1300070816315325e-41, "dead_batch_bit_changed": 0, "seen_dead_count": 29, "seen_dead_norm_med": 6.579299242864201e-36, "seen_dead_norm_min": 6.579299242864201e-36, "kernel_exact_max_err": 0.0, "secs": 1069.0, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_done", "steps": 300, "flores_end_nll": 2.8085, "flores_end_ppl": 16.585, "seen_dead_count": 29, "peak_mem_gb": 70.07, "secs": 1076.7, "arm": "base", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}


==> anc/embscan/outE37/e37b_nemo_fp64norm_s0.jsonl <==
{"kind": "adamw_meta", "steps": 100, "lr_steps": 1000, "mb": 2, "acc": 16, "n_dead_rows": 75, "n_nonemb_params": 3562515040, "flores_step0_nll": 4.06845, "flores_step0_ppl": 58.466, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 1, "lr": 4.0000000000000003e-07, "loss": 3.81535, "grad_norm_fp32": 53.39574962434162, "grad_norm_finite": true, "raw_fp64_norm": 53.39574962434162, "eff_coef_other": 0.018728082072211345, "max_grad_emb": 4.927959442138672, "max_grad_other": 1.533722996711731, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.020162133001638695, "bb_zero_grad_l2": 0.00013783346228116888, "bb_fresh_batch_l2": 0.02016153491530824, "bb_fresh_ratio": 0.9999703361578656, "bb_cos_act_vs_zero": 0.007757258074874342, "bb_bit_changed_frac": 0.9979955902165117, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 0, "seen_dead_norm_med": 0.0, "seen_dead_norm_min": 0.0, "kernel_exact_max_err": 0.0, "secs": 12.4, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 2, "lr": 8.000000000000001e-07, "loss": 3.43081, "grad_norm_fp32": 135.4851123258855, "grad_norm_finite": true, "raw_fp64_norm": 135.4851123258855, "eff_coef_other": 0.007380884699816996, "max_grad_emb": 21.18677520751953, "max_grad_other": 1.542472243309021, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.030406135923304777, "bb_zero_grad_l2": 0.026408674564171467, "bb_fresh_batch_l2": 0.015468507180768698, "bb_fresh_ratio": 0.508729791242986, "bb_cos_act_vs_zero": 0.8609595391064782, "bb_bit_changed_frac": 0.9965265721376435, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 0, "seen_dead_norm_med": 0.0, "seen_dead_norm_min": 0.0, "kernel_exact_max_err": 0.0, "secs": 15.8, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 3, "lr": 1.2000000000000002e-06, "loss": 3.95854, "grad_norm_fp32": 8.886257474634487, "grad_norm_finite": true, "raw_fp64_norm": 8.886257474634487, "eff_coef_other": 0.11253330103490293, "max_grad_emb": 0.07576437294483185, "max_grad_other": 1.746852993965149, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.04366312487413315, "bb_zero_grad_l2": 0.03494729517806849, "bb_fresh_batch_l2": 0.03694956620797896, "bb_fresh_ratio": 0.8462419104105068, "bb_cos_act_vs_zero": 0.577528704262257, "bb_bit_changed_frac": 0.9972426895354244, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 0, "seen_dead_norm_med": 0.0, "seen_dead_norm_min": 0.0, "kernel_exact_max_err": 0.0, "secs": 19.2, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 4, "lr": 1.6000000000000001e-06, "loss": 3.9372, "grad_norm_fp32": 8.194940563404355, "grad_norm_finite": true, "raw_fp64_norm": 8.194940563404355, "eff_coef_other": 0.12202649552324307, "max_grad_emb": 0.026786820963025093, "max_grad_other": 1.4301047325134277, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.057154133512822, "bb_zero_grad_l2": 0.04796666997664687, "bb_fresh_batch_l2": 0.03422730853700106, "bb_fresh_ratio": 0.598859722531223, "bb_cos_act_vs_zero": 0.8017323077155438, "bb_bit_changed_frac": 0.9973183506896858, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 0, "seen_dead_norm_med": 0.0, "seen_dead_norm_min": 0.0, "kernel_exact_max_err": 0.0, "secs": 22.4, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 5, "lr": 2.0000000000000003e-06, "loss": 4.61469, "grad_norm_fp32": 14.129163267198676, "grad_norm_finite": true, "raw_fp64_norm": 14.129163267198676, "eff_coef_other": 0.07077559444344017, "max_grad_emb": 0.030966898426413536, "max_grad_other": 2.2782559394836426, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.06792632236678703, "bb_zero_grad_l2": 0.06089892043941283, "bb_fresh_batch_l2": 0.027348518576941754, "bb_fresh_ratio": 0.40262033367956884, "bb_cos_act_vs_zero": 0.9155646683174328, "bb_bit_changed_frac": 0.9911661296453081, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 0, "seen_dead_norm_med": 0.0, "seen_dead_norm_min": 0.0, "kernel_exact_max_err": 0.0, "secs": 25.7, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 6, "lr": 2.4000000000000003e-06, "loss": 3.57227, "grad_norm_fp32": 7.089096033415743, "grad_norm_finite": true, "raw_fp64_norm": 7.089096033415743, "eff_coef_other": 0.14106168885632667, "max_grad_emb": 0.04029829800128937, "max_grad_other": 1.1944372653961182, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.08073021478891837, "bb_zero_grad_l2": 0.07091654499270761, "bb_fresh_batch_l2": 0.03668217945281663, "bb_fresh_ratio": 0.45437980747020007, "bb_cos_act_vs_zero": 0.8908951416881175, "bb_bit_changed_frac": 0.998096089160651, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 0, "seen_dead_norm_med": 0.0, "seen_dead_norm_min": 0.0, "kernel_exact_max_err": 0.0, "secs": 29.1, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 7, "lr": 2.8000000000000003e-06, "loss": 3.52153, "grad_norm_fp32": 6.946403914158497, "grad_norm_finite": true, "raw_fp64_norm": 6.946403914158497, "eff_coef_other": 0.14395935917322525, "max_grad_emb": 0.13921509683132172, "max_grad_other": 1.304998517036438, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.09357358913113197, "bb_zero_grad_l2": 0.08309677016102614, "bb_fresh_batch_l2": 0.03536194756019058, "bb_fresh_ratio": 0.37790521757838236, "bb_cos_act_vs_zero": 0.926649110485001, "bb_bit_changed_frac": 0.9982138649441322, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 0, "seen_dead_norm_med": 0.0, "seen_dead_norm_min": 0.0, "kernel_exact_max_err": 0.0, "secs": 32.4, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 8, "lr": 3.2000000000000003e-06, "loss": 3.33926, "grad_norm_fp32": 6.261685133001047, "grad_norm_finite": true, "raw_fp64_norm": 6.261685133001047, "eff_coef_other": 0.15970139332434546, "max_grad_emb": 0.042989637702703476, "max_grad_other": 1.0066125392913818, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.10499787804827117, "bb_zero_grad_l2": 0.09529373839113967, "bb_fresh_batch_l2": 0.03686714667950682, "bb_fresh_ratio": 0.35112277852470236, "bb_cos_act_vs_zero": 0.9367848464942037, "bb_bit_changed_frac": 0.9966745271621366, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 0, "seen_dead_norm_med": 0.0, "seen_dead_norm_min": 0.0, "kernel_exact_max_err": 0.0, "secs": 35.6, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 9, "lr": 3.6000000000000003e-06, "loss": 3.594, "grad_norm_fp32": 5.79830426150152, "grad_norm_finite": true, "raw_fp64_norm": 5.79830426150152, "eff_coef_other": 0.1724641864993913, "max_grad_emb": 0.03493736311793327, "max_grad_other": 1.124950885772705, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.11596353446905495, "bb_zero_grad_l2": 0.10603450539421724, "bb_fresh_batch_l2": 0.03950123385553833, "bb_fresh_ratio": 0.34063495939820027, "bb_cos_act_vs_zero": 0.9405601135502348, "bb_bit_changed_frac": 0.99812824902488, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 0, "seen_dead_norm_med": 0.0, "seen_dead_norm_min": 0.0, "kernel_exact_max_err": 0.0, "secs": 39.0, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 10, "lr": 4.000000000000001e-06, "loss": 3.48383, "grad_norm_fp32": 2.7959251914723965e+31, "grad_norm_finite": true, "raw_fp64_norm": 2.7959251914723965e+31, "eff_coef_other": 3.5766336061136807e-32, "max_grad_emb": 5.423052634363367e+30, "max_grad_other": 0.7424973249435425, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.11631729091841843, "bb_zero_grad_l2": 0.11631729091841843, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 9.742583046048029e-05, "dead_batch_zero_l2": 2.5111268480700722e-42, "dead_batch_fresh_l2": 9.742583046048029e-05, "dead_batch_max_row_upd": 9.742583046048029e-05, "dead_batch_bit_changed": 3136, "seen_dead_count": 1, "seen_dead_norm_med": 9.742583046048029e-05, "seen_dead_norm_min": 9.742583046048029e-05, "kernel_exact_max_err": 0.0, "secs": 42.3, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 11, "lr": 4.4e-06, "loss": 3.58939, "grad_norm_fp32": 3.542225949882114e+31, "grad_norm_finite": true, "raw_fp64_norm": 3.542225949882114e+31, "eff_coef_other": 2.8230836037810636e-32, "max_grad_emb": 6.566636013427825e+30, "max_grad_other": 1.3268111944198608, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.11600872864767671, "bb_zero_grad_l2": 0.11600872864767671, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 0.00010544993447981891, "dead_batch_zero_l2": 3.13890856008759e-42, "dead_batch_fresh_l2": 0.00010544993447981891, "dead_batch_max_row_upd": 0.00010544993447981891, "dead_batch_bit_changed": 3136, "seen_dead_count": 2, "seen_dead_norm_med": 0.00010544993447981891, "seen_dead_norm_min": 0.00010544993447981891, "kernel_exact_max_err": 0.0, "secs": 45.7, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 12, "lr": 4.800000000000001e-06, "loss": 3.40256, "grad_norm_fp32": 5.418828987283614, "grad_norm_finite": true, "raw_fp64_norm": 5.418828987283614, "eff_coef_other": 0.1845416819399581, "max_grad_emb": 0.030329301953315735, "max_grad_other": 0.4141198694705963, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.12026440055218958, "bb_zero_grad_l2": 0.11514420995423365, "bb_fresh_batch_l2": 0.05383750130742755, "bb_fresh_ratio": 0.44765949907233266, "bb_cos_act_vs_zero": 0.8962914436506725, "bb_bit_changed_frac": 0.996847257660981, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 2, "seen_dead_norm_med": 0.000210323033782641, "seen_dead_norm_min": 0.000210323033782641, "kernel_exact_max_err": 0.0, "secs": 49.0, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 13, "lr": 5.2e-06, "loss": 3.48393, "grad_norm_fp32": 6.063771034648629, "grad_norm_finite": true, "raw_fp64_norm": 6.063771034648629, "eff_coef_other": 0.16491385135951042, "max_grad_emb": 0.16990213096141815, "max_grad_other": 1.0559101104736328, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.12830371951469144, "bb_zero_grad_l2": 0.11885779161080375, "bb_fresh_batch_l2": 0.048485440520236844, "bb_fresh_ratio": 0.3778958295490803, "bb_cos_act_vs_zero": 0.9258482721385456, "bb_bit_changed_frac": 0.9982560966254896, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 2, "seen_dead_norm_med": 0.0003141819442292991, "seen_dead_norm_min": 0.0003141819442292991, "kernel_exact_max_err": 0.0, "secs": 52.3, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 14, "lr": 5.600000000000001e-06, "loss": 3.69824, "grad_norm_fp32": 1.8057624760961965e+30, "grad_norm_finite": true, "raw_fp64_norm": 1.8057624760961965e+30, "eff_coef_other": 5.537826891617877e-31, "max_grad_emb": 3.250997979389425e+29, "max_grad_other": 0.7513773441314697, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.1263371306939592, "bb_zero_grad_l2": 0.1263371306939592, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 0.00013015768423881214, "dead_batch_zero_l2": 6.428289987660182e-39, "dead_batch_fresh_l2": 0.00013015768423881214, "dead_batch_max_row_upd": 0.00013015768423881214, "dead_batch_bit_changed": 3136, "seen_dead_count": 3, "seen_dead_norm_med": 0.0004166561552993613, "seen_dead_norm_min": 0.00013015768423881214, "kernel_exact_max_err": 0.0, "secs": 55.5, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 15, "lr": 6e-06, "loss": 3.74451, "grad_norm_fp32": 6.910396017509893, "grad_norm_finite": true, "raw_fp64_norm": 6.910396017509893, "eff_coef_other": 0.14470948593346408, "max_grad_emb": 0.016671277582645416, "max_grad_other": 1.0604528188705444, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.1354615349363691, "bb_zero_grad_l2": 0.12399921937491583, "bb_fresh_batch_l2": 0.04457316863995357, "bb_fresh_ratio": 0.3290466822252613, "bb_cos_act_vs_zero": 0.9447708244670938, "bb_bit_changed_frac": 0.995578325754942, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 3, "seen_dead_norm_med": 0.0005174327087326813, "seen_dead_norm_min": 0.000258159061857964, "kernel_exact_max_err": 0.0, "secs": 58.9, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 16, "lr": 6.4000000000000006e-06, "loss": 3.35604, "grad_norm_fp32": 2.089015711644401e+31, "grad_norm_finite": true, "raw_fp64_norm": 2.089015711644401e+31, "eff_coef_other": 4.786943412756023e-32, "max_grad_emb": 3.8274265039027864e+30, "max_grad_other": 1.2542564868927002, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.13256530182294216, "bb_zero_grad_l2": 0.13256530182294216, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 0.00014720620560502578, "dead_batch_zero_l2": 4.3944719841226263e-42, "dead_batch_fresh_l2": 0.00014720620560502578, "dead_batch_max_row_upd": 0.00014720620560502578, "dead_batch_bit_changed": 3136, "seen_dead_count": 4, "seen_dead_norm_med": 0.000383670223393515, "seen_dead_norm_min": 0.00014720620560502578, "kernel_exact_max_err": 0.0, "secs": 62.2, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 17, "lr": 6.800000000000001e-06, "loss": 3.45391, "grad_norm_fp32": 7.584046721934852, "grad_norm_finite": true, "raw_fp64_norm": 7.584046721934852, "eff_coef_other": 0.13185571038902674, "max_grad_emb": 0.03760899603366852, "max_grad_other": 1.5595579147338867, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.14370341405985493, "bb_zero_grad_l2": 0.12939122155088817, "bb_fresh_batch_l2": 0.045540251595147345, "bb_fresh_ratio": 0.3169044513874879, "bb_cos_act_vs_zero": 0.9497397103101546, "bb_bit_changed_frac": 0.9960274503149887, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 4, "seen_dead_norm_med": 0.0005064128800808039, "seen_dead_norm_min": 0.00029116545050002424, "kernel_exact_max_err": 0.0, "secs": 65.5, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 18, "lr": 7.2000000000000005e-06, "loss": 3.86799, "grad_norm_fp32": 7.056925217912846, "grad_norm_finite": true, "raw_fp64_norm": 7.056925217912846, "eff_coef_other": 0.14170475489196196, "max_grad_emb": 0.023487893864512444, "max_grad_other": 1.0155199766159058, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.1574675394877279, "bb_zero_grad_l2": 0.13992838917157627, "bb_fresh_batch_l2": 0.052310270374332155, "bb_fresh_ratio": 0.33219716612393574, "bb_cos_act_vs_zero": 0.9448869282448957, "bb_bit_changed_frac": 0.9963138300182446, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 4, "seen_dead_norm_med": 0.0006261578383065086, "seen_dead_norm_min": 0.0004316089236305188, "kernel_exact_max_err": 0.0, "secs": 68.9, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 19, "lr": 7.600000000000001e-06, "loss": 3.49342, "grad_norm_fp32": 7.866565224751963, "grad_norm_finite": true, "raw_fp64_norm": 7.866565224751963, "eff_coef_other": 0.1271202671444529, "max_grad_emb": 0.5041795969009399, "max_grad_other": 1.2396873235702515, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.16747321350668057, "bb_zero_grad_l2": 0.1530052198115636, "bb_fresh_batch_l2": 0.043282644434238925, "bb_fresh_ratio": 0.258445177756814, "bb_cos_act_vs_zero": 0.967529531805783, "bb_bit_changed_frac": 0.9978818584861329, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 4, "seen_dead_norm_med": 0.0007427192180771423, "seen_dead_norm_min": 0.0005683186104716458, "kernel_exact_max_err": 0.0, "secs": 72.2, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 20, "lr": 8.000000000000001e-06, "loss": 3.66749, "grad_norm_fp32": 4.498060036888473, "grad_norm_finite": true, "raw_fp64_norm": 4.498060036888473, "eff_coef_other": 0.2223180147621448, "max_grad_emb": 0.018362825736403465, "max_grad_other": 0.861534833908081, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.18264215024163497, "bb_zero_grad_l2": 0.1623986003781217, "bb_fresh_batch_l2": 0.060957195560426926, "bb_fresh_ratio": 0.33375206916793715, "bb_cos_act_vs_zero": 0.9442702981082794, "bb_bit_changed_frac": 0.9967872217039118, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 4, "seen_dead_norm_med": 0.0008559494844987039, "seen_dead_norm_min": 0.0007011214808495109, "kernel_exact_max_err": 0.0, "secs": 75.6, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 21, "lr": 8.400000000000001e-06, "loss": 3.45372, "grad_norm_fp32": 4.042995206760578, "grad_norm_finite": true, "raw_fp64_norm": 4.042995206760578, "eff_coef_other": 0.24734131541549056, "max_grad_emb": 0.021884189918637276, "max_grad_other": 0.5788348317146301, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.19626843475417435, "bb_zero_grad_l2": 0.17678904368567158, "bb_fresh_batch_l2": 0.0695370800625348, "bb_fresh_ratio": 0.35429578958852853, "bb_cos_act_vs_zero": 0.935789601071922, "bb_bit_changed_frac": 0.9975568274372815, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 4, "seen_dead_norm_med": 0.0009657352463420033, "seen_dead_norm_min": 0.000829884479813734, "kernel_exact_max_err": 0.0, "secs": 78.8, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 22, "lr": 8.8e-06, "loss": 2.93645, "grad_norm_fp32": 5.643000605116517, "grad_norm_finite": true, "raw_fp64_norm": 5.643000605116517, "eff_coef_other": 0.1772106531200166, "max_grad_emb": 0.03160839527845383, "max_grad_other": 0.4345257878303528, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.20187949682778966, "bb_zero_grad_l2": 0.1896535568456642, "bb_fresh_batch_l2": 0.06707129210332688, "bb_fresh_ratio": 0.3322342940082769, "bb_cos_act_vs_zero": 0.9432044046841254, "bb_bit_changed_frac": 0.9951690216583619, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 4, "seen_dead_norm_med": 0.0010719932846357258, "seen_dead_norm_min": 0.0009545100552705612, "kernel_exact_max_err": 0.0, "secs": 82.1, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 23, "lr": 9.200000000000002e-06, "loss": 2.96627, "grad_norm_fp32": 4.964147787032663, "grad_norm_finite": true, "raw_fp64_norm": 4.964147787032663, "eff_coef_other": 0.2014444052547735, "max_grad_emb": 0.022240305319428444, "max_grad_other": 0.28478381037712097, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.21151524841477048, "bb_zero_grad_l2": 0.1947535257191168, "bb_fresh_batch_l2": 0.08047699725393398, "bb_fresh_ratio": 0.38047846600696483, "bb_cos_act_vs_zero": 0.9247986242034016, "bb_bit_changed_frac": 0.9992440379985035, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 4, "seen_dead_norm_med": 0.0011746670786239655, "seen_dead_norm_min": 0.0010749319225308342, "kernel_exact_max_err": 0.0, "secs": 85.4, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 24, "lr": 9.600000000000001e-06, "loss": 3.30097, "grad_norm_fp32": 4.5034029570668, "grad_norm_finite": true, "raw_fp64_norm": 4.5034029570668, "eff_coef_other": 0.22205425263500667, "max_grad_emb": 0.034592971205711365, "max_grad_other": 0.48745980858802795, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.21678131138525497, "bb_zero_grad_l2": 0.20374870739617346, "bb_fresh_batch_l2": 0.06687713137531388, "bb_fresh_ratio": 0.30850044659275333, "bb_cos_act_vs_zero": 0.9512926429343566, "bb_bit_changed_frac": 0.9958729229673652, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 4, "seen_dead_norm_med": 0.0012737240033414347, "seen_dead_norm_min": 0.0011911117984444936, "kernel_exact_max_err": 0.0, "secs": 88.8, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 25, "lr": 1e-05, "loss": 3.47346, "grad_norm_fp32": 4.444673402566312, "grad_norm_finite": true, "raw_fp64_norm": 4.444673402566312, "eff_coef_other": 0.22498835897239394, "max_grad_emb": 0.013014573603868484, "max_grad_other": 0.41125982999801636, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2213865063203602, "bb_zero_grad_l2": 0.2085109521526099, "bb_fresh_batch_l2": 0.06418253885196328, "bb_fresh_ratio": 0.28991170202165395, "bb_cos_act_vs_zero": 0.9571762460402392, "bb_bit_changed_frac": 0.9945305235820141, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 4, "seen_dead_norm_med": 0.0013691521659116028, "seen_dead_norm_min": 0.001303035751890737, "kernel_exact_max_err": 0.0, "secs": 92.2, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 26, "lr": 1.04e-05, "loss": 3.48329, "grad_norm_fp32": 5.354824717052727e+31, "grad_norm_finite": true, "raw_fp64_norm": 5.354824717052727e+31, "eff_coef_other": 1.867474759379978e-32, "max_grad_emb": 1.062382370505165e+31, "max_grad_other": 0.4848704934120178, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.2126411501415631, "bb_zero_grad_l2": 0.2126411501415631, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0000000000000002, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 0.00023895441390878812, "dead_batch_zero_l2": 6.905598832192699e-42, "dead_batch_fresh_l2": 0.00023895441390878812, "dead_batch_max_row_upd": 0.00023895441390878812, "dead_batch_bit_changed": 3136, "seen_dead_count": 5, "seen_dead_norm_med": 0.0014496132229805028, "seen_dead_norm_min": 0.00023895441390878812, "kernel_exact_max_err": 0.0, "secs": 95.6, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 27, "lr": 1.0800000000000002e-05, "loss": 3.26975, "grad_norm_fp32": 1.3008297225231518e+31, "grad_norm_finite": true, "raw_fp64_norm": 1.3008297225231518e+31, "eff_coef_other": 7.687401223123592e-32, "max_grad_emb": 2.563696450107567e+30, "max_grad_other": 0.456175297498703, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.20397669992465225, "bb_zero_grad_l2": 0.20397669992465225, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0000000000000002, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 0.0002486379439969615, "dead_batch_zero_l2": 6.905598832192699e-42, "dead_batch_fresh_l2": 0.0002486379439969615, "dead_batch_max_row_upd": 0.0002486379439969615, "dead_batch_bit_changed": 3136, "seen_dead_count": 6, "seen_dead_norm_med": 0.0015137372409680298, "seen_dead_norm_min": 0.0002486379439969615, "kernel_exact_max_err": 0.0, "secs": 98.8, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 28, "lr": 1.1200000000000001e-05, "loss": 3.31954, "grad_norm_fp32": 4.380095418859821, "grad_norm_finite": true, "raw_fp64_norm": 4.380095418859821, "eff_coef_other": 0.22830547649458113, "max_grad_emb": 0.03520895168185234, "max_grad_other": 0.6070975661277771, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.21571580455120407, "bb_zero_grad_l2": 0.19542492855547303, "bb_fresh_batch_l2": 0.0911785772283348, "bb_fresh_ratio": 0.4226791700220181, "bb_cos_act_vs_zero": 0.9062794472459796, "bb_bit_changed_frac": 0.9991433434060674, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 6, "seen_dead_norm_med": 0.0015752713625323685, "seen_dead_norm_min": 0.00048723457965426287, "kernel_exact_max_err": 0.0, "secs": 102.1, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 29, "lr": 1.16e-05, "loss": 3.03561, "grad_norm_fp32": 3.801110166946749, "grad_norm_finite": true, "raw_fp64_norm": 3.801110166946749, "eff_coef_other": 0.26308096661199526, "max_grad_emb": 0.012416183948516846, "max_grad_other": 0.3444235622882843, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.23180082606804664, "bb_zero_grad_l2": 0.2064360111544242, "bb_fresh_batch_l2": 0.09343976900499656, "bb_fresh_ratio": 0.40310369289869014, "bb_cos_act_vs_zero": 0.9154934988313591, "bb_bit_changed_frac": 0.9989537784519781, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 6, "seen_dead_norm_med": 0.0016342513617968288, "seen_dead_norm_min": 0.000715928220261744, "kernel_exact_max_err": 0.0, "secs": 105.5, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 30, "lr": 1.2e-05, "loss": 3.27504, "grad_norm_fp32": 4.332682605599441, "grad_norm_finite": true, "raw_fp64_norm": 4.332682605599441, "eff_coef_other": 0.2308038368432044, "max_grad_emb": 0.019457507878541946, "max_grad_other": 0.5039624571800232, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.24163390542454463, "bb_zero_grad_l2": 0.2216012049488407, "bb_fresh_batch_l2": 0.08227602131647842, "bb_fresh_ratio": 0.34049866127819084, "bb_cos_act_vs_zero": 0.9405371901242946, "bb_bit_changed_frac": 0.9969498054385758, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 6, "seen_dead_norm_med": 0.0016907205476270734, "seen_dead_norm_min": 0.0009348867462302372, "kernel_exact_max_err": 0.0, "secs": 108.8, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 31, "lr": 1.2400000000000002e-05, "loss": 3.3727, "grad_norm_fp32": 3.5067951671012776, "grad_norm_finite": true, "raw_fp64_norm": 3.5067951671012776, "eff_coef_other": 0.28516057174392356, "max_grad_emb": 0.009026597253978252, "max_grad_other": 0.27720266580581665, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25411314987325556, "bb_zero_grad_l2": 0.2307595711308154, "bb_fresh_batch_l2": 0.08544773707965538, "bb_fresh_ratio": 0.3362586199190175, "bb_cos_act_vs_zero": 0.9423939583505904, "bb_bit_changed_frac": 0.9962064937696375, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 6, "seen_dead_norm_med": 0.0017447286229252059, "seen_dead_norm_min": 0.001144303302230334, "kernel_exact_max_err": 0.0, "secs": 112.1, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 32, "lr": 1.2800000000000001e-05, "loss": 3.42955, "grad_norm_fp32": 4.096870871281266, "grad_norm_finite": true, "raw_fp64_norm": 4.096870871281266, "eff_coef_other": 0.24408866848141322, "max_grad_emb": 0.014460667036473751, "max_grad_other": 0.3165900409221649, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2630737854843073, "bb_zero_grad_l2": 0.24243635565123647, "bb_fresh_batch_l2": 0.09139644921823765, "bb_fresh_ratio": 0.3474175469440286, "bb_cos_act_vs_zero": 0.9378521853164307, "bb_bit_changed_frac": 0.9969408261080632, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 6, "seen_dead_norm_med": 0.0017963309758182362, "seen_dead_norm_min": 0.0013443922083575454, "kernel_exact_max_err": 0.0, "secs": 115.5, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 33, "lr": 1.3200000000000002e-05, "loss": 3.21885, "grad_norm_fp32": 3.731639488330966, "grad_norm_finite": true, "raw_fp64_norm": 3.731639488330966, "eff_coef_other": 0.26797865526624337, "max_grad_emb": 0.0912172943353653, "max_grad_other": 1.0252941846847534, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.27142724465832013, "bb_zero_grad_l2": 0.2507598857863906, "bb_fresh_batch_l2": 0.08768414562524701, "bb_fresh_ratio": 0.3230484313968782, "bb_cos_act_vs_zero": 0.9466570475104588, "bb_bit_changed_frac": 0.9978180931412994, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 6, "seen_dead_norm_med": 0.0018455873290164728, "seen_dead_norm_min": 0.001535385425185225, "kernel_exact_max_err": 0.0, "secs": 118.8, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 34, "lr": 1.3600000000000002e-05, "loss": 3.22695, "grad_norm_fp32": 4.640219013548467, "grad_norm_finite": true, "raw_fp64_norm": 4.640219013548467, "eff_coef_other": 0.21550702274465652, "max_grad_emb": 0.25282230973243713, "max_grad_other": 0.7552955150604248, "dead_tokens_in_batch": 7, "dead_inp_tokens_in_batch": 7, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.27404657836134727, "bb_zero_grad_l2": 0.25848153077774366, "bb_fresh_batch_l2": 0.0706979373267762, "bb_fresh_ratio": 0.25797781439021156, "bb_cos_act_vs_zero": 0.9664299999957606, "bb_bit_changed_frac": 0.9949637433671017, "dead_batch_upd_l2": 0.00024578133182388747, "dead_batch_zero_l2": 0.00016818716224378493, "dead_batch_fresh_l2": 0.00022607223674782668, "dead_batch_max_row_upd": 0.00024578133182388747, "dead_batch_bit_changed": 3136, "seen_dead_count": 6, "seen_dead_norm_med": 0.0018925614311186359, "seen_dead_norm_min": 0.0017175293195530804, "kernel_exact_max_err": 0.0, "secs": 122.1, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 35, "lr": 1.4e-05, "loss": 3.19044, "grad_norm_fp32": 3.9419200963564446e+19, "grad_norm_finite": true, "raw_fp64_norm": 3.9419200963564446e+19, "eff_coef_other": 2.5368347798939655e-20, "max_grad_emb": 7.547890588717154e+18, "max_grad_other": 0.3495699167251587, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.2607380472629796, "bb_zero_grad_l2": 0.2607380472629796, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 0.0003283914156201219, "dead_batch_zero_l2": 1.0487422941909815e-28, "dead_batch_fresh_l2": 0.0003283914156201219, "dead_batch_max_row_upd": 0.0003283914156201219, "dead_batch_bit_changed": 3136, "seen_dead_count": 7, "seen_dead_norm_med": 0.0019373195769088328, "seen_dead_norm_min": 0.0003283914156201219, "kernel_exact_max_err": 0.0, "secs": 125.5, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 36, "lr": 1.4400000000000001e-05, "loss": 3.32408, "grad_norm_fp32": 3.4588418079350007, "grad_norm_finite": true, "raw_fp64_norm": 3.4588418079350007, "eff_coef_other": 0.2891140348170434, "max_grad_emb": 0.014593493193387985, "max_grad_other": 0.3217184245586395, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.27154975692726424, "bb_zero_grad_l2": 0.24786642363291844, "bb_fresh_batch_l2": 0.10118936672901133, "bb_fresh_ratio": 0.3726365579333416, "bb_cos_act_vs_zero": 0.9281038062611363, "bb_bit_changed_frac": 0.9980238592901491, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 7, "seen_dead_norm_med": 0.002056309133742345, "seen_dead_norm_min": 0.0006410310630505698, "kernel_exact_max_err": 0.0, "secs": 128.8, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 37, "lr": 1.48e-05, "loss": 3.045, "grad_norm_fp32": 3.59855703866065, "grad_norm_finite": true, "raw_fp64_norm": 3.59855703866065, "eff_coef_other": 0.2778890848102566, "max_grad_emb": 0.014085990376770496, "max_grad_other": 0.28568035364151, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.28425396897481675, "bb_zero_grad_l2": 0.2579368503588324, "bb_fresh_batch_l2": 0.1025323367446881, "bb_fresh_ratio": 0.3607067901794957, "bb_cos_act_vs_zero": 0.9330309160109794, "bb_bit_changed_frac": 0.9973170232566934, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 7, "seen_dead_norm_med": 0.0022134847580988493, "seen_dead_norm_min": 0.0009384356213630303, "kernel_exact_max_err": 0.0, "secs": 132.1, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 38, "lr": 1.5200000000000002e-05, "loss": 3.22231, "grad_norm_fp32": 4.04840790124606, "grad_norm_finite": true, "raw_fp64_norm": 4.04840790124606, "eff_coef_other": 0.24701062180063132, "max_grad_emb": 0.024461034685373306, "max_grad_other": 0.38008782267570496, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.29405830871776495, "bb_zero_grad_l2": 0.26980430966089103, "bb_fresh_batch_l2": 0.09800375203186469, "bb_fresh_ratio": 0.3332799962674341, "bb_cos_act_vs_zero": 0.943176937102322, "bb_bit_changed_frac": 0.9972370979800832, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 7, "seen_dead_norm_med": 0.002299206174188405, "seen_dead_norm_min": 0.00122113004216558, "kernel_exact_max_err": 0.0, "secs": 135.4, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 39, "lr": 1.5600000000000003e-05, "loss": 3.20805, "grad_norm_fp32": 1.5889012599831376e+32, "grad_norm_finite": true, "raw_fp64_norm": 1.5889012599831376e+32, "eff_coef_other": 6.293657291269394e-33, "max_grad_emb": 3.2751896730731516e+31, "max_grad_other": 1.2878748178482056, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.2789075152326248, "bb_zero_grad_l2": 0.2789075152326248, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 0.00036935967231827444, "dead_batch_zero_l2": 1.0044507392280289e-41, "dead_batch_fresh_l2": 0.00036935967231827444, "dead_batch_max_row_upd": 0.00036935967231827444, "dead_batch_bit_changed": 3136, "seen_dead_count": 8, "seen_dead_norm_med": 0.002164002168137414, "seen_dead_norm_min": 0.00036935967231827444, "kernel_exact_max_err": 0.0, "secs": 138.7, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 40, "lr": 1.6000000000000003e-05, "loss": 3.20705, "grad_norm_fp32": 1.9840270163470273e+32, "grad_norm_finite": true, "raw_fp64_norm": 1.9840270163470273e+32, "eff_coef_other": 5.040253946950738e-33, "max_grad_emb": 3.806237419277237e+31, "max_grad_other": 0.5014589428901672, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.2643484414884175, "bb_zero_grad_l2": 0.2643484414884175, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0000000000000002, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 0.0003796515166997563, "dead_batch_zero_l2": 1.0672289104297807e-41, "dead_batch_fresh_l2": 0.0003796515166997563, "dead_batch_max_row_upd": 0.0003796515166997563, "dead_batch_bit_changed": 3136, "seen_dead_count": 9, "seen_dead_norm_med": 0.0022016211784990952, "seen_dead_norm_min": 0.0003796515166997563, "kernel_exact_max_err": 0.0, "secs": 142.0, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 41, "lr": 1.64e-05, "loss": 3.17572, "grad_norm_fp32": 5.441171292762076, "grad_norm_finite": true, "raw_fp64_norm": 5.441171292762076, "eff_coef_other": 0.18378392489615045, "max_grad_emb": 0.02819247543811798, "max_grad_other": 0.5258610844612122, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.26617917623353926, "bb_zero_grad_l2": 0.2503770896944197, "bb_fresh_batch_l2": 0.0906915385481153, "bb_fresh_ratio": 0.340716129005316, "bb_cos_act_vs_zero": 0.9401663351861538, "bb_bit_changed_frac": 0.9981142333647524, "dead_batch_upd_l2": 0.0001421148538142808, "dead_batch_zero_l2": 5.315705763571786e-05, "dead_batch_fresh_l2": 0.00013272129554929888, "dead_batch_max_row_upd": 0.0001421148538142808, "dead_batch_bit_changed": 3136, "seen_dead_count": 9, "seen_dead_norm_med": 0.0022373033199119927, "seen_dead_norm_min": 0.0007397591159297952, "kernel_exact_max_err": 0.0, "secs": 145.4, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 42, "lr": 1.6800000000000002e-05, "loss": 2.97962, "grad_norm_fp32": 2.0483344137514114e+32, "grad_norm_finite": true, "raw_fp64_norm": 2.0483344137514114e+32, "eff_coef_other": 4.882015325654541e-33, "max_grad_emb": 4.0126723833088113e+31, "max_grad_other": 0.3010818660259247, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.2519337000151406, "bb_zero_grad_l2": 0.2519337000151406, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 0.0004003715109308888, "dead_batch_zero_l2": 1.1300070816315325e-41, "dead_batch_fresh_l2": 0.0004003715109308888, "dead_batch_max_row_upd": 0.0004003715109308888, "dead_batch_bit_changed": 3136, "seen_dead_count": 10, "seen_dead_norm_med": 0.0022154022687535238, "seen_dead_norm_min": 0.0004003715109308888, "kernel_exact_max_err": 0.0, "secs": 148.7, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 43, "lr": 1.72e-05, "loss": 2.99111, "grad_norm_fp32": 4.376046668565616, "grad_norm_finite": true, "raw_fp64_norm": 4.376046668565616, "eff_coef_other": 0.22851670633829743, "max_grad_emb": 0.03055141121149063, "max_grad_other": 0.6489557027816772, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2688888281262531, "bb_zero_grad_l2": 0.23829963375314758, "bb_fresh_batch_l2": 0.11430180064749358, "bb_fresh_ratio": 0.42508943731133647, "bb_cos_act_vs_zero": 0.9053531576869189, "bb_bit_changed_frac": 0.9979121803230339, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 10, "seen_dead_norm_med": 0.0023031671267616637, "seen_dead_norm_min": 0.0007796479577715109, "kernel_exact_max_err": 0.0, "secs": 152.0, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 44, "lr": 1.76e-05, "loss": 3.20895, "grad_norm_fp32": 3.9779017461762463, "grad_norm_finite": true, "raw_fp64_norm": 3.9779017461762463, "eff_coef_other": 0.25138875025570917, "max_grad_emb": 0.05973454564809799, "max_grad_other": 0.25558722019195557, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.28587837916327197, "bb_zero_grad_l2": 0.25419519031309235, "bb_fresh_batch_l2": 0.10969217240402168, "bb_fresh_ratio": 0.38370223283438254, "bb_cos_act_vs_zero": 0.9241178353776417, "bb_bit_changed_frac": 0.9950848659434712, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 10, "seen_dead_norm_med": 0.002333500995810782, "seen_dead_norm_min": 0.0011387245391711034, "kernel_exact_max_err": 0.0, "secs": 155.4, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 45, "lr": 1.8e-05, "loss": 2.81973, "grad_norm_fp32": 3.137280846847103, "grad_norm_finite": true, "raw_fp64_norm": 3.137280846847103, "eff_coef_other": 0.3187472623809611, "max_grad_emb": 0.010720396414399147, "max_grad_other": 0.7579799294471741, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3108364177556597, "bb_zero_grad_l2": 0.2701123792357275, "bb_fresh_batch_l2": 0.1368324626530889, "bb_fresh_ratio": 0.4402073078858131, "bb_cos_act_vs_zero": 0.898377083308987, "bb_bit_changed_frac": 0.998879320941758, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 10, "seen_dead_norm_med": 0.0023622023268035815, "seen_dead_norm_min": 0.001478480375797081, "kernel_exact_max_err": 0.0, "secs": 158.7, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 46, "lr": 1.8400000000000003e-05, "loss": 2.91602, "grad_norm_fp32": 9.54729254292764e+18, "grad_norm_finite": true, "raw_fp64_norm": 9.54729254292764e+18, "eff_coef_other": 1.0474173651888055e-19, "max_grad_emb": 1.8531518069478523e+18, "max_grad_other": 0.7070197463035583, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.2935518016704707, "bb_zero_grad_l2": 0.2935518016704707, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 0.0004426717678396604, "dead_batch_zero_l2": 2.506106028826727e-05, "dead_batch_fresh_l2": 0.00044196180524595335, "dead_batch_max_row_upd": 0.0004419618052459533, "dead_batch_bit_changed": 3137, "seen_dead_count": 11, "seen_dead_norm_med": 0.002469444774234356, "seen_dead_norm_min": 0.0004419618052459533, "kernel_exact_max_err": 0.0, "secs": 162.1, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 47, "lr": 1.88e-05, "loss": 2.88809, "grad_norm_fp32": 4.358085755593221, "grad_norm_finite": true, "raw_fp64_norm": 4.358085755593221, "eff_coef_other": 0.2294584885710657, "max_grad_emb": 0.037731003016233444, "max_grad_other": 0.636483907699585, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.30314953046287646, "bb_zero_grad_l2": 0.27707742299380667, "bb_fresh_batch_l2": 0.12416295704662675, "bb_fresh_ratio": 0.40957661012056784, "bb_cos_act_vs_zero": 0.9122773447905987, "bb_bit_changed_frac": 0.9986683090606685, "dead_batch_upd_l2": 0.00019673385759019172, "dead_batch_zero_l2": 0.00010217568450395066, "dead_batch_fresh_l2": 0.00019208570487182734, "dead_batch_max_row_upd": 0.00019673385759019172, "dead_batch_bit_changed": 3136, "seen_dead_count": 11, "seen_dead_norm_med": 0.0026683492863663004, "seen_dead_norm_min": 0.0008596866148683463, "kernel_exact_max_err": 0.0, "secs": 165.4, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 48, "lr": 1.9200000000000003e-05, "loss": 3.02463, "grad_norm_fp32": 3.7661542401764954, "grad_norm_finite": true, "raw_fp64_norm": 3.7661542401764954, "eff_coef_other": 0.2655227775350908, "max_grad_emb": 0.023904910311102867, "max_grad_other": 0.31691282987594604, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3189257814699826, "bb_zero_grad_l2": 0.2859866641525445, "bb_fresh_batch_l2": 0.12951482636605904, "bb_fresh_ratio": 0.40609707302151427, "bb_cos_act_vs_zero": 0.9139932062380761, "bb_bit_changed_frac": 0.9986671534164246, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 0.002777686142642443, "seen_dead_norm_min": 0.0012542999676687456, "kernel_exact_max_err": 0.0, "secs": 168.7, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 49, "lr": 1.9600000000000002e-05, "loss": 3.31739, "grad_norm_fp32": 3.303903308195967, "grad_norm_finite": true, "raw_fp64_norm": 3.303903308195967, "eff_coef_other": 0.30267220437326486, "max_grad_emb": 0.011205793358385563, "max_grad_other": 0.3180142641067505, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.33659159912730297, "bb_zero_grad_l2": 0.3007276813840849, "bb_fresh_batch_l2": 0.14795071978327845, "bb_fresh_ratio": 0.4395555924951107, "bb_cos_act_vs_zero": 0.8982280966806805, "bb_bit_changed_frac": 0.9990655531379876, "dead_batch_upd_l2": 0.00012075035627569996, "dead_batch_zero_l2": 0.00011055567225513468, "dead_batch_fresh_l2": 4.720425494592145e-05, "dead_batch_max_row_upd": 0.00012075035627569996, "dead_batch_bit_changed": 3136, "seen_dead_count": 11, "seen_dead_norm_med": 0.0030086188287127597, "seen_dead_norm_min": 0.0016268953136952518, "kernel_exact_max_err": 0.0, "secs": 172.0, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 50, "lr": 2e-05, "loss": 3.01519, "grad_norm_fp32": 3.3672036727618613, "grad_norm_finite": true, "raw_fp64_norm": 3.3672036727618613, "eff_coef_other": 0.2969822440819364, "max_grad_emb": 0.016749363392591476, "max_grad_other": 0.3486209809780121, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3520137359373039, "bb_zero_grad_l2": 0.31724232735684654, "bb_fresh_batch_l2": 0.1477723291789907, "bb_fresh_ratio": 0.4197913720199543, "bb_cos_act_vs_zero": 0.9076433467027891, "bb_bit_changed_frac": 0.9989705901704768, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 0.003110123446289212, "seen_dead_norm_min": 0.0019785328856183827, "kernel_exact_max_err": 0.0, "secs": 175.4, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 51, "lr": 2e-05, "loss": 2.87515, "grad_norm_fp32": 4.22656671953308, "grad_norm_finite": true, "raw_fp64_norm": 4.22656671953308, "eff_coef_other": 0.2365985987586335, "max_grad_emb": 0.06372515857219696, "max_grad_other": 0.4496913552284241, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3505718393726489, "bb_zero_grad_l2": 0.32512666081263003, "bb_fresh_batch_l2": 0.12778090063928577, "bb_fresh_ratio": 0.36449276949326764, "bb_cos_act_vs_zero": 0.931213954836569, "bb_bit_changed_frac": 0.997797206211935, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 0.003181131737296703, "seen_dead_norm_min": 0.0023037344787322105, "kernel_exact_max_err": 0.0, "secs": 178.7, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 52, "lr": 1.9999950788720965e-05, "loss": 2.85451, "grad_norm_fp32": 3.344621663316318, "grad_norm_finite": true, "raw_fp64_norm": 3.344621663316318, "eff_coef_other": 0.2989873898087095, "max_grad_emb": 0.011081710457801819, "max_grad_other": 0.5789686441421509, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3609656982104278, "bb_zero_grad_l2": 0.323779519001384, "bb_fresh_batch_l2": 0.15847716250337554, "bb_fresh_ratio": 0.439036626718448, "bb_cos_act_vs_zero": 0.8984703987908111, "bb_bit_changed_frac": 0.9994311428928031, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 0.0033718628451842496, "seen_dead_norm_min": 0.0024262763387123067, "kernel_exact_max_err": 0.0, "secs": 182.1, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 53, "lr": 1.9999803155422024e-05, "loss": 3.295, "grad_norm_fp32": 4.2378994328319575, "grad_norm_finite": true, "raw_fp64_norm": 4.2378994328319575, "eff_coef_other": 0.23596590242016482, "max_grad_emb": 0.022959889844059944, "max_grad_other": 0.37154722213745117, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.3506841784154227, "bb_zero_grad_l2": 0.33337292395338847, "bb_fresh_batch_l2": 0.10781609764503908, "bb_fresh_ratio": 0.3074450011751584, "bb_cos_act_vs_zero": 0.9515663072808698, "bb_bit_changed_frac": 0.9974963987801158, "dead_batch_upd_l2": 0.00028454005906546157, "dead_batch_zero_l2": 0.00027808965264827063, "dead_batch_fresh_l2": 8.213580892958022e-05, "dead_batch_max_row_upd": 0.00028454005906546157, "dead_batch_bit_changed": 3136, "seen_dead_count": 11, "seen_dead_norm_med": 0.00357402631159885, "seen_dead_norm_min": 0.002442043151573505, "kernel_exact_max_err": 0.0, "secs": 185.4, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 54, "lr": 1.999955710171767e-05, "loss": 3.3264, "grad_norm_fp32": 3.8191411690754142, "grad_norm_finite": true, "raw_fp64_norm": 3.8191411690754142, "eff_coef_other": 0.2618389040599901, "max_grad_emb": 0.09701582789421082, "max_grad_other": 0.3003939986228943, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3491114629936068, "bb_zero_grad_l2": 0.3238459697867507, "bb_fresh_batch_l2": 0.12068761680478167, "bb_fresh_ratio": 0.34569938142361084, "bb_cos_act_vs_zero": 0.9384072167233917, "bb_bit_changed_frac": 0.9985882277145418, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 0.0037609553653953015, "seen_dead_norm_min": 0.0024566215200424704, "kernel_exact_max_err": 0.0, "secs": 188.8, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 55, "lr": 1.9999212630298706e-05, "loss": 2.77699, "grad_norm_fp32": 3.2639371504897152, "grad_norm_finite": true, "raw_fp64_norm": 3.2639371504897152, "eff_coef_other": 0.306378354580635, "max_grad_emb": 0.03020588681101799, "max_grad_other": 0.678219199180603, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.35113944334178676, "bb_zero_grad_l2": 0.3223707535696472, "bb_fresh_batch_l2": 0.14068271899542786, "bb_fresh_ratio": 0.4006463006734685, "bb_cos_act_vs_zero": 0.9162346380885353, "bb_bit_changed_frac": 0.9988740895252473, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 0.00393378794822945, "seen_dead_norm_min": 0.0024701001861297347, "kernel_exact_max_err": 0.0, "secs": 192.2, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 56, "lr": 1.9998769744932223e-05, "loss": 3.04634, "grad_norm_fp32": 3.6316327029096316, "grad_norm_finite": true, "raw_fp64_norm": 3.6316327029096316, "eff_coef_other": 0.2753581670967557, "max_grad_emb": 0.027083631604909897, "max_grad_other": 0.3430374562740326, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.34589000006718246, "bb_zero_grad_l2": 0.32422679336539123, "bb_fresh_batch_l2": 0.11801371764297548, "bb_fresh_ratio": 0.3411885790859915, "bb_cos_act_vs_zero": 0.9399985449525862, "bb_bit_changed_frac": 0.9988854194423274, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 0.004005420069103425, "seen_dead_norm_min": 0.002482561327699931, "kernel_exact_max_err": 0.0, "secs": 195.5, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 57, "lr": 1.9998228450461538e-05, "loss": 2.73608, "grad_norm_fp32": 3.279557621027836, "grad_norm_finite": true, "raw_fp64_norm": 3.279557621027836, "eff_coef_other": 0.3049190807531878, "max_grad_emb": 0.010299659334123135, "max_grad_other": 0.2857363522052765, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3462264460466768, "bb_zero_grad_l2": 0.319356351146109, "bb_fresh_batch_l2": 0.1271339028234072, "bb_fresh_ratio": 0.36719870557279016, "bb_cos_act_vs_zero": 0.9301750877951472, "bb_bit_changed_frac": 0.9984837077347468, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 0.004050098171291173, "seen_dead_norm_min": 0.0024940810677179432, "kernel_exact_max_err": 0.0, "secs": 198.8, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 58, "lr": 1.999758875280616e-05, "loss": 2.89152, "grad_norm_fp32": 7.566140547677984, "grad_norm_finite": true, "raw_fp64_norm": 7.566140547677984, "eff_coef_other": 0.13216776261698351, "max_grad_emb": 0.6689958572387695, "max_grad_other": 0.4748018980026245, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.32850915193079305, "bb_zero_grad_l2": 0.3196510971990795, "bb_fresh_batch_l2": 0.06582649071199602, "bb_fresh_ratio": 0.2003794729160656, "bb_cos_act_vs_zero": 0.9797413094677965, "bb_bit_changed_frac": 0.9984417399119246, "dead_batch_upd_l2": 0.00013300765407951514, "dead_batch_zero_l2": 4.130121858191757e-05, "dead_batch_fresh_l2": 0.00012730317993365367, "dead_batch_max_row_upd": 0.00013300765407951514, "dead_batch_bit_changed": 3136, "seen_dead_count": 11, "seen_dead_norm_med": 0.00409070579248207, "seen_dead_norm_min": 0.0025047298919132093, "kernel_exact_max_err": 0.0, "secs": 202.2, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 59, "lr": 1.9996850658961727e-05, "loss": 2.72116, "grad_norm_fp32": 3.6276329545315087, "grad_norm_finite": true, "raw_fp64_norm": 3.6276329545315087, "eff_coef_other": 0.2756617708770854, "max_grad_emb": 0.07923539727926254, "max_grad_other": 0.6697224974632263, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.32779938690539423, "bb_zero_grad_l2": 0.303266897896695, "bb_fresh_batch_l2": 0.12080229687934828, "bb_fresh_ratio": 0.3685250848690967, "bb_cos_act_vs_zero": 0.9296285436874793, "bb_bit_changed_frac": 0.9980746529002724, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 0.004155956793729295, "seen_dead_norm_min": 0.0025145728766540936, "kernel_exact_max_err": 0.0, "secs": 205.6, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 60, "lr": 1.9996014176999906e-05, "loss": 2.873, "grad_norm_fp32": 3.1041276750780487, "grad_norm_finite": true, "raw_fp64_norm": 3.1041276750780487, "eff_coef_other": 0.32215159378818486, "max_grad_emb": 0.02071225643157959, "max_grad_other": 0.2726963758468628, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.3359221769109741, "bb_zero_grad_l2": 0.30259087988590105, "bb_fresh_batch_l2": 0.13463011767013913, "bb_fresh_ratio": 0.40077770068100843, "bb_cos_act_vs_zero": 0.9163069476504605, "bb_bit_changed_frac": 0.9982730624486009, "dead_batch_upd_l2": 0.00021224872693018963, "dead_batch_zero_l2": 7.558961782350103e-05, "dead_batch_fresh_l2": 0.00021842376664938648, "dead_batch_max_row_upd": 0.00021224872693018963, "dead_batch_bit_changed": 3136, "seen_dead_count": 11, "seen_dead_norm_med": 0.004317585179912063, "seen_dead_norm_min": 0.002523670663038972, "kernel_exact_max_err": 0.0, "secs": 208.9, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 61, "lr": 1.9995079316068335e-05, "loss": 2.85169, "grad_norm_fp32": 3.0916293404546114, "grad_norm_finite": true, "raw_fp64_norm": 3.0916293404546114, "eff_coef_other": 0.32345393526347466, "max_grad_emb": 0.016713421791791916, "max_grad_other": 0.3864970803260803, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.33904677897236624, "bb_zero_grad_l2": 0.31008151747024076, "bb_fresh_batch_l2": 0.13261197573318825, "bb_fresh_ratio": 0.3911317964297685, "bb_cos_act_vs_zero": 0.9203528541365672, "bb_bit_changed_frac": 0.9982574891810141, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 0.004467143190821122, "seen_dead_norm_min": 0.002532079177537206, "kernel_exact_max_err": 0.0, "secs": 212.3, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 62, "lr": 1.9994046086390504e-05, "loss": 2.89489, "grad_norm_fp32": 3.0051479600303197, "grad_norm_finite": true, "raw_fp64_norm": 3.0051479600303197, "eff_coef_other": 0.3327622068990253, "max_grad_emb": 0.022098682820796967, "max_grad_other": 0.15005144476890564, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.34336096916547026, "bb_zero_grad_l2": 0.31295318319259685, "bb_fresh_batch_l2": 0.13752141225204262, "bb_fresh_ratio": 0.4005155640907141, "bb_cos_act_vs_zero": 0.9163028554353092, "bb_bit_changed_frac": 0.9986084103661778, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 0.004605499241152089, "seen_dead_norm_min": 0.0025398502440162492, "kernel_exact_max_err": 0.0, "secs": 215.6, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 63, "lr": 1.999291449926565e-05, "loss": 2.93525, "grad_norm_fp32": 3.150521591782405, "grad_norm_finite": true, "raw_fp64_norm": 3.150521591782405, "eff_coef_other": 0.3174076588462903, "max_grad_emb": 0.03608199208974838, "max_grad_other": 0.2728118896484375, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3445806355968962, "bb_zero_grad_l2": 0.3169206392704757, "bb_fresh_batch_l2": 0.12467916888255258, "bb_fresh_ratio": 0.3618287158434727, "bb_cos_act_vs_zero": 0.932329754653797, "bb_bit_changed_frac": 0.9966738231651087, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 0.004687313558721954, "seen_dead_norm_min": 0.0025470318299577193, "kernel_exact_max_err": 0.0, "secs": 219.0, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 64, "lr": 1.9991684567068616e-05, "loss": 3.35861, "grad_norm_fp32": 4.069310064106431, "grad_norm_finite": true, "raw_fp64_norm": 4.069310064106431, "eff_coef_other": 0.24574184284424747, "max_grad_emb": 0.03791432082653046, "max_grad_other": 0.17972011864185333, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3344900301069453, "bb_zero_grad_l2": 0.3180370163317473, "bb_fresh_batch_l2": 0.09562280327317671, "bb_fresh_ratio": 0.28587639291551853, "bb_cos_act_vs_zero": 0.9582957264978207, "bb_bit_changed_frac": 0.9958009005345841, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 0.004721672780124777, "seen_dead_norm_min": 0.0025536683084523347, "kernel_exact_max_err": 0.0, "secs": 222.3, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 65, "lr": 1.9990356303249756e-05, "loss": 2.86854, "grad_norm_fp32": 2.96349007934618, "grad_norm_finite": true, "raw_fp64_norm": 2.96349007934618, "eff_coef_other": 0.33743985496343215, "max_grad_emb": 0.00916567537933588, "max_grad_other": 0.1732834130525589, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.33385315332839655, "bb_zero_grad_l2": 0.3087054637737347, "bb_fresh_batch_l2": 0.12829891858575246, "bb_fresh_ratio": 0.3842974592471514, "bb_cos_act_vs_zero": 0.9232104883770101, "bb_bit_changed_frac": 0.9988160987525262, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 0.00475347218253987, "seen_dead_norm_min": 0.002559800706824006, "kernel_exact_max_err": 0.0, "secs": 225.6, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 66, "lr": 1.9988929722334746e-05, "loss": 3.16479, "grad_norm_fp32": 3.440897312306205, "grad_norm_finite": true, "raw_fp64_norm": 3.440897312306205, "eff_coef_other": 0.2906217822315611, "max_grad_emb": 0.00965352077037096, "max_grad_other": 0.3382432460784912, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.32669673820174405, "bb_zero_grad_l2": 0.30810372616482357, "bb_fresh_batch_l2": 0.10796777813259086, "bb_fresh_ratio": 0.33048318366104357, "bb_cos_act_vs_zero": 0.9438121581818724, "bb_bit_changed_frac": 0.9980931881202668, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 0.00478289684756965, "seen_dead_norm_min": 0.002565467090104375, "kernel_exact_max_err": 0.0, "secs": 228.9, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 67, "lr": 1.9987404839924446e-05, "loss": 2.83965, "grad_norm_fp32": 3.981678693596191e+31, "grad_norm_finite": true, "raw_fp64_norm": 3.981678693596191e+31, "eff_coef_other": 2.511503506318375e-32, "max_grad_emb": 7.448418043773998e+30, "max_grad_other": 0.3019373416900635, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.3014824299104545, "bb_zero_grad_l2": 0.3014824299104545, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0000000000000002, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 0.0004928607398871562, "dead_batch_zero_l2": 1.318341595236788e-41, "dead_batch_fresh_l2": 0.0004928607398871562, "dead_batch_max_row_upd": 0.0004928607398871562, "dead_batch_bit_changed": 3136, "seen_dead_count": 12, "seen_dead_norm_med": 0.0044239285314307385, "seen_dead_norm_min": 0.0004928607398871562, "kernel_exact_max_err": 0.0, "secs": 232.4, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 68, "lr": 1.9985781672694724e-05, "loss": 2.67626, "grad_norm_fp32": 3.6510364150206103, "grad_norm_finite": true, "raw_fp64_norm": 3.6510364150206103, "eff_coef_other": 0.27389475547030373, "max_grad_emb": 0.03013499081134796, "max_grad_other": 0.35241174697875977, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3020201109877624, "bb_zero_grad_l2": 0.2782007995326728, "bb_fresh_batch_l2": 0.12261292643062781, "bb_fresh_ratio": 0.40597603262120513, "bb_cos_act_vs_zero": 0.9139122525308263, "bb_bit_changed_frac": 0.9981485734303033, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 0.004453392176500371, "seen_dead_norm_min": 0.0009482594531641126, "kernel_exact_max_err": 0.0, "secs": 235.7, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 69, "lr": 1.9984060238396282e-05, "loss": 2.94678, "grad_norm_fp32": 3.2510401190641973, "grad_norm_finite": true, "raw_fp64_norm": 3.2510401190641973, "eff_coef_other": 0.3075937717723629, "max_grad_emb": 0.014457641169428825, "max_grad_other": 0.34548237919807434, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.30476484029961076, "bb_zero_grad_l2": 0.2786896728664429, "bb_fresh_batch_l2": 0.11865198788589346, "bb_fresh_ratio": 0.3893230851998809, "bb_cos_act_vs_zero": 0.92112551203845, "bb_bit_changed_frac": 0.9980487324482986, "dead_batch_upd_l2": 0.00010522302616984151, "dead_batch_zero_l2": 8.071029362091676e-05, "dead_batch_fresh_l2": 6.059136484607156e-05, "dead_batch_max_row_upd": 0.00010522302616984151, "dead_batch_bit_changed": 3136, "seen_dead_count": 12, "seen_dead_norm_med": 0.004481167219634658, "seen_dead_norm_min": 0.0013690270048945616, "kernel_exact_max_err": 0.0, "secs": 239.0, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 70, "lr": 1.9982240555854448e-05, "loss": 2.96929, "grad_norm_fp32": 3.3983347578047027, "grad_norm_finite": true, "raw_fp64_norm": 3.3983347578047027, "eff_coef_other": 0.2942616831498698, "max_grad_emb": 0.010517226532101631, "max_grad_other": 0.2555227279663086, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3072334495426403, "bb_zero_grad_l2": 0.281217204094439, "bb_fresh_batch_l2": 0.11897978422401759, "bb_fresh_ratio": 0.38726181801211923, "bb_cos_act_vs_zero": 0.9219939334949494, "bb_bit_changed_frac": 0.9989591493766719, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 0.004507291468193379, "seen_dead_norm_min": 0.0017577822606954867, "kernel_exact_max_err": 0.0, "secs": 242.4, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 71, "lr": 1.998032264496897e-05, "loss": 3.0819, "grad_norm_fp32": 3.0208425636601453, "grad_norm_finite": true, "raw_fp64_norm": 3.0208425636601453, "eff_coef_other": 0.33103336168403563, "max_grad_emb": 0.022026095539331436, "max_grad_other": 0.24854658544063568, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.31298863170734875, "bb_zero_grad_l2": 0.2834854128432547, "bb_fresh_batch_l2": 0.1269957362425247, "bb_fresh_ratio": 0.4057519135751502, "bb_cos_act_vs_zero": 0.9140207898590332, "bb_bit_changed_frac": 0.9988866733317707, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 0.0045318149966770945, "seen_dead_norm_min": 0.0021169476561645976, "kernel_exact_max_err": 0.0, "secs": 245.7, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 72, "lr": 1.997830652671383e-05, "loss": 2.95264, "grad_norm_fp32": 3.1817731028416643, "grad_norm_finite": true, "raw_fp64_norm": 3.1817731028416643, "eff_coef_other": 0.3142900682694265, "max_grad_emb": 0.09463497996330261, "max_grad_other": 0.22533921897411346, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.31510004629627053, "bb_zero_grad_l2": 0.2887895025868355, "bb_fresh_batch_l2": 0.12387911098035125, "bb_fresh_ratio": 0.39314215417117016, "bb_cos_act_vs_zero": 0.9194825372302969, "bb_bit_changed_frac": 0.9992069821549441, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 0.004554796585619925, "seen_dead_norm_min": 0.0024487635789004914, "kernel_exact_max_err": 0.0, "secs": 249.1, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 73, "lr": 1.997619222313696e-05, "loss": 2.58192, "grad_norm_fp32": 3.026508245487983, "grad_norm_finite": true, "raw_fp64_norm": 3.026508245487983, "eff_coef_other": 0.3304136610488906, "max_grad_emb": 0.013894026167690754, "max_grad_other": 0.31743866205215454, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3196792547264262, "bb_zero_grad_l2": 0.29072674812609856, "bb_fresh_batch_l2": 0.13696069331801763, "bb_fresh_ratio": 0.4284315960234119, "bb_cos_act_vs_zero": 0.9035930875593228, "bb_bit_changed_frac": 0.9989825409972164, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 0.004576300931539101, "seen_dead_norm_min": 0.002594728534173088, "kernel_exact_max_err": 0.0, "secs": 252.4, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 74, "lr": 1.9973979757360057e-05, "loss": 2.72364, "grad_norm_fp32": 3.317022207790584, "grad_norm_finite": true, "raw_fp64_norm": 3.317022207790584, "eff_coef_other": 0.30147512916139163, "max_grad_emb": 0.02132735773921013, "max_grad_other": 0.33698517084121704, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3178104914999213, "bb_zero_grad_l2": 0.29494728664422415, "bb_fresh_batch_l2": 0.11859312800511211, "bb_fresh_ratio": 0.3731567433328156, "bb_cos_act_vs_zero": 0.9277683601575506, "bb_bit_changed_frac": 0.9985801873274337, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 0.004596396450257758, "seen_dead_norm_min": 0.002597734499302717, "kernel_exact_max_err": 0.0, "secs": 255.7, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 75, "lr": 1.997166915357828e-05, "loss": 2.916, "grad_norm_fp32": 3.157244058534191, "grad_norm_finite": true, "raw_fp64_norm": 3.157244058534191, "eff_coef_other": 0.3167318283694672, "max_grad_emb": 0.03826397284865379, "max_grad_other": 0.43817269802093506, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.315420429397568, "bb_zero_grad_l2": 0.2932144119340346, "bb_fresh_batch_l2": 0.11547487468634791, "bb_fresh_ratio": 0.366098273681566, "bb_cos_act_vs_zero": 0.9305767085872878, "bb_bit_changed_frac": 0.9986002692075652, "dead_batch_upd_l2": 9.8137417827991e-05, "dead_batch_zero_l2": 2.0397421724093308e-05, "dead_batch_fresh_l2": 9.593758067912945e-05, "dead_batch_max_row_upd": 9.8137417827991e-05, "dead_batch_bit_changed": 3136, "seen_dead_count": 12, "seen_dead_norm_med": 0.004615153510874871, "seen_dead_norm_min": 0.0026005109121724954, "kernel_exact_max_err": 0.0, "secs": 258.9, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 76, "lr": 1.9969260437060028e-05, "loss": 2.72991, "grad_norm_fp32": 2.8089032710313515, "grad_norm_finite": true, "raw_fp64_norm": 2.8089032710313515, "eff_coef_other": 0.35601070862868095, "max_grad_emb": 0.013853003270924091, "max_grad_other": 0.21364910900592804, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3231592080072606, "bb_zero_grad_l2": 0.29099989733782644, "bb_fresh_batch_l2": 0.14094276953915608, "bb_fresh_ratio": 0.4361403483077896, "bb_cos_act_vs_zero": 0.8998788604724797, "bb_bit_changed_frac": 0.9991879938842307, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 0.004632643103710863, "seen_dead_norm_min": 0.002603075142582192, "kernel_exact_max_err": 0.0, "secs": 262.4, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 77, "lr": 1.9966753634146644e-05, "loss": 2.75337, "grad_norm_fp32": 2.689650917217696, "grad_norm_finite": true, "raw_fp64_norm": 2.689650917217696, "eff_coef_other": 0.37179532176581703, "max_grad_emb": 0.02915455959737301, "max_grad_other": 0.1706230342388153, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.32880182255116713, "bb_zero_grad_l2": 0.29813269949011934, "bb_fresh_batch_l2": 0.1416207569725058, "bb_fresh_ratio": 0.4307176763001891, "bb_cos_act_vs_zero": 0.9024966255068371, "bb_bit_changed_frac": 0.9993168913049698, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 0.004648935817720372, "seen_dead_norm_min": 0.002605443165814733, "kernel_exact_max_err": 0.0, "secs": 265.7, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 78, "lr": 1.9964148772252114e-05, "loss": 2.4764, "grad_norm_fp32": 3.961641129782745, "grad_norm_finite": true, "raw_fp64_norm": 3.961641129782745, "eff_coef_other": 0.25242057895190034, "max_grad_emb": 0.022147586569190025, "max_grad_other": 0.19741366803646088, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3315924793915189, "bb_zero_grad_l2": 0.3033355600343298, "bb_fresh_batch_l2": 0.12355227462963718, "bb_fresh_ratio": 0.37260276486474875, "bb_cos_act_vs_zero": 0.9280862701067387, "bb_bit_changed_frac": 0.9982470628390666, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 0.004664101024214545, "seen_dead_norm_min": 0.0026076300809944374, "kernel_exact_max_err": 0.0, "secs": 269.0, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 79, "lr": 1.9961445879862794e-05, "loss": 2.68553, "grad_norm_fp32": 3.625546816968513, "grad_norm_finite": true, "raw_fp64_norm": 3.625546816968513, "eff_coef_other": 0.2758203864584927, "max_grad_emb": 0.041019588708877563, "max_grad_other": 0.35223621129989624, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3353432904650627, "bb_zero_grad_l2": 0.30592026125369687, "bb_fresh_batch_l2": 0.1192822997338418, "bb_fresh_ratio": 0.35570206151558315, "bb_cos_act_vs_zero": 0.9348729267065633, "bb_bit_changed_frac": 0.9987160904729823, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 0.0046782062882766385, "seen_dead_norm_min": 0.002609649597268294, "kernel_exact_max_err": 0.0, "secs": 272.4, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 80, "lr": 1.9958644986537084e-05, "loss": 2.73269, "grad_norm_fp32": 2.9556310554140097, "grad_norm_finite": true, "raw_fp64_norm": 2.9556310554140097, "eff_coef_other": 0.33833710734333106, "max_grad_emb": 0.028814036399126053, "max_grad_other": 0.413565993309021, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.34080397582534006, "bb_zero_grad_l2": 0.30938714775023246, "bb_fresh_batch_l2": 0.13933326998194218, "bb_fresh_ratio": 0.408836985086552, "bb_cos_act_vs_zero": 0.9126200760030493, "bb_bit_changed_frac": 0.9993396768929851, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 0.004691316960535359, "seen_dead_norm_min": 0.002611514472128536, "kernel_exact_max_err": 0.0, "secs": 275.8, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 81, "lr": 1.9955746122905103e-05, "loss": 2.82779, "grad_norm_fp32": 3.2660442482871703, "grad_norm_finite": true, "raw_fp64_norm": 3.2660442482871703, "eff_coef_other": 0.3061806937685371, "max_grad_emb": 0.20274671912193298, "max_grad_other": 0.230911523103714, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3329050844520612, "bb_zero_grad_l2": 0.31442526384481606, "bb_fresh_batch_l2": 0.11718754557614826, "bb_fresh_ratio": 0.3520148866726709, "bb_cos_act_vs_zero": 0.9360326030360127, "bb_bit_changed_frac": 0.9991719347239584, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 0.00470349585379029, "seen_dead_norm_min": 0.002613236529992246, "kernel_exact_max_err": 0.0, "secs": 279.2, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 82, "lr": 1.995274932066836e-05, "loss": 2.72559, "grad_norm_fp32": 2.941894801272252, "grad_norm_finite": true, "raw_fp64_norm": 2.941894801272252, "eff_coef_other": 0.33991686570528434, "max_grad_emb": 0.05702725797891617, "max_grad_other": 0.1857426017522812, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.32725091831202313, "bb_zero_grad_l2": 0.30711963666796904, "bb_fresh_batch_l2": 0.11982628270251211, "bb_fresh_ratio": 0.3661602641807154, "bb_cos_act_vs_zero": 0.9305853236073948, "bb_bit_changed_frac": 0.9986927168172741, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 0.0047148030511733234, "seen_dead_norm_min": 0.002614826590543122, "kernel_exact_max_err": 0.0, "secs": 282.5, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 83, "lr": 1.9949654612599402e-05, "loss": 2.93155, "grad_norm_fp32": 3.6205249089417615, "grad_norm_finite": true, "raw_fp64_norm": 3.6205249089417615, "eff_coef_other": 0.27620296751095164, "max_grad_emb": 0.026816528290510178, "max_grad_other": 0.28739097714424133, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.319760173745309, "bb_zero_grad_l2": 0.3018889902615488, "bb_fresh_batch_l2": 0.10892297192723717, "bb_fresh_ratio": 0.34063958200746725, "bb_cos_act_vs_zero": 0.9402020805136168, "bb_bit_changed_frac": 0.9989477515300539, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 0.004788446969649873, "seen_dead_norm_min": 0.002616294682004181, "kernel_exact_max_err": 0.0, "secs": 285.8, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 84, "lr": 1.9946462032541463e-05, "loss": 2.77372, "grad_norm_fp32": 3.3283414530456623, "grad_norm_finite": true, "raw_fp64_norm": 3.3283414530456623, "eff_coef_other": 0.3004498527742934, "max_grad_emb": 0.16301393508911133, "max_grad_other": 0.2955697774887085, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3149906008114906, "bb_zero_grad_l2": 0.29496922763722433, "bb_fresh_batch_l2": 0.11358008454771122, "bb_fresh_ratio": 0.36058245628632074, "bb_cos_act_vs_zero": 0.9327346933054548, "bb_bit_changed_frac": 0.9990831923617647, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 0.004916420037953206, "seen_dead_norm_min": 0.002617650118393697, "kernel_exact_max_err": 0.0, "secs": 289.2, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 85, "lr": 1.9943171615408084e-05, "loss": 2.66341, "grad_norm_fp32": 3.5652644044920927, "grad_norm_finite": true, "raw_fp64_norm": 3.5652644044920927, "eff_coef_other": 0.2804840275677765, "max_grad_emb": 0.04241456836462021, "max_grad_other": 1.014938473701477, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3077402326824865, "bb_zero_grad_l2": 0.2905608404354986, "bb_fresh_batch_l2": 0.1062424237787024, "bb_fresh_ratio": 0.3452341049222475, "bb_cos_act_vs_zero": 0.9385335615672867, "bb_bit_changed_frac": 0.9985734976714653, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 0.005034605738783507, "seen_dead_norm_min": 0.0026189015520689907, "kernel_exact_max_err": 0.0, "secs": 292.5, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 86, "lr": 1.9939783397182746e-05, "loss": 2.52395, "grad_norm_fp32": 3.4411449994290777, "grad_norm_finite": true, "raw_fp64_norm": 3.4411449994290777, "eff_coef_other": 0.2906008638302212, "max_grad_emb": 0.03748258203268051, "max_grad_other": 0.8191215395927429, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3055660980221664, "bb_zero_grad_l2": 0.2838633705856629, "bb_fresh_batch_l2": 0.10389626388158953, "bb_fresh_ratio": 0.3400124050216221, "bb_cos_act_vs_zero": 0.9404914594936961, "bb_bit_changed_frac": 0.9976155511191891, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 0.0050684236791691635, "seen_dead_norm_min": 0.0026200568647204597, "kernel_exact_max_err": 0.0, "secs": 295.8, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 87, "lr": 1.993629741491845e-05, "loss": 2.93277, "grad_norm_fp32": 3.7428060972546904, "grad_norm_finite": true, "raw_fp64_norm": 3.7428060972546904, "eff_coef_other": 0.26717914496140865, "max_grad_emb": 0.03335133194923401, "max_grad_other": 0.5511875748634338, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.29900942508092393, "bb_zero_grad_l2": 0.2818598046029849, "bb_fresh_batch_l2": 0.10463358661992933, "bb_fresh_ratio": 0.34993407512693386, "bb_cos_act_vs_zero": 0.9367926110244901, "bb_bit_changed_frac": 0.9987727007603033, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 0.005074044491048751, "seen_dead_norm_min": 0.002621123379018166, "kernel_exact_max_err": 0.0, "secs": 299.2, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 88, "lr": 1.9932713706737354e-05, "loss": 2.70754, "grad_norm_fp32": 3.4476548989336524, "grad_norm_finite": true, "raw_fp64_norm": 3.4476548989336524, "eff_coef_other": 0.2900521482753822, "max_grad_emb": 0.0648602545261383, "max_grad_other": 0.3436241149902344, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.296170264625158, "bb_zero_grad_l2": 0.27580384862462604, "bb_fresh_batch_l2": 0.11623818354986687, "bb_fresh_ratio": 0.39247080964384257, "bb_cos_act_vs_zero": 0.9198350943591518, "bb_bit_changed_frac": 0.9984453011600479, "dead_batch_upd_l2": 0.0003756347589941508, "dead_batch_zero_l2": 1.3553850296013358e-06, "dead_batch_fresh_l2": 0.00037564782731854, "dead_batch_max_row_upd": 0.0003756347589941508, "dead_batch_bit_changed": 3136, "seen_dead_count": 12, "seen_dead_norm_med": 0.00507923539159373, "seen_dead_norm_min": 0.0026221078300408293, "kernel_exact_max_err": 0.0, "secs": 302.5, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 89, "lr": 1.9929032311830303e-05, "loss": 2.89662, "grad_norm_fp32": 1.107304297116018e+32, "grad_norm_finite": true, "raw_fp64_norm": 1.107304297116018e+32, "eff_coef_other": 9.030941202021044e-33, "max_grad_emb": 2.0647142523429404e+31, "max_grad_other": 0.25374287366867065, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.27317964458816213, "bb_zero_grad_l2": 0.27317964458816213, "bb_fresh_batch_l2": 0.0, "bb_fresh_ratio": 0.0, "bb_cos_act_vs_zero": 1.0000000000000002, "bb_bit_changed_frac": 0.0, "dead_batch_upd_l2": 0.0004965285433309951, "dead_batch_zero_l2": 1.318341595236788e-41, "dead_batch_fresh_l2": 0.0004965285433309951, "dead_batch_max_row_upd": 0.0004965285433309951, "dead_batch_bit_changed": 3136, "seen_dead_count": 13, "seen_dead_norm_med": 0.005084029051509027, "seen_dead_norm_min": 0.0004965285433309951, "kernel_exact_max_err": 0.0, "secs": 305.8, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 90, "lr": 1.9925253270456446e-05, "loss": 2.83314, "grad_norm_fp32": 3.570794007480619, "grad_norm_finite": true, "raw_fp64_norm": 3.570794007480619, "eff_coef_other": 0.28004968022668764, "max_grad_emb": 0.04333845525979996, "max_grad_other": 0.4002149999141693, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2728644279860289, "bb_zero_grad_l2": 0.25196844301888666, "bb_fresh_batch_l2": 0.1126059857566398, "bb_fresh_ratio": 0.4126810760485255, "bb_cos_act_vs_zero": 0.9109607889146778, "bb_bit_changed_frac": 0.9990368312943319, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.005088455652177957, "seen_dead_norm_min": 0.0009550417666580254, "kernel_exact_max_err": 0.0, "secs": 309.2, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 91, "lr": 1.9921376623942778e-05, "loss": 2.67026, "grad_norm_fp32": 8.311728836187978, "grad_norm_finite": true, "raw_fp64_norm": 8.311728836187978, "eff_coef_other": 0.1203118989318151, "max_grad_emb": 0.9521169066429138, "max_grad_other": 2.1778059005737305, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25962699869608447, "bb_zero_grad_l2": 0.25166482001506874, "bb_fresh_batch_l2": 0.05535330806307291, "bb_fresh_ratio": 0.21320320437039245, "bb_cos_act_vs_zero": 0.9770382676847816, "bb_bit_changed_frac": 0.9987486974932182, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.005092543124843229, "seen_dead_norm_min": 0.0013784427284309272, "kernel_exact_max_err": 0.0, "secs": 312.5, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 92, "lr": 1.991740241468368e-05, "loss": 2.6945, "grad_norm_fp32": 3.2691462545474352, "grad_norm_finite": true, "raw_fp64_norm": 3.2691462545474352, "eff_coef_other": 0.305890167109782, "max_grad_emb": 0.0897432267665863, "max_grad_other": 0.4463399350643158, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2725100438149271, "bb_zero_grad_l2": 0.23944257692599077, "bb_fresh_batch_l2": 0.1285015961248449, "bb_fresh_ratio": 0.4715481100289855, "bb_cos_act_vs_zero": 0.8818461072675148, "bb_bit_changed_frac": 0.999322833455322, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.005096317283229761, "seen_dead_norm_min": 0.0017694137001154574, "kernel_exact_max_err": 0.0, "secs": 315.8, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 93, "lr": 1.9913330686140472e-05, "loss": 2.75493, "grad_norm_fp32": 3.7163573592518047, "grad_norm_finite": true, "raw_fp64_norm": 3.7163573592518047, "eff_coef_other": 0.2690806169191189, "max_grad_emb": 0.050386421382427216, "max_grad_other": 0.47658032178878784, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2769109288347735, "bb_zero_grad_l2": 0.2513303691332043, "bb_fresh_batch_l2": 0.11641241444697939, "bb_fresh_ratio": 0.4203966052796712, "bb_cos_act_vs_zero": 0.9073404947141336, "bb_bit_changed_frac": 0.9989444502106579, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.005099801980973907, "seen_dead_norm_min": 0.0021304327905704323, "kernel_exact_max_err": 0.0, "secs": 319.3, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 94, "lr": 1.990916148284092e-05, "loss": 2.88622, "grad_norm_fp32": 3.581595423410193, "grad_norm_finite": true, "raw_fp64_norm": 3.581595423410193, "eff_coef_other": 0.2792051034739019, "max_grad_emb": 0.015431870706379414, "max_grad_other": 0.43433287739753723, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.28123240083356404, "bb_zero_grad_l2": 0.2553909079090814, "bb_fresh_batch_l2": 0.12165458601079036, "bb_fresh_ratio": 0.4325767075564906, "bb_cos_act_vs_zero": 0.9016205130127962, "bb_bit_changed_frac": 0.9992281149780072, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.005103019281383189, "seen_dead_norm_min": 0.0024637890662491187, "kernel_exact_max_err": 0.0, "secs": 322.6, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 95, "lr": 1.9904894850378765e-05, "loss": 2.80269, "grad_norm_fp32": 3.0149128261587905, "grad_norm_finite": true, "raw_fp64_norm": 3.0149128261587905, "eff_coef_other": 0.3316844386474785, "max_grad_emb": 0.03016652539372444, "max_grad_other": 0.24424555897712708, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2849532109318914, "bb_zero_grad_l2": 0.2593781734049891, "bb_fresh_batch_l2": 0.11923390774322982, "bb_fresh_ratio": 0.4184332836724157, "bb_cos_act_vs_zero": 0.9082497351184221, "bb_bit_changed_frac": 0.9991596961791352, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.005105989574306482, "seen_dead_norm_min": 0.0026271726247672615, "kernel_exact_max_err": 0.0, "secs": 326.0, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 96, "lr": 1.990053083541322e-05, "loss": 2.56414, "grad_norm_fp32": 2.874531261990191, "grad_norm_finite": true, "raw_fp64_norm": 2.874531261990191, "eff_coef_other": 0.34788268450591225, "max_grad_emb": 0.04073278605937958, "max_grad_other": 0.6432146430015564, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.2937827740824467, "bb_zero_grad_l2": 0.2628081426839292, "bb_fresh_batch_l2": 0.135319213679547, "bb_fresh_ratio": 0.4606097621012022, "bb_cos_act_vs_zero": 0.8876298553276318, "bb_bit_changed_frac": 0.9993841328456539, "dead_batch_upd_l2": 0.0004769194123612001, "dead_batch_zero_l2": 1.2206653998331777e-05, "dead_batch_fresh_l2": 0.0004780772201578708, "dead_batch_max_row_upd": 0.00038353069897407397, "dead_batch_bit_changed": 6272, "seen_dead_count": 13, "seen_dead_norm_med": 0.005108731694618504, "seen_dead_norm_min": 0.0026276904923276884, "kernel_exact_max_err": 0.0, "secs": 329.5, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 97, "lr": 1.9896069485668447e-05, "loss": 2.69919, "grad_norm_fp32": 3.005962226557465, "grad_norm_finite": true, "raw_fp64_norm": 3.005962226557465, "eff_coef_other": 0.33267206703165003, "max_grad_emb": 0.010092909447848797, "max_grad_other": 0.575427234172821, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2921926088362166, "bb_zero_grad_l2": 0.2709557082299716, "bb_fresh_batch_l2": 0.11525405396468323, "bb_fresh_ratio": 0.3944454804101046, "bb_cos_act_vs_zero": 0.91895738570335, "bb_bit_changed_frac": 0.998879215398344, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.005111263051176762, "seen_dead_norm_min": 0.0026281682912869513, "kernel_exact_max_err": 0.0, "secs": 332.8, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 98, "lr": 1.9891510849933054e-05, "loss": 2.62315, "grad_norm_fp32": 2.710873853317152, "grad_norm_finite": true, "raw_fp64_norm": 2.710873853317152, "eff_coef_other": 0.3688846051953869, "max_grad_emb": 0.020945720374584198, "max_grad_other": 0.22091694176197052, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.29597588325956453, "bb_zero_grad_l2": 0.2694813231916541, "bb_fresh_batch_l2": 0.12072194609271637, "bb_fresh_ratio": 0.407877644499994, "bb_cos_act_vs_zero": 0.9130401748288881, "bb_bit_changed_frac": 0.9980598563311609, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.005113599739507733, "seen_dead_norm_min": 0.0026286090496189696, "kernel_exact_max_err": 0.0, "secs": 336.2, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 99, "lr": 1.9886854978059554e-05, "loss": 2.55905, "grad_norm_fp32": 2.6153293439548078, "grad_norm_finite": true, "raw_fp64_norm": 2.6153293439548078, "eff_coef_other": 0.3823608754861293, "max_grad_emb": 0.02317609079182148, "max_grad_other": 0.28442004323005676, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.30092652421001254, "bb_zero_grad_l2": 0.2729659565780504, "bb_fresh_batch_l2": 0.12520049659236987, "bb_fresh_ratio": 0.4160500538164397, "bb_cos_act_vs_zero": 0.9093445209867435, "bb_bit_changed_frac": 0.9987647574955922, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.005115756618731667, "seen_dead_norm_min": 0.0026290155950087803, "kernel_exact_max_err": 0.0, "secs": 339.5, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 100, "lr": 1.9882101920963812e-05, "loss": 2.97415, "grad_norm_fp32": 3.021529595146796, "grad_norm_finite": true, "raw_fp64_norm": 3.021529595146796, "eff_coef_other": 0.33095809177183483, "max_grad_emb": 0.048476289957761765, "max_grad_other": 0.5319428443908691, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2980698690385752, "bb_zero_grad_l2": 0.27752760126908615, "bb_fresh_batch_l2": 0.11626244619691081, "bb_fresh_ratio": 0.39005098560252166, "bb_cos_act_vs_zero": 0.920850111487058, "bb_bit_changed_frac": 0.9984682164317262, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.005117747432646393, "seen_dead_norm_min": 0.002629390561620605, "kernel_exact_max_err": 0.0, "secs": 342.8, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_done", "steps": 100, "flores_end_nll": 3.0734, "flores_end_ppl": 21.615, "seen_dead_count": 13, "peak_mem_gb": 70.07, "secs": 350.5, "arm": "fp64norm", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}


==> anc/embscan/outE37/e37b_nemo_gcfp64_s0.jsonl <==
{"kind": "adamw_meta", "steps": 300, "lr_steps": 1000, "mb": 2, "acc": 16, "n_dead_rows": 75, "n_nonemb_params": 3562515040, "flores_step0_nll": 4.06845, "flores_step0_ppl": 58.466, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 1, "lr": 4.0000000000000003e-07, "loss": 3.81535, "grad_norm_fp32": 8.072931289672852, "grad_norm_finite": true, "raw_fp64_norm": 53.34232159845941, "eff_coef_other": 0.1238707280227324, "max_grad_emb": 4.927967071533203, "max_grad_other": 1.5337231159210205, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.022534855178704558, "bb_zero_grad_l2": 0.00013783346228116888, "bb_fresh_batch_l2": 0.022534295374513767, "bb_fresh_ratio": 0.9999751582964989, "bb_cos_act_vs_zero": 0.0071196312711671915, "bb_bit_changed_frac": 0.9984960790509393, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 0, "seen_dead_norm_med": 0.0, "seen_dead_norm_min": 0.0, "kernel_exact_max_err": 0.0, "secs": 45.5, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 2, "lr": 8.000000000000001e-07, "loss": 3.4311, "grad_norm_fp32": 7.57498025894165, "grad_norm_finite": true, "raw_fp64_norm": 134.73215500700772, "eff_coef_other": 0.1320135279304594, "max_grad_emb": 21.768903732299805, "max_grad_other": 1.5418367385864258, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.03592076654703998, "bb_zero_grad_l2": 0.030169369605730138, "bb_fresh_batch_l2": 0.025349682422448692, "bb_fresh_ratio": 0.7057110651926667, "bb_cos_act_vs_zero": 0.7187764320789832, "bb_bit_changed_frac": 0.998428069794198, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 0, "seen_dead_norm_med": 0.0, "seen_dead_norm_min": 0.0, "kernel_exact_max_err": 0.0, "secs": 49.2, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 3, "lr": 1.2000000000000002e-06, "loss": 3.95824, "grad_norm_fp32": 8.662802696228027, "grad_norm_finite": true, "raw_fp64_norm": 8.886387625319768, "eff_coef_other": 0.11543606839843569, "max_grad_emb": 0.07479079067707062, "max_grad_other": 1.7477446794509888, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.048649751835040424, "bb_zero_grad_l2": 0.04191406442592388, "bb_fresh_batch_l2": 0.02262788461022648, "bb_fresh_ratio": 0.46511819190675796, "bb_cos_act_vs_zero": 0.88557460259781, "bb_bit_changed_frac": 0.9971297729594989, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 0, "seen_dead_norm_med": 0.0, "seen_dead_norm_min": 0.0, "kernel_exact_max_err": 0.0, "secs": 52.6, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 4, "lr": 1.6000000000000001e-06, "loss": 3.93629, "grad_norm_fp32": 7.953753471374512, "grad_norm_finite": true, "raw_fp64_norm": 8.159253855691718, "eff_coef_other": 0.12572678772006235, "max_grad_emb": 0.026900839060544968, "max_grad_other": 1.424038290977478, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.06153955031971748, "bb_zero_grad_l2": 0.053575891855095696, "bb_fresh_batch_l2": 0.02378552887738706, "bb_fresh_ratio": 0.3865080058891184, "bb_cos_act_vs_zero": 0.9238207463863934, "bb_bit_changed_frac": 0.9968737535491219, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 0, "seen_dead_norm_med": 0.0, "seen_dead_norm_min": 0.0, "kernel_exact_max_err": 0.0, "secs": 56.2, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 5, "lr": 2.0000000000000003e-06, "loss": 4.60482, "grad_norm_fp32": 13.613058090209961, "grad_norm_finite": true, "raw_fp64_norm": 13.794736487306139, "eff_coef_other": 0.07345887455371183, "max_grad_emb": 0.03031226061284542, "max_grad_other": 2.272341728210449, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.07156819999425129, "bb_zero_grad_l2": 0.06562853232329174, "bb_fresh_batch_l2": 0.020420957590784185, "bb_fresh_ratio": 0.28533563220011815, "bb_cos_act_vs_zero": 0.959363137126021, "bb_bit_changed_frac": 0.9900940165574712, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 0, "seen_dead_norm_med": 0.0, "seen_dead_norm_min": 0.0, "kernel_exact_max_err": 0.0, "secs": 59.6, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 6, "lr": 2.4000000000000003e-06, "loss": 3.56906, "grad_norm_fp32": 6.734322547912598, "grad_norm_finite": true, "raw_fp64_norm": 7.0062120656992, "eff_coef_other": 0.14849301386921998, "max_grad_emb": 0.03839193284511566, "max_grad_other": 1.174277901649475, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.08406787979107046, "bb_zero_grad_l2": 0.07476062120087287, "bb_fresh_batch_l2": 0.02997488974036882, "bb_fresh_ratio": 0.3565557953271078, "bb_cos_act_vs_zero": 0.9354118356305804, "bb_bit_changed_frac": 0.9978842012130845, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 0, "seen_dead_norm_med": 0.0, "seen_dead_norm_min": 0.0, "kernel_exact_max_err": 0.0, "secs": 63.2, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 7, "lr": 2.8000000000000003e-06, "loss": 3.49715, "grad_norm_fp32": 5.841283321380615, "grad_norm_finite": true, "raw_fp64_norm": 6.15736806793657, "eff_coef_other": 0.17119522779258334, "max_grad_emb": 0.14100682735443115, "max_grad_other": 1.134415864944458, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.09624841571879716, "bb_zero_grad_l2": 0.08655955283129507, "bb_fresh_batch_l2": 0.03211433073174765, "bb_fresh_ratio": 0.3336608763054764, "bb_cos_act_vs_zero": 0.9437383604112837, "bb_bit_changed_frac": 0.998075428756646, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 0, "seen_dead_norm_med": 0.0, "seen_dead_norm_min": 0.0, "kernel_exact_max_err": 0.0, "secs": 66.6, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 8, "lr": 3.2000000000000003e-06, "loss": 3.33413, "grad_norm_fp32": 5.879920482635498, "grad_norm_finite": true, "raw_fp64_norm": 6.130239151377675, "eff_coef_other": 0.17007029820945502, "max_grad_emb": 0.04298926144838333, "max_grad_other": 0.9655084609985352, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.10727387569824984, "bb_zero_grad_l2": 0.09803972428834633, "bb_fresh_batch_l2": 0.03261918053383033, "bb_fresh_ratio": 0.30407385135953013, "bb_cos_act_vs_zero": 0.9534690515892581, "bb_bit_changed_frac": 0.9964868019195787, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 0, "seen_dead_norm_med": 0.0, "seen_dead_norm_min": 0.0, "kernel_exact_max_err": 0.0, "secs": 69.9, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 9, "lr": 3.6000000000000003e-06, "loss": 3.58913, "grad_norm_fp32": 5.413870334625244, "grad_norm_finite": true, "raw_fp64_norm": 5.671633618132246, "eff_coef_other": 0.1847107066627806, "max_grad_emb": 0.03403417766094208, "max_grad_other": 1.1091421842575073, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.11793607344744009, "bb_zero_grad_l2": 0.10835106761135442, "bb_fresh_batch_l2": 0.03601932096868324, "bb_fresh_ratio": 0.3054139409239851, "bb_cos_act_vs_zero": 0.9528301758280175, "bb_bit_changed_frac": 0.9980192431692864, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 0, "seen_dead_norm_med": 0.0, "seen_dead_norm_min": 0.0, "kernel_exact_max_err": 0.0, "secs": 73.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 10, "lr": 4.000000000000001e-06, "loss": 3.47081, "grad_norm_fp32": 4.074575424194336, "grad_norm_finite": true, "raw_fp64_norm": 3.203239814858712e+31, "eff_coef_other": 0.24542428362912092, "max_grad_emb": 6.234652289640542e+30, "max_grad_other": 0.7287560701370239, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.12453348282998969, "bb_zero_grad_l2": 0.11831083868722925, "bb_fresh_batch_l2": 0.04626630587021959, "bb_fresh_ratio": 0.3715169994352548, "bb_cos_act_vs_zero": 0.9286718424046444, "bb_bit_changed_frac": 0.9984089740151666, "dead_batch_upd_l2": 9.742528762766765e-05, "dead_batch_zero_l2": 2.5111268480700722e-42, "dead_batch_fresh_l2": 9.742528762766765e-05, "dead_batch_max_row_upd": 9.742528762766765e-05, "dead_batch_bit_changed": 3136, "seen_dead_count": 1, "seen_dead_norm_med": 9.742528762766765e-05, "seen_dead_norm_min": 9.742528762766765e-05, "kernel_exact_max_err": 0.0, "secs": 76.9, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 11, "lr": 4.4e-06, "loss": 3.57987, "grad_norm_fp32": 4.775573253631592, "grad_norm_finite": true, "raw_fp64_norm": 4.084132067690887e+31, "eff_coef_other": 0.20939890092579938, "max_grad_emb": 7.562679063151965e+30, "max_grad_other": 1.2868386507034302, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.13046157970808497, "bb_zero_grad_l2": 0.12422448191890843, "bb_fresh_batch_l2": 0.04134574338685929, "bb_fresh_ratio": 0.31691892340544003, "bb_cos_act_vs_zero": 0.9484599751888869, "bb_bit_changed_frac": 0.9979637090879482, "dead_batch_upd_l2": 0.00010544903178608772, "dead_batch_zero_l2": 3.13890856008759e-42, "dead_batch_fresh_l2": 0.00010544903178608772, "dead_batch_max_row_upd": 0.00010544903178608772, "dead_batch_bit_changed": 3136, "seen_dead_count": 2, "seen_dead_norm_med": 0.00010544903178608772, "seen_dead_norm_min": 0.00010544903178608772, "kernel_exact_max_err": 0.0, "secs": 80.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 12, "lr": 4.800000000000001e-06, "loss": 3.38292, "grad_norm_fp32": 4.903675556182861, "grad_norm_finite": true, "raw_fp64_norm": 5.145064943999155, "eff_coef_other": 0.20392862142164284, "max_grad_emb": 0.03346862271428108, "max_grad_other": 0.4791054129600525, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.13645829777452964, "bb_zero_grad_l2": 0.12950662826592066, "bb_fresh_batch_l2": 0.040235442407774456, "bb_fresh_ratio": 0.29485522730362335, "bb_cos_act_vs_zero": 0.9555640974572369, "bb_bit_changed_frac": 0.9965434537505841, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 2, "seen_dead_norm_med": 0.0002103211814950626, "seen_dead_norm_min": 0.0002103211814950626, "kernel_exact_max_err": 0.0, "secs": 83.7, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 13, "lr": 5.2e-06, "loss": 3.44881, "grad_norm_fp32": 4.666689395904541, "grad_norm_finite": true, "raw_fp64_norm": 5.387662185162508, "eff_coef_other": 0.21428462468339315, "max_grad_emb": 0.18171361088752747, "max_grad_other": 0.9914256930351257, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.1448609845347618, "bb_zero_grad_l2": 0.1348908880692497, "bb_fresh_batch_l2": 0.04177083642956352, "bb_fresh_ratio": 0.28835118416263367, "bb_cos_act_vs_zero": 0.9578975432552203, "bb_bit_changed_frac": 0.9981721595763424, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 2, "seen_dead_norm_med": 0.0003141791009575747, "seen_dead_norm_min": 0.0003141791009575747, "kernel_exact_max_err": 0.0, "secs": 87.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 14, "lr": 5.600000000000001e-06, "loss": 3.64983, "grad_norm_fp32": 6.112164497375488, "grad_norm_finite": true, "raw_fp64_norm": 1.8406475084790078e+30, "eff_coef_other": 0.1636081353538924, "max_grad_emb": 3.320150803007294e+29, "max_grad_other": 1.2185415029525757, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.15128741341082427, "bb_zero_grad_l2": 0.14267749859363466, "bb_fresh_batch_l2": 0.03470775814053843, "bb_fresh_ratio": 0.22941603242491004, "bb_cos_act_vs_zero": 0.9738132587173084, "bb_bit_changed_frac": 0.9967196873925338, "dead_batch_upd_l2": 0.0001301571802272856, "dead_batch_zero_l2": 6.428289987660182e-39, "dead_batch_fresh_l2": 0.0001301571802272856, "dead_batch_max_row_upd": 0.0001301571802272856, "dead_batch_bit_changed": 3136, "seen_dead_count": 3, "seen_dead_norm_med": 0.0004166522846225715, "seen_dead_norm_min": 0.0001301571802272856, "kernel_exact_max_err": 0.0, "secs": 90.7, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 15, "lr": 6e-06, "loss": 3.6995, "grad_norm_fp32": 6.435567855834961, "grad_norm_finite": true, "raw_fp64_norm": 6.579096423026839, "eff_coef_other": 0.15538641919638949, "max_grad_emb": 0.015720389783382416, "max_grad_other": 1.1402027606964111, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.15771527846563305, "bb_zero_grad_l2": 0.14852113562624808, "bb_fresh_batch_l2": 0.03272170252518516, "bb_fresh_ratio": 0.20747325714747022, "bb_cos_act_vs_zero": 0.9789494673571121, "bb_bit_changed_frac": 0.9949863644645834, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 3, "seen_dead_norm_med": 0.0005174277780339595, "seen_dead_norm_min": 0.0002581580395688439, "kernel_exact_max_err": 0.0, "secs": 94.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 16, "lr": 6.4000000000000006e-06, "loss": 3.31413, "grad_norm_fp32": 7.139581680297852, "grad_norm_finite": true, "raw_fp64_norm": 1.537730367278286e+31, "eff_coef_other": 0.14006420890111207, "max_grad_emb": 2.794461952953251e+30, "max_grad_other": 1.2988770008087158, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.16260410351179197, "bb_zero_grad_l2": 0.15438026351027262, "bb_fresh_batch_l2": 0.03816858653569767, "bb_fresh_ratio": 0.2347332306587804, "bb_cos_act_vs_zero": 0.9723296625734857, "bb_bit_changed_frac": 0.994052966299898, "dead_batch_upd_l2": 0.0001471865188097955, "dead_batch_zero_l2": 4.3944719841226263e-42, "dead_batch_fresh_l2": 0.0001471865188097955, "dead_batch_max_row_upd": 0.0001471865188097955, "dead_batch_bit_changed": 3136, "seen_dead_count": 4, "seen_dead_norm_med": 0.0003836686711085156, "seen_dead_norm_min": 0.0001471865188097955, "kernel_exact_max_err": 0.0, "secs": 97.6, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 17, "lr": 6.800000000000001e-06, "loss": 3.37375, "grad_norm_fp32": 5.602252960205078, "grad_norm_finite": true, "raw_fp64_norm": 5.759885933311172, "eff_coef_other": 0.1784995837574264, "max_grad_emb": 0.036954522132873535, "max_grad_other": 1.2306262254714966, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.17042686945903704, "bb_zero_grad_l2": 0.1587458153461784, "bb_fresh_batch_l2": 0.038438436509897304, "bb_fresh_ratio": 0.22554211452634926, "bb_cos_act_vs_zero": 0.9752155134775511, "bb_bit_changed_frac": 0.9959487182964988, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 4, "seen_dead_norm_med": 0.0005064107874557264, "seen_dead_norm_min": 0.000291125930858526, "kernel_exact_max_err": 0.0, "secs": 101.2, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 18, "lr": 7.2000000000000005e-06, "loss": 3.79203, "grad_norm_fp32": 5.0152974128723145, "grad_norm_finite": true, "raw_fp64_norm": 5.197627799164133, "eff_coef_other": 0.19938993010533335, "max_grad_emb": 0.025944838300347328, "max_grad_other": 0.8917397856712341, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.17913921840952465, "bb_zero_grad_l2": 0.16598613267298853, "bb_fresh_batch_l2": 0.04800091497588006, "bb_fresh_ratio": 0.26795313389247155, "bb_cos_act_vs_zero": 0.9641649407523146, "bb_bit_changed_frac": 0.9962476554204246, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 4, "seen_dead_norm_med": 0.0006261551979804484, "seen_dead_norm_min": 0.00043154950125223653, "kernel_exact_max_err": 0.0, "secs": 104.6, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 19, "lr": 7.600000000000001e-06, "loss": 3.42747, "grad_norm_fp32": 3.6726157665252686, "grad_norm_finite": true, "raw_fp64_norm": 6.403137514026607, "eff_coef_other": 0.27228542033426445, "max_grad_emb": 0.4772877097129822, "max_grad_other": 0.7112233638763428, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.18858120185145427, "bb_zero_grad_l2": 0.17409413652543812, "bb_fresh_batch_l2": 0.055832738611573514, "bb_fresh_ratio": 0.2960673601791607, "bb_cos_act_vs_zero": 0.9557212675054642, "bb_bit_changed_frac": 0.9981375887749234, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 4, "seen_dead_norm_med": 0.0007427160241175507, "seen_dead_norm_min": 0.0005682392868225262, "kernel_exact_max_err": 0.0, "secs": 108.0, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 20, "lr": 8.000000000000001e-06, "loss": 3.61247, "grad_norm_fp32": 3.6760094165802, "grad_norm_finite": true, "raw_fp64_norm": 3.8631461918420897, "eff_coef_other": 0.2720340496016064, "max_grad_emb": 0.014051209203898907, "max_grad_other": 0.3104267418384552, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.19615894039982856, "bb_zero_grad_l2": 0.18290549060393568, "bb_fresh_batch_l2": 0.05338711158875039, "bb_fresh_ratio": 0.27216252024981397, "bb_cos_act_vs_zero": 0.9627280093709063, "bb_bit_changed_frac": 0.9965536942687546, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 4, "seen_dead_norm_med": 0.0008559457333173222, "seen_dead_norm_min": 0.0007010223205747555, "kernel_exact_max_err": 0.0, "secs": 111.4, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 21, "lr": 8.400000000000001e-06, "loss": 3.41109, "grad_norm_fp32": 3.822206497192383, "grad_norm_finite": true, "raw_fp64_norm": 4.01421968027841, "eff_coef_other": 0.2616289148965758, "max_grad_emb": 0.02196286991238594, "max_grad_other": 0.5634450316429138, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2031805249385389, "bb_zero_grad_l2": 0.1898991421768541, "bb_fresh_batch_l2": 0.056108437383857596, "bb_fresh_ratio": 0.27615066651112413, "bb_cos_act_vs_zero": 0.9614895234763046, "bb_bit_changed_frac": 0.9972220684294992, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 4, "seen_dead_norm_med": 0.0009657309360104935, "seen_dead_norm_min": 0.0008297656064965995, "kernel_exact_max_err": 0.0, "secs": 114.9, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 22, "lr": 8.8e-06, "loss": 2.91652, "grad_norm_fp32": 5.376562595367432, "grad_norm_finite": true, "raw_fp64_norm": 5.6025290835290695, "eff_coef_other": 0.18599240616471505, "max_grad_emb": 0.030256323516368866, "max_grad_other": 0.4704420566558838, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.20575448019790882, "bb_zero_grad_l2": 0.19635122552953838, "bb_fresh_batch_l2": 0.05417122620136845, "bb_fresh_ratio": 0.2632809071727762, "bb_cos_act_vs_zero": 0.9647761091458807, "bb_bit_changed_frac": 0.9945871731674149, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 4, "seen_dead_norm_med": 0.0010719884148200811, "seen_dead_norm_min": 0.0009543716449113703, "kernel_exact_max_err": 0.0, "secs": 118.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 23, "lr": 9.200000000000002e-06, "loss": 2.94446, "grad_norm_fp32": 4.789954662322998, "grad_norm_finite": true, "raw_fp64_norm": 4.989553998349975, "eff_coef_other": 0.20877019966298127, "max_grad_emb": 0.021372031420469284, "max_grad_other": 0.28996747732162476, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2116845580573687, "bb_zero_grad_l2": 0.19851083098812072, "bb_fresh_batch_l2": 0.06738237663504139, "bb_fresh_ratio": 0.3183150308809019, "bb_cos_act_vs_zero": 0.9480406560012712, "bb_bit_changed_frac": 0.9991052627247294, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 4, "seen_dead_norm_med": 0.0011746616488621487, "seen_dead_norm_min": 0.0010747742003899326, "kernel_exact_max_err": 0.0, "secs": 121.8, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 24, "lr": 9.600000000000001e-06, "loss": 3.25773, "grad_norm_fp32": 3.7424893379211426, "grad_norm_finite": true, "raw_fp64_norm": 4.004677737265734, "eff_coef_other": 0.267201758643811, "max_grad_emb": 0.03750880807638168, "max_grad_other": 0.3861302137374878, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2166847363400936, "bb_zero_grad_l2": 0.2039274485779803, "bb_fresh_batch_l2": 0.06065335437742808, "bb_fresh_ratio": 0.279915214158097, "bb_cos_act_vs_zero": 0.9602144953703831, "bb_bit_changed_frac": 0.9955810314277298, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 4, "seen_dead_norm_med": 0.0012737180157367009, "seen_dead_norm_min": 0.0011909350303983585, "kernel_exact_max_err": 0.0, "secs": 125.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 25, "lr": 1e-05, "loss": 3.43795, "grad_norm_fp32": 3.7878472805023193, "grad_norm_finite": true, "raw_fp64_norm": 3.9518307286726433, "eff_coef_other": 0.26400212625923514, "max_grad_emb": 0.015107454732060432, "max_grad_other": 0.3097666800022125, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.22074568843112602, "bb_zero_grad_l2": 0.20843954316972166, "bb_fresh_batch_l2": 0.05831123719804551, "bb_fresh_ratio": 0.2641557242294178, "bb_cos_act_vs_zero": 0.96469670997226, "bb_bit_changed_frac": 0.9940485730552874, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 4, "seen_dead_norm_med": 0.0013691456237047768, "seen_dead_norm_min": 0.0013028402430470896, "kernel_exact_max_err": 0.0, "secs": 128.8, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 26, "lr": 1.04e-05, "loss": 3.44975, "grad_norm_fp32": 3.7145731449127197, "grad_norm_finite": true, "raw_fp64_norm": 5.233355076918246e+31, "eff_coef_other": 0.26920986390042745, "max_grad_emb": 1.032847224698742e+31, "max_grad_other": 0.39848554134368896, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.22728414049429552, "bb_zero_grad_l2": 0.21205161580448195, "bb_fresh_batch_l2": 0.06454496223541982, "bb_fresh_ratio": 0.2839835726991246, "bb_cos_act_vs_zero": 0.9591872266114789, "bb_bit_changed_frac": 0.9954310306574874, "dead_batch_upd_l2": 0.0002389547832937387, "dead_batch_zero_l2": 6.905598832192699e-42, "dead_batch_fresh_l2": 0.0002389547832937387, "dead_batch_max_row_upd": 0.0002389547832937387, "dead_batch_bit_changed": 3136, "seen_dead_count": 5, "seen_dead_norm_med": 0.0014496017369385191, "seen_dead_norm_min": 0.0002389547832937387, "kernel_exact_max_err": 0.0, "secs": 132.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 27, "lr": 1.0800000000000002e-05, "loss": 3.22292, "grad_norm_fp32": 3.4992482662200928, "grad_norm_finite": true, "raw_fp64_norm": 1.9788313378609563e+30, "eff_coef_other": 0.2857755832525201, "max_grad_emb": 3.873112339531069e+29, "max_grad_other": 0.29876428842544556, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.23519259529012668, "bb_zero_grad_l2": 0.21805141500071565, "bb_fresh_batch_l2": 0.069327332005834, "bb_fresh_ratio": 0.29476834472749386, "bb_cos_act_vs_zero": 0.9560052646001231, "bb_bit_changed_frac": 0.9975176744797687, "dead_batch_upd_l2": 0.0002486391459990144, "dead_batch_zero_l2": 6.905598832192699e-42, "dead_batch_fresh_l2": 0.0002486391459990144, "dead_batch_max_row_upd": 0.0002486391459990144, "dead_batch_bit_changed": 3136, "seen_dead_count": 6, "seen_dead_norm_med": 0.001513725052535505, "seen_dead_norm_min": 0.0002486391459990144, "kernel_exact_max_err": 0.0, "secs": 135.7, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 28, "lr": 1.1200000000000001e-05, "loss": 3.25824, "grad_norm_fp32": 3.1892244815826416, "grad_norm_finite": true, "raw_fp64_norm": 3.383174005059038, "eff_coef_other": 0.3135557538263972, "max_grad_emb": 0.030189985409379005, "max_grad_other": 0.5503166317939758, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.24465142579268395, "bb_zero_grad_l2": 0.22536544850816356, "bb_fresh_batch_l2": 0.0814701035666094, "bb_fresh_ratio": 0.33300481819242145, "bb_cos_act_vs_zero": 0.9431820287922982, "bb_bit_changed_frac": 0.999037552133394, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 6, "seen_dead_norm_med": 0.001575258479784436, "seen_dead_norm_min": 0.0004872369736134904, "kernel_exact_max_err": 0.0, "secs": 139.1, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 29, "lr": 1.16e-05, "loss": 2.97273, "grad_norm_fp32": 3.030928611755371, "grad_norm_finite": true, "raw_fp64_norm": 3.2087140605858027, "eff_coef_other": 0.32993177938594465, "max_grad_emb": 0.013504821807146072, "max_grad_other": 0.2566258907318115, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25337273943697586, "bb_zero_grad_l2": 0.23416534366207634, "bb_fresh_batch_l2": 0.0821544957929038, "bb_fresh_ratio": 0.3242436261117151, "bb_cos_act_vs_zero": 0.9462302607238577, "bb_bit_changed_frac": 0.9988258003256036, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 6, "seen_dead_norm_med": 0.0016342377951050983, "seen_dead_norm_min": 0.0007159317959459714, "kernel_exact_max_err": 0.0, "secs": 142.7, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 30, "lr": 1.2e-05, "loss": 3.2204, "grad_norm_fp32": 3.887472152709961, "grad_norm_finite": true, "raw_fp64_norm": 4.057998363409271, "eff_coef_other": 0.257236503177623, "max_grad_emb": 0.017688408493995667, "max_grad_other": 0.6050230860710144, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25623830227698674, "bb_zero_grad_l2": 0.24225247162181332, "bb_fresh_batch_l2": 0.06797734205902325, "bb_fresh_ratio": 0.2652895428004419, "bb_cos_act_vs_zero": 0.9643547236887077, "bb_bit_changed_frac": 0.9965276536769372, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 6, "seen_dead_norm_med": 0.0016907063070599364, "seen_dead_norm_min": 0.0009348914914656953, "kernel_exact_max_err": 0.0, "secs": 146.0, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 31, "lr": 1.2400000000000002e-05, "loss": 3.32542, "grad_norm_fp32": 3.3616414070129395, "grad_norm_finite": true, "raw_fp64_norm": 3.5293770633020847, "eff_coef_other": 0.2974736390503152, "max_grad_emb": 0.010810121893882751, "max_grad_other": 0.3841433525085449, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2613568968154444, "bb_zero_grad_l2": 0.24472966103731716, "bb_fresh_batch_l2": 0.07058075522580956, "bb_fresh_ratio": 0.270055070617286, "bb_cos_act_vs_zero": 0.963218834060571, "bb_bit_changed_frac": 0.9959636700930251, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 6, "seen_dead_norm_med": 0.0017447137183503095, "seen_dead_norm_min": 0.0011443092011483896, "kernel_exact_max_err": 0.0, "secs": 149.4, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 32, "lr": 1.2800000000000001e-05, "loss": 3.38659, "grad_norm_fp32": 3.9703147411346436, "grad_norm_finite": true, "raw_fp64_norm": 4.107194614881187, "eff_coef_other": 0.2518691371669645, "max_grad_emb": 0.018070703372359276, "max_grad_other": 0.2795022428035736, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.26573416442407066, "bb_zero_grad_l2": 0.24936446579347937, "bb_fresh_batch_l2": 0.07823548935692284, "bb_fresh_ratio": 0.2944126116658116, "bb_cos_act_vs_zero": 0.9558375086938256, "bb_bit_changed_frac": 0.9969267658165452, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 6, "seen_dead_norm_med": 0.0017963154210640087, "seen_dead_norm_min": 0.001344399245892471, "kernel_exact_max_err": 0.0, "secs": 153.0, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 33, "lr": 1.3200000000000002e-05, "loss": 3.17005, "grad_norm_fp32": 3.049537420272827, "grad_norm_finite": true, "raw_fp64_norm": 3.4163871195841873, "eff_coef_other": 0.3279184788596744, "max_grad_emb": 0.08212277293205261, "max_grad_other": 0.7801746129989624, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2735159959212229, "bb_zero_grad_l2": 0.25331192488744775, "bb_fresh_batch_l2": 0.08449522995419798, "bb_fresh_ratio": 0.30892244407721586, "bb_cos_act_vs_zero": 0.9514234490264978, "bb_bit_changed_frac": 0.997993495909564, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 6, "seen_dead_norm_med": 0.0018455711362485362, "seen_dead_norm_min": 0.0015353935834528994, "kernel_exact_max_err": 0.0, "secs": 156.4, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 34, "lr": 1.3600000000000002e-05, "loss": 3.1878, "grad_norm_fp32": 3.3643574714660645, "grad_norm_finite": true, "raw_fp64_norm": 4.421609367672822, "eff_coef_other": 0.2972334870024229, "max_grad_emb": 0.21421676874160767, "max_grad_other": 0.8768788576126099, "dead_tokens_in_batch": 7, "dead_inp_tokens_in_batch": 7, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.2771939267509733, "bb_zero_grad_l2": 0.26049226774743156, "bb_fresh_batch_l2": 0.0767342941688765, "bb_fresh_ratio": 0.27682530807326594, "bb_cos_act_vs_zero": 0.961158778022525, "bb_bit_changed_frac": 0.9958259044991989, "dead_batch_upd_l2": 0.00025973614946781946, "dead_batch_zero_l2": 0.00016818748705724524, "dead_batch_fresh_l2": 0.00025138254118086854, "dead_batch_max_row_upd": 0.00025973614946781946, "dead_batch_bit_changed": 3136, "seen_dead_count": 6, "seen_dead_norm_med": 0.0018925446139981047, "seen_dead_norm_min": 0.0017175385794098133, "kernel_exact_max_err": 0.0, "secs": 159.8, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 35, "lr": 1.4e-05, "loss": 3.14942, "grad_norm_fp32": 3.0862226486206055, "grad_norm_finite": true, "raw_fp64_norm": 4.078959484681109e+19, "eff_coef_other": 0.32402058757049323, "max_grad_emb": 7.782358144805503e+18, "max_grad_other": 0.21448980271816254, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.28281496944485, "bb_zero_grad_l2": 0.263759373205358, "bb_fresh_batch_l2": 0.0848026144690154, "bb_fresh_ratio": 0.29985193017002665, "bb_cos_act_vs_zero": 0.9542304537595937, "bb_bit_changed_frac": 0.9971530913171949, "dead_batch_upd_l2": 0.00032838744979096, "dead_batch_zero_l2": 1.0487422941909815e-28, "dead_batch_fresh_l2": 0.00032838744979096, "dead_batch_max_row_upd": 0.00032838744979096, "dead_batch_bit_changed": 3136, "seen_dead_count": 7, "seen_dead_norm_med": 0.0019373021475030474, "seen_dead_norm_min": 0.00032838744979096, "kernel_exact_max_err": 0.0, "secs": 163.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 36, "lr": 1.4400000000000001e-05, "loss": 3.27483, "grad_norm_fp32": 3.0075199604034424, "grad_norm_finite": true, "raw_fp64_norm": 3.2084914882350435, "eff_coef_other": 0.33249976082156896, "max_grad_emb": 0.012050068005919456, "max_grad_other": 0.33748582005500793, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2892532960137579, "bb_zero_grad_l2": 0.26888166918911094, "bb_fresh_batch_l2": 0.0887029828549132, "bb_fresh_ratio": 0.3066619605630844, "bb_cos_act_vs_zero": 0.9520847013589924, "bb_bit_changed_frac": 0.99820079356072, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 7, "seen_dead_norm_med": 0.0020527085699702454, "seen_dead_norm_min": 0.0006410232190223277, "kernel_exact_max_err": 0.0, "secs": 166.7, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 37, "lr": 1.48e-05, "loss": 2.98464, "grad_norm_fp32": 2.699951410293579, "grad_norm_finite": true, "raw_fp64_norm": 2.9149878117579555, "eff_coef_other": 0.37037689856587697, "max_grad_emb": 0.015560120344161987, "max_grad_other": 0.18817225098609924, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.29908259808102744, "bb_zero_grad_l2": 0.2747840817080897, "bb_fresh_batch_l2": 0.10040041011440498, "bb_fresh_ratio": 0.33569458991794804, "bb_cos_act_vs_zero": 0.9422641627485124, "bb_bit_changed_frac": 0.997713484179424, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 7, "seen_dead_norm_med": 0.0022076157244367623, "seen_dead_norm_min": 0.0009384239875144408, "kernel_exact_max_err": 0.0, "secs": 170.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 38, "lr": 1.5200000000000002e-05, "loss": 3.14709, "grad_norm_fp32": 3.078817367553711, "grad_norm_finite": true, "raw_fp64_norm": 3.309536761857939, "eff_coef_other": 0.3247999331622003, "max_grad_emb": 0.02750297635793686, "max_grad_other": 0.45859405398368835, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.30515951388007295, "bb_zero_grad_l2": 0.2839110730978609, "bb_fresh_batch_l2": 0.09412207041392058, "bb_fresh_ratio": 0.30843564146884295, "bb_cos_act_vs_zero": 0.951479420770803, "bb_bit_changed_frac": 0.9974919362024645, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 7, "seen_dead_norm_med": 0.0022991931389481357, "seen_dead_norm_min": 0.0012211147109105578, "kernel_exact_max_err": 0.0, "secs": 173.7, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 39, "lr": 1.5600000000000003e-05, "loss": 3.14168, "grad_norm_fp32": 4.066348552703857, "grad_norm_finite": true, "raw_fp64_norm": 1.3937213779762405e+32, "eff_coef_other": 0.245920815965038, "max_grad_emb": 2.861951506205348e+31, "max_grad_other": 1.1582344770431519, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.3075607628707397, "bb_zero_grad_l2": 0.2894668267189244, "bb_fresh_batch_l2": 0.08031734868034365, "bb_fresh_ratio": 0.26114302725311905, "bb_cos_act_vs_zero": 0.9656094594526121, "bb_bit_changed_frac": 0.9972422179584679, "dead_batch_upd_l2": 0.0003693606291811845, "dead_batch_zero_l2": 1.0044507392280289e-41, "dead_batch_fresh_l2": 0.0003693606291811845, "dead_batch_max_row_upd": 0.0003693606291811845, "dead_batch_bit_changed": 3136, "seen_dead_count": 8, "seen_dead_norm_med": 0.00216397089349773, "seen_dead_norm_min": 0.0003693606291811845, "kernel_exact_max_err": 0.0, "secs": 177.1, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 40, "lr": 1.6000000000000003e-05, "loss": 3.16602, "grad_norm_fp32": 3.9130160808563232, "grad_norm_finite": true, "raw_fp64_norm": 1.1709680960006492e+32, "eff_coef_other": 0.2555572795458282, "max_grad_emb": 2.2699799433217836e+31, "max_grad_other": 0.6334701776504517, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.30662882246354517, "bb_zero_grad_l2": 0.2915378915894341, "bb_fresh_batch_l2": 0.0864390186908127, "bb_fresh_ratio": 0.2819011533108221, "bb_cos_act_vs_zero": 0.9594828835952026, "bb_bit_changed_frac": 0.9987135122382529, "dead_batch_upd_l2": 0.0003796686209591629, "dead_batch_zero_l2": 1.0672289104297807e-41, "dead_batch_fresh_l2": 0.0003796686209591629, "dead_batch_max_row_upd": 0.0003796686209591629, "dead_batch_bit_changed": 3136, "seen_dead_count": 9, "seen_dead_norm_med": 0.0022015889890869673, "seen_dead_norm_min": 0.0003796686209591629, "kernel_exact_max_err": 0.0, "secs": 180.7, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 41, "lr": 1.64e-05, "loss": 3.09994, "grad_norm_fp32": 3.503307580947876, "grad_norm_finite": true, "raw_fp64_norm": 3.6656218765957385, "eff_coef_other": 0.28544445254931955, "max_grad_emb": 0.03189336508512497, "max_grad_other": 0.5463494658470154, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.31014273933619946, "bb_zero_grad_l2": 0.2904507133030683, "bb_fresh_batch_l2": 0.08833847353886057, "bb_fresh_ratio": 0.28483166727659653, "bb_cos_act_vs_zero": 0.9588376282986046, "bb_bit_changed_frac": 0.9981824200242534, "dead_batch_upd_l2": 0.0002581582211956779, "dead_batch_zero_l2": 5.314561100149795e-05, "dead_batch_fresh_l2": 0.00025554675384863423, "dead_batch_max_row_upd": 0.0002581582211956779, "dead_batch_bit_changed": 3136, "seen_dead_count": 9, "seen_dead_norm_med": 0.0022372702403903313, "seen_dead_norm_min": 0.0007397926801424222, "kernel_exact_max_err": 0.0, "secs": 184.1, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 42, "lr": 1.6800000000000002e-05, "loss": 2.90248, "grad_norm_fp32": 2.7025389671325684, "grad_norm_finite": true, "raw_fp64_norm": 1.2095913704432527e+32, "eff_coef_other": 0.3700222798410687, "max_grad_emb": 2.3750302777726886e+31, "max_grad_other": 0.21732096374034882, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.3194344743778045, "bb_zero_grad_l2": 0.2935875700100089, "bb_fresh_batch_l2": 0.10907996968262064, "bb_fresh_ratio": 0.34147838894060184, "bb_cos_act_vs_zero": 0.9401250859165987, "bb_bit_changed_frac": 0.9985417757001245, "dead_batch_upd_l2": 0.00040037135509309453, "dead_batch_zero_l2": 1.1300070816315325e-41, "dead_batch_fresh_l2": 0.00040037135509309453, "dead_batch_max_row_upd": 0.00040037135509309453, "dead_batch_bit_changed": 3136, "seen_dead_count": 10, "seen_dead_norm_med": 0.0022153730918926247, "seen_dead_norm_min": 0.00040037135509309453, "kernel_exact_max_err": 0.0, "secs": 187.5, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 43, "lr": 1.72e-05, "loss": 2.89737, "grad_norm_fp32": 3.226095199584961, "grad_norm_finite": true, "raw_fp64_norm": 3.3923704366420053, "eff_coef_other": 0.3099721577207309, "max_grad_emb": 0.025113340467214584, "max_grad_other": 0.6127009987831116, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3241175422564864, "bb_zero_grad_l2": 0.302198616544859, "bb_fresh_batch_l2": 0.10234964814832802, "bb_fresh_ratio": 0.31577941581247365, "bb_cos_act_vs_zero": 0.9489779059050019, "bb_bit_changed_frac": 0.9978961562503327, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 10, "seen_dead_norm_med": 0.002303132335067074, "seen_dead_norm_min": 0.0007796476506032433, "kernel_exact_max_err": 0.0, "secs": 191.1, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 44, "lr": 1.76e-05, "loss": 3.1236, "grad_norm_fp32": 3.724064350128174, "grad_norm_finite": true, "raw_fp64_norm": 3.9269777305040465, "eff_coef_other": 0.26852375186315736, "max_grad_emb": 0.05984446406364441, "max_grad_other": 0.27737703919410706, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.32381803840741036, "bb_zero_grad_l2": 0.30644561041749085, "bb_fresh_batch_l2": 0.08676589072539506, "bb_fresh_ratio": 0.2679464403901765, "bb_cos_act_vs_zero": 0.9635879875081803, "bb_bit_changed_frac": 0.9949346515600956, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 10, "seen_dead_norm_med": 0.002333465383426424, "seen_dead_norm_min": 0.0011387240827317997, "kernel_exact_max_err": 0.0, "secs": 194.5, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 45, "lr": 1.8e-05, "loss": 2.75229, "grad_norm_fp32": 2.806832790374756, "grad_norm_finite": true, "raw_fp64_norm": 2.992184174603106, "eff_coef_other": 0.3562733224280033, "max_grad_emb": 0.01101326011121273, "max_grad_other": 0.7293976545333862, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.33361669347962447, "bb_zero_grad_l2": 0.3059818782039837, "bb_fresh_batch_l2": 0.11654774855378207, "bb_fresh_ratio": 0.3493462732280817, "bb_cos_act_vs_zero": 0.9372080158606607, "bb_bit_changed_frac": 0.9988515725676768, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 10, "seen_dead_norm_med": 0.002362165916926684, "seen_dead_norm_min": 0.0014784797753167448, "kernel_exact_max_err": 0.0, "secs": 198.0, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 46, "lr": 1.8400000000000003e-05, "loss": 2.85525, "grad_norm_fp32": 2.8289482593536377, "grad_norm_finite": true, "raw_fp64_norm": 7.66668448538765e+18, "eff_coef_other": 0.3534881358135357, "max_grad_emb": 1.4338303702681518e+18, "max_grad_other": 0.6799311637878418, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.3416336191184272, "bb_zero_grad_l2": 0.3150742730127994, "bb_fresh_batch_l2": 0.11734072703011249, "bb_fresh_ratio": 0.34346949616055306, "bb_cos_act_vs_zero": 0.9393187862247212, "bb_bit_changed_frac": 0.9980648528012951, "dead_batch_upd_l2": 0.0004426573169423189, "dead_batch_zero_l2": 2.5060622506085827e-05, "dead_batch_fresh_l2": 0.0004419473559624269, "dead_batch_max_row_upd": 0.0004419473559624269, "dead_batch_bit_changed": 3136, "seen_dead_count": 11, "seen_dead_norm_med": 0.0024694518135455652, "seen_dead_norm_min": 0.0004419473559624269, "kernel_exact_max_err": 0.0, "secs": 201.5, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 47, "lr": 1.88e-05, "loss": 2.80271, "grad_norm_fp32": 2.961702585220337, "grad_norm_finite": true, "raw_fp64_norm": 3.199865458015131, "eff_coef_other": 0.33764351199433235, "max_grad_emb": 0.02366475760936737, "max_grad_other": 0.27088022232055664, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.34991657339502646, "bb_zero_grad_l2": 0.32247472499040275, "bb_fresh_batch_l2": 0.12357444115595924, "bb_fresh_ratio": 0.3531540102744835, "bb_cos_act_vs_zero": 0.9356713760353015, "bb_bit_changed_frac": 0.9988179589551992, "dead_batch_upd_l2": 0.00028810900455641285, "dead_batch_zero_l2": 0.00018560847327212684, "dead_batch_fresh_l2": 0.00023503949244063946, "dead_batch_max_row_upd": 0.00028810900455641285, "dead_batch_bit_changed": 3136, "seen_dead_count": 11, "seen_dead_norm_med": 0.0026683328444605486, "seen_dead_norm_min": 0.0008596582418723925, "kernel_exact_max_err": 0.0, "secs": 205.0, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 48, "lr": 1.9200000000000003e-05, "loss": 2.95773, "grad_norm_fp32": 3.0843331813812256, "grad_norm_finite": true, "raw_fp64_norm": 3.2694878602979713, "eff_coef_other": 0.3242190830152459, "max_grad_emb": 0.028257004916667938, "max_grad_other": 0.3176685571670532, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.35498775701626983, "bb_zero_grad_l2": 0.3301265982903208, "bb_fresh_batch_l2": 0.11754013013349555, "bb_fresh_ratio": 0.331110377218188, "bb_cos_act_vs_zero": 0.9436918527614122, "bb_bit_changed_frac": 0.9987739335972039, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 0.002777817666411957, "seen_dead_norm_min": 0.001254258184478222, "kernel_exact_max_err": 0.0, "secs": 208.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 49, "lr": 1.9600000000000002e-05, "loss": 3.2718, "grad_norm_fp32": 3.283118963241577, "grad_norm_finite": true, "raw_fp64_norm": 3.4270931826005557, "eff_coef_other": 0.30458832183903917, "max_grad_emb": 0.010888730175793171, "max_grad_other": 0.20181933045387268, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.35763367416884206, "bb_zero_grad_l2": 0.334746666958687, "bb_fresh_batch_l2": 0.11896950083851787, "bb_fresh_ratio": 0.33265743533521763, "bb_cos_act_vs_zero": 0.9430742358421277, "bb_bit_changed_frac": 0.9990536865214189, "dead_batch_upd_l2": 0.00015624073925485794, "dead_batch_zero_l2": 0.00011683303302738569, "dead_batch_fresh_l2": 0.00010875504524378762, "dead_batch_max_row_upd": 0.00015624073925485794, "dead_batch_bit_changed": 3136, "seen_dead_count": 11, "seen_dead_norm_med": 0.003008762027046729, "seen_dead_norm_min": 0.0016268406317977273, "kernel_exact_max_err": 0.0, "secs": 211.9, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 50, "lr": 2e-05, "loss": 2.93929, "grad_norm_fp32": 2.9538395404815674, "grad_norm_finite": true, "raw_fp64_norm": 3.157977685135409, "eff_coef_other": 0.338542310018187, "max_grad_emb": 0.01893770694732666, "max_grad_other": 0.2579675316810608, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3632780295605915, "bb_zero_grad_l2": 0.3370843581870347, "bb_fresh_batch_l2": 0.13160649326310356, "bb_fresh_ratio": 0.36227484888720135, "bb_cos_act_vs_zero": 0.9320807061020545, "bb_bit_changed_frac": 0.9989496002240036, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 0.0032267157847450305, "seen_dead_norm_min": 0.001978465800997128, "kernel_exact_max_err": 0.0, "secs": 215.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 51, "lr": 2e-05, "loss": 2.82439, "grad_norm_fp32": 4.090075492858887, "grad_norm_finite": true, "raw_fp64_norm": 4.364660899745512, "eff_coef_other": 0.2444942048751315, "max_grad_emb": 0.06357716768980026, "max_grad_other": 0.47129034996032715, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3515875918294303, "bb_zero_grad_l2": 0.33554254742545997, "bb_fresh_batch_l2": 0.104166764617832, "bb_fresh_ratio": 0.29627542904974763, "bb_cos_act_vs_zero": 0.9551028300565795, "bb_bit_changed_frac": 0.9976935297373509, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 0.003428283437663595, "seen_dead_norm_min": 0.002303655713648985, "kernel_exact_max_err": 0.0, "secs": 218.8, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 52, "lr": 1.9999950788720965e-05, "loss": 2.80894, "grad_norm_fp32": 3.328463315963745, "grad_norm_finite": true, "raw_fp64_norm": 3.4870534853601147, "eff_coef_other": 0.30043885259753894, "max_grad_emb": 0.01479104533791542, "max_grad_other": 0.5710558295249939, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3509303235908809, "bb_zero_grad_l2": 0.32472681844626583, "bb_fresh_batch_l2": 0.1301690302175599, "bb_fresh_ratio": 0.37092556974162383, "bb_cos_act_vs_zero": 0.9286685948909134, "bb_bit_changed_frac": 0.9993957998841179, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 0.0036146852026869014, "seen_dead_norm_min": 0.0024262508178077547, "kernel_exact_max_err": 0.0, "secs": 222.2, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 53, "lr": 1.9999803155422024e-05, "loss": 3.25226, "grad_norm_fp32": 3.5746357440948486, "grad_norm_finite": true, "raw_fp64_norm": 3.7101819165508525, "eff_coef_other": 0.2797487049983354, "max_grad_emb": 0.021596761420369148, "max_grad_other": 0.20322474837303162, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.34019412139769895, "bb_zero_grad_l2": 0.32411241576650124, "bb_fresh_batch_l2": 0.09812645624628318, "bb_fresh_ratio": 0.28844253934526365, "bb_cos_act_vs_zero": 0.9575091447196289, "bb_bit_changed_frac": 0.9975821149094714, "dead_batch_upd_l2": 0.0003040466681521959, "dead_batch_zero_l2": 0.0002780793110491885, "dead_batch_fresh_l2": 0.00015469633131329034, "dead_batch_max_row_upd": 0.0003040466681521959, "dead_batch_bit_changed": 3136, "seen_dead_count": 11, "seen_dead_norm_med": 0.0037870510750229844, "seen_dead_norm_min": 0.0024420173032630834, "kernel_exact_max_err": 0.0, "secs": 225.6, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 54, "lr": 1.999955710171767e-05, "loss": 3.28087, "grad_norm_fp32": 3.3968026638031006, "grad_norm_finite": true, "raw_fp64_norm": 3.5801934034206706, "eff_coef_other": 0.29439440691146346, "max_grad_emb": 0.03832310065627098, "max_grad_other": 0.24165275692939758, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.33685676369379297, "bb_zero_grad_l2": 0.3141730520768728, "bb_fresh_batch_l2": 0.11244530965814697, "bb_fresh_ratio": 0.33380748667514115, "bb_cos_act_vs_zero": 0.9426946712430213, "bb_bit_changed_frac": 0.9986544649085889, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 0.003904843826255196, "seen_dead_norm_min": 0.0024565953633292185, "kernel_exact_max_err": 0.0, "secs": 229.0, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 55, "lr": 1.9999212630298706e-05, "loss": 2.73948, "grad_norm_fp32": 3.191640615463257, "grad_norm_finite": true, "raw_fp64_norm": 3.398331780004443, "eff_coef_other": 0.31331838611048224, "max_grad_emb": 0.03241514787077904, "max_grad_other": 0.5693521499633789, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.33549851388108987, "bb_zero_grad_l2": 0.31107153765694345, "bb_fresh_batch_l2": 0.12208677881893064, "bb_fresh_ratio": 0.36389663073798784, "bb_cos_act_vs_zero": 0.9314490671901503, "bb_bit_changed_frac": 0.9990260490240626, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 0.003957118458681243, "seen_dead_norm_min": 0.002470073737446677, "kernel_exact_max_err": 0.0, "secs": 232.6, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 56, "lr": 1.9998769744932223e-05, "loss": 3.01226, "grad_norm_fp32": 3.5918023586273193, "grad_norm_finite": true, "raw_fp64_norm": 3.7419386959113954, "eff_coef_other": 0.27841167796618194, "max_grad_emb": 0.024495217949151993, "max_grad_other": 0.3047396242618561, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.327123028243499, "bb_zero_grad_l2": 0.30980209627850525, "bb_fresh_batch_l2": 0.10189235662162284, "bb_fresh_ratio": 0.311480231669223, "bb_cos_act_vs_zero": 0.950258045098966, "bb_bit_changed_frac": 0.9989320589647251, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 0.004093575289394857, "seen_dead_norm_min": 0.002482534603969242, "kernel_exact_max_err": 0.0, "secs": 236.0, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 57, "lr": 1.9998228450461538e-05, "loss": 2.70308, "grad_norm_fp32": 2.9985949993133545, "grad_norm_finite": true, "raw_fp64_norm": 3.140689691509406, "eff_coef_other": 0.33348940645188246, "max_grad_emb": 0.01230462547391653, "max_grad_other": 0.15786859393119812, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3272101019278792, "bb_zero_grad_l2": 0.30204831066266913, "bb_fresh_batch_l2": 0.11592311939676897, "bb_fresh_ratio": 0.35427732430559167, "bb_cos_act_vs_zero": 0.9352189027111155, "bb_bit_changed_frac": 0.9986706298929758, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 0.004241296710226994, "seen_dead_norm_min": 0.0024940540842719842, "kernel_exact_max_err": 0.0, "secs": 239.6, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 58, "lr": 1.999758875280616e-05, "loss": 2.84795, "grad_norm_fp32": 3.3123998641967773, "grad_norm_finite": true, "raw_fp64_norm": 8.095266235298764, "eff_coef_other": 0.30189582752765326, "max_grad_emb": 0.7652097344398499, "max_grad_other": 0.3134458661079407, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.3227704910760324, "bb_zero_grad_l2": 0.30212067414728105, "bb_fresh_batch_l2": 0.11103040744493968, "bb_fresh_ratio": 0.343991816212174, "bb_cos_act_vs_zero": 0.9389772930859782, "bb_bit_changed_frac": 0.9988502013453956, "dead_batch_upd_l2": 6.17728351201174e-05, "dead_batch_zero_l2": 4.130170648952925e-05, "dead_batch_fresh_l2": 4.775388593530156e-05, "dead_batch_max_row_upd": 6.17728351201174e-05, "dead_batch_bit_changed": 3136, "seen_dead_count": 11, "seen_dead_norm_med": 0.004377854017109343, "seen_dead_norm_min": 0.0025047026632606818, "kernel_exact_max_err": 0.0, "secs": 243.0, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 59, "lr": 1.9996850658961727e-05, "loss": 2.66884, "grad_norm_fp32": 3.2220571041107178, "grad_norm_finite": true, "raw_fp64_norm": 3.5288708198239025, "eff_coef_other": 0.31036063524869245, "max_grad_emb": 0.07702365517616272, "max_grad_other": 0.6969465613365173, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3177723652920748, "bb_zero_grad_l2": 0.29800836159751415, "bb_fresh_batch_l2": 0.10697842320269668, "bb_fresh_ratio": 0.3366511216429074, "bb_cos_act_vs_zero": 0.9416372508007198, "bb_bit_changed_frac": 0.9980048087039094, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 0.004504084324046887, "seen_dead_norm_min": 0.0025145454162960527, "kernel_exact_max_err": 0.0, "secs": 246.4, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 60, "lr": 1.9996014176999906e-05, "loss": 2.82531, "grad_norm_fp32": 2.763524293899536, "grad_norm_finite": true, "raw_fp64_norm": 2.9638637181077727, "eff_coef_other": 0.3618566481759705, "max_grad_emb": 0.01882520318031311, "max_grad_other": 0.2590567171573639, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.3204601516674788, "bb_zero_grad_l2": 0.2933782060813052, "bb_fresh_batch_l2": 0.12113270027932946, "bb_fresh_ratio": 0.3779961397666103, "bb_cos_act_vs_zero": 0.9258653012254678, "bb_bit_changed_frac": 0.9982333174935873, "dead_batch_upd_l2": 0.00023451934348363534, "dead_batch_zero_l2": 0.00011069857070984717, "dead_batch_fresh_l2": 0.00022038537960939844, "dead_batch_max_row_upd": 0.00023451934348363534, "dead_batch_bit_changed": 3136, "seen_dead_count": 11, "seen_dead_norm_med": 0.0046207619484588585, "seen_dead_norm_min": 0.002523642984580691, "kernel_exact_max_err": 0.0, "secs": 249.9, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 61, "lr": 1.9995079316068335e-05, "loss": 2.81266, "grad_norm_fp32": 2.9915292263031006, "grad_norm_finite": true, "raw_fp64_norm": 3.1898340330003156, "eff_coef_other": 0.3342770837504753, "max_grad_emb": 0.019627658650279045, "max_grad_other": 0.6383507251739502, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.31818952841986703, "bb_zero_grad_l2": 0.2958526974478106, "bb_fresh_batch_l2": 0.11477257753603529, "bb_fresh_ratio": 0.36070507444414424, "bb_cos_act_vs_zero": 0.932684388002836, "bb_bit_changed_frac": 0.9982102248191491, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 0.004692527457071841, "seen_dead_norm_min": 0.0025320512938984503, "kernel_exact_max_err": 0.0, "secs": 253.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 62, "lr": 1.9994046086390504e-05, "loss": 2.84364, "grad_norm_fp32": 2.6481337547302246, "grad_norm_finite": true, "raw_fp64_norm": 2.8776725400224428, "eff_coef_other": 0.377624287515487, "max_grad_emb": 0.019779976457357407, "max_grad_other": 0.12808406352996826, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3216543762225201, "bb_zero_grad_l2": 0.29374370659928395, "bb_fresh_batch_l2": 0.12854592899927986, "bb_fresh_ratio": 0.3996399194343681, "bb_cos_act_vs_zero": 0.9166787025863882, "bb_bit_changed_frac": 0.9986060886917687, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 0.004749568997964573, "seen_dead_norm_min": 0.0025398221662646884, "kernel_exact_max_err": 0.0, "secs": 256.8, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 63, "lr": 1.999291449926565e-05, "loss": 2.88288, "grad_norm_fp32": 2.993753671646118, "grad_norm_finite": true, "raw_fp64_norm": 3.2134127049777357, "eff_coef_other": 0.33402870631685705, "max_grad_emb": 0.026755359023809433, "max_grad_other": 0.24682733416557312, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3202384135340484, "bb_zero_grad_l2": 0.29693063173091944, "bb_fresh_batch_l2": 0.11142502341994986, "bb_fresh_ratio": 0.34794396521734866, "bb_cos_act_vs_zero": 0.9375725173872033, "bb_bit_changed_frac": 0.9968208903337009, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 0.0048022856633142446, "seen_dead_norm_min": 0.0025470035702298477, "kernel_exact_max_err": 0.0, "secs": 260.2, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 64, "lr": 1.9991684567068616e-05, "loss": 3.32135, "grad_norm_fp32": 3.6010096073150635, "grad_norm_finite": true, "raw_fp64_norm": 3.7868261783210904, "eff_coef_other": 0.27769982070272387, "max_grad_emb": 0.038499560207128525, "max_grad_other": 0.2839694619178772, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3114911038669128, "bb_zero_grad_l2": 0.2956146504867893, "bb_fresh_batch_l2": 0.08955061150279223, "bb_fresh_ratio": 0.287490109319634, "bb_cos_act_vs_zero": 0.9578239697009766, "bb_bit_changed_frac": 0.9958839957627239, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 0.0048621740829751705, "seen_dead_norm_min": 0.0025536398778117026, "kernel_exact_max_err": 0.0, "secs": 263.5, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 65, "lr": 1.9990356303249756e-05, "loss": 2.83403, "grad_norm_fp32": 2.7182416915893555, "grad_norm_finite": true, "raw_fp64_norm": 2.860484290806832, "eff_coef_other": 0.36788473784704645, "max_grad_emb": 0.00990033708512783, "max_grad_other": 0.1824713498353958, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3101661909469893, "bb_zero_grad_l2": 0.2875274789465955, "bb_fresh_batch_l2": 0.11693485745361207, "bb_fresh_ratio": 0.37700710414823224, "bb_cos_act_vs_zero": 0.9262107124859462, "bb_bit_changed_frac": 0.9987243896660153, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 0.004899233980916143, "seen_dead_norm_min": 0.002559772114735395, "kernel_exact_max_err": 0.0, "secs": 266.9, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 66, "lr": 1.9988929722334746e-05, "loss": 3.12809, "grad_norm_fp32": 3.135770797729492, "grad_norm_finite": true, "raw_fp64_norm": 3.2714864753233095, "eff_coef_other": 0.31890075697602316, "max_grad_emb": 0.009538277052342892, "max_grad_other": 0.3146682381629944, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3032627691505438, "bb_zero_grad_l2": 0.28629365616858937, "bb_fresh_batch_l2": 0.09917219080470577, "bb_fresh_ratio": 0.32701736214601185, "bb_cos_act_vs_zero": 0.9450188323477077, "bb_bit_changed_frac": 0.9980185565756938, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 11, "seen_dead_norm_med": 0.004937621470662166, "seen_dead_norm_min": 0.0025654383459350156, "kernel_exact_max_err": 0.0, "secs": 270.5, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 67, "lr": 1.9987404839924446e-05, "loss": 2.78436, "grad_norm_fp32": 2.968486785888672, "grad_norm_finite": true, "raw_fp64_norm": 3.3765112613489043e+31, "eff_coef_other": 0.3368718593870284, "max_grad_emb": 6.305365383144351e+30, "max_grad_other": 0.3898918628692627, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.30140533690614413, "bb_zero_grad_l2": 0.2799090236881134, "bb_fresh_batch_l2": 0.1108906729212569, "bb_fresh_ratio": 0.3679121081913278, "bb_cos_act_vs_zero": 0.9298613212890182, "bb_bit_changed_frac": 0.9987100298669896, "dead_batch_upd_l2": 0.0004928529804351467, "dead_batch_zero_l2": 1.318341595236788e-41, "dead_batch_fresh_l2": 0.0004928529804351467, "dead_batch_max_row_upd": 0.0004928529804351467, "dead_batch_bit_changed": 3136, "seen_dead_count": 12, "seen_dead_norm_med": 0.004965462644724181, "seen_dead_norm_min": 0.0004928529804351467, "kernel_exact_max_err": 0.0, "secs": 273.9, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 68, "lr": 1.9985781672694724e-05, "loss": 2.61714, "grad_norm_fp32": 3.1067793369293213, "grad_norm_finite": true, "raw_fp64_norm": 3.2690590149772194, "eff_coef_other": 0.32187663482780365, "max_grad_emb": 0.0284267608076334, "max_grad_other": 0.3167242407798767, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.30131247313781445, "bb_zero_grad_l2": 0.2781875659899961, "bb_fresh_batch_l2": 0.11524674417494929, "bb_fresh_ratio": 0.3824824872823558, "bb_cos_act_vs_zero": 0.9239630140939747, "bb_bit_changed_frac": 0.9982528952354963, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 0.004994986769327669, "seen_dead_norm_min": 0.0009482443362237168, "kernel_exact_max_err": 0.0, "secs": 277.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 69, "lr": 1.9984060238396282e-05, "loss": 2.8941, "grad_norm_fp32": 2.942373037338257, "grad_norm_finite": true, "raw_fp64_norm": 3.1190286828792186, "eff_coef_other": 0.33986161762922035, "max_grad_emb": 0.022559914737939835, "max_grad_other": 0.2911013662815094, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.3002053705563286, "bb_zero_grad_l2": 0.2780934596807461, "bb_fresh_batch_l2": 0.11058203612147113, "bb_fresh_ratio": 0.3683546230920017, "bb_cos_act_vs_zero": 0.9296913876638774, "bb_bit_changed_frac": 0.9982633993315015, "dead_batch_upd_l2": 0.00016103943391931004, "dead_batch_zero_l2": 8.624434821913446e-05, "dead_batch_fresh_l2": 0.00011859157284207802, "dead_batch_max_row_upd": 0.00016103943391931004, "dead_batch_bit_changed": 3136, "seen_dead_count": 12, "seen_dead_norm_med": 0.0050223374856639275, "seen_dead_norm_min": 0.001369004915951076, "kernel_exact_max_err": 0.0, "secs": 280.8, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 70, "lr": 1.9982240555854448e-05, "loss": 2.93737, "grad_norm_fp32": 3.2961955070495605, "grad_norm_finite": true, "raw_fp64_norm": 3.4557213480077835, "eff_coef_other": 0.30337997078187073, "max_grad_emb": 0.011301463469862938, "max_grad_other": 0.3328506350517273, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2971931426652455, "bb_zero_grad_l2": 0.27705945276915867, "bb_fresh_batch_l2": 0.10927986790244343, "bb_fresh_ratio": 0.3677065591837523, "bb_cos_act_vs_zero": 0.9299447394042255, "bb_bit_changed_frac": 0.9989878914307685, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 0.005047667486108806, "seen_dead_norm_min": 0.001757753563172397, "kernel_exact_max_err": 0.0, "secs": 284.2, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 71, "lr": 1.998032264496897e-05, "loss": 3.04244, "grad_norm_fp32": 2.992133855819702, "grad_norm_finite": true, "raw_fp64_norm": 3.1538321256214097, "eff_coef_other": 0.33420953539410164, "max_grad_emb": 0.02133307233452797, "max_grad_other": 0.16817297041416168, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2981562670774332, "bb_zero_grad_l2": 0.27426288023391254, "bb_fresh_batch_l2": 0.11283136723657951, "bb_fresh_ratio": 0.3784303054990839, "bb_cos_act_vs_zero": 0.9256478650223542, "bb_bit_changed_frac": 0.9989275792643391, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 0.005071119970129558, "seen_dead_norm_min": 0.002116912697855401, "kernel_exact_max_err": 0.0, "secs": 287.7, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 72, "lr": 1.997830652671383e-05, "loss": 2.92466, "grad_norm_fp32": 2.735604763031006, "grad_norm_finite": true, "raw_fp64_norm": 3.0026120783357797, "eff_coef_other": 0.3655497489857663, "max_grad_emb": 0.07212850451469421, "max_grad_other": 0.20490778982639313, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3013312553979521, "bb_zero_grad_l2": 0.27514349040976077, "bb_fresh_batch_l2": 0.12112447023422249, "bb_fresh_ratio": 0.4019645093711234, "bb_cos_act_vs_zero": 0.9156588427120285, "bb_bit_changed_frac": 0.9992198685566812, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 0.005092828969187584, "seen_dead_norm_min": 0.0024487226856673913, "kernel_exact_max_err": 0.0, "secs": 291.1, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 73, "lr": 1.997619222313696e-05, "loss": 2.55585, "grad_norm_fp32": 2.9646549224853516, "grad_norm_finite": true, "raw_fp64_norm": 3.1547946538864458, "eff_coef_other": 0.33730727144945466, "max_grad_emb": 0.01606028899550438, "max_grad_other": 0.3407517671585083, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.30089218357564573, "bb_zero_grad_l2": 0.278067192753562, "bb_fresh_batch_l2": 0.12024348728458194, "bb_fresh_ratio": 0.39962316686219984, "bb_cos_act_vs_zero": 0.916709642587512, "bb_bit_changed_frac": 0.9989441495803482, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 0.00511291977403565, "seen_dead_norm_min": 0.0025946989426060708, "kernel_exact_max_err": 0.0, "secs": 294.6, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 74, "lr": 1.9973979757360057e-05, "loss": 2.69457, "grad_norm_fp32": 3.1217384338378906, "grad_norm_finite": true, "raw_fp64_norm": 3.278126964609712, "eff_coef_other": 0.32033423070502465, "max_grad_emb": 0.026736589148640633, "max_grad_other": 0.18991462886333466, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.29683806524888795, "bb_zero_grad_l2": 0.2776562820360295, "bb_fresh_batch_l2": 0.10771709412726624, "bb_fresh_ratio": 0.36288167434641294, "bb_cos_act_vs_zero": 0.9318419424525715, "bb_bit_changed_frac": 0.9985529624599143, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 0.005131509360461567, "seen_dead_norm_min": 0.0025977048136351095, "kernel_exact_max_err": 0.0, "secs": 298.1, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 75, "lr": 1.997166915357828e-05, "loss": 2.8933, "grad_norm_fp32": 3.0752203464508057, "grad_norm_finite": true, "raw_fp64_norm": 3.234746599446097, "eff_coef_other": 0.3251798447465014, "max_grad_emb": 0.07084060460329056, "max_grad_other": 0.34425634145736694, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.2921356066227488, "bb_zero_grad_l2": 0.27390763805764784, "bb_fresh_batch_l2": 0.10229873694719457, "bb_fresh_ratio": 0.3501755165343426, "bb_cos_act_vs_zero": 0.9366845540448415, "bb_bit_changed_frac": 0.9985087706464812, "dead_batch_upd_l2": 0.00016289093582010533, "dead_batch_zero_l2": 2.03968338055248e-05, "dead_batch_fresh_l2": 0.00016169034507297787, "dead_batch_max_row_upd": 0.00016289093582010533, "dead_batch_bit_changed": 3136, "seen_dead_count": 12, "seen_dead_norm_med": 0.00514870681853081, "seen_dead_norm_min": 0.0026004811384901143, "kernel_exact_max_err": 0.0, "secs": 301.5, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 76, "lr": 1.9969260437060028e-05, "loss": 2.70146, "grad_norm_fp32": 2.628371477127075, "grad_norm_finite": true, "raw_fp64_norm": 2.784734802897345, "eff_coef_other": 0.3804635791549009, "max_grad_emb": 0.011502586305141449, "max_grad_other": 0.18313710391521454, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.29862442259510596, "bb_zero_grad_l2": 0.2695600488641258, "bb_fresh_batch_l2": 0.12862686944109097, "bb_fresh_ratio": 0.43073124536599433, "bb_cos_act_vs_zero": 0.9024802663839662, "bb_bit_changed_frac": 0.9991622584139322, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 0.00516461378364897, "seen_dead_norm_min": 0.00260304528602254, "kernel_exact_max_err": 0.0, "secs": 304.9, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 77, "lr": 1.9966753634146644e-05, "loss": 2.72676, "grad_norm_fp32": 2.504819869995117, "grad_norm_finite": true, "raw_fp64_norm": 2.7100625490369796, "eff_coef_other": 0.3992301453484573, "max_grad_emb": 0.0304427370429039, "max_grad_other": 0.18305373191833496, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.30499162059172175, "bb_zero_grad_l2": 0.2755423347551867, "bb_fresh_batch_l2": 0.13197368015581423, "bb_fresh_ratio": 0.43271247878800356, "bb_cos_act_vs_zero": 0.901533999556513, "bb_bit_changed_frac": 0.9993028733992376, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 0.005179324871884956, "seen_dead_norm_min": 0.002605413231077663, "kernel_exact_max_err": 0.0, "secs": 308.5, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 78, "lr": 1.9964148772252114e-05, "loss": 2.4605, "grad_norm_fp32": 3.818779706954956, "grad_norm_finite": true, "raw_fp64_norm": 4.033594648295753, "eff_coef_other": 0.261863688108288, "max_grad_emb": 0.03313368558883667, "max_grad_other": 0.27033454179763794, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3089924453778626, "bb_zero_grad_l2": 0.28141543156471116, "bb_fresh_batch_l2": 0.11603618044859473, "bb_fresh_ratio": 0.3755308007828337, "bb_cos_act_vs_zero": 0.9269514802296768, "bb_bit_changed_frac": 0.9983291882467393, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 0.005192928099871847, "seen_dead_norm_min": 0.002607600073256437, "kernel_exact_max_err": 0.0, "secs": 311.9, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 79, "lr": 1.9961445879862794e-05, "loss": 2.66779, "grad_norm_fp32": 3.3606607913970947, "grad_norm_finite": true, "raw_fp64_norm": 3.554828435783876, "eff_coef_other": 0.297560439601475, "max_grad_emb": 0.02918984182178974, "max_grad_other": 0.38078272342681885, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3142018845261441, "bb_zero_grad_l2": 0.2851163366117546, "bb_fresh_batch_l2": 0.11445232252151402, "bb_fresh_ratio": 0.3642636411749169, "bb_cos_act_vs_zero": 0.9316097032642651, "bb_bit_changed_frac": 0.998754655643503, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 0.005205505257968732, "seen_dead_norm_min": 0.0026096195209490782, "kernel_exact_max_err": 0.0, "secs": 315.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 80, "lr": 1.9958644986537084e-05, "loss": 2.70985, "grad_norm_fp32": 2.8182244300842285, "grad_norm_finite": true, "raw_fp64_norm": 2.9902116113038466, "eff_coef_other": 0.3548332185655258, "max_grad_emb": 0.02469390258193016, "max_grad_other": 0.3487517535686493, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.31957328996376655, "bb_zero_grad_l2": 0.28992786722355834, "bb_fresh_batch_l2": 0.1310835335351956, "bb_fresh_ratio": 0.41018300856763706, "bb_cos_act_vs_zero": 0.9120157681781113, "bb_bit_changed_frac": 0.9993346108091097, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 0.005217132348520349, "seen_dead_norm_min": 0.0026114843308199837, "kernel_exact_max_err": 0.0, "secs": 318.9, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 81, "lr": 1.9955746122905103e-05, "loss": 2.79953, "grad_norm_fp32": 3.0555684566497803, "grad_norm_finite": true, "raw_fp64_norm": 3.30522109250182, "eff_coef_other": 0.3272712383689129, "max_grad_emb": 0.12823167443275452, "max_grad_other": 0.3362533450126648, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.31321766979454513, "bb_zero_grad_l2": 0.2948799838641168, "bb_fresh_batch_l2": 0.1126765471572986, "bb_fresh_ratio": 0.3597387951682569, "bb_cos_act_vs_zero": 0.9330905339000237, "bb_bit_changed_frac": 0.9991848357221251, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 0.005227879958357134, "seen_dead_norm_min": 0.002613206328085262, "kernel_exact_max_err": 0.0, "secs": 322.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 82, "lr": 1.995274932066836e-05, "loss": 2.68798, "grad_norm_fp32": 2.675105333328247, "grad_norm_finite": true, "raw_fp64_norm": 2.954372387537069, "eff_coef_other": 0.3738169161880922, "max_grad_emb": 0.11651173233985901, "max_grad_other": 0.4615798592567444, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3091228039676666, "bb_zero_grad_l2": 0.2890009796691866, "bb_fresh_batch_l2": 0.11598625383107157, "bb_fresh_ratio": 0.37521092699199055, "bb_cos_act_vs_zero": 0.9269734070391078, "bb_bit_changed_frac": 0.9987391876386296, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 0.005237813577888837, "seen_dead_norm_min": 0.0026147963317937066, "kernel_exact_max_err": 0.0, "secs": 325.8, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 83, "lr": 1.9949654612599402e-05, "loss": 2.89794, "grad_norm_fp32": 3.4776675701141357, "grad_norm_finite": true, "raw_fp64_norm": 3.627564785368869, "eff_coef_other": 0.28754896558966236, "max_grad_emb": 0.01247559767216444, "max_grad_other": 0.3492441475391388, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3013982722779558, "bb_zero_grad_l2": 0.28521275067376983, "bb_fresh_batch_l2": 0.10194930486354457, "bb_fresh_ratio": 0.33825444350764156, "bb_cos_act_vs_zero": 0.941069220316997, "bb_bit_changed_frac": 0.9989272182834069, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 0.00524699397756994, "seen_dead_norm_min": 0.0026162643694094823, "kernel_exact_max_err": 0.0, "secs": 329.2, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 84, "lr": 1.9946462032541463e-05, "loss": 2.74833, "grad_norm_fp32": 3.028670310974121, "grad_norm_finite": true, "raw_fp64_norm": 3.21211772570946, "eff_coef_other": 0.33017778996901676, "max_grad_emb": 0.0652133971452713, "max_grad_other": 0.21976566314697266, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2973221855478194, "bb_zero_grad_l2": 0.27807772538375547, "bb_fresh_batch_l2": 0.11151464520052598, "bb_fresh_ratio": 0.37506331723971087, "bb_cos_act_vs_zero": 0.9270358012746098, "bb_bit_changed_frac": 0.9990509640065969, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 0.0052554775012456315, "seen_dead_norm_min": 0.002617619756068526, "kernel_exact_max_err": 0.0, "secs": 332.6, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 85, "lr": 1.9943171615408084e-05, "loss": 2.63262, "grad_norm_fp32": 3.258352041244507, "grad_norm_finite": true, "raw_fp64_norm": 3.4506451223101675, "eff_coef_other": 0.30690351454919584, "max_grad_emb": 0.05095742642879486, "max_grad_other": 0.6821804046630859, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.29092611333215723, "bb_zero_grad_l2": 0.27431078072950593, "bb_fresh_batch_l2": 0.10265905684519108, "bb_fresh_ratio": 0.35286985987394953, "bb_cos_act_vs_zero": 0.9357000218968108, "bb_bit_changed_frac": 0.9985796610138662, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 0.005263316372440743, "seen_dead_norm_min": 0.00261887114258699, "kernel_exact_max_err": 0.0, "secs": 336.2, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 86, "lr": 1.9939783397182746e-05, "loss": 2.48941, "grad_norm_fp32": 3.1651830673217773, "grad_norm_finite": true, "raw_fp64_norm": 3.3708132036098153, "eff_coef_other": 0.31593739218021233, "max_grad_emb": 0.034648217260837555, "max_grad_other": 0.7368400692939758, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.28945401913082364, "bb_zero_grad_l2": 0.26840311088442764, "bb_fresh_batch_l2": 0.10064752850256214, "bb_fresh_ratio": 0.3477150837455561, "bb_cos_act_vs_zero": 0.9376577457207568, "bb_bit_changed_frac": 0.9975447618040091, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 0.005270559002810171, "seen_dead_norm_min": 0.0026200264114437937, "kernel_exact_max_err": 0.0, "secs": 339.6, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 87, "lr": 1.993629741491845e-05, "loss": 2.90533, "grad_norm_fp32": 3.5340259075164795, "grad_norm_finite": true, "raw_fp64_norm": 3.7151558557402864, "eff_coef_other": 0.28296332375769745, "max_grad_emb": 0.03650309145450592, "max_grad_other": 0.4521005153656006, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.28304249825522115, "bb_zero_grad_l2": 0.26704806554919513, "bb_fresh_batch_l2": 0.10030745121273504, "bb_fresh_ratio": 0.3543900715654622, "bb_cos_act_vs_zero": 0.9351350172875902, "bb_bit_changed_frac": 0.9987226164805187, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 12, "seen_dead_norm_med": 0.005277250235232448, "seen_dead_norm_min": 0.002621092884416694, "kernel_exact_max_err": 0.0, "secs": 343.0, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 88, "lr": 1.9932713706737354e-05, "loss": 2.68886, "grad_norm_fp32": 3.2019617557525635, "grad_norm_finite": true, "raw_fp64_norm": 3.4864642159270254, "eff_coef_other": 0.3123084421276999, "max_grad_emb": 0.08217920362949371, "max_grad_other": 0.3958789110183716, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.2809465128898324, "bb_zero_grad_l2": 0.26112674176043743, "bb_fresh_batch_l2": 0.11292095522641116, "bb_fresh_ratio": 0.4019304388757118, "bb_cos_act_vs_zero": 0.9157724044904793, "bb_bit_changed_frac": 0.9984292467716852, "dead_batch_upd_l2": 0.00044631554867029217, "dead_batch_zero_l2": 1.3553615385613059e-06, "dead_batch_fresh_l2": 0.00044631522369672117, "dead_batch_max_row_upd": 0.00044631554867029217, "dead_batch_bit_changed": 3136, "seen_dead_count": 12, "seen_dead_norm_med": 0.005337519448341876, "seen_dead_norm_min": 0.0026220772969865686, "kernel_exact_max_err": 0.0, "secs": 346.6, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 89, "lr": 1.9929032311830303e-05, "loss": 2.87686, "grad_norm_fp32": 3.381385087966919, "grad_norm_finite": true, "raw_fp64_norm": 1.0383622458233023e+32, "eff_coef_other": 0.2957367109182308, "max_grad_emb": 1.9467287742999048e+31, "max_grad_other": 0.22362346947193146, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.28010556608326326, "bb_zero_grad_l2": 0.2591893179073695, "bb_fresh_batch_l2": 0.10249631623952404, "bb_fresh_ratio": 0.36592031237628575, "bb_cos_act_vs_zero": 0.9306614737665535, "bb_bit_changed_frac": 0.9988974132162541, "dead_batch_upd_l2": 0.0004965256085550357, "dead_batch_zero_l2": 1.318341595236788e-41, "dead_batch_fresh_l2": 0.0004965256085550357, "dead_batch_max_row_upd": 0.0004965256085550357, "dead_batch_bit_changed": 3136, "seen_dead_count": 13, "seen_dead_norm_med": 0.005423470349048514, "seen_dead_norm_min": 0.0004965256085550357, "kernel_exact_max_err": 0.0, "secs": 350.0, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 90, "lr": 1.9925253270456446e-05, "loss": 2.8131, "grad_norm_fp32": 6.262480735778809, "grad_norm_finite": true, "raw_fp64_norm": 12.84175939732698, "eff_coef_other": 0.15968110442331518, "max_grad_emb": 1.1978744268417358, "max_grad_other": 4.694071292877197, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.26654956821923426, "bb_zero_grad_l2": 0.2584094384469883, "bb_fresh_batch_l2": 0.062450683443852614, "bb_fresh_ratio": 0.23429294544003004, "bb_cos_act_vs_zero": 0.9721698168772539, "bb_bit_changed_frac": 0.9986090697318151, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.005502839539685881, "seen_dead_norm_min": 0.000955036051972902, "kernel_exact_max_err": 0.0, "secs": 353.4, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 91, "lr": 1.9921376623942778e-05, "loss": 2.63707, "grad_norm_fp32": 4.33076810836792, "grad_norm_finite": true, "raw_fp64_norm": 7.113272018083176, "eff_coef_other": 0.23090586798261725, "max_grad_emb": 0.6446076035499573, "max_grad_other": 1.922218680381775, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2612921830888753, "bb_zero_grad_l2": 0.24589041692341904, "bb_fresh_batch_l2": 0.08813041607578895, "bb_fresh_ratio": 0.3372868450711075, "bb_cos_act_vs_zero": 0.9414019886708924, "bb_bit_changed_frac": 0.9990470953913503, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.005576130033240004, "seen_dead_norm_min": 0.0013784343801192761, "kernel_exact_max_err": 0.0, "secs": 356.9, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 92, "lr": 1.991740241468368e-05, "loss": 2.66431, "grad_norm_fp32": 2.949587106704712, "grad_norm_finite": true, "raw_fp64_norm": 3.113205294115403, "eff_coef_other": 0.33903038791311196, "max_grad_emb": 0.014789815060794353, "max_grad_other": 0.5020549297332764, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2697307607767297, "bb_zero_grad_l2": 0.2410284761285718, "bb_fresh_batch_l2": 0.12397367889727223, "bb_fresh_ratio": 0.45962009872463805, "bb_cos_act_vs_zero": 0.8881323892746489, "bb_bit_changed_frac": 0.9992988358022483, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.005607564284701341, "seen_dead_norm_min": 0.001769402858411054, "kernel_exact_max_err": 0.0, "secs": 360.4, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 93, "lr": 1.9913330686140472e-05, "loss": 2.74274, "grad_norm_fp32": 3.5452072620391846, "grad_norm_finite": true, "raw_fp64_norm": 3.8169609711645163, "eff_coef_other": 0.28207087597861047, "max_grad_emb": 0.05346382409334183, "max_grad_other": 0.46020105481147766, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2714238952474504, "bb_zero_grad_l2": 0.24881235662451706, "bb_fresh_batch_l2": 0.1104596451011802, "bb_fresh_ratio": 0.4069635983982799, "bb_cos_act_vs_zero": 0.9134501327894553, "bb_bit_changed_frac": 0.99887625035823, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.005623286254677494, "seen_dead_norm_min": 0.0021304195849944653, "kernel_exact_max_err": 0.0, "secs": 364.0, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 94, "lr": 1.990916148284092e-05, "loss": 2.86982, "grad_norm_fp32": 3.4882419109344482, "grad_norm_finite": true, "raw_fp64_norm": 3.65789978286613, "eff_coef_other": 0.2866772829567981, "max_grad_emb": 0.021906215697526932, "max_grad_other": 0.5470366477966309, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2734154901292077, "bb_zero_grad_l2": 0.250373453623251, "bb_fresh_batch_l2": 0.11307487473224387, "bb_fresh_ratio": 0.41356425957727627, "bb_cos_act_vs_zero": 0.9104899838326478, "bb_bit_changed_frac": 0.9991937984913041, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.005638002285808711, "seen_dead_norm_min": 0.002463773623018982, "kernel_exact_max_err": 0.0, "secs": 367.4, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 95, "lr": 1.9904894850378765e-05, "loss": 2.77267, "grad_norm_fp32": 2.7171051502227783, "grad_norm_finite": true, "raw_fp64_norm": 2.875301812256848, "eff_coef_other": 0.3680386207649668, "max_grad_emb": 0.011282647028565407, "max_grad_other": 0.16444644331932068, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2775039824749269, "bb_zero_grad_l2": 0.25221074383283, "bb_fresh_batch_l2": 0.1165288452400436, "bb_fresh_ratio": 0.4199177402816993, "bb_cos_act_vs_zero": 0.9075630882459595, "bb_bit_changed_frac": 0.999141999692442, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.005651758493073561, "seen_dead_norm_min": 0.0026271418826956496, "kernel_exact_max_err": 0.0, "secs": 370.7, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 96, "lr": 1.990053083541322e-05, "loss": 2.53656, "grad_norm_fp32": 2.55771541595459, "grad_norm_finite": true, "raw_fp64_norm": 2.7802232564537115, "eff_coef_other": 0.39097375837374854, "max_grad_emb": 0.05812458321452141, "max_grad_other": 0.6847093105316162, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.2868512993048775, "bb_zero_grad_l2": 0.25598157684091133, "bb_fresh_batch_l2": 0.13443823562704527, "bb_fresh_ratio": 0.46866873516985086, "bb_cos_act_vs_zero": 0.8834194832693482, "bb_bit_changed_frac": 0.9993768130169073, "dead_batch_upd_l2": 0.0005754717388861824, "dead_batch_zero_l2": 1.3483380620250744e-05, "dead_batch_fresh_l2": 0.0005757307175892892, "dead_batch_max_row_upd": 0.0004570473869823375, "dead_batch_bit_changed": 6272, "seen_dead_count": 13, "seen_dead_norm_med": 0.0056646023107816265, "seen_dead_norm_min": 0.0026276597281235637, "kernel_exact_max_err": 0.0, "secs": 374.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 97, "lr": 1.9896069485668447e-05, "loss": 2.6809, "grad_norm_fp32": 2.9482784271240234, "grad_norm_finite": true, "raw_fp64_norm": 3.079863912521584, "eff_coef_other": 0.339180876412205, "max_grad_emb": 0.009711181744933128, "max_grad_other": 0.48415395617485046, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2827067008927892, "bb_zero_grad_l2": 0.264605162677828, "bb_fresh_batch_l2": 0.10719846599756072, "bb_fresh_ratio": 0.37918615179274995, "bb_cos_act_vs_zero": 0.9253810036977752, "bb_bit_changed_frac": 0.9988073282632373, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.005676581584048644, "seen_dead_norm_min": 0.0026281375054540844, "kernel_exact_max_err": 0.0, "secs": 377.7, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 98, "lr": 1.9891510849933054e-05, "loss": 2.60124, "grad_norm_fp32": 2.5652918815612793, "grad_norm_finite": true, "raw_fp64_norm": 2.74201494402383, "eff_coef_other": 0.3898190367219916, "max_grad_emb": 0.03223719075322151, "max_grad_other": 0.1879967600107193, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2855482802446533, "bb_zero_grad_l2": 0.2607734803449711, "bb_fresh_batch_l2": 0.11668284886494769, "bb_fresh_ratio": 0.4086273913643453, "bb_cos_act_vs_zero": 0.9127014532056815, "bb_bit_changed_frac": 0.9980194438701935, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.0056877439565285745, "seen_dead_norm_min": 0.0026285782441559193, "kernel_exact_max_err": 0.0, "secs": 381.1, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 99, "lr": 1.9886854978059554e-05, "loss": 2.53508, "grad_norm_fp32": 2.342083215713501, "grad_norm_finite": true, "raw_fp64_norm": 2.563771101663647, "eff_coef_other": 0.4269701291229429, "max_grad_emb": 0.02971522882580757, "max_grad_other": 0.25397297739982605, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.29287821849624396, "bb_zero_grad_l2": 0.26338928554198393, "bb_fresh_batch_l2": 0.12738038518187114, "bb_fresh_ratio": 0.43492611309879553, "bb_cos_act_vs_zero": 0.9004668826958007, "bb_bit_changed_frac": 0.9987639212885961, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.005698136291435991, "seen_dead_norm_min": 0.002628984771021375, "kernel_exact_max_err": 0.0, "secs": 384.6, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 100, "lr": 1.9882101920963812e-05, "loss": 2.95518, "grad_norm_fp32": 2.8408262729644775, "grad_norm_finite": true, "raw_fp64_norm": 3.034286687660247, "eff_coef_other": 0.35201013786257895, "max_grad_emb": 0.02070838026702404, "max_grad_other": 0.6468521952629089, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.289695211378775, "bb_zero_grad_l2": 0.2701476127292359, "bb_fresh_batch_l2": 0.11274736309388796, "bb_fresh_ratio": 0.389193050714502, "bb_cos_act_vs_zero": 0.9212254966816928, "bb_bit_changed_frac": 0.9984607994805826, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.005707804300890248, "seen_dead_norm_min": 0.002629359720088826, "kernel_exact_max_err": 0.0, "secs": 388.0, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 101, "lr": 1.9877251730624504e-05, "loss": 3.26882, "grad_norm_fp32": 3.7833712100982666, "grad_norm_finite": true, "raw_fp64_norm": 3.931877078484151, "eff_coef_other": 0.26431446457498475, "max_grad_emb": 0.021397780627012253, "max_grad_other": 0.22943076491355896, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2848889925421328, "bb_zero_grad_l2": 0.26720380848459957, "bb_fresh_batch_l2": 0.09936931525105167, "bb_fresh_ratio": 0.3488001216345898, "bb_cos_act_vs_zero": 0.9371974183458385, "bb_bit_changed_frac": 0.9990105156159566, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.005716792240043639, "seen_dead_norm_min": 0.002629705495291307, "kernel_exact_max_err": 0.0, "secs": 391.5, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 102, "lr": 1.9872304460082527e-05, "loss": 3.35832, "grad_norm_fp32": 4.444271564483643, "grad_norm_finite": true, "raw_fp64_norm": 4.627732401678418, "eff_coef_other": 0.22500870175953866, "max_grad_emb": 0.02280055359005928, "max_grad_other": 0.5474502444267273, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2756159326904245, "bb_zero_grad_l2": 0.2627616229729222, "bb_fresh_batch_l2": 0.08196787043901349, "bb_fresh_ratio": 0.2973988827092986, "bb_cos_act_vs_zero": 0.9547543372610987, "bb_bit_changed_frac": 0.9960591655495158, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.005725142703201058, "seen_dead_norm_min": 0.00263002424934271, "kernel_exact_max_err": 0.0, "secs": 395.1, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 103, "lr": 1.9867260163440448e-05, "loss": 2.70362, "grad_norm_fp32": 2.7251670360565186, "grad_norm_finite": true, "raw_fp64_norm": 2.978287821132093, "eff_coef_other": 0.36694984924564866, "max_grad_emb": 0.05504195764660835, "max_grad_other": 0.42912688851356506, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2803510988592726, "bb_zero_grad_l2": 0.25420847688386244, "bb_fresh_batch_l2": 0.11420070213789424, "bb_fresh_ratio": 0.40734886577070056, "bb_cos_act_vs_zero": 0.9132960896307187, "bb_bit_changed_frac": 0.9988687118637399, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.005732896497817093, "seen_dead_norm_min": 0.0026303181519920166, "kernel_exact_max_err": 0.0, "secs": 398.5, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 104, "lr": 1.9862118895861883e-05, "loss": 2.51315, "grad_norm_fp32": 2.6783690452575684, "grad_norm_finite": true, "raw_fp64_norm": 2.8656359662453443, "eff_coef_other": 0.3733614038025257, "max_grad_emb": 0.02440476231276989, "max_grad_other": 0.31816139817237854, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2842909539862118, "bb_zero_grad_l2": 0.2585787426440094, "bb_fresh_batch_l2": 0.1269583635099738, "bb_fresh_ratio": 0.44657897738150093, "bb_cos_act_vs_zero": 0.8948648322571681, "bb_bit_changed_frac": 0.9991618528016095, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.005740092524619831, "seen_dead_norm_min": 0.0026305890453623307, "kernel_exact_max_err": 0.0, "secs": 401.9, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 105, "lr": 1.9856880713570904e-05, "loss": 2.68786, "grad_norm_fp32": 3.2438571453094482, "grad_norm_finite": true, "raw_fp64_norm": 3.515737821494893, "eff_coef_other": 0.30827488601681896, "max_grad_emb": 0.03356467932462692, "max_grad_other": 0.45567524433135986, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.283696649943513, "bb_zero_grad_l2": 0.26220863206529377, "bb_fresh_batch_l2": 0.1128333520251879, "bb_fresh_ratio": 0.3977253592795481, "bb_cos_act_vs_zero": 0.91752918369239, "bb_bit_changed_frac": 0.9990408231371284, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.005746767756438153, "seen_dead_norm_min": 0.002630838750078658, "kernel_exact_max_err": 0.0, "secs": 405.5, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 106, "lr": 1.985154567385144e-05, "loss": 2.7056, "grad_norm_fp32": 3.006430149078369, "grad_norm_finite": true, "raw_fp64_norm": 3.183481267155697, "eff_coef_other": 0.332620289776652, "max_grad_emb": 0.016401654109358788, "max_grad_other": 0.6835262179374695, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.29060547793293595, "bb_zero_grad_l2": 0.26165721818967674, "bb_fresh_batch_l2": 0.12064911446842624, "bb_fresh_ratio": 0.4151646256863364, "bb_cos_act_vs_zero": 0.90979495192683, "bb_bit_changed_frac": 0.9993227166838852, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.005752957222129161, "seen_dead_norm_min": 0.002631068899342319, "kernel_exact_max_err": 0.0, "secs": 408.9, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 107, "lr": 1.9846113835046633e-05, "loss": 2.20888, "grad_norm_fp32": 3.014665126800537, "grad_norm_finite": true, "raw_fp64_norm": 3.2133363401635937, "eff_coef_other": 0.3317116914241177, "max_grad_emb": 0.017767999321222305, "max_grad_other": 0.5024268627166748, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.2935340331795108, "bb_zero_grad_l2": 0.26802986868270806, "bb_fresh_batch_l2": 0.1250489893965178, "bb_fresh_ratio": 0.42601189389185423, "bb_cos_act_vs_zero": 0.9047561606645005, "bb_bit_changed_frac": 0.9987734656693548, "dead_batch_upd_l2": 0.0002947114416145665, "dead_batch_zero_l2": 0.0001453191755768074, "dead_batch_fresh_l2": 0.00026969457454490976, "dead_batch_max_row_upd": 0.0002947114416145665, "dead_batch_bit_changed": 3136, "seen_dead_count": 13, "seen_dead_norm_med": 0.005758694004308719, "seen_dead_norm_min": 0.002631280923141827, "kernel_exact_max_err": 0.0, "secs": 412.5, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 108, "lr": 1.98405852565582e-05, "loss": 2.20964, "grad_norm_fp32": 2.974385976791382, "grad_norm_finite": true, "raw_fp64_norm": 3.1903447057424605, "eff_coef_other": 0.33620373132441206, "max_grad_emb": 0.02400321327149868, "max_grad_other": 0.48063182830810547, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2991900632115518, "bb_zero_grad_l2": 0.27071082948281405, "bb_fresh_batch_l2": 0.11967897024882555, "bb_fresh_ratio": 0.40000984312170407, "bb_cos_act_vs_zero": 0.9165864705814728, "bb_bit_changed_frac": 0.9980793998276004, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.005764009286386402, "seen_dead_norm_min": 0.002631476286427032, "kernel_exact_max_err": 0.0, "secs": 415.9, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 109, "lr": 1.9834959998845785e-05, "loss": 2.43763, "grad_norm_fp32": 2.653532028198242, "grad_norm_finite": true, "raw_fp64_norm": 2.8453876555155677, "eff_coef_other": 0.3768560592136301, "max_grad_emb": 0.01235914696007967, "max_grad_other": 0.2804068624973297, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.30418362461712106, "bb_zero_grad_l2": 0.2759217823382027, "bb_fresh_batch_l2": 0.12199475360115222, "bb_fresh_ratio": 0.4010562822200183, "bb_cos_act_vs_zero": 0.9160977052912362, "bb_bit_changed_frac": 0.9988516666023676, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.00576893240658037, "seen_dead_norm_min": 0.0026316563199944116, "kernel_exact_max_err": 0.0, "secs": 419.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 110, "lr": 1.9829238123426308e-05, "loss": 2.77451, "grad_norm_fp32": 2.8966047763824463, "grad_norm_finite": true, "raw_fp64_norm": 3.0646967458335874, "eff_coef_other": 0.34523165290683566, "max_grad_emb": 0.010472114197909832, "max_grad_other": 0.2753657102584839, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.29826196934247495, "bb_zero_grad_l2": 0.2805246137108393, "bb_fresh_batch_l2": 0.11216208624400671, "bb_fresh_ratio": 0.376052255308548, "bb_cos_act_vs_zero": 0.9267016514535985, "bb_bit_changed_frac": 0.9989712447642045, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.0057824195833063065, "seen_dead_norm_min": 0.0026318221011400094, "kernel_exact_max_err": 0.0, "secs": 422.9, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 111, "lr": 1.9823419692873286e-05, "loss": 2.7833, "grad_norm_fp32": 2.8609845638275146, "grad_norm_finite": true, "raw_fp64_norm": 3.017694600109873, "eff_coef_other": 0.3495299006899459, "max_grad_emb": 0.012580196373164654, "max_grad_other": 0.22685571014881134, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2937254043582664, "bb_zero_grad_l2": 0.27504934364996003, "bb_fresh_batch_l2": 0.10855474771517047, "bb_fresh_ratio": 0.36957902212218163, "bb_cos_act_vs_zero": 0.9292271170342348, "bb_bit_changed_frac": 0.9989063226523248, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.005785922415598584, "seen_dead_norm_min": 0.0026319746495400095, "kernel_exact_max_err": 0.0, "secs": 426.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 112, "lr": 1.9817504770816135e-05, "loss": 2.63624, "grad_norm_fp32": 2.8102073669433594, "grad_norm_finite": true, "raw_fp64_norm": 2.9571831308854923, "eff_coef_other": 0.35584549948788735, "max_grad_emb": 0.025773445144295692, "max_grad_other": 0.5524914860725403, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2915273236210239, "bb_zero_grad_l2": 0.27086090783741645, "bb_fresh_batch_l2": 0.11135259054450622, "bb_fresh_ratio": 0.3819627922398828, "bb_cos_act_vs_zero": 0.9241907933214424, "bb_bit_changed_frac": 0.9990930657235906, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.005787382610396167, "seen_dead_norm_min": 0.002632115172243192, "kernel_exact_max_err": 0.0, "secs": 429.7, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 113, "lr": 1.9811493421939504e-05, "loss": 2.65542, "grad_norm_fp32": 3.0325393676757812, "grad_norm_finite": true, "raw_fp64_norm": 3.2144281296902433, "eff_coef_other": 0.3297565337164584, "max_grad_emb": 0.025684567168354988, "max_grad_other": 0.6159846782684326, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2934714888179579, "bb_zero_grad_l2": 0.26883268721076764, "bb_fresh_batch_l2": 0.1250239296765206, "bb_fresh_ratio": 0.42601729449116493, "bb_cos_act_vs_zero": 0.9047850683726267, "bb_bit_changed_frac": 0.9993022600684937, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.005788729857511448, "seen_dead_norm_min": 0.0026322444931896724, "kernel_exact_max_err": 0.0, "secs": 433.2, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 114, "lr": 1.9805385711982533e-05, "loss": 2.72076, "grad_norm_fp32": 2.667238235473633, "grad_norm_finite": true, "raw_fp64_norm": 2.886180025880207, "eff_coef_other": 0.37491949979598505, "max_grad_emb": 0.049785442650318146, "max_grad_other": 0.23225867748260498, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.29399363239416726, "bb_zero_grad_l2": 0.27062194746647894, "bb_fresh_batch_l2": 0.12140390894455644, "bb_fresh_ratio": 0.4129474096288796, "bb_cos_act_vs_zero": 0.9108064857288305, "bb_bit_changed_frac": 0.9992891687553409, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.005789972498561714, "seen_dead_norm_min": 0.0026323634315076907, "kernel_exact_max_err": 0.0, "secs": 436.6, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 115, "lr": 1.9799181707738165e-05, "loss": 2.68935, "grad_norm_fp32": 2.7554495334625244, "grad_norm_finite": true, "raw_fp64_norm": 2.912899767541192, "eff_coef_other": 0.3629170576121324, "max_grad_emb": 0.02811197191476822, "max_grad_other": 0.287774920463562, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2899234738907759, "bb_zero_grad_l2": 0.2711029359198581, "bb_fresh_batch_l2": 0.1074399012564845, "bb_fresh_ratio": 0.3705802079929575, "bb_cos_act_vs_zero": 0.9288215830343656, "bb_bit_changed_frac": 0.9989320269648602, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.005791661187169727, "seen_dead_norm_min": 0.0026324727980863915, "kernel_exact_max_err": 0.0, "secs": 440.0, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 116, "lr": 1.9792881477052398e-05, "loss": 2.54458, "grad_norm_fp32": 2.6579136848449707, "grad_norm_finite": true, "raw_fp64_norm": 2.822898220511877, "eff_coef_other": 0.3762348000490194, "max_grad_emb": 0.01619092747569084, "max_grad_other": 0.6832058429718018, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2887679771922524, "bb_zero_grad_l2": 0.26734362609918133, "bb_fresh_batch_l2": 0.11218813403149193, "bb_fresh_ratio": 0.3885061464304981, "bb_cos_act_vs_zero": 0.9214564060362235, "bb_bit_changed_frac": 0.9988246334533369, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.005794518883845796, "seen_dead_norm_min": 0.0026325734026427143, "kernel_exact_max_err": 0.0, "secs": 443.5, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 117, "lr": 1.9786485088823537e-05, "loss": 2.74858, "grad_norm_fp32": 2.7336678504943848, "grad_norm_finite": true, "raw_fp64_norm": 2.9068528632420545, "eff_coef_other": 0.36580875544568964, "max_grad_emb": 0.017704838886857033, "max_grad_other": 0.5631601810455322, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.28529578367801073, "bb_zero_grad_l2": 0.26627683501350874, "bb_fresh_batch_l2": 0.10603383526979418, "bb_fresh_ratio": 0.37166281920754085, "bb_cos_act_vs_zero": 0.9283810107202847, "bb_bit_changed_frac": 0.998788852271063, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.00583602334060086, "seen_dead_norm_min": 0.0026326658610981747, "kernel_exact_max_err": 0.0, "secs": 446.9, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 118, "lr": 1.9779992613001463e-05, "loss": 2.6742, "grad_norm_fp32": 2.4330737590789795, "grad_norm_finite": true, "raw_fp64_norm": 2.5996034800638514, "eff_coef_other": 0.4110025786377981, "max_grad_emb": 0.017735645174980164, "max_grad_other": 0.6815012693405151, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2856301309607227, "bb_zero_grad_l2": 0.2630700274938794, "bb_fresh_batch_l2": 0.11285786189024266, "bb_fresh_ratio": 0.3951188955823497, "bb_cos_act_vs_zero": 0.9186330815055697, "bb_bit_changed_frac": 0.998873847280656, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.0058747070834226315, "seen_dead_norm_min": 0.002632750785486355, "kernel_exact_max_err": 0.0, "secs": 450.4, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 119, "lr": 1.9773404120586857e-05, "loss": 2.72754, "grad_norm_fp32": 2.5638034343719482, "grad_norm_finite": true, "raw_fp64_norm": 2.692902345198811, "eff_coef_other": 0.39004535080499175, "max_grad_emb": 0.008138427510857582, "max_grad_other": 0.39215680956840515, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.28437994041844145, "bb_zero_grad_l2": 0.2633735731749913, "bb_fresh_batch_l2": 0.11314746968696379, "bb_fresh_ratio": 0.397874299855597, "bb_cos_act_vs_zero": 0.9174807347807257, "bb_bit_changed_frac": 0.9990743065045418, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.005875605718750714, "seen_dead_norm_min": 0.002632828784265878, "kernel_exact_max_err": 0.0, "secs": 453.8, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 120, "lr": 1.976671968363041e-05, "loss": 2.94623, "grad_norm_fp32": 2.8169302940368652, "grad_norm_finite": true, "raw_fp64_norm": 2.9537333181176524, "eff_coef_other": 0.35499623370896205, "max_grad_emb": 0.008692482486367226, "max_grad_other": 0.47952085733413696, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.279154388125274, "bb_zero_grad_l2": 0.26221504859361133, "bb_fresh_batch_l2": 0.09564706393121537, "bb_fresh_ratio": 0.34263141831140614, "bb_cos_act_vs_zero": 0.9394699217820363, "bb_bit_changed_frac": 0.9984864187408455, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.0058764342947209575, "seen_dead_norm_min": 0.0026329004347123213, "kernel_exact_max_err": 0.0, "secs": 457.2, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 121, "lr": 1.9759939375232052e-05, "loss": 2.48332, "grad_norm_fp32": 2.7333824634552, "grad_norm_finite": true, "raw_fp64_norm": 2.8847993991379917, "eff_coef_other": 0.365846948798002, "max_grad_emb": 0.013112735003232956, "max_grad_other": 0.8105054497718811, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2779792612696266, "bb_zero_grad_l2": 0.2573900389925704, "bb_fresh_batch_l2": 0.10945550520164803, "bb_fresh_ratio": 0.3937542128205076, "bb_cos_act_vs_zero": 0.9192401253670706, "bb_bit_changed_frac": 0.9990459498523268, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.005877198777921226, "seen_dead_norm_min": 0.002632966156099453, "kernel_exact_max_err": 0.0, "secs": 460.6, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 122, "lr": 1.975306326954016e-05, "loss": 2.39436, "grad_norm_fp32": 2.695559024810791, "grad_norm_finite": true, "raw_fp64_norm": 2.857216905359401, "eff_coef_other": 0.3709804236580459, "max_grad_emb": 0.015638742595911026, "max_grad_other": 0.576600968837738, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2792344304089461, "bb_zero_grad_l2": 0.2563001600404436, "bb_fresh_batch_l2": 0.11436465162425241, "bb_fresh_ratio": 0.40956500764165227, "bb_cos_act_vs_zero": 0.9122979352338487, "bb_bit_changed_frac": 0.998822498164106, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.005920990395549218, "seen_dead_norm_min": 0.0026330264302059695, "kernel_exact_max_err": 0.0, "secs": 464.2, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 123, "lr": 1.9746091441750714e-05, "loss": 2.71744, "grad_norm_fp32": 3.03924822807312, "grad_norm_finite": true, "raw_fp64_norm": 3.1725888016584847, "eff_coef_other": 0.329028626794782, "max_grad_emb": 0.010420497506856918, "max_grad_other": 0.6762962937355042, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2773046460560386, "bb_zero_grad_l2": 0.2574454503091321, "bb_fresh_batch_l2": 0.09872537775484215, "bb_fresh_ratio": 0.356017755774966, "bb_cos_act_vs_zero": 0.9344991931338374, "bb_bit_changed_frac": 0.9984547877164892, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 13, "seen_dead_norm_med": 0.005967879809746918, "seen_dead_norm_min": 0.0026330816182956844, "kernel_exact_max_err": 0.0, "secs": 467.6, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 124, "lr": 1.9739023968106507e-05, "loss": 2.75638, "grad_norm_fp32": 2.7791261672973633, "grad_norm_finite": true, "raw_fp64_norm": 3.4825903402813215e+30, "eff_coef_other": 0.35982520403068735, "max_grad_emb": 6.911969905041113e+29, "max_grad_other": 0.22298431396484375, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.2746495380381648, "bb_zero_grad_l2": 0.25566363016670796, "bb_fresh_batch_l2": 0.10341791065138885, "bb_fresh_ratio": 0.37654500127729357, "bb_cos_act_vs_zero": 0.9264090790798211, "bb_bit_changed_frac": 0.9988627913273315, "dead_batch_upd_l2": 0.0004939060770765673, "dead_batch_zero_l2": 1.318341595236788e-41, "dead_batch_fresh_l2": 0.0004939060770765673, "dead_batch_max_row_upd": 0.0004939060770765673, "dead_batch_bit_changed": 3136, "seen_dead_count": 14, "seen_dead_norm_med": 0.0058791520120432955, "seen_dead_norm_min": 0.0004939060770765673, "kernel_exact_max_err": 0.0, "secs": 471.0, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 125, "lr": 1.97318609258963e-05, "loss": 2.72549, "grad_norm_fp32": 2.605595827102661, "grad_norm_finite": true, "raw_fp64_norm": 2.7422199160646277, "eff_coef_other": 0.3837892300137498, "max_grad_emb": 0.010138128884136677, "max_grad_other": 0.414190411567688, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2754955081189283, "bb_zero_grad_l2": 0.2532061857546346, "bb_fresh_batch_l2": 0.11198891580406116, "bb_fresh_ratio": 0.40649997006744953, "bb_cos_act_vs_zero": 0.9136669110611377, "bb_bit_changed_frac": 0.9991483064728338, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 0.005879703953074537, "seen_dead_norm_min": 0.000949822257068575, "kernel_exact_max_err": 0.0, "secs": 474.5, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 126, "lr": 1.9724602393453976e-05, "loss": 2.64311, "grad_norm_fp32": 2.8737807273864746, "grad_norm_finite": true, "raw_fp64_norm": 3.021434425075373, "eff_coef_other": 0.3479735396986596, "max_grad_emb": 0.012023475021123886, "max_grad_other": 0.28293272852897644, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.27343386049393653, "bb_zero_grad_l2": 0.2539788690153066, "bb_fresh_batch_l2": 0.10312635268290028, "bb_fresh_ratio": 0.37715282407457046, "bb_cos_act_vs_zero": 0.9261549584951345, "bb_bit_changed_frac": 0.9982156476734482, "dead_batch_upd_l2": 0.00028407141173593663, "dead_batch_zero_l2": 1.7024181006939392e-06, "dead_batch_fresh_l2": 0.00028432035939271943, "dead_batch_max_row_upd": 0.00028407141173593663, "dead_batch_bit_changed": 3136, "seen_dead_count": 14, "seen_dead_norm_med": 0.005880212505866784, "seen_dead_norm_min": 0.0013706675622353896, "kernel_exact_max_err": 0.0, "secs": 477.9, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 127, "lr": 1.9717248450157682e-05, "loss": 2.57365, "grad_norm_fp32": 2.1984729766845703, "grad_norm_finite": true, "raw_fp64_norm": 2.366758168526016, "eff_coef_other": 0.45486096747347426, "max_grad_emb": 0.025176670402288437, "max_grad_other": 0.13747604191303253, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.28163678929613684, "bb_zero_grad_l2": 0.2520867356603448, "bb_fresh_batch_l2": 0.12135229755959946, "bb_fresh_ratio": 0.4308822645751701, "bb_cos_act_vs_zero": 0.9024381721143467, "bb_bit_changed_frac": 0.9990476222663189, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 0.0058806809555143605, "seen_dead_norm_min": 0.0017591368477800186, "kernel_exact_max_err": 0.0, "secs": 481.4, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 128, "lr": 1.9709799176428963e-05, "loss": 2.8903, "grad_norm_fp32": 3.1828320026397705, "grad_norm_finite": true, "raw_fp64_norm": 3.3139828586169173, "eff_coef_other": 0.3141855068018405, "max_grad_emb": 0.01031572837382555, "max_grad_other": 0.27209824323654175, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.270846059132393, "bb_zero_grad_l2": 0.25966002831385215, "bb_fresh_batch_l2": 0.09203237944442948, "bb_fresh_ratio": 0.33979589638202146, "bb_cos_act_vs_zero": 0.9406719656881294, "bb_bit_changed_frac": 0.998795283401807, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 0.005881112691207719, "seen_dead_norm_min": 0.0021177183974370128, "kernel_exact_max_err": 0.0, "secs": 484.8, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 129, "lr": 1.9702254653731884e-05, "loss": 2.65117, "grad_norm_fp32": 3.462378740310669, "grad_norm_finite": true, "raw_fp64_norm": 3.686750388318557, "eff_coef_other": 0.28881869552248274, "max_grad_emb": 0.029742440208792686, "max_grad_other": 0.8217629790306091, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2652434911546816, "bb_zero_grad_l2": 0.24969599481130947, "bb_fresh_batch_l2": 0.09314476524692235, "bb_fresh_ratio": 0.3511670157915516, "bb_cos_act_vs_zero": 0.9363264954000337, "bb_bit_changed_frac": 0.9986374019630806, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 0.005881510245502164, "seen_dead_norm_min": 0.0024487094149096772, "kernel_exact_max_err": 0.0, "secs": 488.4, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 130, "lr": 1.969461496457214e-05, "loss": 2.7169, "grad_norm_fp32": 3.014488458633423, "grad_norm_finite": true, "raw_fp64_norm": 3.138852372222996, "eff_coef_other": 0.3317311318293135, "max_grad_emb": 0.011521497741341591, "max_grad_other": 0.5473124384880066, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.26192843804504845, "bb_zero_grad_l2": 0.24451914125224702, "bb_fresh_batch_l2": 0.09703586935175035, "bb_fresh_ratio": 0.37046710191530013, "bb_cos_act_vs_zero": 0.9288573618844942, "bb_bit_changed_frac": 0.9989688722829925, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 0.0058818764123676915, "seen_dead_norm_min": 0.002633357100610822, "kernel_exact_max_err": 0.0, "secs": 491.8, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 131, "lr": 1.968688019249614e-05, "loss": 2.71431, "grad_norm_fp32": 2.702157497406006, "grad_norm_finite": true, "raw_fp64_norm": 2.848786263881987, "eff_coef_other": 0.37007451670950137, "max_grad_emb": 0.016120918095111847, "max_grad_other": 0.22289903461933136, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.2644808862733771, "bb_zero_grad_l2": 0.24145633010052062, "bb_fresh_batch_l2": 0.1040592447919817, "bb_fresh_ratio": 0.393447126778085, "bb_cos_act_vs_zero": 0.9193696990738175, "bb_bit_changed_frac": 0.9987538500328689, "dead_batch_upd_l2": 0.00027338437284294656, "dead_batch_zero_l2": 1.4367117040510254e-05, "dead_batch_fresh_l2": 0.00027378808912402767, "dead_batch_max_row_upd": 0.00027338437284294656, "dead_batch_bit_changed": 3136, "seen_dead_count": 14, "seen_dead_norm_med": 0.005882213283380503, "seen_dead_norm_min": 0.0026333839433320184, "kernel_exact_max_err": 0.0, "secs": 495.1, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 132, "lr": 1.9679050422090117e-05, "loss": 2.52497, "grad_norm_fp32": 2.743927240371704, "grad_norm_finite": true, "raw_fp64_norm": 3.2248749012262805, "eff_coef_other": 0.36444101754808855, "max_grad_emb": 0.1327630579471588, "max_grad_other": 0.2750721275806427, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.26752852955854484, "bb_zero_grad_l2": 0.24381225674509877, "bb_fresh_batch_l2": 0.10335361436240943, "bb_fresh_ratio": 0.3863274490124686, "bb_cos_act_vs_zero": 0.9224282184468025, "bb_bit_changed_frac": 0.9987846221134831, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 0.005882523592506321, "seen_dead_norm_min": 0.0026334081766021876, "kernel_exact_max_err": 0.0, "secs": 498.5, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 133, "lr": 1.9671125738979184e-05, "loss": 2.74429, "grad_norm_fp32": 2.385483503341675, "grad_norm_finite": true, "raw_fp64_norm": 2.5517151663961224, "eff_coef_other": 0.4192020524967414, "max_grad_emb": 0.01070194598287344, "max_grad_other": 0.15012796223163605, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2690506530716064, "bb_zero_grad_l2": 0.24663035427164862, "bb_fresh_batch_l2": 0.11296558762243718, "bb_fresh_ratio": 0.4198673607841865, "bb_cos_act_vs_zero": 0.9076304818316652, "bb_bit_changed_frac": 0.9991030771900966, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 0.005882809113122926, "seen_dead_norm_min": 0.002633430169176733, "kernel_exact_max_err": 0.0, "secs": 502.1, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 134, "lr": 1.9663106229826406e-05, "loss": 2.55415, "grad_norm_fp32": 2.7656233310699463, "grad_norm_finite": true, "raw_fp64_norm": 2.9485758558062583, "eff_coef_other": 0.3615820083608849, "max_grad_emb": 0.09916714578866959, "max_grad_other": 0.5009554624557495, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.26958403812786924, "bb_zero_grad_l2": 0.24802847595963848, "bb_fresh_batch_l2": 0.10655376100276016, "bb_fresh_ratio": 0.3952524850607792, "bb_cos_act_vs_zero": 0.918573691775369, "bb_bit_changed_frac": 0.9991069067879641, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 0.005883071812996818, "seen_dead_norm_min": 0.0026334501247167502, "kernel_exact_max_err": 0.0, "secs": 505.5, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 135, "lr": 1.9654991982331854e-05, "loss": 2.55438, "grad_norm_fp32": 2.248108148574829, "grad_norm_finite": true, "raw_fp64_norm": 2.4534880771180245, "eff_coef_other": 0.44481826010714026, "max_grad_emb": 0.045666974037885666, "max_grad_other": 0.22759170830249786, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.27821735619419596, "bb_zero_grad_l2": 0.24851487352833468, "bb_fresh_batch_l2": 0.12927677485271621, "bb_fresh_ratio": 0.46466107154896874, "bb_cos_act_vs_zero": 0.8855222483954694, "bb_bit_changed_frac": 0.9992726029305409, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 0.005883313347926327, "seen_dead_norm_min": 0.002633468239291089, "kernel_exact_max_err": 0.0, "secs": 508.9, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 136, "lr": 1.9646783085231636e-05, "loss": 2.60935, "grad_norm_fp32": 2.5956501960754395, "grad_norm_finite": true, "raw_fp64_norm": 2.7822399771350406, "eff_coef_other": 0.38525977662637234, "max_grad_emb": 0.012040785513818264, "max_grad_other": 0.16731174290180206, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.27957699044882506, "bb_zero_grad_l2": 0.256467621392788, "bb_fresh_batch_l2": 0.11617129641121915, "bb_fresh_ratio": 0.41552524127511714, "bb_cos_act_vs_zero": 0.9096144696422436, "bb_bit_changed_frac": 0.9989553888311444, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 0.005883535337212101, "seen_dead_norm_min": 0.002633484527895674, "kernel_exact_max_err": 0.0, "secs": 512.4, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 137, "lr": 1.9638479628296932e-05, "loss": 2.33486, "grad_norm_fp32": 2.847604751586914, "grad_norm_finite": true, "raw_fp64_norm": 3.008543047587496, "eff_coef_other": 0.3511722082464259, "max_grad_emb": 0.014149376191198826, "max_grad_other": 1.085504174232483, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.28119279413898524, "bb_zero_grad_l2": 0.2577147889575161, "bb_fresh_batch_l2": 0.11513340145032867, "bb_fresh_ratio": 0.4094464860056892, "bb_cos_act_vs_zero": 0.9123436291470032, "bb_bit_changed_frac": 0.9991973145466355, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 0.005883739399756797, "seen_dead_norm_min": 0.0026334991866655525, "kernel_exact_max_err": 0.0, "secs": 515.8, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 138, "lr": 1.9630081702333023e-05, "loss": 2.40899, "grad_norm_fp32": 2.5047688484191895, "grad_norm_finite": true, "raw_fp64_norm": 2.6769476656625804, "eff_coef_other": 0.3992382775731351, "max_grad_emb": 0.010726126842200756, "max_grad_other": 0.356855571269989, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2843082090522028, "bb_zero_grad_l2": 0.2591957159068898, "bb_fresh_batch_l2": 0.12192833898657564, "bb_fresh_ratio": 0.4288597202066296, "bb_cos_act_vs_zero": 0.9034088845162304, "bb_bit_changed_frac": 0.9993304690722091, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 0.0058839267657235265, "seen_dead_norm_min": 0.0026335122181950937, "kernel_exact_max_err": 0.0, "secs": 519.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 139, "lr": 1.9621589399178275e-05, "loss": 2.42165, "grad_norm_fp32": 2.6383535861968994, "grad_norm_finite": true, "raw_fp64_norm": 2.820539537742261, "eff_coef_other": 0.379024110417799, "max_grad_emb": 0.017340146005153656, "max_grad_other": 0.35934126377105713, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2888526480572868, "bb_zero_grad_l2": 0.2620615195257003, "bb_fresh_batch_l2": 0.12342364721595162, "bb_fresh_ratio": 0.4272893049312589, "bb_cos_act_vs_zero": 0.9041203700231863, "bb_bit_changed_frac": 0.9993063136654154, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 0.005884099032979114, "seen_dead_norm_min": 0.0026335238245253877, "kernel_exact_max_err": 0.0, "secs": 522.7, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 140, "lr": 1.9613002811703158e-05, "loss": 2.56741, "grad_norm_fp32": 2.3386073112487793, "grad_norm_finite": true, "raw_fp64_norm": 2.5460907657985743, "eff_coef_other": 0.4276047404731988, "max_grad_emb": 0.017810367047786713, "max_grad_other": 0.15317979454994202, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.29107873293737474, "bb_zero_grad_l2": 0.2662541639971801, "bb_fresh_batch_l2": 0.12469990259114616, "bb_fresh_ratio": 0.42840609251234857, "bb_cos_act_vs_zero": 0.9036540109564472, "bb_bit_changed_frac": 0.9990855668078807, "dead_batch_upd_l2": 0.000489959020885175, "dead_batch_zero_l2": 2.1007044490485925e-05, "dead_batch_fresh_l2": 0.0004899661323288899, "dead_batch_max_row_upd": 0.00035029323568222173, "dead_batch_bit_changed": 6272, "seen_dead_count": 14, "seen_dead_norm_med": 0.005884257065263378, "seen_dead_norm_min": 0.00263353420789549, "kernel_exact_max_err": 0.0, "secs": 526.1, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 141, "lr": 1.960432203380922e-05, "loss": 2.48875, "grad_norm_fp32": 2.5341196060180664, "grad_norm_finite": true, "raw_fp64_norm": 2.6987974507255954, "eff_coef_other": 0.39461420960990784, "max_grad_emb": 0.020515846088528633, "max_grad_other": 0.1400572806596756, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2989757672681039, "bb_zero_grad_l2": 0.26830504503611247, "bb_fresh_batch_l2": 0.14039036862729504, "bb_fresh_ratio": 0.46957106226405704, "bb_cos_act_vs_zero": 0.8830121356708153, "bb_bit_changed_frac": 0.9994028392929957, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 0.005884402061571886, "seen_dead_norm_min": 0.0026335433699263486, "kernel_exact_max_err": 0.0, "secs": 529.6, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 142, "lr": 1.9595547160428055e-05, "loss": 2.39041, "grad_norm_fp32": 2.784214496612549, "grad_norm_finite": true, "raw_fp64_norm": 2.927992639586628, "eff_coef_other": 0.35916760078976023, "max_grad_emb": 0.013344226405024529, "max_grad_other": 0.7982044219970703, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3099824433739366, "bb_zero_grad_l2": 0.2755931179873138, "bb_fresh_batch_l2": 0.14137703337127297, "bb_fresh_ratio": 0.45608077616424125, "bb_cos_act_vs_zero": 0.8899388165557786, "bb_bit_changed_frac": 0.999398687170174, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 0.005884534844075317, "seen_dead_norm_min": 0.002633551512269094, "kernel_exact_max_err": 0.0, "secs": 533.0, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 143, "lr": 1.958667828752027e-05, "loss": 2.43176, "grad_norm_fp32": 2.4615328311920166, "grad_norm_finite": true, "raw_fp64_norm": 2.615583956844645, "eff_coef_other": 0.4062507641894738, "max_grad_emb": 0.008498991839587688, "max_grad_other": 0.16120262444019318, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.3049491010438662, "bb_zero_grad_l2": 0.2857346794102542, "bb_fresh_batch_l2": 0.11444267370557444, "bb_fresh_ratio": 0.37528450916506273, "bb_cos_act_vs_zero": 0.9269639083557603, "bb_bit_changed_frac": 0.9991476965104967, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 0.005884656624763729, "seen_dead_norm_min": 0.0026335586364214405, "kernel_exact_max_err": 0.0, "secs": 536.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 144, "lr": 1.957771551207444e-05, "loss": 2.50071, "grad_norm_fp32": 3.441884756088257, "grad_norm_finite": true, "raw_fp64_norm": 3.618211820635922, "eff_coef_other": 0.2905384056490334, "max_grad_emb": 0.023694844916462898, "max_grad_other": 0.40547430515289307, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.29783690917719124, "bb_zero_grad_l2": 0.2810844119253668, "bb_fresh_batch_l2": 0.10177875696528862, "bb_fresh_ratio": 0.34172647455435984, "bb_cos_act_vs_zero": 0.9398077356499502, "bb_bit_changed_frac": 0.9988735494573519, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 0.005884768218543322, "seen_dead_norm_min": 0.002633564743740143, "kernel_exact_max_err": 0.0, "secs": 539.9, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 145, "lr": 1.9568658932106043e-05, "loss": 2.39134, "grad_norm_fp32": 2.3322229385375977, "grad_norm_finite": true, "raw_fp64_norm": 2.489036535502512, "eff_coef_other": 0.42877529189029845, "max_grad_emb": 0.010088485665619373, "max_grad_other": 0.18834027647972107, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.30066424432934685, "bb_zero_grad_l2": 0.27452402822901756, "bb_fresh_batch_l2": 0.124402349059374, "bb_fresh_ratio": 0.4137583746842341, "bb_cos_act_vs_zero": 0.9103906439304053, "bb_bit_changed_frac": 0.9993663296927443, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 0.005884870420443933, "seen_dead_norm_min": 0.0026335700356865566, "kernel_exact_max_err": 0.0, "secs": 543.2, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 146, "lr": 1.9559508646656384e-05, "loss": 2.69985, "grad_norm_fp32": 2.587247848510742, "grad_norm_finite": true, "raw_fp64_norm": 2.770481168841893, "eff_coef_other": 0.3865109460095477, "max_grad_emb": 0.018106937408447266, "max_grad_other": 0.1268327832221985, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.29736781980250443, "bb_zero_grad_l2": 0.27710729452001026, "bb_fresh_batch_l2": 0.10673981169591715, "bb_fresh_ratio": 0.35894876509101736, "bb_cos_act_vs_zero": 0.9333584563911366, "bb_bit_changed_frac": 0.9988812420564546, "dead_batch_upd_l2": 0.00029699855988240664, "dead_batch_zero_l2": 0.00021177936043276072, "dead_batch_fresh_l2": 0.0002698542742225759, "dead_batch_max_row_upd": 0.00029699855988240664, "dead_batch_bit_changed": 3136, "seen_dead_count": 14, "seen_dead_norm_med": 0.005884963688839696, "seen_dead_norm_min": 0.0026335745132941104, "kernel_exact_max_err": 0.0, "secs": 546.6, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 147, "lr": 1.955026475579152e-05, "loss": 2.43402, "grad_norm_fp32": 2.2270116806030273, "grad_norm_finite": true, "raw_fp64_norm": 2.3761840915677572, "eff_coef_other": 0.44903201886089905, "max_grad_emb": 0.008605052717030048, "max_grad_other": 0.10615156590938568, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.29950939326784864, "bb_zero_grad_l2": 0.27405477987440113, "bb_fresh_batch_l2": 0.12135401958416625, "bb_fresh_ratio": 0.405176005533958, "bb_cos_act_vs_zero": 0.9142390291891997, "bb_bit_changed_frac": 0.9992472514586213, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 0.005885048812658899, "seen_dead_norm_min": 0.0026335781768926088, "kernel_exact_max_err": 0.0, "secs": 550.1, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 148, "lr": 1.9540927360601162e-05, "loss": 2.67088, "grad_norm_fp32": 2.39859938621521, "grad_norm_finite": true, "raw_fp64_norm": 2.586143252502319, "eff_coef_other": 0.4169097969578484, "max_grad_emb": 0.01781107485294342, "max_grad_other": 0.40178215503692627, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.30011023657660163, "bb_zero_grad_l2": 0.2760070628162459, "bb_fresh_batch_l2": 0.12225116550252102, "bb_fresh_ratio": 0.40735420056662086, "bb_cos_act_vs_zero": 0.913292628546427, "bb_bit_changed_frac": 0.999340631836322, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 0.005885126601754833, "seen_dead_norm_min": 0.0026335812292350427, "kernel_exact_max_err": 0.0, "secs": 553.5, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 149, "lr": 1.9531496563197563e-05, "loss": 2.29776, "grad_norm_fp32": 2.283053398132324, "grad_norm_finite": true, "raw_fp64_norm": 2.4528260173168075, "eff_coef_other": 0.4380097122600583, "max_grad_emb": 0.016676098108291626, "max_grad_other": 0.4052494168281555, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.301421669140802, "bb_zero_grad_l2": 0.27654923076610555, "bb_fresh_batch_l2": 0.12424123061226856, "bb_fresh_ratio": 0.4121841371471944, "bb_cos_act_vs_zero": 0.9111227626314579, "bb_bit_changed_frac": 0.9992998836574736, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 0.005885197467351518, "seen_dead_norm_min": 0.002633583670390705, "kernel_exact_max_err": 0.0, "secs": 557.0, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 150, "lr": 1.9521972466714416e-05, "loss": 2.46935, "grad_norm_fp32": 2.3366291522979736, "grad_norm_finite": true, "raw_fp64_norm": 2.4915007818959394, "eff_coef_other": 0.4279667447655521, "max_grad_emb": 0.007768423296511173, "max_grad_other": 0.2545314133167267, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.296683730820096, "bb_zero_grad_l2": 0.2777514542042391, "bb_fresh_batch_l2": 0.11160742950338179, "bb_fresh_ratio": 0.3761831806377635, "bb_cos_act_vs_zero": 0.9265949611150924, "bb_bit_changed_frac": 0.9990845860400915, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 0.005885262194870016, "seen_dead_norm_min": 0.00263358550106926, "kernel_exact_max_err": 0.0, "secs": 560.4, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 151, "lr": 1.9512355175305713e-05, "loss": 2.42239, "grad_norm_fp32": 2.225349187850952, "grad_norm_finite": true, "raw_fp64_norm": 2.3933982799890563, "eff_coef_other": 0.4493674772893664, "max_grad_emb": 0.014980290085077286, "max_grad_other": 0.21607795357704163, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2947236410946911, "bb_zero_grad_l2": 0.2733872118657879, "bb_fresh_batch_l2": 0.1142441453256711, "bb_fresh_ratio": 0.38763142617719576, "bb_cos_act_vs_zero": 0.9218325240496562, "bb_bit_changed_frac": 0.9987108994773535, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 0.005885320840551186, "seen_dead_norm_min": 0.0026335868921334646, "kernel_exact_max_err": 0.0, "secs": 563.8, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 152, "lr": 1.9502644794144616e-05, "loss": 2.56557, "grad_norm_fp32": 2.299381971359253, "grad_norm_finite": true, "raw_fp64_norm": 2.4610660058483442, "eff_coef_other": 0.434899280570414, "max_grad_emb": 0.014576108194887638, "max_grad_other": 0.21212582290172577, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.29284146720813514, "bb_zero_grad_l2": 0.2715920964776835, "bb_fresh_batch_l2": 0.1165312971620069, "bb_fresh_ratio": 0.3979330464123889, "bb_cos_act_vs_zero": 0.9174686179790947, "bb_bit_changed_frac": 0.9990799137791149, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 0.00588537418878237, "seen_dead_norm_min": 0.002633587704486821, "kernel_exact_max_err": 0.0, "secs": 567.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 153, "lr": 1.9492841429422292e-05, "loss": 2.34231, "grad_norm_fp32": 2.2378504276275635, "grad_norm_finite": true, "raw_fp64_norm": 2.4153872224738757, "eff_coef_other": 0.4468571897376316, "max_grad_emb": 0.020973531529307365, "max_grad_other": 0.2612386643886566, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2910407880015398, "bb_zero_grad_l2": 0.26986386500150217, "bb_fresh_batch_l2": 0.11515794512860167, "bb_fresh_ratio": 0.39567631024965616, "bb_cos_act_vs_zero": 0.9184322435294687, "bb_bit_changed_frac": 0.9990700805574705, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 0.005885422641570048, "seen_dead_norm_min": 0.002633588108538106, "kernel_exact_max_err": 0.0, "secs": 570.6, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 154, "lr": 1.9482945188346767e-05, "loss": 2.5014, "grad_norm_fp32": 2.401667833328247, "grad_norm_finite": true, "raw_fp64_norm": 2.5876140550326943, "eff_coef_other": 0.41637713997986725, "max_grad_emb": 0.014046041294932365, "max_grad_other": 0.19317787885665894, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.28930551600656396, "bb_zero_grad_l2": 0.268211338487539, "bb_fresh_batch_l2": 0.11266098549509117, "bb_fresh_ratio": 0.3894187260934736, "bb_cos_act_vs_zero": 0.9210804161269782, "bb_bit_changed_frac": 0.9991905392769935, "dead_batch_upd_l2": 0.0002056091045239078, "dead_batch_zero_l2": 2.7287517731761307e-06, "dead_batch_fresh_l2": 0.00020557803012443375, "dead_batch_max_row_upd": 0.0002056091045239078, "dead_batch_bit_changed": 3136, "seen_dead_count": 14, "seen_dead_norm_med": 0.005885466218125889, "seen_dead_norm_min": 0.002633588105124787, "kernel_exact_max_err": 0.0, "secs": 574.0, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 155, "lr": 1.9472956179141754e-05, "loss": 2.55779, "grad_norm_fp32": 2.646634817123413, "grad_norm_finite": true, "raw_fp64_norm": 2.778983292137926, "eff_coef_other": 0.377838157229688, "max_grad_emb": 0.009185322560369968, "max_grad_other": 0.18495026230812073, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.28398485228358467, "bb_zero_grad_l2": 0.26660297128835997, "bb_fresh_batch_l2": 0.10054329109455262, "bb_fresh_ratio": 0.35404455655314676, "bb_cos_act_vs_zero": 0.9352353225468429, "bb_bit_changed_frac": 0.9990570588580588, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 0.005922549814118567, "seen_dead_norm_min": 0.0026335876950955976, "kernel_exact_max_err": 0.0, "secs": 577.5, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 156, "lr": 1.9462874511045452e-05, "loss": 2.20629, "grad_norm_fp32": 2.2575764656066895, "grad_norm_finite": true, "raw_fp64_norm": 2.4801654684225416, "eff_coef_other": 0.44295268500621093, "max_grad_emb": 0.025196876376867294, "max_grad_other": 0.20586667954921722, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2850274982186215, "bb_zero_grad_l2": 0.26169793333747254, "bb_fresh_batch_l2": 0.11929288065706337, "bb_fresh_ratio": 0.4185311291107901, "bb_cos_act_vs_zero": 0.9082563372061797, "bb_bit_changed_frac": 0.9991053733207538, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 0.005960557192051759, "seen_dead_norm_min": 0.0026335868782554664, "kernel_exact_max_err": 0.0, "secs": 580.8, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 157, "lr": 1.945270029430937e-05, "loss": 2.4534, "grad_norm_fp32": 2.4525909423828125, "grad_norm_finite": true, "raw_fp64_norm": 2.6062575180153753, "eff_coef_other": 0.40773191117493895, "max_grad_emb": 0.011944977566599846, "max_grad_other": 0.44596564769744873, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.28450141446236754, "bb_zero_grad_l2": 0.2626558440295606, "bb_fresh_batch_l2": 0.11240440527512781, "bb_fresh_ratio": 0.3950926060861329, "bb_cos_act_vs_zero": 0.9186526240873021, "bb_bit_changed_frac": 0.9992758026363308, "dead_batch_upd_l2": 0.00028094404784530225, "dead_batch_zero_l2": 0.00012291203900810366, "dead_batch_fresh_l2": 0.00025781686345665027, "dead_batch_max_row_upd": 0.00028094404784530225, "dead_batch_bit_changed": 3136, "seen_dead_count": 14, "seen_dead_norm_med": 0.005995633496056873, "seen_dead_norm_min": 0.0026335856543411884, "kernel_exact_max_err": 0.0, "secs": 584.2, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 158, "lr": 1.9442433640197113e-05, "loss": 2.69633, "grad_norm_fp32": 2.375392198562622, "grad_norm_finite": true, "raw_fp64_norm": 2.5357594355407027, "eff_coef_other": 0.42098293478532794, "max_grad_emb": 0.01203371025621891, "max_grad_other": 0.16640768945217133, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2856342660101539, "bb_zero_grad_l2": 0.26215797589626977, "bb_fresh_batch_l2": 0.11164475623457149, "bb_fresh_ratio": 0.3908661162894324, "bb_cos_act_vs_zero": 0.9204513327474577, "bb_bit_changed_frac": 0.999200966180342, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 0.006028004126335514, "seen_dead_norm_min": 0.002633584226441252, "kernel_exact_max_err": 0.0, "secs": 587.7, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 159, "lr": 1.9432074660983162e-05, "loss": 2.50886, "grad_norm_fp32": 2.400310754776001, "grad_norm_finite": true, "raw_fp64_norm": 2.541250336444829, "eff_coef_other": 0.41661254960329963, "max_grad_emb": 0.009587584063410759, "max_grad_other": 0.7026218175888062, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.28028485613630133, "bb_zero_grad_l2": 0.2632021533700902, "bb_fresh_batch_l2": 0.10136802669947104, "bb_fresh_ratio": 0.36166073364369067, "bb_cos_act_vs_zero": 0.9323339799996234, "bb_bit_changed_frac": 0.9988231423719126, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 0.006035568099709845, "seen_dead_norm_min": 0.002633582592405413, "kernel_exact_max_err": 0.0, "secs": 591.1, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 160, "lr": 1.942162346995166e-05, "loss": 2.42147, "grad_norm_fp32": 2.4130196571350098, "grad_norm_finite": true, "raw_fp64_norm": 2.585441796020664, "eff_coef_other": 0.41441833373581827, "max_grad_emb": 0.010604240000247955, "max_grad_other": 0.5155603885650635, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2787511832162028, "bb_zero_grad_l2": 0.25827018269875024, "bb_fresh_batch_l2": 0.10803127397554839, "bb_fresh_ratio": 0.38755449476158105, "bb_cos_act_vs_zero": 0.9218586100432206, "bb_bit_changed_frac": 0.9990462636755634, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 14, "seen_dead_norm_med": 0.006059887981486624, "seen_dead_norm_min": 0.0026335805538962452, "kernel_exact_max_err": 0.0, "secs": 594.5, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 161, "lr": 1.941108018139515e-05, "loss": 2.31627, "grad_norm_fp32": 2.273178815841675, "grad_norm_finite": true, "raw_fp64_norm": 1.658871734022566e+32, "eff_coef_other": 0.43991240509485907, "max_grad_emb": 3.1839305225872464e+31, "max_grad_other": 0.24824729561805725, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.2777065448777806, "bb_zero_grad_l2": 0.25685710360112246, "bb_fresh_batch_l2": 0.11021723438933012, "bb_fresh_ratio": 0.39688382006926415, "bb_cos_act_vs_zero": 0.9178957523518847, "bb_bit_changed_frac": 0.999036906802785, "dead_batch_upd_l2": 0.0004860595312449942, "dead_batch_zero_l2": 1.255563424035036e-41, "dead_batch_fresh_l2": 0.0004860595312449942, "dead_batch_max_row_upd": 0.0004860595312449942, "dead_batch_bit_changed": 3136, "seen_dead_count": 15, "seen_dead_norm_med": 0.006102387326376782, "seen_dead_norm_min": 0.0004860595312449942, "kernel_exact_max_err": 0.0, "secs": 598.1, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 162, "lr": 1.940044491061335e-05, "loss": 2.80636, "grad_norm_fp32": 2.740135431289673, "grad_norm_finite": true, "raw_fp64_norm": 2.919367661946867, "eff_coef_other": 0.36494533213053915, "max_grad_emb": 0.0222457405179739, "max_grad_other": 0.3893037438392639, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.27215931160285134, "bb_zero_grad_l2": 0.25589850701197203, "bb_fresh_batch_l2": 0.09653234554964762, "bb_fresh_ratio": 0.35469058538225773, "bb_cos_act_vs_zero": 0.9349984997144494, "bb_bit_changed_frac": 0.9989655055603639, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 0.006134368637465475, "seen_dead_norm_min": 0.0009346332765218725, "kernel_exact_max_err": 0.0, "secs": 601.4, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 163, "lr": 1.938971777391188e-05, "loss": 2.81904, "grad_norm_fp32": 2.8973889350891113, "grad_norm_finite": true, "raw_fp64_norm": 3.0578808008782055, "eff_coef_other": 0.3451382183286435, "max_grad_emb": 0.014837909489870071, "max_grad_other": 0.3576548397541046, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2650282450205843, "bb_zero_grad_l2": 0.25078075159029595, "bb_fresh_batch_l2": 0.08779467986802494, "bb_fresh_ratio": 0.33126537083323354, "bb_cos_act_vs_zero": 0.943541490712935, "bb_bit_changed_frac": 0.9984529112331831, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 0.0061560361567923275, "seen_dead_norm_min": 0.0013486099420294453, "kernel_exact_max_err": 0.0, "secs": 605.0, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 164, "lr": 1.9378898888600987e-05, "loss": 2.4295, "grad_norm_fp32": 2.287609100341797, "grad_norm_finite": true, "raw_fp64_norm": 2.446108319477496, "eff_coef_other": 0.43713742995390154, "max_grad_emb": 0.008611668832600117, "max_grad_other": 0.31770896911621094, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.26583896366919435, "bb_zero_grad_l2": 0.24420801688462207, "bb_fresh_batch_l2": 0.10988348791399621, "bb_fresh_ratio": 0.4133460588220372, "bb_cos_act_vs_zero": 0.910609350264018, "bb_bit_changed_frac": 0.9990818239464893, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 0.00617603152972413, "seen_dead_norm_min": 0.0017306557431077112, "kernel_exact_max_err": 0.0, "secs": 608.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 165, "lr": 1.9367988372994264e-05, "loss": 2.58357, "grad_norm_fp32": 2.7056260108947754, "grad_norm_finite": true, "raw_fp64_norm": 2.8661295328547247, "eff_coef_other": 0.3696000949034327, "max_grad_emb": 0.0120670972391963, "max_grad_other": 0.35999757051467896, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2621381261985408, "bb_zero_grad_l2": 0.24495298578861172, "bb_fresh_batch_l2": 0.09966850716170889, "bb_fresh_ratio": 0.38021370110130775, "bb_cos_act_vs_zero": 0.9249474022412412, "bb_bit_changed_frac": 0.9990014700401096, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 0.00619448364101973, "seen_dead_norm_min": 0.0020832317218783003, "kernel_exact_max_err": 0.0, "secs": 611.7, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 166, "lr": 1.9356986346407364e-05, "loss": 2.1481, "grad_norm_fp32": 2.7570812702178955, "grad_norm_finite": true, "raw_fp64_norm": 2.8807752554456996, "eff_coef_other": 0.36270227073092337, "max_grad_emb": 0.015443437732756138, "max_grad_other": 0.2129688262939453, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2628175284247962, "bb_zero_grad_l2": 0.24154726161592283, "bb_fresh_batch_l2": 0.1056067563290813, "bb_fresh_ratio": 0.4018253917919333, "bb_cos_act_vs_zero": 0.9157224194552442, "bb_bit_changed_frac": 0.9991393150721969, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 0.006211511410751098, "seen_dead_norm_min": 0.0024086090988820843, "kernel_exact_max_err": 0.0, "secs": 615.2, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 167, "lr": 1.934589292915669e-05, "loss": 2.38846, "grad_norm_fp32": 2.2644379138946533, "grad_norm_finite": true, "raw_fp64_norm": 2.4190613671179273, "eff_coef_other": 0.44161049956524556, "max_grad_emb": 0.007391654420644045, "max_grad_other": 0.37531107664108276, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.26529130054464767, "bb_zero_grad_l2": 0.24216548631191492, "bb_fresh_batch_l2": 0.1112144009309289, "bb_fresh_ratio": 0.4192161623943333, "bb_cos_act_vs_zero": 0.9078998303512373, "bb_bit_changed_frac": 0.999199091100539, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 0.006227224684966321, "seen_dead_norm_min": 0.0026335607857383547, "kernel_exact_max_err": 0.0, "secs": 618.6, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 168, "lr": 1.933470824255807e-05, "loss": 2.63096, "grad_norm_fp32": 2.3879826068878174, "grad_norm_finite": true, "raw_fp64_norm": 2.5395288332484274, "eff_coef_other": 0.41876334373302837, "max_grad_emb": 0.007268241140991449, "max_grad_other": 0.305331826210022, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.26489470134198023, "bb_zero_grad_l2": 0.24443842870463867, "bb_fresh_batch_l2": 0.1049466416645204, "bb_fresh_ratio": 0.3961824873538479, "bb_cos_act_vs_zero": 0.9181832759828756, "bb_bit_changed_frac": 0.9991291598869994, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 0.006241724315711637, "seen_dead_norm_min": 0.002633557321697603, "kernel_exact_max_err": 0.0, "secs": 622.1, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 169, "lr": 1.932343240892545e-05, "loss": 2.73507, "grad_norm_fp32": 2.734987258911133, "grad_norm_finite": true, "raw_fp64_norm": 2.9138301167188794, "eff_coef_other": 0.3656322826037012, "max_grad_emb": 0.013585428707301617, "max_grad_other": 0.19438275694847107, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.260282655095667, "bb_zero_grad_l2": 0.2440692893642468, "bb_fresh_batch_l2": 0.09503513598952648, "bb_fresh_ratio": 0.3651228160193628, "bb_cos_act_vs_zero": 0.9309836488688232, "bb_bit_changed_frac": 0.9986394199194735, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 0.006255104293166057, "seen_dead_norm_min": 0.002633553654182882, "kernel_exact_max_err": 0.0, "secs": 625.6, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 170, "lr": 1.9312065551569538e-05, "loss": 2.59361, "grad_norm_fp32": 2.7490787506103516, "grad_norm_finite": true, "raw_fp64_norm": 2.9455220980683796, "eff_coef_other": 0.36375809024019023, "max_grad_emb": 0.019188465550541878, "max_grad_other": 0.25016993284225464, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2595769658995922, "bb_zero_grad_l2": 0.23981687569232016, "bb_fresh_batch_l2": 0.10247014871098731, "bb_fresh_ratio": 0.39475824966158246, "bb_cos_act_vs_zero": 0.9187990518299967, "bb_bit_changed_frac": 0.9990040550116527, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 0.006267450953978096, "seen_dead_norm_min": 0.0026335499864755265, "kernel_exact_max_err": 0.0, "secs": 629.0, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 171, "lr": 1.9300607794796465e-05, "loss": 2.64337, "grad_norm_fp32": 2.6376824378967285, "grad_norm_finite": true, "raw_fp64_norm": 2.7889843006139308, "eff_coef_other": 0.379120551629726, "max_grad_emb": 0.011036364361643791, "max_grad_other": 0.5188088417053223, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25776951599927406, "bb_zero_grad_l2": 0.23917231461977936, "bb_fresh_batch_l2": 0.09855271762709382, "bb_fresh_ratio": 0.3823288306417558, "bb_cos_act_vs_zero": 0.9240342261707645, "bb_bit_changed_frac": 0.9990263030580777, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 0.006278843889850919, "seen_dead_norm_min": 0.002633546115234205, "kernel_exact_max_err": 0.0, "secs": 632.4, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 172, "lr": 1.9289059263906422e-05, "loss": 2.66391, "grad_norm_fp32": 2.602281332015991, "grad_norm_finite": true, "raw_fp64_norm": 2.728651914717054, "eff_coef_other": 0.38427805764845613, "max_grad_emb": 0.010228079743683338, "max_grad_other": 0.2560206353664398, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25968539331832224, "bb_zero_grad_l2": 0.23751079296275726, "bb_fresh_batch_l2": 0.11037442860295579, "bb_fresh_ratio": 0.42503133192269643, "bb_cos_act_vs_zero": 0.9052272631583307, "bb_bit_changed_frac": 0.9991691392269884, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 0.0062893567243824874, "seen_dead_norm_min": 0.002633542243863662, "kernel_exact_max_err": 0.0, "secs": 635.9, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 173, "lr": 1.9277420085192294e-05, "loss": 2.20324, "grad_norm_fp32": 2.733534336090088, "grad_norm_finite": true, "raw_fp64_norm": 2.8704122103270096, "eff_coef_other": 0.36582662268794736, "max_grad_emb": 0.02329961210489273, "max_grad_other": 0.2823076844215393, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25958733876976925, "bb_zero_grad_l2": 0.2392654420332187, "bb_fresh_batch_l2": 0.10351006137890435, "bb_fresh_ratio": 0.398748497786745, "bb_cos_act_vs_zero": 0.9170720738471733, "bb_bit_changed_frac": 0.9991869769060681, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 0.006299057200897266, "seen_dead_norm_min": 0.00263353816908384, "kernel_exact_max_err": 0.0, "secs": 639.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 174, "lr": 1.926569038593827e-05, "loss": 2.60205, "grad_norm_fp32": 2.2517623901367188, "grad_norm_finite": true, "raw_fp64_norm": 2.3969324517776878, "eff_coef_other": 0.44409639324462225, "max_grad_emb": 0.006978427991271019, "max_grad_other": 0.2976645231246948, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.26058110712503774, "bb_zero_grad_l2": 0.23917253082255807, "bb_fresh_batch_l2": 0.10908150927276347, "bb_fresh_ratio": 0.41860866459678364, "bb_cos_act_vs_zero": 0.9082177221584916, "bb_bit_changed_frac": 0.9990695775420502, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 0.006308008067517733, "seen_dead_norm_min": 0.002633534094175915, "kernel_exact_max_err": 0.0, "secs": 642.8, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 175, "lr": 1.925387029441847e-05, "loss": 2.81963, "grad_norm_fp32": 2.5981719493865967, "grad_norm_finite": true, "raw_fp64_norm": 2.743751689742893, "eff_coef_other": 0.3848858484328729, "max_grad_emb": 0.014696240425109863, "max_grad_other": 0.34413740038871765, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2588433198072342, "bb_zero_grad_l2": 0.24009721209465962, "bb_fresh_batch_l2": 0.09859968880081463, "bb_fresh_ratio": 0.3809242165269855, "bb_cos_act_vs_zero": 0.9246110212580072, "bb_bit_changed_frac": 0.99889501013868, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 0.006316267121468129, "seen_dead_norm_min": 0.002633530017970189, "kernel_exact_max_err": 0.0, "secs": 646.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 176, "lr": 1.9241959939895518e-05, "loss": 2.46737, "grad_norm_fp32": 2.4737260341644287, "grad_norm_finite": true, "raw_fp64_norm": 2.700393809376935, "eff_coef_other": 0.40424832092995183, "max_grad_emb": 0.029725899919867516, "max_grad_other": 0.3529057800769806, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.2587603434402338, "bb_zero_grad_l2": 0.23850677947699916, "bb_fresh_batch_l2": 0.10766704187365306, "bb_fresh_ratio": 0.4160878766901198, "bb_cos_act_vs_zero": 0.9094078713132169, "bb_bit_changed_frac": 0.9990904608223071, "dead_batch_upd_l2": 0.00030668768603763803, "dead_batch_zero_l2": 6.110961518420008e-05, "dead_batch_fresh_l2": 0.0003093061825838074, "dead_batch_max_row_upd": 0.00030668768603763803, "dead_batch_bit_changed": 3136, "seen_dead_count": 15, "seen_dead_norm_med": 0.006323887692920691, "seen_dead_norm_min": 0.0026335257395237632, "kernel_exact_max_err": 0.0, "secs": 649.7, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 177, "lr": 1.922995945261914e-05, "loss": 2.29271, "grad_norm_fp32": 2.475884199142456, "grad_norm_finite": true, "raw_fp64_norm": 2.679002316030755, "eff_coef_other": 0.40389594814265156, "max_grad_emb": 0.02947254851460457, "max_grad_other": 0.6974838376045227, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.26314929308612545, "bb_zero_grad_l2": 0.23843113197456386, "bb_fresh_batch_l2": 0.11501675535816894, "bb_fresh_ratio": 0.4370779568103396, "bb_cos_act_vs_zero": 0.8994479880108471, "bb_bit_changed_frac": 0.9992583093768497, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 0.006330919061548252, "seen_dead_norm_min": 0.0026335214610126475, "kernel_exact_max_err": 0.0, "secs": 653.1, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 178, "lr": 1.9217868963824747e-05, "loss": 2.11349, "grad_norm_fp32": 2.3059821128845215, "grad_norm_finite": true, "raw_fp64_norm": 2.4844522821725916, "eff_coef_other": 0.43365452002339866, "max_grad_emb": 0.027557356283068657, "max_grad_other": 0.14319196343421936, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2714712999989018, "bb_zero_grad_l2": 0.24247188832488512, "bb_fresh_batch_l2": 0.12039400722008618, "bb_fresh_ratio": 0.44348705450842585, "bb_cos_act_vs_zero": 0.8962861709203352, "bb_bit_changed_frac": 0.9992339757251945, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 0.006337406760689727, "seen_dead_norm_min": 0.0026335171819174387, "kernel_exact_max_err": 0.0, "secs": 656.6, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 179, "lr": 1.9205688605731982e-05, "loss": 2.65056, "grad_norm_fp32": 2.329796075820923, "grad_norm_finite": true, "raw_fp64_norm": 2.513071075960617, "eff_coef_other": 0.4292219311193194, "max_grad_emb": 0.021762479096651077, "max_grad_other": 0.2291366457939148, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.26908569770757906, "bb_zero_grad_l2": 0.2501333887529413, "bb_fresh_batch_l2": 0.10384431325936107, "bb_fresh_ratio": 0.385915394775871, "bb_cos_act_vs_zero": 0.922560787004745, "bb_bit_changed_frac": 0.9988059750057925, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 0.006343392617228556, "seen_dead_norm_min": 0.0026335126998044095, "kernel_exact_max_err": 0.0, "secs": 660.0, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 180, "lr": 1.9193418511543293e-05, "loss": 2.54892, "grad_norm_fp32": 2.4184696674346924, "grad_norm_finite": true, "raw_fp64_norm": 2.581863443514263, "eff_coef_other": 0.413484444308235, "max_grad_emb": 0.03300122544169426, "max_grad_other": 0.29375460743904114, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.27311604735371464, "bb_zero_grad_l2": 0.24793146098504323, "bb_fresh_batch_l2": 0.12003016893712432, "bb_fresh_ratio": 0.43948413174591805, "bb_cos_act_vs_zero": 0.898300456843315, "bb_bit_changed_frac": 0.9992738447498596, "dead_batch_upd_l2": 0.00034945275429275086, "dead_batch_zero_l2": 0.0002223931824656826, "dead_batch_fresh_l2": 0.00023981147909839294, "dead_batch_max_row_upd": 0.00034945275429275086, "dead_batch_bit_changed": 3136, "seen_dead_count": 15, "seen_dead_norm_med": 0.006348915267407072, "seen_dead_norm_min": 0.00263350821769138, "kernel_exact_max_err": 0.0, "secs": 663.4, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 181, "lr": 1.9181058815442464e-05, "loss": 2.69666, "grad_norm_fp32": 2.4486796855926514, "grad_norm_finite": true, "raw_fp64_norm": 2.63067110684844, "eff_coef_other": 0.4083831778817544, "max_grad_emb": 0.03593630716204643, "max_grad_other": 0.3744695782661438, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2693354958141109, "bb_zero_grad_l2": 0.2516519104622037, "bb_fresh_batch_l2": 0.09914714896222196, "bb_fresh_ratio": 0.3681176469612123, "bb_cos_act_vs_zero": 0.9297903690461189, "bb_bit_changed_frac": 0.9991489397333183, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 0.006354010528300767, "seen_dead_norm_min": 0.00263350373551366, "kernel_exact_max_err": 0.0, "secs": 666.9, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 182, "lr": 1.9168609652593152e-05, "loss": 2.5949, "grad_norm_fp32": 2.4401180744171143, "grad_norm_finite": true, "raw_fp64_norm": 2.7007397213080244, "eff_coef_other": 0.4098160661437704, "max_grad_emb": 0.08065007627010345, "max_grad_other": 0.4445798993110657, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2661546355739377, "bb_zero_grad_l2": 0.24815963087186407, "bb_fresh_batch_l2": 0.10060102262028382, "bb_fresh_ratio": 0.3779795997291089, "bb_cos_act_vs_zero": 0.9258371068008786, "bb_bit_changed_frac": 0.9989211329757642, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 0.006358711389494708, "seen_dead_norm_min": 0.002633499253016451, "kernel_exact_max_err": 0.0, "secs": 670.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 183, "lr": 1.91560711591374e-05, "loss": 2.61341, "grad_norm_fp32": 2.3191730976104736, "grad_norm_finite": true, "raw_fp64_norm": 2.468586853517465, "eff_coef_other": 0.4311879824073298, "max_grad_emb": 0.01306420098990202, "max_grad_other": 0.25899624824523926, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.26776080273978453, "bb_zero_grad_l2": 0.24522751913695762, "bb_fresh_batch_l2": 0.10948128307171345, "bb_fresh_ratio": 0.4088771842311424, "bb_cos_act_vs_zero": 0.912595207331584, "bb_bit_changed_frac": 0.9993114142754609, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 0.006363048382469704, "seen_dead_norm_min": 0.002633494567304628, "kernel_exact_max_err": 0.0, "secs": 673.9, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 184, "lr": 1.9143443472194178e-05, "loss": 2.62591, "grad_norm_fp32": 2.394679546356201, "grad_norm_finite": true, "raw_fp64_norm": 2.545814718503239, "eff_coef_other": 0.4175922343886837, "max_grad_emb": 0.01076648011803627, "max_grad_other": 0.2007971554994583, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2661825591820762, "bb_zero_grad_l2": 0.24668562430295693, "bb_fresh_batch_l2": 0.10515137501008386, "bb_fresh_ratio": 0.39503480368207533, "bb_cos_act_vs_zero": 0.9187014421858716, "bb_bit_changed_frac": 0.9991912022917383, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 0.006367049541882681, "seen_dead_norm_min": 0.0026334898815284103, "kernel_exact_max_err": 0.0, "secs": 677.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 185, "lr": 1.9130726729857836e-05, "loss": 2.83469, "grad_norm_fp32": 3.235117197036743, "grad_norm_finite": true, "raw_fp64_norm": 3.3712456877160153, "eff_coef_other": 0.3091077169656322, "max_grad_emb": 0.021269867196679115, "max_grad_other": 0.5404215455055237, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.25944966733235264, "bb_zero_grad_l2": 0.2452377749422495, "bb_fresh_batch_l2": 0.08033380958702352, "bb_fresh_ratio": 0.3096315767640459, "bb_cos_act_vs_zero": 0.9508733955807309, "bb_bit_changed_frac": 0.9965395099075849, "dead_batch_upd_l2": 0.00051968404143671, "dead_batch_zero_l2": 2.4935298332799554e-06, "dead_batch_fresh_l2": 0.0005197814581338222, "dead_batch_max_row_upd": 0.00038704500232732093, "dead_batch_bit_changed": 6272, "seen_dead_count": 15, "seen_dead_norm_med": 0.006370740730124839, "seen_dead_norm_min": 0.0026334851957521927, "kernel_exact_max_err": 0.0, "secs": 680.8, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 186, "lr": 1.9117921071196636e-05, "loss": 2.25411, "grad_norm_fp32": 2.247269868850708, "grad_norm_finite": true, "raw_fp64_norm": 2.4194796015193174, "eff_coef_other": 0.444984186757788, "max_grad_emb": 0.011937988921999931, "max_grad_other": 0.25770699977874756, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.26516943718607167, "bb_zero_grad_l2": 0.23905156151232407, "bb_fresh_batch_l2": 0.12047773623542461, "bb_fresh_ratio": 0.45434246689177965, "bb_cos_act_vs_zero": 0.8908903371841167, "bb_bit_changed_frac": 0.9992951381336485, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 0.0063741458897766425, "seen_dead_norm_min": 0.002633480510040369, "kernel_exact_max_err": 0.0, "secs": 684.2, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 187, "lr": 1.9105026636251203e-05, "loss": 2.23238, "grad_norm_fp32": 2.190530300140381, "grad_norm_finite": true, "raw_fp64_norm": 2.3601925320817894, "eff_coef_other": 0.4565102538986385, "max_grad_emb": 0.01110695581883192, "max_grad_other": 0.5446375608444214, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.267222488357308, "bb_zero_grad_l2": 0.2443153998177678, "bb_fresh_batch_l2": 0.11610193132269184, "bb_fresh_ratio": 0.4344766491637854, "bb_cos_act_vs_zero": 0.9007841587220762, "bb_bit_changed_frac": 0.9991415921152154, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 0.006377287062573607, "seen_dead_norm_min": 0.0026334758242638552, "kernel_exact_max_err": 0.0, "secs": 687.6, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 188, "lr": 1.9092043566033017e-05, "loss": 2.52416, "grad_norm_fp32": 2.5975353717803955, "grad_norm_finite": true, "raw_fp64_norm": 2.7708727780982247, "eff_coef_other": 0.38498017231403886, "max_grad_emb": 0.016674045473337173, "max_grad_other": 0.484258234500885, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.26681238624453674, "bb_zero_grad_l2": 0.24619995157320498, "bb_fresh_batch_l2": 0.10730290441097938, "bb_fresh_ratio": 0.4021661284968794, "bb_cos_act_vs_zero": 0.915594638003321, "bb_bit_changed_frac": 0.9992687671572609, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 0.006380184612232482, "seen_dead_norm_min": 0.002633471138357632, "kernel_exact_max_err": 0.0, "secs": 691.0, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 189, "lr": 1.9078972002522852e-05, "loss": 2.37094, "grad_norm_fp32": 2.272480010986328, "grad_norm_finite": true, "raw_fp64_norm": 2.433711636915142, "eff_coef_other": 0.4400476814395772, "max_grad_emb": 0.011367421597242355, "max_grad_other": 0.22497329115867615, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2706855103039542, "bb_zero_grad_l2": 0.24580703252913313, "bb_fresh_batch_l2": 0.11678266221766549, "bb_fresh_ratio": 0.43143300166503046, "bb_cos_act_vs_zero": 0.9021644457787104, "bb_bit_changed_frac": 0.9992646214905524, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 0.0063828572872081865, "seen_dead_norm_min": 0.002633466249107011, "kernel_exact_max_err": 0.0, "secs": 694.5, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 190, "lr": 1.9065812088669234e-05, "loss": 2.35354, "grad_norm_fp32": 2.4414169788360596, "grad_norm_finite": true, "raw_fp64_norm": 2.6009950160997133, "eff_coef_other": 0.40959803223729335, "max_grad_emb": 0.011669336818158627, "max_grad_other": 0.6223599314689636, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.27049985844006935, "bb_zero_grad_l2": 0.24936668104542123, "bb_fresh_batch_l2": 0.10579906964236233, "bb_fresh_ratio": 0.39112430687575633, "bb_cos_act_vs_zero": 0.9203391392155444, "bb_bit_changed_frac": 0.9989349967768838, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 0.006385322571628826, "seen_dead_norm_min": 0.00263346135985639, "kernel_exact_max_err": 0.0, "secs": 697.9, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 191, "lr": 1.9052563968386873e-05, "loss": 2.6811, "grad_norm_fp32": 2.4072177410125732, "grad_norm_finite": true, "raw_fp64_norm": 2.583990722075249, "eff_coef_other": 0.4154171712618686, "max_grad_emb": 0.01356616709381342, "max_grad_other": 0.2171129733324051, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2704235397588411, "bb_zero_grad_l2": 0.24920189300784734, "bb_fresh_batch_l2": 0.1085960242719263, "bb_fresh_ratio": 0.4015775563354074, "bb_cos_act_vs_zero": 0.9158426440798003, "bb_bit_changed_frac": 0.9992169495514607, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 0.006387596378017575, "seen_dead_norm_min": 0.002633456470542356, "kernel_exact_max_err": 0.0, "secs": 701.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 192, "lr": 1.903922778655509e-05, "loss": 2.32547, "grad_norm_fp32": 2.5413150787353516, "grad_norm_finite": true, "raw_fp64_norm": 2.7034442978617013, "eff_coef_other": 0.39349690043185626, "max_grad_emb": 0.017523452639579773, "max_grad_other": 0.7150298953056335, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.268719845614476, "bb_zero_grad_l2": 0.24912989657456994, "bb_fresh_batch_l2": 0.10473522925753591, "bb_fresh_ratio": 0.389756212526991, "bb_cos_act_vs_zero": 0.9209386756073057, "bb_bit_changed_frac": 0.9990427209536777, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 0.006389693705246495, "seen_dead_norm_min": 0.0026334515812283226, "kernel_exact_max_err": 0.0, "secs": 704.8, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 193, "lr": 1.9025803689016225e-05, "loss": 2.40717, "grad_norm_fp32": 2.7096140384674072, "grad_norm_finite": true, "raw_fp64_norm": 2.885093199931281, "eff_coef_other": 0.3690561152796128, "max_grad_emb": 0.02488415688276291, "max_grad_other": 1.0023914575576782, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2634876288678597, "bb_zero_grad_l2": 0.2475669871949049, "bb_fresh_batch_l2": 0.09955117703893335, "bb_fresh_ratio": 0.37782106684355465, "bb_cos_act_vs_zero": 0.9259784923111715, "bb_bit_changed_frac": 0.9990735738760559, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 0.0063916280406004986, "seen_dead_norm_min": 0.002633446691978979, "kernel_exact_max_err": 0.0, "secs": 708.2, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 194, "lr": 1.901229182257407e-05, "loss": 2.43311, "grad_norm_fp32": 2.509298801422119, "grad_norm_finite": true, "raw_fp64_norm": 2.676535338877431, "eff_coef_other": 0.39851754638216624, "max_grad_emb": 0.016097895801067352, "max_grad_other": 0.7674682140350342, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.260349421829981, "bb_zero_grad_l2": 0.2427379769380705, "bb_fresh_batch_l2": 0.10013586296485487, "bb_fresh_ratio": 0.3846210306940791, "bb_cos_act_vs_zero": 0.923120753947731, "bb_bit_changed_frac": 0.9989137578490055, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 0.006393411842335164, "seen_dead_norm_min": 0.002633441802729636, "kernel_exact_max_err": 0.0, "secs": 711.7, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 195, "lr": 1.8998692334992223e-05, "loss": 2.25165, "grad_norm_fp32": 2.3038666248321533, "grad_norm_finite": true, "raw_fp64_norm": 2.4722259455537254, "eff_coef_other": 0.4340527160595237, "max_grad_emb": 0.022041194140911102, "max_grad_other": 0.18433882296085358, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2634964424051513, "bb_zero_grad_l2": 0.2398488375320166, "bb_fresh_batch_l2": 0.11488039418027701, "bb_fresh_ratio": 0.43598461190469234, "bb_cos_act_vs_zero": 0.9000123998982391, "bb_bit_changed_frac": 0.9991678581095899, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 0.006452486124101179, "seen_dead_norm_min": 0.0026334369134802926, "kernel_exact_max_err": 0.0, "secs": 715.1, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 196, "lr": 1.8985005374992506e-05, "loss": 2.25729, "grad_norm_fp32": 2.2392492294311523, "grad_norm_finite": true, "raw_fp64_norm": 2.4119436909565293, "eff_coef_other": 0.44657804958851555, "max_grad_emb": 0.027917280793190002, "max_grad_other": 0.5488184094429016, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.26560721373600105, "bb_zero_grad_l2": 0.24276008213917516, "bb_fresh_batch_l2": 0.11143656300299223, "bb_fresh_ratio": 0.4195539776030106, "bb_cos_act_vs_zero": 0.9077517664951957, "bb_bit_changed_frac": 0.9991580543615053, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 15, "seen_dead_norm_med": 0.006456685751397717, "seen_dead_norm_min": 0.0026334320242957774, "kernel_exact_max_err": 0.0, "secs": 718.7, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 197, "lr": 1.897123109225332e-05, "loss": 2.57967, "grad_norm_fp32": 2.333414077758789, "grad_norm_finite": true, "raw_fp64_norm": 7.885165552117342e+31, "eff_coef_other": 0.4285564148151838, "max_grad_emb": 1.4739290083661638e+31, "max_grad_other": 0.2694335877895355, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.26346831032383106, "bb_zero_grad_l2": 0.24470628408468942, "bb_fresh_batch_l2": 0.10459234949939647, "bb_fresh_ratio": 0.39698265560226637, "bb_cos_act_vs_zero": 0.9178908031952868, "bb_bit_changed_frac": 0.9990620401703624, "dead_batch_upd_l2": 0.00047509501356452833, "dead_batch_zero_l2": 1.255563424035036e-41, "dead_batch_fresh_l2": 0.00047509501356452833, "dead_batch_max_row_upd": 0.00047509501356452833, "dead_batch_bit_changed": 3136, "seen_dead_count": 16, "seen_dead_norm_med": 0.006397972407041902, "seen_dead_norm_min": 0.00047509501356452833, "kernel_exact_max_err": 0.0, "secs": 722.1, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 198, "lr": 1.8957369637408015e-05, "loss": 2.78419, "grad_norm_fp32": 2.8791420459747314, "grad_norm_finite": true, "raw_fp64_norm": 3.041098439842839, "eff_coef_other": 0.34732557015466065, "max_grad_emb": 0.014084714464843273, "max_grad_other": 0.7896934747695923, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25671077369915113, "bb_zero_grad_l2": 0.2427353446999525, "bb_fresh_batch_l2": 0.08562753115233575, "bb_fresh_ratio": 0.3335564375365322, "bb_cos_act_vs_zero": 0.9427343661418608, "bb_bit_changed_frac": 0.9986251086816464, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 16, "seen_dead_norm_med": 0.006399262192202181, "seen_dead_norm_min": 0.0009134672181823584, "kernel_exact_max_err": 0.0, "secs": 725.5, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 199, "lr": 1.8943421162043233e-05, "loss": 2.38715, "grad_norm_fp32": 2.303260564804077, "grad_norm_finite": true, "raw_fp64_norm": 2.4647876524630288, "eff_coef_other": 0.43416692888072533, "max_grad_emb": 0.013416704721748829, "max_grad_other": 0.2252795398235321, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2588869265883096, "bb_zero_grad_l2": 0.23651052364966654, "bb_fresh_batch_l2": 0.10983892574572342, "bb_fresh_ratio": 0.42427374450001815, "bb_cos_act_vs_zero": 0.9055692967303014, "bb_bit_changed_frac": 0.9992417143591905, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 16, "seen_dead_norm_med": 0.006400451337984125, "seen_dead_norm_min": 0.0013179530221286765, "kernel_exact_max_err": 0.0, "secs": 728.9, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 200, "lr": 1.8929385818697274e-05, "loss": 2.38, "grad_norm_fp32": 2.3381030559539795, "grad_norm_finite": true, "raw_fp64_norm": 2.501447176030696, "eff_coef_other": 0.42769696132791907, "max_grad_emb": 0.02105974219739437, "max_grad_other": 0.19094516336917877, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25845542673675675, "bb_zero_grad_l2": 0.23851920256531903, "bb_fresh_batch_l2": 0.10554693690382135, "bb_fresh_ratio": 0.40837578160555904, "bb_cos_act_vs_zero": 0.9128686258218909, "bb_bit_changed_frac": 0.9992172263222221, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 16, "seen_dead_norm_med": 0.0064015476197871474, "seen_dead_norm_min": 0.0016911698990419064, "kernel_exact_max_err": 0.0, "secs": 732.4, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 201, "lr": 1.89152637608584e-05, "loss": 2.4282, "grad_norm_fp32": 2.1445388793945312, "grad_norm_finite": true, "raw_fp64_norm": 2.305249951739852, "eff_coef_other": 0.46630049159185155, "max_grad_emb": 0.011285537853837013, "max_grad_other": 0.25166699290275574, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.26031949021188794, "bb_zero_grad_l2": 0.2381185945500871, "bb_fresh_batch_l2": 0.11167727150788978, "bb_fresh_ratio": 0.42900080749616437, "bb_cos_act_vs_zero": 0.9033753014763246, "bb_bit_changed_frac": 0.999136568417126, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 16, "seen_dead_norm_med": 0.0064025580022593785, "seen_dead_norm_min": 0.0020355331804936803, "kernel_exact_max_err": 0.0, "secs": 735.8, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 202, "lr": 1.890105514296318e-05, "loss": 2.48161, "grad_norm_fp32": 2.448779582977295, "grad_norm_finite": true, "raw_fp64_norm": 2.466665366278472e+32, "eff_coef_other": 0.40836651799328316, "max_grad_emb": 2.358226692450373e+31, "max_grad_other": 0.2996642291545868, "dead_tokens_in_batch": 32, "dead_inp_tokens_in_batch": 32, "n_unique_dead_in_batch": 25, "bb_update_l2": 0.2609430428313147, "bb_zero_grad_l2": 0.23983764544665453, "bb_fresh_batch_l2": 0.1044477996847844, "bb_fresh_ratio": 0.40027049026290445, "bb_cos_act_vs_zero": 0.9164010696495769, "bb_bit_changed_frac": 0.9992143536325955, "dead_batch_upd_l2": 0.0016453773766568634, "dead_batch_zero_l2": 0.00014639729452838293, "dead_batch_fresh_l2": 0.001638851592966548, "dead_batch_max_row_upd": 0.00047332634565830595, "dead_batch_bit_changed": 37632, "seen_dead_count": 28, "seen_dead_norm_med": 0.002633403503219848, "seen_dead_norm_min": 0.00047116247349321194, "kernel_exact_max_err": 0.0, "secs": 739.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 203, "lr": 1.8886760120394774e-05, "loss": 2.33457, "grad_norm_fp32": 2.272081136703491, "grad_norm_finite": true, "raw_fp64_norm": 2.4202829998748903, "eff_coef_other": 0.44012493379789325, "max_grad_emb": 0.015101602301001549, "max_grad_other": 0.31437715888023376, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25918184325316423, "bb_zero_grad_l2": 0.24039880736075167, "bb_fresh_batch_l2": 0.10182853897874809, "bb_fresh_ratio": 0.39288453890376795, "bb_cos_act_vs_zero": 0.919621808565271, "bb_bit_changed_frac": 0.9991159186797426, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.00264644266976368, "seen_dead_norm_min": 0.0009058846824462356, "kernel_exact_max_err": 0.0, "secs": 742.8, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 204, "lr": 1.887237884948126e-05, "loss": 2.3731, "grad_norm_fp32": 2.4142446517944336, "grad_norm_finite": true, "raw_fp64_norm": 2.578240399712284, "eff_coef_other": 0.4142080567719905, "max_grad_emb": 0.010403059422969818, "max_grad_other": 0.2751014828681946, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25919259851443377, "bb_zero_grad_l2": 0.23876220785090504, "bb_fresh_batch_l2": 0.10500474490511408, "bb_fresh_ratio": 0.4051224668719336, "bb_cos_act_vs_zero": 0.914288377464689, "bb_bit_changed_frac": 0.9992216619526187, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.0029169438834786613, "seen_dead_norm_min": 0.0013069828280781505, "kernel_exact_max_err": 0.0, "secs": 746.1, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 205, "lr": 1.8857911487493917e-05, "loss": 2.65487, "grad_norm_fp32": 2.6544697284698486, "grad_norm_finite": true, "raw_fp64_norm": 2.814840780626004, "eff_coef_other": 0.3767229336058428, "max_grad_emb": 0.012753674760460854, "max_grad_other": 0.3203928768634796, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2561463149001838, "bb_zero_grad_l2": 0.23874268698141207, "bb_fresh_batch_l2": 0.09534711282701872, "bb_fresh_ratio": 0.3722369102369245, "bb_cos_act_vs_zero": 0.928145985380856, "bb_bit_changed_frac": 0.9991069466474449, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.0031665271579362935, "seen_dead_norm_min": 0.0016770556202854894, "kernel_exact_max_err": 0.0, "secs": 749.7, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 206, "lr": 1.8843358192645496e-05, "loss": 2.5924, "grad_norm_fp32": 2.3967204093933105, "grad_norm_finite": true, "raw_fp64_norm": 2.8427662535119347, "eff_coef_other": 0.4172366450605258, "max_grad_emb": 0.12045849114656448, "max_grad_other": 0.5102420449256897, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2560165325427045, "bb_zero_grad_l2": 0.23592812361889576, "bb_fresh_batch_l2": 0.10344481690628667, "bb_fresh_ratio": 0.4040552220549729, "bb_cos_act_vs_zero": 0.9147596835498949, "bb_bit_changed_frac": 0.999170771500799, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.0033968088297773934, "seen_dead_norm_min": 0.0020185010360357176, "kernel_exact_max_err": 0.0, "secs": 753.1, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 207, "lr": 1.88287191240885e-05, "loss": 2.46833, "grad_norm_fp32": 2.3755788803100586, "grad_norm_finite": true, "raw_fp64_norm": 2.5432572065088004, "eff_coef_other": 0.42094985240802796, "max_grad_emb": 0.01174847036600113, "max_grad_other": 0.16853861510753632, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2594542594300804, "bb_zero_grad_l2": 0.2358152383864387, "bb_fresh_batch_l2": 0.11017223210363626, "bb_fresh_ratio": 0.4246306549202222, "bb_cos_act_vs_zero": 0.9053734968551651, "bb_bit_changed_frac": 0.9992617409413098, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.0036092803756649734, "seen_dead_norm_min": 0.002333531766163925, "kernel_exact_max_err": 0.0, "secs": 756.5, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 208, "lr": 1.881399444191343e-05, "loss": 2.41886, "grad_norm_fp32": 2.3076112270355225, "grad_norm_finite": true, "raw_fp64_norm": 2.4991656540898117, "eff_coef_other": 0.4333483712229465, "max_grad_emb": 0.021145405247807503, "max_grad_other": 0.33391818404197693, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.2597539878470758, "bb_zero_grad_l2": 0.2389942290416835, "bb_fresh_batch_l2": 0.1067150055381095, "bb_fresh_ratio": 0.41083105758105054, "bb_cos_act_vs_zero": 0.9117495404803398, "bb_bit_changed_frac": 0.9992421786379322, "dead_batch_upd_l2": 0.00027198436996893663, "dead_batch_zero_l2": 3.675166939445936e-05, "dead_batch_fresh_l2": 0.0002743683194875778, "dead_batch_max_row_upd": 0.00027198436996893663, "dead_batch_bit_changed": 3136, "seen_dead_count": 28, "seen_dead_norm_med": 0.0038053179098747076, "seen_dead_norm_min": 0.002624189714767417, "kernel_exact_max_err": 0.0, "secs": 760.0, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 209, "lr": 1.8799184307147056e-05, "loss": 2.55451, "grad_norm_fp32": 2.3854751586914062, "grad_norm_finite": true, "raw_fp64_norm": 2.5503241553946174, "eff_coef_other": 0.4192035189102737, "max_grad_emb": 0.021521175280213356, "max_grad_other": 0.3899863064289093, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25683040034265026, "bb_zero_grad_l2": 0.23926900064465395, "bb_fresh_batch_l2": 0.09953300337223978, "bb_fresh_ratio": 0.38754369903036334, "bb_cos_act_vs_zero": 0.9219025761173365, "bb_bit_changed_frac": 0.9990086015187742, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.003986191686109705, "seen_dead_norm_min": 0.0026333692778108425, "kernel_exact_max_err": 0.0, "secs": 763.4, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 210, "lr": 1.878428888175064e-05, "loss": 2.40245, "grad_norm_fp32": 2.236222505569458, "grad_norm_finite": true, "raw_fp64_norm": 2.425487539495244, "eff_coef_other": 0.44718249204940197, "max_grad_emb": 0.04994317144155502, "max_grad_other": 0.231341153383255, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25678145235888117, "bb_zero_grad_l2": 0.2365837824237918, "bb_fresh_batch_l2": 0.10593540750146495, "bb_fresh_ratio": 0.41255085415362563, "bb_cos_act_vs_zero": 0.9109933626674894, "bb_bit_changed_frac": 0.9990695508754961, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.004153074070724488, "seen_dead_norm_min": 0.0026333643884924114, "kernel_exact_max_err": 0.0, "secs": 766.8, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 211, "lr": 1.8769308328618167e-05, "loss": 2.46164, "grad_norm_fp32": 2.4209771156311035, "grad_norm_finite": true, "raw_fp64_norm": 2.5681129519319192, "eff_coef_other": 0.413056191439103, "max_grad_emb": 0.009128406643867493, "max_grad_other": 0.6179946660995483, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25434087561959, "bb_zero_grad_l2": 0.23654134643782118, "bb_fresh_batch_l2": 0.09786017625905313, "bb_fresh_ratio": 0.3847599251227697, "bb_cos_act_vs_zero": 0.9230430308072904, "bb_bit_changed_frac": 0.9991287643798972, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.004307046104322917, "seen_dead_norm_min": 0.002633359499173981, "kernel_exact_max_err": 0.0, "secs": 770.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 212, "lr": 1.8754242811574565e-05, "loss": 2.30529, "grad_norm_fp32": 2.5261082649230957, "grad_norm_finite": true, "raw_fp64_norm": 2.697743497856616, "eff_coef_other": 0.39586569507730446, "max_grad_emb": 0.014689475297927856, "max_grad_other": 0.14560112357139587, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2542333557097136, "bb_zero_grad_l2": 0.23429241520358063, "bb_fresh_batch_l2": 0.10480384490909593, "bb_fresh_ratio": 0.41223483290195045, "bb_cos_act_vs_zero": 0.9111372934563792, "bb_bit_changed_frac": 0.9992731811737138, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.004449105713471557, "seen_dead_norm_min": 0.0026333546098555503, "kernel_exact_max_err": 0.0, "secs": 773.7, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 213, "lr": 1.8739092495373914e-05, "loss": 2.32074, "grad_norm_fp32": 2.3606162071228027, "grad_norm_finite": true, "raw_fp64_norm": 2.5365654144156324, "eff_coef_other": 0.42361802539719373, "max_grad_emb": 0.017320092767477036, "max_grad_other": 0.583369255065918, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25609241432762736, "bb_zero_grad_l2": 0.2341897594144839, "bb_fresh_batch_l2": 0.10835249978961525, "bb_fresh_ratio": 0.42309921625010094, "bb_cos_act_vs_zero": 0.9061218491080641, "bb_bit_changed_frac": 0.9992790132894428, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.004580174147575289, "seen_dead_norm_min": 0.0026333497205371197, "kernel_exact_max_err": 0.0, "secs": 777.1, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 214, "lr": 1.8723857545697647e-05, "loss": 2.63655, "grad_norm_fp32": 2.318549871444702, "grad_norm_finite": true, "raw_fp64_norm": 2.4717839938917017, "eff_coef_other": 0.4313038856796333, "max_grad_emb": 0.00712784007191658, "max_grad_other": 0.24056528508663177, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25367257731103315, "bb_zero_grad_l2": 0.23590385913653486, "bb_fresh_batch_l2": 0.10035233435583969, "bb_fresh_ratio": 0.39559788219755276, "bb_cos_act_vs_zero": 0.9184953022049094, "bb_bit_changed_frac": 0.999072444898366, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.004701100718906632, "seen_dead_norm_min": 0.0026333448312186886, "kernel_exact_max_err": 0.0, "secs": 780.6, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 215, "lr": 1.8708538129152734e-05, "loss": 2.50263, "grad_norm_fp32": 2.6441311836242676, "grad_norm_finite": true, "raw_fp64_norm": 2.872412283054725, "eff_coef_other": 0.37819591856762497, "max_grad_emb": 0.031968649476766586, "max_grad_other": 0.4149132966995239, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2509629365561697, "bb_zero_grad_l2": 0.2336757419914047, "bb_fresh_batch_l2": 0.09661311410813431, "bb_fresh_ratio": 0.3849696510325567, "bb_cos_act_vs_zero": 0.9229652278004935, "bb_bit_changed_frac": 0.9990015132679974, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.004812669484919326, "seen_dead_norm_min": 0.002633339941900258, "kernel_exact_max_err": 0.0, "secs": 784.0, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 216, "lr": 1.8693134413269854e-05, "loss": 2.68117, "grad_norm_fp32": 2.80572772026062, "grad_norm_finite": true, "raw_fp64_norm": 2.9810171542034936, "eff_coef_other": 0.35641364497531014, "max_grad_emb": 0.016328927129507065, "max_grad_other": 0.6703870296478271, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.24633370364982735, "bb_zero_grad_l2": 0.23118385031747843, "bb_fresh_batch_l2": 0.08816613966806114, "bb_fresh_ratio": 0.35791342541332727, "bb_cos_act_vs_zero": 0.9337667646284175, "bb_bit_changed_frac": 0.9984773229195967, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.0049156043367513886, "seen_dead_norm_min": 0.002633335052581827, "kernel_exact_max_err": 0.0, "secs": 787.6, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 217, "lr": 1.8677646566501576e-05, "loss": 2.50805, "grad_norm_fp32": 2.2977330684661865, "grad_norm_finite": true, "raw_fp64_norm": 2.4524965996558112, "eff_coef_other": 0.4352113735544397, "max_grad_emb": 0.007892263121902943, "max_grad_other": 0.2909608781337738, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2519578710558794, "bb_zero_grad_l2": 0.22693229937085235, "bb_fresh_batch_l2": 0.11328050244160001, "bb_fresh_ratio": 0.4496009668873435, "bb_cos_act_vs_zero": 0.8932602962590698, "bb_bit_changed_frac": 0.9993676450556122, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.005010572479066563, "seen_dead_norm_min": 0.0026333301632633964, "kernel_exact_max_err": 0.0, "secs": 791.0, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 218, "lr": 1.8662074758220524e-05, "loss": 2.38991, "grad_norm_fp32": 2.1175971031188965, "grad_norm_finite": true, "raw_fp64_norm": 2.680920727418817, "eff_coef_other": 0.4722331392945402, "max_grad_emb": 0.12584058940410614, "max_grad_other": 0.16206620633602142, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.25538574070771125, "bb_zero_grad_l2": 0.23210164101857747, "bb_fresh_batch_l2": 0.11313298502685437, "bb_fresh_ratio": 0.4429886520419907, "bb_cos_act_vs_zero": 0.8966104592722033, "bb_bit_changed_frac": 0.9992226138082494, "dead_batch_upd_l2": 0.00046110707067865085, "dead_batch_zero_l2": 4.889319000990189e-09, "dead_batch_fresh_l2": 0.00046110711130901457, "dead_batch_max_row_upd": 0.00046110707067865085, "dead_batch_bit_changed": 3136, "seen_dead_count": 28, "seen_dead_norm_med": 0.0050981903228187265, "seen_dead_norm_min": 0.0026771687293160747, "kernel_exact_max_err": 0.0, "secs": 794.4, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 219, "lr": 1.8646419158717484e-05, "loss": 2.55571, "grad_norm_fp32": 2.537813901901245, "grad_norm_finite": true, "raw_fp64_norm": 2.6945264775305815, "eff_coef_other": 0.3940397699023809, "max_grad_emb": 0.013536453247070312, "max_grad_other": 0.16115109622478485, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2501512193090259, "bb_zero_grad_l2": 0.23525542391653237, "bb_fresh_batch_l2": 0.094091106921604, "bb_fresh_ratio": 0.37613691103127483, "bb_cos_act_vs_zero": 0.9266666515385424, "bb_bit_changed_frac": 0.998794287476187, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.005179026297909224, "seen_dead_norm_min": 0.002785527069042967, "kernel_exact_max_err": 0.0, "secs": 798.0, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 220, "lr": 1.863067993919959e-05, "loss": 2.20239, "grad_norm_fp32": 2.1649696826934814, "grad_norm_finite": true, "raw_fp64_norm": 2.3626855525410604, "eff_coef_other": 0.4619000192445474, "max_grad_emb": 0.08069276809692383, "max_grad_other": 0.19912298023700714, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25224452133034364, "bb_zero_grad_l2": 0.23043764929242913, "bb_fresh_batch_l2": 0.1068207678308355, "bb_fresh_ratio": 0.4234810225707191, "bb_cos_act_vs_zero": 0.9059369525003087, "bb_bit_changed_frac": 0.9987913780147859, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.005253604472469324, "seen_dead_norm_min": 0.0029370550700427503, "kernel_exact_max_err": 0.0, "secs": 801.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 221, "lr": 1.861485727178842e-05, "loss": 2.20777, "grad_norm_fp32": 2.153085947036743, "grad_norm_finite": true, "raw_fp64_norm": 2.34820560463842, "eff_coef_other": 0.46444942754229357, "max_grad_emb": 0.07862474024295807, "max_grad_other": 0.7156211137771606, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25448066238213146, "bb_zero_grad_l2": 0.23237015458550137, "bb_fresh_batch_l2": 0.10496573795646072, "bb_fresh_ratio": 0.4124703895922858, "bb_cos_act_vs_zero": 0.9109735256153264, "bb_bit_changed_frac": 0.998962166346391, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.005322409207522057, "seen_dead_norm_min": 0.003114409473053034, "kernel_exact_max_err": 0.0, "secs": 804.7, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 222, "lr": 1.859895132951814e-05, "loss": 2.67553, "grad_norm_fp32": 2.2475967407226562, "grad_norm_finite": true, "raw_fp64_norm": 2.4026488514666444, "eff_coef_other": 0.44491947196853654, "max_grad_emb": 0.023810947313904762, "max_grad_other": 0.2744486331939697, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.25347981200492514, "bb_zero_grad_l2": 0.23443514471885815, "bb_fresh_batch_l2": 0.10316068592582864, "bb_fresh_ratio": 0.4069779171361553, "bb_cos_act_vs_zero": 0.9135086155464592, "bb_bit_changed_frac": 0.9990657734879346, "dead_batch_upd_l2": 0.0004184504425652542, "dead_batch_zero_l2": 0.000334077254527442, "dead_batch_fresh_l2": 0.0004366305486454778, "dead_batch_max_row_upd": 0.0004184504425652542, "dead_batch_bit_changed": 3136, "seen_dead_count": 28, "seen_dead_norm_med": 0.005356808885316293, "seen_dead_norm_min": 0.0032234266329944495, "kernel_exact_max_err": 0.0, "secs": 808.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 223, "lr": 1.8582962286333573e-05, "loss": 2.16796, "grad_norm_fp32": 2.4792211055755615, "grad_norm_finite": true, "raw_fp64_norm": 2.606301583394809, "eff_coef_other": 0.40335232480828737, "max_grad_emb": 0.017972752451896667, "max_grad_other": 0.31214338541030884, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2506935602563887, "bb_zero_grad_l2": 0.23351501688344237, "bb_fresh_batch_l2": 0.09660013526967687, "bb_fresh_ratio": 0.3853315385161159, "bb_cos_act_vs_zero": 0.9228188073380241, "bb_bit_changed_frac": 0.9990851985287338, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.005356798955289603, "seen_dead_norm_min": 0.003367269764534232, "kernel_exact_max_err": 0.0, "secs": 811.7, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 224, "lr": 1.8566890317088345e-05, "loss": 2.33781, "grad_norm_fp32": 2.0604867935180664, "grad_norm_finite": true, "raw_fp64_norm": 2.2600327540822134, "eff_coef_other": 0.48532197237267055, "max_grad_emb": 0.04343599081039429, "max_grad_other": 0.2087322473526001, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2561602289998043, "bb_zero_grad_l2": 0.23094017425181393, "bb_fresh_batch_l2": 0.11793854117641309, "bb_fresh_ratio": 0.4604092588334749, "bb_cos_act_vs_zero": 0.8878129893200017, "bb_bit_changed_frac": 0.9993568987150157, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.005356789025618109, "seen_dead_norm_min": 0.003532348835975381, "kernel_exact_max_err": 0.0, "secs": 815.2, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 225, "lr": 1.8550735597542934e-05, "loss": 2.44325, "grad_norm_fp32": 2.130404233932495, "grad_norm_finite": true, "raw_fp64_norm": 2.293274484586099, "eff_coef_other": 0.4693942655004228, "max_grad_emb": 0.011233849450945854, "max_grad_other": 0.15197932720184326, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2565641724723307, "bb_zero_grad_l2": 0.23596802615859558, "bb_fresh_batch_l2": 0.10739047543264744, "bb_fresh_ratio": 0.4185715971088248, "bb_cos_act_vs_zero": 0.908256192248667, "bb_bit_changed_frac": 0.9991962464809693, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.005356779092677856, "seen_dead_norm_min": 0.003708542473272081, "kernel_exact_max_err": 0.0, "secs": 818.7, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 226, "lr": 1.8534498304362758e-05, "loss": 2.45768, "grad_norm_fp32": 2.3024380207061768, "grad_norm_finite": true, "raw_fp64_norm": 2.4498945142660062, "eff_coef_other": 0.43432203459325136, "max_grad_emb": 0.008016368374228477, "max_grad_other": 0.43720245361328125, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25557748307556133, "bb_zero_grad_l2": 0.23633496823032155, "bb_fresh_batch_l2": 0.10272450140440666, "bb_fresh_ratio": 0.40193095326021433, "bb_cos_act_vs_zero": 0.915714162735997, "bb_bit_changed_frac": 0.9991370189415397, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.00535676916478651, "seen_dead_norm_min": 0.003888676918776813, "kernel_exact_max_err": 0.0, "secs": 822.2, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 227, "lr": 1.8518178615116263e-05, "loss": 2.39259, "grad_norm_fp32": 2.163512945175171, "grad_norm_finite": true, "raw_fp64_norm": 2.3375882320709933, "eff_coef_other": 0.46221102583142076, "max_grad_emb": 0.008716275915503502, "max_grad_other": 0.5025277733802795, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2581301425902257, "bb_zero_grad_l2": 0.23542172964732241, "bb_fresh_batch_l2": 0.11166849550130085, "bb_fresh_ratio": 0.43260540741486136, "bb_cos_act_vs_zero": 0.9016431617943497, "bb_bit_changed_frac": 0.999220796272063, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.00536464814465277, "seen_dead_norm_min": 0.0040678438843678435, "kernel_exact_max_err": 0.0, "secs": 825.5, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 228, "lr": 1.850177670827295e-05, "loss": 2.23869, "grad_norm_fp32": 2.338782787322998, "grad_norm_finite": true, "raw_fp64_norm": 2.5834742491899316, "eff_coef_other": 0.4275726578148606, "max_grad_emb": 0.08108136057853699, "max_grad_other": 0.8071504831314087, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.257640018198362, "bb_zero_grad_l2": 0.23777306855135932, "bb_fresh_batch_l2": 0.10559038836614032, "bb_fresh_ratio": 0.4098369077308644, "bb_cos_act_vs_zero": 0.9122211932144542, "bb_bit_changed_frac": 0.9992553648278774, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.005422952147012005, "seen_dead_norm_min": 0.004242786086422597, "kernel_exact_max_err": 0.0, "secs": 829.1, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 229, "lr": 1.8485292763201445e-05, "loss": 2.61732, "grad_norm_fp32": 2.615304946899414, "grad_norm_finite": true, "raw_fp64_norm": 2.7812698801113465, "eff_coef_other": 0.38236444236497596, "max_grad_emb": 0.015729233622550964, "max_grad_other": 0.32083919644355774, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25517358050951205, "bb_zero_grad_l2": 0.23731593934498185, "bb_fresh_batch_l2": 0.10033478355018101, "bb_fresh_ratio": 0.393202083655525, "bb_cos_act_vs_zero": 0.9195120926932477, "bb_bit_changed_frac": 0.9992940279628967, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.00547673967947237, "seen_dead_norm_min": 0.00441141590361116, "kernel_exact_max_err": 0.0, "secs": 832.6, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 230, "lr": 1.8468726960167536e-05, "loss": 2.60151, "grad_norm_fp32": 2.4495277404785156, "grad_norm_finite": true, "raw_fp64_norm": 2.6127795153855113, "eff_coef_other": 0.40824179095145047, "max_grad_emb": 0.014451641589403152, "max_grad_other": 0.41320258378982544, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2518714971667505, "bb_zero_grad_l2": 0.23503610725390175, "bb_fresh_batch_l2": 0.09638648006675431, "bb_fresh_ratio": 0.3826811733403166, "bb_cos_act_vs_zero": 0.9239265952500092, "bb_bit_changed_frac": 0.9991312679482751, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.00552636061856746, "seen_dead_norm_min": 0.004572462159262488, "kernel_exact_max_err": 0.0, "secs": 836.1, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 231, "lr": 1.8452079480332183e-05, "loss": 2.31944, "grad_norm_fp32": 2.3193891048431396, "grad_norm_finite": true, "raw_fp64_norm": 2.4704760300564996, "eff_coef_other": 0.4311478254183679, "max_grad_emb": 0.012703786604106426, "max_grad_other": 0.4225066304206848, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.253666888344746, "bb_zero_grad_l2": 0.23199905276137042, "bb_fresh_batch_l2": 0.10738956410013394, "bb_fresh_ratio": 0.42334876578052294, "bb_cos_act_vs_zero": 0.9060073614532107, "bb_bit_changed_frac": 0.9992533115032126, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.005572137428515791, "seen_dead_norm_min": 0.00472521881712509, "kernel_exact_max_err": 0.0, "secs": 839.5, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 232, "lr": 1.8435350505749562e-05, "loss": 2.31784, "grad_norm_fp32": 2.082392930984497, "grad_norm_finite": true, "raw_fp64_norm": 2.2598098130888884, "eff_coef_other": 0.4802165359400698, "max_grad_emb": 0.00997837446630001, "max_grad_other": 0.2570275068283081, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25485531283784985, "bb_zero_grad_l2": 0.23365434356422607, "bb_fresh_batch_l2": 0.11037059493615309, "bb_fresh_ratio": 0.4330715875888988, "bb_cos_act_vs_zero": 0.9014897468021158, "bb_bit_changed_frac": 0.9991194779629619, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.0056143676242787115, "seen_dead_norm_min": 0.0048693684012023515, "kernel_exact_max_err": 0.0, "secs": 842.9, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 233, "lr": 1.841854021936506e-05, "loss": 2.2593, "grad_norm_fp32": 2.1280736923217773, "grad_norm_finite": true, "raw_fp64_norm": 2.286101285101649, "eff_coef_other": 0.46990831835370284, "max_grad_emb": 0.010852720588445663, "max_grad_other": 0.5335873365402222, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2573014366691997, "bb_zero_grad_l2": 0.23475763096212476, "bb_fresh_batch_l2": 0.11248066892737396, "bb_fresh_ratio": 0.4371552307808722, "bb_cos_act_vs_zero": 0.8994786511643371, "bb_bit_changed_frac": 0.999240127558872, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.005653325718397298, "seen_dead_norm_min": 0.005004858976234773, "kernel_exact_max_err": 0.0, "secs": 846.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 234, "lr": 1.8401648805013274e-05, "loss": 2.34846, "grad_norm_fp32": 2.1096699237823486, "grad_norm_finite": true, "raw_fp64_norm": 2.270878742368443, "eff_coef_other": 0.474007575649352, "max_grad_emb": 0.010568725876510143, "max_grad_other": 0.14703187346458435, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2603188364337, "bb_zero_grad_l2": 0.23701597488971263, "bb_fresh_batch_l2": 0.11384353372685717, "bb_fresh_ratio": 0.4373234579813117, "bb_cos_act_vs_zero": 0.8993729124551053, "bb_bit_changed_frac": 0.9993317746105571, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.005689264590422142, "seen_dead_norm_min": 0.005131817781184814, "kernel_exact_max_err": 0.0, "secs": 849.8, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 235, "lr": 1.8384676447416e-05, "loss": 2.16506, "grad_norm_fp32": 2.019819974899292, "grad_norm_finite": true, "raw_fp64_norm": 2.177404083964623, "eff_coef_other": 0.49509338323900703, "max_grad_emb": 0.011617448180913925, "max_grad_other": 0.20229105651378632, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.26246095104282563, "bb_zero_grad_l2": 0.23979114461043674, "bb_fresh_batch_l2": 0.11255745037534565, "bb_fresh_ratio": 0.42885408259066965, "bb_cos_act_vs_zero": 0.9034312964995433, "bb_bit_changed_frac": 0.9992499310262561, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.005722418322881696, "seen_dead_norm_min": 0.005250490917762025, "kernel_exact_max_err": 0.0, "secs": 853.2, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 236, "lr": 1.8367623332180236e-05, "loss": 2.22766, "grad_norm_fp32": 2.2226452827453613, "grad_norm_finite": true, "raw_fp64_norm": 2.4170741696395246, "eff_coef_other": 0.44991414412770303, "max_grad_emb": 0.009225547313690186, "max_grad_other": 0.3644843101501465, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2633603202792127, "bb_zero_grad_l2": 0.24175970702650826, "bb_fresh_batch_l2": 0.1101883903737524, "bb_fresh_ratio": 0.4183940475806358, "bb_cos_act_vs_zero": 0.9083170200015277, "bb_bit_changed_frac": 0.9992400865765889, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.00575300252891754, "seen_dead_norm_min": 0.005356670307548149, "kernel_exact_max_err": 0.0, "secs": 856.7, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 237, "lr": 1.8350489645796103e-05, "loss": 2.75708, "grad_norm_fp32": 2.952075242996216, "grad_norm_finite": true, "raw_fp64_norm": 3.113920261778597, "eff_coef_other": 0.3387446385819114, "max_grad_emb": 0.015254447236657143, "max_grad_other": 0.7567785382270813, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25491941995591344, "bb_zero_grad_l2": 0.24256780868221808, "bb_fresh_batch_l2": 0.083302145480408, "bb_fresh_ratio": 0.32677834232799735, "bb_cos_act_vs_zero": 0.9451228411014845, "bb_bit_changed_frac": 0.998880116166471, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.005781216136991802, "seen_dead_norm_min": 0.005356660474338105, "kernel_exact_max_err": 0.0, "secs": 860.1, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 238, "lr": 1.8333275575634854e-05, "loss": 2.69316, "grad_norm_fp32": 2.836570978164673, "grad_norm_finite": true, "raw_fp64_norm": 3.02636909940219, "eff_coef_other": 0.35253820727899277, "max_grad_emb": 0.019482498988509178, "max_grad_other": 0.3924217224121094, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25057789305833805, "bb_zero_grad_l2": 0.23479360331565347, "bb_fresh_batch_l2": 0.08481150738023402, "bb_fresh_ratio": 0.338463646354025, "bb_cos_act_vs_zero": 0.9409878830141799, "bb_bit_changed_frac": 0.9986127328742449, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.005807176419120373, "seen_dead_norm_min": 0.005356650650210875, "kernel_exact_max_err": 0.0, "secs": 863.5, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 239, "lr": 1.831598130994681e-05, "loss": 2.64822, "grad_norm_fp32": 2.87094783782959, "grad_norm_finite": true, "raw_fp64_norm": 3.042967985272362, "eff_coef_other": 0.34831690026074813, "max_grad_emb": 0.029814312234520912, "max_grad_other": 0.31427526473999023, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2437057506217423, "bb_zero_grad_l2": 0.23081025483315948, "bb_fresh_batch_l2": 0.0839480032256509, "bb_fresh_ratio": 0.344464597209884, "bb_cos_act_vs_zero": 0.9388355594423116, "bb_bit_changed_frac": 0.9988865178236552, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.005831184741892389, "seen_dead_norm_min": 0.005356640837958412, "kernel_exact_max_err": 0.0, "secs": 867.0, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 240, "lr": 1.8298607037859283e-05, "loss": 2.16851, "grad_norm_fp32": 2.320172071456909, "grad_norm_finite": true, "raw_fp64_norm": 2.470955467796698, "eff_coef_other": 0.43100233008569, "max_grad_emb": 0.021487319841980934, "max_grad_other": 0.309903085231781, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2410377578533442, "bb_zero_grad_l2": 0.22448102167275866, "bb_fresh_batch_l2": 0.10090130355591227, "bb_fresh_ratio": 0.4186120235042352, "bb_cos_act_vs_zero": 0.908452780403237, "bb_bit_changed_frac": 0.9990703926965036, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.005853331630562046, "seen_dead_norm_min": 0.005356631034839537, "kernel_exact_max_err": 0.0, "secs": 870.4, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 241, "lr": 1.8281152949374527e-05, "loss": 2.6789, "grad_norm_fp32": 2.4832279682159424, "grad_norm_finite": true, "raw_fp64_norm": 2.6257388006606988, "eff_coef_other": 0.4027014877804211, "max_grad_emb": 0.008147859014570713, "max_grad_other": 0.21128474175930023, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.23831180970193205, "bb_zero_grad_l2": 0.22202296359702672, "bb_fresh_batch_l2": 0.09372521087524256, "bb_fresh_ratio": 0.39328815048011745, "bb_cos_act_vs_zero": 0.9194955881140402, "bb_bit_changed_frac": 0.9992284122399101, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.005873761231346273, "seen_dead_norm_min": 0.005356621245381838, "kernel_exact_max_err": 0.0, "secs": 873.9, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 242, "lr": 1.8263619235367665e-05, "loss": 2.42143, "grad_norm_fp32": 2.5168120861053467, "grad_norm_finite": true, "raw_fp64_norm": 2.708401605046673, "eff_coef_other": 0.3973278768776009, "max_grad_emb": 0.03857938572764397, "max_grad_other": 0.36182883381843567, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.23770452445872167, "bb_zero_grad_l2": 0.21950856378818692, "bb_fresh_batch_l2": 0.09590551453418564, "bb_fresh_ratio": 0.4034652464128423, "bb_cos_act_vs_zero": 0.9150336889636678, "bb_bit_changed_frac": 0.9992629749010127, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.005892602416633039, "seen_dead_norm_min": 0.0053566114694158775, "kernel_exact_max_err": 0.0, "secs": 877.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 243, "lr": 1.8246006087584576e-05, "loss": 2.41402, "grad_norm_fp32": 2.1705145835876465, "grad_norm_finite": true, "raw_fp64_norm": 2.3375727620481723, "eff_coef_other": 0.46072002779500865, "max_grad_emb": 0.020007751882076263, "max_grad_other": 0.20112700760364532, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2440826165074007, "bb_zero_grad_l2": 0.21894466827872341, "bb_fresh_batch_l2": 0.11123890984456493, "bb_fresh_ratio": 0.4557428604965488, "bb_cos_act_vs_zero": 0.8901380096034586, "bb_bit_changed_frac": 0.9993250288144748, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.00590999024834312, "seen_dead_norm_min": 0.005356601703311146, "kernel_exact_max_err": 0.0, "secs": 880.7, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 244, "lr": 1.8228313698639827e-05, "loss": 2.2882, "grad_norm_fp32": 2.0577375888824463, "grad_norm_finite": true, "raw_fp64_norm": 2.2570337230410358, "eff_coef_other": 0.4859703780659029, "max_grad_emb": 0.023788023740053177, "max_grad_other": 0.22855623066425323, "dead_tokens_in_batch": 3, "dead_inp_tokens_in_batch": 3, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.2533720228816533, "bb_zero_grad_l2": 0.2248194714359534, "bb_fresh_batch_l2": 0.12121693281607661, "bb_fresh_ratio": 0.478414828272873, "bb_cos_act_vs_zero": 0.8781814044673817, "bb_bit_changed_frac": 0.9994114899231414, "dead_batch_upd_l2": 0.00041821046083065794, "dead_batch_zero_l2": 1.4938051742365699e-05, "dead_batch_fresh_l2": 0.0004171326881848556, "dead_batch_max_row_upd": 0.00041821046083065794, "dead_batch_bit_changed": 3136, "seen_dead_count": 28, "seen_dead_norm_med": 0.005926025577890127, "seen_dead_norm_min": 0.005356591947916766, "kernel_exact_max_err": 0.0, "secs": 884.1, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 245, "lr": 1.8210542262014548e-05, "loss": 2.27948, "grad_norm_fp32": 2.544698476791382, "grad_norm_finite": true, "raw_fp64_norm": 2.7303594268101556, "eff_coef_other": 0.3929737122675494, "max_grad_emb": 0.015520943328738213, "max_grad_other": 0.4812934100627899, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25326642654723935, "bb_zero_grad_l2": 0.23336344666376005, "bb_fresh_batch_l2": 0.1034618017844235, "bb_fresh_ratio": 0.40850973891371967, "bb_cos_act_vs_zero": 0.9127946651984614, "bb_bit_changed_frac": 0.9992396110698244, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.005940816973145166, "seen_dead_norm_min": 0.005356582201274101, "kernel_exact_max_err": 0.0, "secs": 887.6, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 246, "lr": 1.8192691972054324e-05, "loss": 2.6818, "grad_norm_fp32": 2.7019271850585938, "grad_norm_finite": true, "raw_fp64_norm": 2.8652243518200002, "eff_coef_other": 0.3701060618597877, "max_grad_emb": 0.016322022303938866, "max_grad_other": 0.25768569111824036, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.24902511048959192, "bb_zero_grad_l2": 0.233256581237098, "bb_fresh_batch_l2": 0.0934208093156226, "bb_fresh_ratio": 0.3751461414150328, "bb_cos_act_vs_zero": 0.9270160432914635, "bb_bit_changed_frac": 0.9991404709971414, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.005954460384239597, "seen_dead_norm_min": 0.005356572462193085, "kernel_exact_max_err": 0.0, "secs": 891.0, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 247, "lr": 1.8174763023967065e-05, "loss": 2.90988, "grad_norm_fp32": 2.820849657058716, "grad_norm_finite": true, "raw_fp64_norm": 3.0132288996454846, "eff_coef_other": 0.35450299274003183, "max_grad_emb": 0.019853459671139717, "max_grad_other": 0.6003835201263428, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.24497339729668346, "bb_zero_grad_l2": 0.22933596347026083, "bb_fresh_batch_l2": 0.08772251396716438, "bb_fresh_ratio": 0.3580899597066248, "bb_cos_act_vs_zero": 0.9336903734573516, "bb_bit_changed_frac": 0.9987058923405977, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.005967045106300994, "seen_dead_norm_min": 0.005356562731660619, "kernel_exact_max_err": 0.0, "secs": 894.4, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 248, "lr": 1.8156755613820873e-05, "loss": 2.69291, "grad_norm_fp32": 2.3689053058624268, "grad_norm_finite": true, "raw_fp64_norm": 2.529962199486075, "eff_coef_other": 0.4221357330702612, "max_grad_emb": 0.018686428666114807, "max_grad_other": 0.43988707661628723, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.24586901934067412, "bb_zero_grad_l2": 0.22561004648441782, "bb_fresh_batch_l2": 0.09593747800516413, "bb_fresh_ratio": 0.39019750541337594, "bb_cos_act_vs_zero": 0.9207365140538046, "bb_bit_changed_frac": 0.9990989666109592, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.0059786531804384944, "seen_dead_norm_min": 0.005356553011612554, "kernel_exact_max_err": 0.0, "secs": 897.9, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 249, "lr": 1.8138669938541903e-05, "loss": 2.38183, "grad_norm_fp32": 2.1568360328674316, "grad_norm_finite": true, "raw_fp64_norm": 2.3169505422324046, "eff_coef_other": 0.46364189076934503, "max_grad_emb": 0.009213507175445557, "max_grad_other": 0.2394643872976303, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25004118356545507, "bb_zero_grad_l2": 0.22643580929982385, "bb_fresh_batch_l2": 0.1128054501279819, "bb_fresh_ratio": 0.45114748106466235, "bb_cos_act_vs_zero": 0.8925448073838934, "bb_bit_changed_frac": 0.9993811863317775, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.005989360269086269, "seen_dead_norm_min": 0.005356543302925376, "kernel_exact_max_err": 0.0, "secs": 901.4, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 250, "lr": 1.81205061959122e-05, "loss": 2.32043, "grad_norm_fp32": 2.0777225494384766, "grad_norm_finite": true, "raw_fp64_norm": 2.2297369427362126, "eff_coef_other": 0.4812959839003889, "max_grad_emb": 0.010189139284193516, "max_grad_other": 0.29513460397720337, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25214134240106045, "bb_zero_grad_l2": 0.23026668741289488, "bb_fresh_batch_l2": 0.10903341998655759, "bb_fresh_ratio": 0.43242975923054744, "bb_cos_act_vs_zero": 0.9017410011751859, "bb_bit_changed_frac": 0.9992699188716969, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.005999236172465131, "seen_dead_norm_min": 0.0053565336047792554, "kernel_exact_max_err": 0.0, "secs": 904.9, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 251, "lr": 1.8102264584567543e-05, "loss": 2.32523, "grad_norm_fp32": 2.5960607528686523, "grad_norm_finite": true, "raw_fp64_norm": 2.764528853143932, "eff_coef_other": 0.3851988493320694, "max_grad_emb": 0.014772074297070503, "max_grad_other": 0.29811275005340576, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25638968333552525, "bb_zero_grad_l2": 0.23219702871469594, "bb_fresh_batch_l2": 0.11075833603301255, "bb_fresh_ratio": 0.4319921714169297, "bb_cos_act_vs_zero": 0.9018851759621437, "bb_bit_changed_frac": 0.9993792029015546, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.006008345306066814, "seen_dead_norm_min": 0.005356523914425415, "kernel_exact_max_err": 0.0, "secs": 908.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 252, "lr": 1.8083945303995274e-05, "loss": 2.47518, "grad_norm_fp32": 2.1630167961120605, "grad_norm_finite": true, "raw_fp64_norm": 2.3515527165537526, "eff_coef_other": 0.4623170469505432, "max_grad_emb": 0.028734592720866203, "max_grad_other": 0.36471399664878845, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.26214078622013653, "bb_zero_grad_l2": 0.23607213879816494, "bb_fresh_batch_l2": 0.11862031469693046, "bb_fresh_ratio": 0.45250613766496195, "bb_cos_act_vs_zero": 0.8918042205080711, "bb_bit_changed_frac": 0.9994145658399803, "dead_batch_upd_l2": 0.0004278730925066658, "dead_batch_zero_l2": 1.031863194007444e-08, "dead_batch_fresh_l2": 0.00042787329529045984, "dead_batch_max_row_upd": 0.0004278730925066658, "dead_batch_bit_changed": 3136, "seen_dead_count": 28, "seen_dead_norm_med": 0.006016747107982116, "seen_dead_norm_min": 0.0053565142330177775, "kernel_exact_max_err": 0.0, "secs": 911.9, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 253, "lr": 1.806554855453211e-05, "loss": 2.37383, "grad_norm_fp32": 2.3902206420898438, "grad_norm_finite": true, "raw_fp64_norm": 2.5548777422480606, "eff_coef_other": 0.4183712432315145, "max_grad_emb": 0.022784514352679253, "max_grad_other": 0.3844130337238312, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2601645327893182, "bb_zero_grad_l2": 0.2413699051253783, "bb_fresh_batch_l2": 0.10036547458927882, "bb_fresh_ratio": 0.3857769293655219, "bb_cos_act_vs_zero": 0.9226064741038588, "bb_bit_changed_frac": 0.9991386352154179, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.006024496364754449, "seen_dead_norm_min": 0.005356504562144348, "kernel_exact_max_err": 0.0, "secs": 915.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 254, "lr": 1.8047074537361955e-05, "loss": 2.48007, "grad_norm_fp32": 3.031080961227417, "grad_norm_finite": true, "raw_fp64_norm": 3.258065713908715, "eff_coef_other": 0.32991519622090865, "max_grad_emb": 0.033238500356674194, "max_grad_other": 0.233192577958107, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2562881891116195, "bb_zero_grad_l2": 0.239544948221637, "bb_fresh_batch_l2": 0.09512600206468833, "bb_fresh_ratio": 0.37116810725623695, "bb_cos_act_vs_zero": 0.9285856228474123, "bb_bit_changed_frac": 0.9991208039924514, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.006031643698478717, "seen_dead_norm_min": 0.00535649490179778, "kernel_exact_max_err": 0.0, "secs": 918.6, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 255, "lr": 1.8028523454513697e-05, "loss": 2.61573, "grad_norm_fp32": 2.4470367431640625, "grad_norm_finite": true, "raw_fp64_norm": 2.6343991215049107, "eff_coef_other": 0.40865736656230833, "max_grad_emb": 0.0178456362336874, "max_grad_other": 0.24014483392238617, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25595302677762566, "bb_zero_grad_l2": 0.23596657085068248, "bb_fresh_batch_l2": 0.09308646547511214, "bb_fresh_ratio": 0.36368573814908045, "bb_cos_act_vs_zero": 0.9315717710134389, "bb_bit_changed_frac": 0.9990557634249314, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.006038231437976413, "seen_dead_norm_min": 0.005356485249644557, "kernel_exact_max_err": 0.0, "secs": 922.0, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 256, "lr": 1.8009895508859015e-05, "loss": 2.58143, "grad_norm_fp32": 2.28318452835083, "grad_norm_finite": true, "raw_fp64_norm": 2.4395749499496286, "eff_coef_other": 0.4379845560436391, "max_grad_emb": 0.009346053004264832, "max_grad_other": 0.099761962890625, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.25006005123461333, "bb_zero_grad_l2": 0.23566975951650768, "bb_fresh_batch_l2": 0.09142913599682106, "bb_fresh_ratio": 0.36562871816354103, "bb_cos_act_vs_zero": 0.9308333092872813, "bb_bit_changed_frac": 0.9986304035364858, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.006044311177699289, "seen_dead_norm_min": 0.005356475608372024, "kernel_exact_max_err": 0.0, "secs": 925.6, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 257, "lr": 1.7991190904110128e-05, "loss": 2.49883, "grad_norm_fp32": 2.2772955894470215, "grad_norm_finite": true, "raw_fp64_norm": 2.4169949399705253, "eff_coef_other": 0.4391171552418749, "max_grad_emb": 0.013426979072391987, "max_grad_other": 0.23895138502120972, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2461947166935516, "bb_zero_grad_l2": 0.2302561573852721, "bb_fresh_batch_l2": 0.09194254963531824, "bb_fresh_ratio": 0.3734546007734309, "bb_cos_act_vs_zero": 0.9276794335785659, "bb_bit_changed_frac": 0.9989695939641563, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.006049918383315966, "seen_dead_norm_min": 0.00535646597723787, "kernel_exact_max_err": 0.0, "secs": 929.0, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 258, "lr": 1.7972409844817603e-05, "loss": 2.22596, "grad_norm_fp32": 2.2607545852661133, "grad_norm_finite": true, "raw_fp64_norm": 2.4195281929828503, "eff_coef_other": 0.4423299920244541, "max_grad_emb": 0.035479702055454254, "max_grad_other": 0.4689352512359619, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.24341711964308735, "bb_zero_grad_l2": 0.22670763700955493, "bb_fresh_batch_l2": 0.09827043800899041, "bb_fresh_ratio": 0.4037121060058568, "bb_cos_act_vs_zero": 0.9150316775767364, "bb_bit_changed_frac": 0.9988976046540424, "dead_batch_upd_l2": 0.00027440235928461723, "dead_batch_zero_l2": 0.00013507086495975003, "dead_batch_fresh_l2": 0.00024411525139430025, "dead_batch_max_row_upd": 0.00027440235928461723, "dead_batch_bit_changed": 3136, "seen_dead_count": 28, "seen_dead_norm_med": 0.00605508967434085, "seen_dead_norm_min": 0.005356456355536073, "kernel_exact_max_err": 0.0, "secs": 932.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 259, "lr": 1.7953552536368092e-05, "loss": 2.43158, "grad_norm_fp32": 2.283435583114624, "grad_norm_finite": true, "raw_fp64_norm": 2.4205176711153524, "eff_coef_other": 0.4379364013849654, "max_grad_emb": 0.005941605661064386, "max_grad_other": 0.5629496574401855, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.24138635588232468, "bb_zero_grad_l2": 0.22416296629618798, "bb_fresh_batch_l2": 0.0962013224891274, "bb_fresh_ratio": 0.3985367032759106, "bb_cos_act_vs_zero": 0.9172235362387776, "bb_bit_changed_frac": 0.9989682356541013, "dead_batch_upd_l2": 0.00041315928875455035, "dead_batch_zero_l2": 9.870873627198183e-07, "dead_batch_fresh_l2": 0.0004133703269197894, "dead_batch_max_row_upd": 0.00041315928875455035, "dead_batch_bit_changed": 3136, "seen_dead_count": 28, "seen_dead_norm_med": 0.0060598588392940965, "seen_dead_norm_min": 0.005356446742485534, "kernel_exact_max_err": 0.0, "secs": 935.8, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 260, "lr": 1.7934619184982104e-05, "loss": 2.22908, "grad_norm_fp32": 2.738349676132202, "grad_norm_finite": true, "raw_fp64_norm": 2.906254932434787, "eff_coef_other": 0.3651833232011231, "max_grad_emb": 0.022131379693746567, "max_grad_other": 0.5976426005363464, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.2381203097455228, "bb_zero_grad_l2": 0.22231009953820105, "bb_fresh_batch_l2": 0.09175405615322901, "bb_fresh_ratio": 0.3853264606084454, "bb_cos_act_vs_zero": 0.9228430629634965, "bb_bit_changed_frac": 0.9988443933699155, "dead_batch_upd_l2": 0.0004302984235763509, "dead_batch_zero_l2": 1.6121823420918326e-08, "dead_batch_fresh_l2": 0.0004302965688271109, "dead_batch_max_row_upd": 0.0004302984235763509, "dead_batch_bit_changed": 3136, "seen_dead_count": 28, "seen_dead_norm_med": 0.006064257108421793, "seen_dead_norm_min": 0.005356437139388919, "kernel_exact_max_err": 0.0, "secs": 939.2, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 261, "lr": 1.7915609997711733e-05, "loss": 2.96442, "grad_norm_fp32": 3.0754833221435547, "grad_norm_finite": true, "raw_fp64_norm": 3.2426303823870732, "eff_coef_other": 0.3251520395665743, "max_grad_emb": 0.017341837286949158, "max_grad_other": 0.40567198395729065, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.23275357089060514, "bb_zero_grad_l2": 0.21931027933076702, "bb_fresh_batch_l2": 0.07916189688158698, "bb_fresh_ratio": 0.34011034322130035, "bb_cos_act_vs_zero": 0.9403873646151266, "bb_bit_changed_frac": 0.9981821193939436, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.006068313198245129, "seen_dead_norm_min": 0.005356427545047155, "kernel_exact_max_err": 0.0, "secs": 942.8, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 262, "lr": 1.7896525182438404e-05, "loss": 3.02111, "grad_norm_fp32": 2.8726491928100586, "grad_norm_finite": true, "raw_fp64_norm": 3.020453142221305, "eff_coef_other": 0.34811060619315737, "max_grad_emb": 0.010667883791029453, "max_grad_other": 0.32443198561668396, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.23059321698691834, "bb_zero_grad_l2": 0.21437943860736422, "bb_fresh_batch_l2": 0.07824214291127393, "bb_fresh_ratio": 0.3393080851797676, "bb_cos_act_vs_zero": 0.9407402430774099, "bb_bit_changed_frac": 0.9980001501972606, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.006072053610014942, "seen_dead_norm_min": 0.005356417959562478, "kernel_exact_max_err": 0.0, "secs": 946.1, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 263, "lr": 1.78773649478706e-05, "loss": 2.36912, "grad_norm_fp32": 2.364149332046509, "grad_norm_finite": true, "raw_fp64_norm": 2.520259033841491, "eff_coef_other": 0.422984945773037, "max_grad_emb": 0.015950879082083702, "max_grad_other": 0.3104698061943054, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.231222222097217, "bb_zero_grad_l2": 0.21241402517171484, "bb_fresh_batch_l2": 0.09706552270646641, "bb_fresh_ratio": 0.41979322673257324, "bb_cos_act_vs_zero": 0.9076860792951712, "bb_bit_changed_frac": 0.9988729291090936, "dead_batch_upd_l2": 0.0004006852785910355, "dead_batch_zero_l2": 2.9140062637507557e-08, "dead_batch_fresh_l2": 0.00040067976897166616, "dead_batch_max_row_upd": 0.0004006852785910355, "dead_batch_bit_changed": 3136, "seen_dead_count": 28, "seen_dead_norm_med": 0.006075502853725705, "seen_dead_norm_min": 0.005356408384356759, "kernel_exact_max_err": 0.0, "secs": 949.5, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 264, "lr": 1.785812950354158e-05, "loss": 2.32267, "grad_norm_fp32": 2.37392520904541, "grad_norm_finite": true, "raw_fp64_norm": 2.569604550827097, "eff_coef_other": 0.42124308505870295, "max_grad_emb": 0.016806859523057938, "max_grad_other": 0.2837594747543335, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2334951423091127, "bb_zero_grad_l2": 0.2129994538114345, "bb_fresh_batch_l2": 0.10609119871010728, "bb_fresh_ratio": 0.4543614811894389, "bb_cos_act_vs_zero": 0.8910685285003666, "bb_bit_changed_frac": 0.9992860243475632, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.006078683514478121, "seen_dead_norm_min": 0.005356398820310001, "kernel_exact_max_err": 0.0, "secs": 953.1, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 265, "lr": 1.783881905980708e-05, "loss": 2.52113, "grad_norm_fp32": 3.192412853240967, "grad_norm_finite": true, "raw_fp64_norm": 3.426476203552323, "eff_coef_other": 0.3132425950929862, "max_grad_emb": 0.04949965700507164, "max_grad_other": 0.8752656579017639, "dead_tokens_in_batch": 5, "dead_inp_tokens_in_batch": 5, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.22800989998180193, "bb_zero_grad_l2": 0.2150877527095411, "bb_fresh_batch_l2": 0.07761963537191584, "bb_fresh_ratio": 0.34042221578146764, "bb_cos_act_vs_zero": 0.9402776238398829, "bb_bit_changed_frac": 0.9987455817168985, "dead_batch_upd_l2": 0.00043418215279527293, "dead_batch_zero_l2": 0.000254449719398633, "dead_batch_fresh_l2": 0.0003675906260355666, "dead_batch_max_row_upd": 0.00043418215279527293, "dead_batch_bit_changed": 3136, "seen_dead_count": 28, "seen_dead_norm_med": 0.006081616455311757, "seen_dead_norm_min": 0.005356389264638511, "kernel_exact_max_err": 0.0, "secs": 956.4, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 266, "lr": 1.7819433827843017e-05, "loss": 2.29739, "grad_norm_fp32": 2.2082366943359375, "grad_norm_finite": true, "raw_fp64_norm": 2.37349380560297, "eff_coef_other": 0.4528498008004163, "max_grad_emb": 0.01286244485527277, "max_grad_other": 0.12429694831371307, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2300887980410567, "bb_zero_grad_l2": 0.2100394927298667, "bb_fresh_batch_l2": 0.10305767758541136, "bb_fresh_ratio": 0.4479039330155565, "bb_cos_act_vs_zero": 0.8942748880351402, "bb_bit_changed_frac": 0.9989593820774438, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.006084320858515894, "seen_dead_norm_min": 0.005356379718382186, "kernel_exact_max_err": 0.0, "secs": 959.8, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 267, "lr": 1.7799974019643176e-05, "loss": 2.2942, "grad_norm_fp32": 2.193723440170288, "grad_norm_finite": true, "raw_fp64_norm": 2.348133968604347, "eff_coef_other": 0.45584576699267426, "max_grad_emb": 0.007702397648245096, "max_grad_other": 0.38935938477516174, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2335466741932276, "bb_zero_grad_l2": 0.21196091811923068, "bb_fresh_batch_l2": 0.10360482833948197, "bb_fresh_ratio": 0.44361508763667207, "bb_cos_act_vs_zero": 0.8962884691958304, "bb_bit_changed_frac": 0.9991216536730747, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.0060868144505414725, "seen_dead_norm_min": 0.005356370183992149, "kernel_exact_max_err": 0.0, "secs": 963.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 268, "lr": 1.7780439848016915e-05, "loss": 2.42433, "grad_norm_fp32": 2.2642946243286133, "grad_norm_finite": true, "raw_fp64_norm": 2.4450752663819424, "eff_coef_other": 0.4416384456409088, "max_grad_emb": 0.026480622589588165, "max_grad_other": 0.20259898900985718, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.23534215518616136, "bb_zero_grad_l2": 0.2151425866231663, "bb_fresh_batch_l2": 0.1032668989549843, "bb_fresh_ratio": 0.43879473642661965, "bb_cos_act_vs_zero": 0.898720122246685, "bb_bit_changed_frac": 0.9990817610695617, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.0060891135460341556, "seen_dead_norm_min": 0.005356360657855587, "kernel_exact_max_err": 0.0, "secs": 966.7, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 269, "lr": 1.7760831526586796e-05, "loss": 2.36071, "grad_norm_fp32": 2.2901430130004883, "grad_norm_finite": true, "raw_fp64_norm": 2.4420053207152845, "eff_coef_other": 0.43665376252466565, "max_grad_emb": 0.00999670010060072, "max_grad_other": 0.3840312957763672, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2372273922975727, "bb_zero_grad_l2": 0.21679798033157702, "bb_fresh_batch_l2": 0.10235682208491607, "bb_fresh_ratio": 0.4314713452505602, "bb_cos_act_vs_zero": 0.90220225455979, "bb_bit_changed_frac": 0.9991512816181682, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.006091233335787237, "seen_dead_norm_min": 0.005356351141433986, "kernel_exact_max_err": 0.0, "secs": 970.1, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 270, "lr": 1.7741149269786285e-05, "loss": 2.58151, "grad_norm_fp32": 3.0937352180480957, "grad_norm_finite": true, "raw_fp64_norm": 3.323004603203814, "eff_coef_other": 0.32323376316514835, "max_grad_emb": 0.0474504716694355, "max_grad_other": 0.38691356778144836, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.23141311157416145, "bb_zero_grad_l2": 0.21853543857193325, "bb_fresh_batch_l2": 0.08246079467523991, "bb_fresh_ratio": 0.35633587964964347, "bb_cos_act_vs_zero": 0.9344108135035636, "bb_bit_changed_frac": 0.9984168656309729, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.006093187690503582, "seen_dead_norm_min": 0.0053563416360899625, "kernel_exact_max_err": 0.0, "secs": 973.7, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 271, "lr": 1.7721393292857386e-05, "loss": 2.51276, "grad_norm_fp32": 2.6218810081481934, "grad_norm_finite": true, "raw_fp64_norm": 2.8058037259719324, "eff_coef_other": 0.38140541675492445, "max_grad_emb": 0.04626855254173279, "max_grad_other": 0.6338220834732056, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.22788888231096344, "bb_zero_grad_l2": 0.2131872056930989, "bb_fresh_batch_l2": 0.08636055084745986, "bb_fresh_ratio": 0.3789590346474974, "bb_cos_act_vs_zero": 0.9254676909880509, "bb_bit_changed_frac": 0.9987943834757818, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.006094989395858728, "seen_dead_norm_min": 0.00535633213986935, "kernel_exact_max_err": 0.0, "secs": 977.1, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 272, "lr": 1.7701563811848302e-05, "loss": 2.33689, "grad_norm_fp32": 2.1655993461608887, "grad_norm_finite": true, "raw_fp64_norm": 2.3885581362529247, "eff_coef_other": 0.46176571857903975, "max_grad_emb": 0.03691237047314644, "max_grad_other": 0.07941514253616333, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.22967633307419175, "bb_zero_grad_l2": 0.20994514685956056, "bb_fresh_batch_l2": 0.1023649168641348, "bb_fresh_ratio": 0.44569205496270325, "bb_cos_act_vs_zero": 0.8953818389595913, "bb_bit_changed_frac": 0.9990687564928848, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.006096650725006779, "seen_dead_norm_min": 0.005356322653645655, "kernel_exact_max_err": 0.0, "secs": 980.6, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 273, "lr": 1.768166104361105e-05, "loss": 2.33766, "grad_norm_fp32": 2.0640623569488525, "grad_norm_finite": true, "raw_fp64_norm": 2.2322100289030207, "eff_coef_other": 0.4844812522994564, "max_grad_emb": 0.010599477216601372, "max_grad_other": 0.15336894989013672, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.23568918902903532, "bb_zero_grad_l2": 0.21159090655102805, "bb_fresh_batch_l2": 0.1116081731551056, "bb_fresh_ratio": 0.47353963758327594, "bb_cos_act_vs_zero": 0.8809331149435686, "bb_bit_changed_frac": 0.9992876195688987, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.006098182242104798, "seen_dead_norm_min": 0.005356313177733898, "kernel_exact_max_err": 0.0, "secs": 984.0, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 274, "lr": 1.7661685205799126e-05, "loss": 2.16272, "grad_norm_fp32": 2.253589153289795, "grad_norm_finite": true, "raw_fp64_norm": 2.4116495364407946, "eff_coef_other": 0.443736408122035, "max_grad_emb": 0.009625442326068878, "max_grad_other": 0.11888189613819122, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.237596958803028, "bb_zero_grad_l2": 0.21712638282425636, "bb_fresh_batch_l2": 0.10486396523762845, "bb_fresh_ratio": 0.44135230419578936, "bb_cos_act_vs_zero": 0.8974830365878335, "bb_bit_changed_frac": 0.9990563604750424, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.00609959398979633, "seen_dead_norm_min": 0.005356303713375119, "kernel_exact_max_err": 0.0, "secs": 987.4, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 275, "lr": 1.7641636516865087e-05, "loss": 2.5826, "grad_norm_fp32": 2.3161282539367676, "grad_norm_finite": true, "raw_fp64_norm": 2.4827295269568417, "eff_coef_other": 0.4317548333281839, "max_grad_emb": 0.015401256270706654, "max_grad_other": 0.34447044134140015, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2349339850324466, "bb_zero_grad_l2": 0.21888643091297888, "bb_fresh_batch_l2": 0.09210586533695368, "bb_fresh_ratio": 0.3920499851234081, "bb_cos_act_vs_zero": 0.9200180013822495, "bb_bit_changed_frac": 0.9989163200838024, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.0061008952323282056, "seen_dead_norm_min": 0.005356294263714925, "kernel_exact_max_err": 0.0, "secs": 990.9, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 276, "lr": 1.7621515196058188e-05, "loss": 2.58209, "grad_norm_fp32": 2.240368604660034, "grad_norm_finite": true, "raw_fp64_norm": 2.4260913971517497, "eff_coef_other": 0.4463549219378672, "max_grad_emb": 0.058079272508621216, "max_grad_other": 0.28773483633995056, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.23612293538917575, "bb_zero_grad_l2": 0.2164351577365392, "bb_fresh_batch_l2": 0.09870610673552449, "bb_fresh_ratio": 0.4180284586621708, "bb_cos_act_vs_zero": 0.9084704908737994, "bb_bit_changed_frac": 0.999232891378895, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.0061020944617836545, "seen_dead_norm_min": 0.005356284825290277, "kernel_exact_max_err": 0.0, "secs": 994.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 277, "lr": 1.7601321463421962e-05, "loss": 2.49401, "grad_norm_fp32": 2.2700672149658203, "grad_norm_finite": true, "raw_fp64_norm": 2.4218782491204376, "eff_coef_other": 0.4405153965891094, "max_grad_emb": 0.008497375063598156, "max_grad_other": 0.5346143841743469, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.24138265822257718, "bb_zero_grad_l2": 0.21752747381764267, "bb_fresh_batch_l2": 0.10667964453172649, "bb_fresh_ratio": 0.44195239756353155, "bb_cos_act_vs_zero": 0.8970479875402132, "bb_bit_changed_frac": 0.9993438452964398, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.006103199839079891, "seen_dead_norm_min": 0.005356275397234259, "kernel_exact_max_err": 0.0, "secs": 997.7, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 278, "lr": 1.7581055539791834e-05, "loss": 2.50632, "grad_norm_fp32": 2.6894326210021973, "grad_norm_finite": true, "raw_fp64_norm": 2.878597709037475, "eff_coef_other": 0.37182549968545325, "max_grad_emb": 0.0584077462553978, "max_grad_other": 0.5241187810897827, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2384711922070194, "bb_zero_grad_l2": 0.22236353683452245, "bb_fresh_batch_l2": 0.09393162366650769, "bb_fresh_ratio": 0.3938908628634885, "bb_cos_act_vs_zero": 0.9192520293391143, "bb_bit_changed_frac": 0.998818676706555, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.006104218509204126, "seen_dead_norm_min": 0.005356265980066598, "kernel_exact_max_err": 0.0, "secs": 1001.2, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 279, "lr": 1.7560717646792704e-05, "loss": 2.5359, "grad_norm_fp32": 2.3813984394073486, "grad_norm_finite": true, "raw_fp64_norm": 2.527006446142462, "eff_coef_other": 0.4199211536930851, "max_grad_emb": 0.011689083650708199, "max_grad_other": 0.3283114731311798, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.23553538786372388, "bb_zero_grad_l2": 0.21968548501711965, "bb_fresh_batch_l2": 0.09264244865691203, "bb_fresh_ratio": 0.39332708981511144, "bb_cos_act_vs_zero": 0.9194935526502954, "bb_bit_changed_frac": 0.9991306810033846, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.006105157173185362, "seen_dead_norm_min": 0.005356256573635391, "kernel_exact_max_err": 0.0, "secs": 1004.6, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 280, "lr": 1.754030800683651e-05, "loss": 2.63111, "grad_norm_fp32": 2.536456823348999, "grad_norm_finite": true, "raw_fp64_norm": 2.669347411727484, "eff_coef_other": 0.39425059261567186, "max_grad_emb": 0.013050313107669353, "max_grad_other": 0.3974599242210388, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.22972715810030142, "bb_zero_grad_l2": 0.216970357968127, "bb_fresh_batch_l2": 0.08302977687707613, "bb_fresh_ratio": 0.36142778051876834, "bb_cos_act_vs_zero": 0.9324772279903019, "bb_bit_changed_frac": 0.9988570964741808, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.006106022006622492, "seen_dead_norm_min": 0.005356247177659639, "kernel_exact_max_err": 0.0, "secs": 1008.0, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 281, "lr": 1.7519826843119803e-05, "loss": 2.40389, "grad_norm_fp32": 2.1198673248291016, "grad_norm_finite": true, "raw_fp64_norm": 2.269253170074475, "eff_coef_other": 0.47172741263569634, "max_grad_emb": 0.008850807324051857, "max_grad_other": 0.09915010631084442, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.23393277405494217, "bb_zero_grad_l2": 0.21161859930128188, "bb_fresh_batch_l2": 0.10575430436216557, "bb_fresh_ratio": 0.4520713473748992, "bb_cos_act_vs_zero": 0.8920699644580727, "bb_bit_changed_frac": 0.99927467814985, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.00610681879105406, "seen_dead_norm_min": 0.005356237793149635, "kernel_exact_max_err": 0.0, "secs": 1011.5, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 282, "lr": 1.7499274379621308e-05, "loss": 2.57751, "grad_norm_fp32": 2.328151226043701, "grad_norm_finite": true, "raw_fp64_norm": 2.4846014513601618, "eff_coef_other": 0.4295251782995865, "max_grad_emb": 0.01124055590480566, "max_grad_other": 0.2459615021944046, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.23756890092286187, "bb_zero_grad_l2": 0.21548152633329926, "bb_fresh_batch_l2": 0.1037584874551458, "bb_fresh_ratio": 0.4367511364159401, "bb_cos_act_vs_zero": 0.8996129282733152, "bb_bit_changed_frac": 0.9993613548365539, "dead_batch_upd_l2": 0.00018144801583387733, "dead_batch_zero_l2": 3.9431942428147703e-05, "dead_batch_fresh_l2": 0.00018008756398464593, "dead_batch_max_row_upd": 0.00018144801583387733, "dead_batch_bit_changed": 3136, "seen_dead_count": 28, "seen_dead_norm_med": 0.0061075528001244585, "seen_dead_norm_min": 0.005356228420560738, "kernel_exact_max_err": 0.0, "secs": 1014.9, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 283, "lr": 1.747865084109947e-05, "loss": 2.24934, "grad_norm_fp32": 2.1888620853424072, "grad_norm_finite": true, "raw_fp64_norm": 2.352406519498545, "eff_coef_other": 0.4568581775152777, "max_grad_emb": 0.03652850538492203, "max_grad_other": 0.20480971038341522, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2376849558173788, "bb_zero_grad_l2": 0.218795409006976, "bb_fresh_batch_l2": 0.09841271387053317, "bb_fresh_ratio": 0.4140468778602332, "bb_cos_act_vs_zero": 0.9103128641400549, "bb_bit_changed_frac": 0.9990784302766059, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.006108228956158418, "seen_dead_norm_min": 0.005356219059704397, "kernel_exact_max_err": 0.0, "secs": 1018.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 284, "lr": 1.7457956453090006e-05, "loss": 2.37316, "grad_norm_fp32": 3.6085264682769775, "grad_norm_finite": true, "raw_fp64_norm": 3.7714636388993403, "eff_coef_other": 0.2771213490242562, "max_grad_emb": 0.021205583587288857, "max_grad_other": 0.6377928853034973, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.23084107597702702, "bb_zero_grad_l2": 0.21890022758399916, "bb_fresh_batch_l2": 0.07731220535688317, "bb_fresh_ratio": 0.3349152876266145, "bb_cos_act_vs_zero": 0.942267377523194, "bb_bit_changed_frac": 0.9984239401274219, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.0061088517458250495, "seen_dead_norm_min": 0.005356209708303558, "kernel_exact_max_err": 0.0, "secs": 1021.9, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 285, "lr": 1.7437191441903433e-05, "loss": 2.57048, "grad_norm_fp32": 3.326169013977051, "grad_norm_finite": true, "raw_fp64_norm": 3.489254116839409, "eff_coef_other": 0.3006460871807076, "max_grad_emb": 0.020981326699256897, "max_grad_other": 0.4003244936466217, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.22600209189252865, "bb_zero_grad_l2": 0.21260466293751007, "bb_fresh_batch_l2": 0.07624116543163595, "bb_fresh_ratio": 0.3373471669806096, "bb_cos_act_vs_zero": 0.9413805422846313, "bb_bit_changed_frac": 0.9977971935804094, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.006109425256526193, "seen_dead_norm_min": 0.00535620036765343, "kernel_exact_max_err": 0.0, "secs": 1025.3, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 286, "lr": 1.7416356034622574e-05, "loss": 2.50436, "grad_norm_fp32": 2.5467307567596436, "grad_norm_finite": true, "raw_fp64_norm": 2.7886588158033256, "eff_coef_other": 0.3926601210927525, "max_grad_emb": 0.03913296386599541, "max_grad_other": 0.6970998644828796, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2258759891738725, "bb_zero_grad_l2": 0.2081656551199917, "bb_fresh_batch_l2": 0.09593461603640499, "bb_fresh_ratio": 0.4247225054211381, "bb_cos_act_vs_zero": 0.90546718577296, "bb_bit_changed_frac": 0.999226760036359, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.006109953506034217, "seen_dead_norm_min": 0.005356191041288946, "kernel_exact_max_err": 0.0, "secs": 1028.9, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 287, "lr": 1.7395450459100114e-05, "loss": 3.15238, "grad_norm_fp32": 3.3078560829162598, "grad_norm_finite": true, "raw_fp64_norm": 3.422980840666796, "eff_coef_other": 0.30231052156533433, "max_grad_emb": 0.02320350520312786, "max_grad_other": 0.5127665400505066, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.21883138641744848, "bb_zero_grad_l2": 0.20804274208982534, "bb_fresh_batch_l2": 0.07392251075310906, "bb_fresh_ratio": 0.3378057963408071, "bb_cos_act_vs_zero": 0.9412631281141212, "bb_bit_changed_frac": 0.9988911718390949, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.006110439820231675, "seen_dead_norm_min": 0.005356181726821396, "kernel_exact_max_err": 0.0, "secs": 1032.2, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 288, "lr": 1.7374474943956078e-05, "loss": 2.41483, "grad_norm_fp32": 2.5225093364715576, "grad_norm_finite": true, "raw_fp64_norm": 2.6745234906338897, "eff_coef_other": 0.3964304865441234, "max_grad_emb": 0.016699429601430893, "max_grad_other": 0.34019866585731506, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.21654791676387378, "bb_zero_grad_l2": 0.20154385396640886, "bb_fresh_batch_l2": 0.08781649768189495, "bb_fresh_ratio": 0.4055291733775995, "bb_cos_act_vs_zero": 0.914230682055908, "bb_bit_changed_frac": 0.9988164765754926, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.006110887451345586, "seen_dead_norm_min": 0.0053561724229345305, "kernel_exact_max_err": 0.0, "secs": 1035.6, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 289, "lr": 1.735342971857533e-05, "loss": 2.1722, "grad_norm_fp32": 2.5561392307281494, "grad_norm_finite": true, "raw_fp64_norm": 2.6784637246786076, "eff_coef_other": 0.391214843371538, "max_grad_emb": 0.01358537096530199, "max_grad_other": 0.8752237558364868, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2167547620195492, "bb_zero_grad_l2": 0.1994460447787758, "bb_fresh_batch_l2": 0.08920217435577606, "bb_fresh_ratio": 0.41153501553857846, "bb_cos_act_vs_zero": 0.9114355731102558, "bb_bit_changed_frac": 0.9991497902560433, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.006111299581712127, "seen_dead_norm_min": 0.005356163129403594, "kernel_exact_max_err": 0.0, "secs": 1039.1, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 290, "lr": 1.7332315013105095e-05, "loss": 2.38404, "grad_norm_fp32": 2.405423402786255, "grad_norm_finite": true, "raw_fp64_norm": 2.5842027648345223, "eff_coef_other": 0.41572705375470476, "max_grad_emb": 0.022656330838799477, "max_grad_other": 0.5785059928894043, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.21903541994490286, "bb_zero_grad_l2": 0.19963069968336336, "bb_fresh_batch_l2": 0.09370423119777019, "bb_fresh_ratio": 0.427804010973846, "bb_cos_act_vs_zero": 0.903902684175831, "bb_bit_changed_frac": 0.999045138908382, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.006111678768428879, "seen_dead_norm_min": 0.0053561538430245805, "kernel_exact_max_err": 0.0, "secs": 1042.5, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 291, "lr": 1.7311131058452398e-05, "loss": 2.32985, "grad_norm_fp32": 2.0619425773620605, "grad_norm_finite": true, "raw_fp64_norm": 2.241753698475251, "eff_coef_other": 0.484979322896578, "max_grad_emb": 0.03082478791475296, "max_grad_other": 0.2052270770072937, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.22556404409374997, "bb_zero_grad_l2": 0.20174253133549502, "bb_fresh_batch_l2": 0.10607908505905514, "bb_fresh_ratio": 0.4702836637162174, "bb_cos_act_vs_zero": 0.882594159003071, "bb_bit_changed_frac": 0.9991752750607334, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.006112027734151093, "seen_dead_norm_min": 0.0053561445660579255, "kernel_exact_max_err": 0.0, "secs": 1045.9, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 292, "lr": 1.7289878086281583e-05, "loss": 2.09449, "grad_norm_fp32": 2.3396313190460205, "grad_norm_finite": true, "raw_fp64_norm": 2.5586295225496087, "eff_coef_other": 0.42741758688294557, "max_grad_emb": 0.03550705686211586, "max_grad_other": 0.6472146511077881, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.22896547453771998, "bb_zero_grad_l2": 0.20776237470168837, "bb_fresh_batch_l2": 0.0997000945875497, "bb_fresh_ratio": 0.43543724130829614, "bb_cos_act_vs_zero": 0.9002474723727182, "bb_bit_changed_frac": 0.9991814504732589, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.006112348669061695, "seen_dead_norm_min": 0.005356135301239121, "kernel_exact_max_err": 0.0, "secs": 1049.5, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 293, "lr": 1.726855632901174e-05, "loss": 2.51379, "grad_norm_fp32": 2.8437843322753906, "grad_norm_finite": true, "raw_fp64_norm": 3.015605998849002, "eff_coef_other": 0.35164398263488916, "max_grad_emb": 0.016646241769194603, "max_grad_other": 0.24454008042812347, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.2243649814139091, "bb_zero_grad_l2": 0.21088810672384528, "bb_fresh_batch_l2": 0.08815072667083693, "bb_fresh_ratio": 0.39288986238104706, "bb_cos_act_vs_zero": 0.9198057790772636, "bb_bit_changed_frac": 0.9987962346960365, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.006112643901088171, "seen_dead_norm_min": 0.005356126048564905, "kernel_exact_max_err": 0.0, "secs": 1052.8, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 294, "lr": 1.7247166019814198e-05, "loss": 2.59236, "grad_norm_fp32": 2.789888620376587, "grad_norm_finite": true, "raw_fp64_norm": 2.9562250050949617, "eff_coef_other": 0.35843711976856535, "max_grad_emb": 0.024025170132517815, "max_grad_other": 0.4120839536190033, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.22096402667385176, "bb_zero_grad_l2": 0.2066537381853132, "bb_fresh_batch_l2": 0.0862672201903932, "bb_fresh_ratio": 0.3904129621864907, "bb_cos_act_vs_zero": 0.9207537585399218, "bb_bit_changed_frac": 0.9988341379746147, "dead_batch_upd_l2": 0.0004273263757187712, "dead_batch_zero_l2": 1.2627926153684439e-08, "dead_batch_fresh_l2": 0.00042732629044154214, "dead_batch_max_row_upd": 0.0004273263757187712, "dead_batch_bit_changed": 3136, "seen_dead_count": 28, "seen_dead_norm_med": 0.006112915161506089, "seen_dead_norm_min": 0.005356116806113732, "kernel_exact_max_err": 0.0, "secs": 1056.2, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 295, "lr": 1.7225707392609945e-05, "loss": 2.5981, "grad_norm_fp32": 2.5689785480499268, "grad_norm_finite": true, "raw_fp64_norm": 2.721317465154149, "eff_coef_other": 0.38925961896391303, "max_grad_emb": 0.011720708571374416, "max_grad_other": 0.44030457735061646, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.22157408632159015, "bb_zero_grad_l2": 0.20352247537541876, "bb_fresh_batch_l2": 0.09232309711697949, "bb_fresh_ratio": 0.41666919922658635, "bb_cos_act_vs_zero": 0.9091070198339637, "bb_bit_changed_frac": 0.9992127836743112, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.006113164577511879, "seen_dead_norm_min": 0.005356107574779238, "kernel_exact_max_err": 0.0, "secs": 1059.7, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 296, "lr": 1.7204180682067093e-05, "loss": 2.1828, "grad_norm_fp32": 2.127908945083618, "grad_norm_finite": true, "raw_fp64_norm": 2.293474994854135, "eff_coef_other": 0.4699446996384539, "max_grad_emb": 0.011724734678864479, "max_grad_other": 0.299636572599411, "dead_tokens_in_batch": 2, "dead_inp_tokens_in_batch": 2, "n_unique_dead_in_batch": 2, "bb_update_l2": 0.2269625316606157, "bb_zero_grad_l2": 0.20407663484261415, "bb_fresh_batch_l2": 0.10708487692270456, "bb_fresh_ratio": 0.4718174235156664, "bb_cos_act_vs_zero": 0.8818659513463363, "bb_bit_changed_frac": 0.9993341386707522, "dead_batch_upd_l2": 0.0004066513746563862, "dead_batch_zero_l2": 6.8303291015415e-05, "dead_batch_fresh_l2": 0.00039654723306244025, "dead_batch_max_row_upd": 0.0002988819693864316, "dead_batch_bit_changed": 6272, "seen_dead_count": 28, "seen_dead_norm_med": 0.006113393848695129, "seen_dead_norm_min": 0.005356098354842107, "kernel_exact_max_err": 0.0, "secs": 1063.1, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 297, "lr": 1.71825861235983e-05, "loss": 2.68547, "grad_norm_fp32": 2.326070547103882, "grad_norm_finite": true, "raw_fp64_norm": 2.4949366076560247, "eff_coef_other": 0.42990939003792394, "max_grad_emb": 0.024815259501338005, "max_grad_other": 0.4195168614387512, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.228127900689587, "bb_zero_grad_l2": 0.20902726087787368, "bb_fresh_batch_l2": 0.09741875593256315, "bb_fresh_ratio": 0.42703569198719177, "bb_cos_act_vs_zero": 0.9043138398398363, "bb_bit_changed_frac": 0.9991114075408928, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.00611360440438424, "seen_dead_norm_min": 0.005356089147857065, "kernel_exact_max_err": 0.0, "secs": 1066.7, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 298, "lr": 1.71609239533582e-05, "loss": 2.1182, "grad_norm_fp32": 2.2800076007843018, "grad_norm_finite": true, "raw_fp64_norm": 2.432729249885166, "eff_coef_other": 0.4385948367282515, "max_grad_emb": 0.011808029375970364, "max_grad_other": 0.29379191994667053, "dead_tokens_in_batch": 0, "dead_inp_tokens_in_batch": 0, "n_unique_dead_in_batch": 0, "bb_update_l2": 0.22821709471469126, "bb_zero_grad_l2": 0.21010836384134066, "bb_fresh_batch_l2": 0.09809251641021732, "bb_fresh_ratio": 0.42982107248735696, "bb_cos_act_vs_zero": 0.9030849474006681, "bb_bit_changed_frac": 0.9989703866625641, "dead_batch_upd_l2": 0.0, "dead_batch_zero_l2": 0.0, "dead_batch_fresh_l2": 0.0, "dead_batch_max_row_upd": 0.0, "dead_batch_bit_changed": 0, "seen_dead_count": 28, "seen_dead_norm_med": 0.006113797827890408, "seen_dead_norm_min": 0.005356079955622505, "kernel_exact_max_err": 0.0, "secs": 1070.0, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 299, "lr": 1.713919440824081e-05, "loss": 2.52353, "grad_norm_fp32": 2.152588367462158, "grad_norm_finite": true, "raw_fp64_norm": 2.2960914238091834, "eff_coef_other": 0.46455678687058255, "max_grad_emb": 0.0071067349053919315, "max_grad_other": 0.44123756885528564, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.23130953909191473, "bb_zero_grad_l2": 0.2101956114076175, "bb_fresh_batch_l2": 0.10270343900402244, "bb_fresh_ratio": 0.4440086621901551, "bb_cos_act_vs_zero": 0.8961112042587674, "bb_bit_changed_frac": 0.999352667715334, "dead_batch_upd_l2": 0.0004149685327775019, "dead_batch_zero_l2": 2.970755181764543e-08, "dead_batch_fresh_l2": 0.0004149650090429579, "dead_batch_max_row_upd": 0.0004149685327775019, "dead_batch_bit_changed": 3136, "seen_dead_count": 28, "seen_dead_norm_med": 0.006113975373792329, "seen_dead_norm_min": 0.005356070774879201, "kernel_exact_max_err": 0.0, "secs": 1073.4, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_step", "step": 300, "lr": 1.711739772587696e-05, "loss": 2.35977, "grad_norm_fp32": 2.475496292114258, "grad_norm_finite": true, "raw_fp64_norm": 4.109468317296117e+31, "eff_coef_other": 0.4039592380834018, "max_grad_emb": 7.992276897781122e+30, "max_grad_other": 0.33965304493904114, "dead_tokens_in_batch": 1, "dead_inp_tokens_in_batch": 1, "n_unique_dead_in_batch": 1, "bb_update_l2": 0.22769772434921168, "bb_zero_grad_l2": 0.21302898949556268, "bb_fresh_batch_l2": 0.08613323887275759, "bb_fresh_ratio": 0.3782788744109633, "bb_cos_act_vs_zero": 0.9257439187029819, "bb_bit_changed_frac": 0.9985984224785196, "dead_batch_upd_l2": 0.0004286791686576616, "dead_batch_zero_l2": 1.1300070816315325e-41, "dead_batch_fresh_l2": 0.0004286791686576616, "dead_batch_max_row_upd": 0.0004286791686576616, "dead_batch_bit_changed": 3136, "seen_dead_count": 29, "seen_dead_norm_med": 0.006114138266529072, "seen_dead_norm_min": 0.0004286791686576616, "kernel_exact_max_err": 0.0, "secs": 1076.8, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}
{"kind": "adamw_done", "steps": 300, "flores_end_nll": 2.77255, "flores_end_ppl": 15.999, "seen_dead_count": 29, "peak_mem_gb": 70.07, "secs": 1084.6, "arm": "groupclip_fp64", "seed": 0, "lang": "tel_Telu", "model": "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"}


==> anc/embscan/pure_mamba.jsonl <==
{"repo": "tiiuae/falcon-mamba-7b", "tie": false, "vocab_cfg": 65024, "arch": "FalconMambaForCausalLM", "emb_name": "backbone.embeddings.weight", "V": 65024, "H": 4096, "dtype": "BF16", "emb": {"median_l2": 1.4692757023279808, "min_l2": 8.920581218147901e-17, "n_zero": 0, "n_tiny_1e-6": 1, "n_tiny_nonzero": 1, "n_weak_1e-3med": 3, "n_weak_1e-2med": 3, "n_nonfinite": 0}, "emb_weak_ids": [8, 9, 10], "emb_weak_l2": [9.345881460675763e-05, 9.344922011424048e-05, 8.920581218147901e-17], "out_name": "lm_head.weight", "out": {"median_l2": 3.061317540730313, "min_l2": 0.5895861348764876, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "out_l2_at_weak": [0.5895861348764876, 0.5895904047969084, 0.5895917060253378], "out_median": 3.061317540730313, "secs": 7.4}
{"repo": "mistralai/Mamba-Codestral-7B-v0.1", "tie": false, "vocab_cfg": 32768, "arch": "Mamba2ForCausalLM", "emb_name": "backbone.embeddings.weight", "V": 32768, "H": 4096, "dtype": "BF16", "emb": {"median_l2": 0.21225113508060917, "min_l2": 6.717273511878544e-32, "n_zero": 0, "n_tiny_1e-6": 277, "n_tiny_nonzero": 277, "n_weak_1e-3med": 278, "n_weak_1e-2med": 278, "n_nonfinite": 0}, "emb_weak_ids": [0, 10, 11, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 195, 196, 197, 198, 248, 249, 250, 251, 252, 253, 254, 255, 256, 257, 258, 772, 773, 774, 775, 776, 777, 778, 779, 782, 783, 784, 785, 786, 787, 788, 789, 790, 791, 792, 793, 794, 795, 796, 797, 798, 799, 800, 801, 802, 803, 804, 805, 806, 807, 808, 809, 810, 811, 812, 813, 814, 815, 816, 817, 818, 819, 820, 821, 822, 823, 824, 825, 826, 827, 828, 829, 830, 831, 832, 833, 834, 835, 836, 837, 838, 839, 840, 841, 842, 843, 844, 845, 846, 847, 848, 849, 850, 851, 852, 853, 854, 855, 856, 857, 858, 859, 860, 861, 862, 863, 864, 865, 866, 867, 868, 869, 870, 871, 872, 873, 874, 875, 876, 877, 878, 879, 880, 881, 882, 883, 884, 885, 886, 887, 888, 889, 890, 891, 892, 893, 894, 895, 896, 897, 898, 963, 964, 965, 966, 1016, 1017, 1018, 1019, 1020, 1021, 1022, 1023, 1024, 1025, 1026, 19527, 21186, 27404], "emb_weak_l2": [6.965696867935991e-32, 6.976957643505982e-32, 6.941751675221793e-32, 6.920160349290627e-32, 6.808253548980582e-32, 6.795954094593437e-32, 6.935734620137803e-32, 7.016708714407714e-32, 6.8559404065573e-32, 6.884987670149867e-32, 6.812892968997942e-32, 6.984652012014042e-32, 6.717273511878544e-32, 6.886736903485994e-32, 6.971835152061086e-32, 6.947344835675745e-32, 6.926032825333916e-32, 6.839720014580593e-32, 6.883291373583167e-32, 6.966262708509365e-32, 7.025045790669341e-32, 6.920428433794441e-32, 6.842856522057964e-32, 7.005817172795793e-32, 6.96239591415405e-32, 7.000312212390935e-32, 6.937489485362901e-32, 6.93824224692273e-32, 6.936639544443827e-32, 7.05362441911316e-32, 6.918945692958315e-32, 6.848775336684628e-32, 6.921983101916077e-32, 7.045769358656666e-32, 7.005919390125231e-32, 7.079246979749104e-32, 6.954823894211001e-32, 7.033935012858412e-32, 6.917714044469335e-32, 7.002327548127555e-32, 6.946241867574614e-32, 6.953672393393389e-32, 6.888892928059065e-32, 6.979022318047767e-32, 6.886237294752505e-32, 7.008091085045793e-32, 7.016725571960592e-32, 6.981298629666908e-32, 7.123606855182937e-32, 7.01586799909122e-32, 6.954208069413049e-32, 6.948807754025762e-32, 6.937729449429799e-32, 6.849858280721143e-32, 7.008342438791446e-32, 7.080553015684406e-32, 6.80590375597902e-32, 7.062871882732504e-32, 6.984434098257432e-32, 6.864399650377277e-32, 6.930840353544293e-32, 7.070631281727158e-32, 6.89385165340676e-32, 7.064804289704347e-32, 6.939427982639059e-32, 6.897829888766368e-32, 7.045191821422325e-32, 6.970969149973187e-32, 6.918548060905208e-32, 7.008951618812624e-32, 6.880726522100949e-32, 6.799382410291811e-32, 6.891858313703047e-32, 6.909535516457658e-32, 7.009608400850245e-32, 6.93249841346655e-32, 6.925674355404644e-32, 6.958606618965744e-32, 6.954847150013917e-32, 6.977113213361863e-32, 6.953560545974889e-32, 6.905185745495993e-32, 6.90974525306355e-32, 6.967434132330558e-32, 6.969994559487205e-32, 6.983562862751324e-32, 6.884510441128232e-32, 6.858307829820044e-32, 6.95232886098709e-32, 6.906569013248829e-32, 6.897097248111256e-32, 6.919943760384284e-32, 6.989156713965667e-32, 6.935317448117703e-32, 6.937493269027304e-32, 6.814299123956284e-32, 6.818877127874568e-32, 6.994859503995995e-32, 6.901948262404814e-32, 6.883740407406951e-32, 6.860100638034616e-32, 6.923751358365148e-32, 6.873575123767624e-32, 6.880623201602264e-32, 7.018367910659905e-32, 6.821449859143156e-32, 6.859366019657746e-32, 6.893729499945874e-32, 6.95920627323535e-32, 6.894861065228424e-32, 7.003765375351907e-32, 7.021797933766635e-32, 6.965472814791659e-32, 6.88241308750488e-32, 6.988380095387105e-32, 6.98246671493252e-32, 6.975257590692282e-32, 6.859024341487445e-32, 6.815617393185983e-32, 6.825561394395432e-32, 6.882925582141892e-32, 6.870276979708548e-32, 6.983226386006304e-32, 6.940626290436435e-32, 6.799242898819325e-32, 7.006687776672395e-32, 6.77983882123915e-32, 6.859828518315919e-32, 6.796687223597116e-32, 7.005047280364167e-32, 6.924033683855023e-32, 6.827470287393253e-32, 6.93112543008463e-32, 6.866598510403116e-32, 6.885413600588945e-32, 6.868919774948273e-32, 6.888473055430014e-32, 6.891344926074675e-32, 6.955940775439762e-32, 6.896950943659331e-32, 6.952951558218883e-32, 6.976957643505982e-32, 6.941751675221793e-32, 6.920160349290627e-32, 6.808253548980582e-32, 6.795954094593437e-32, 6.935734620137803e-32, 7.016708714407714e-32, 6.8559404065573e-32, 6.884987670149867e-32, 6.812892968997942e-32, 6.984652012014042e-32, 6.717273511878544e-32, 6.886736903485994e-32, 6.971835152061086e-32, 6.947344835675745e-32, 6.926032825333916e-32, 6.839720014580593e-32, 6.883291373583167e-32, 6.966262708509365e-32, 7.025045790669341e-32, 6.920428433794441e-32, 6.842856522057964e-32, 7.005817172795793e-32, 6.96239591415405e-32, 7.000312212390935e-32, 6.937489485362901e-32, 6.93824224692273e-32, 6.936639544443827e-32, 7.05362441911316e-32, 6.918945692958315e-32, 6.848775336684628e-32, 6.921983101916077e-32, 7.045769358656666e-32, 7.005919390125231e-32, 7.079246979749104e-32, 6.954823894211001e-32, 7.033935012858412e-32, 6.917714044469335e-32, 7.002327548127555e-32, 6.946241867574614e-32, 6.953672393393389e-32, 6.888892928059065e-32, 6.979022318047767e-32, 6.886237294752505e-32, 7.008091085045793e-32, 7.016725571960592e-32, 6.981298629666908e-32, 7.123606855182937e-32, 7.01586799909122e-32, 6.954208069413049e-32, 6.948807754025762e-32, 6.937729449429799e-32, 6.849858280721143e-32, 7.008342438791446e-32, 7.080553015684406e-32, 6.80590375597902e-32, 7.062871882732504e-32, 6.984434098257432e-32, 6.864399650377277e-32, 6.930840353544293e-32, 7.070631281727158e-32, 6.89385165340676e-32, 7.064804289704347e-32, 6.939427982639059e-32, 6.897829888766368e-32, 7.045191821422325e-32, 6.970969149973187e-32, 6.918548060905208e-32, 7.008951618812624e-32, 6.880726522100949e-32, 6.799382410291811e-32, 6.891858313703047e-32, 6.909535516457658e-32, 7.009608400850245e-32, 6.93249841346655e-32, 6.925674355404644e-32, 6.958606618965744e-32, 6.954847150013917e-32, 6.977113213361863e-32, 6.953560545974889e-32, 6.905185745495993e-32, 6.90974525306355e-32, 6.967434132330558e-32, 6.969994559487205e-32, 6.983562862751324e-32, 6.884510441128232e-32, 6.858307829820044e-32, 6.95232886098709e-32, 6.906569013248829e-32, 6.897097248111256e-32, 6.919943760384284e-32, 6.989156713965667e-32, 6.935317448117703e-32, 6.937493269027304e-32, 6.814299123956284e-32, 6.818877127874568e-32, 6.994859503995995e-32, 6.901948262404814e-32, 6.883740407406951e-32, 6.860100638034616e-32, 6.923751358365148e-32, 6.873575123767624e-32, 6.880623201602264e-32, 7.018367910659905e-32, 6.821449859143156e-32, 6.859366019657746e-32, 6.893729499945874e-32, 6.95920627323535e-32, 6.894861065228424e-32, 7.003765375351907e-32, 7.021797933766635e-32, 6.965472814791659e-32, 6.88241308750488e-32, 6.988380095387105e-32, 6.98246671493252e-32, 6.975257590692282e-32, 6.859024341487445e-32, 6.815617393185983e-32, 6.825561394395432e-32, 6.882925582141892e-32, 6.870276979708548e-32, 6.983226386006304e-32, 6.940626290436435e-32, 6.799242898819325e-32, 7.006687776672395e-32, 6.77983882123915e-32, 6.859828518315919e-32, 6.796687223597116e-32, 7.005047280364167e-32, 6.924033683855023e-32, 6.827470287393253e-32, 6.93112543008463e-32, 6.866598510403116e-32, 6.885413600588945e-32, 9.800252777478628e-05, 7.00062290425586e-32, 6.957345134763134e-32], "out_name": "lm_head.weight", "out": {"median_l2": 0.28204269765365364, "min_l2": 0.029054282925546626, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "out_l2_at_weak": [0.2158246102099562, 0.08023402756707744, 0.08024638234594289, 0.08024455241777631, 0.08022764026430516, 0.08022673523034403, 0.08023434057223448, 0.08023101732648902, 0.08025615452745295, 0.08022395184605868, 0.08024483877679803, 0.0802378044915371, 0.080247339316218, 0.08026311028316807, 0.08023726208773913, 0.08023683042257629, 0.0802290634687193, 0.0802311848199966, 0.08023903209148707, 0.08026339089587567, 0.0802419807288106, 0.08023589189496749, 0.0802416321484722, 0.08025786660898027, 0.08025251118237989, 0.08024353302818733, 0.08025708023383184, 0.0802663956929353, 0.08023989254578975, 0.08025297960595498, 0.08024100359141936, 0.08024748361222316, 0.08024749117933704, 0.08024138262123645, 0.08025646016891157, 0.08024462710177187, 0.0802272567979298, 0.08024075512221286, 0.08024544322119491, 0.08025369832391241, 0.08022504531254708, 0.08022049755930799, 0.08022875509912794, 0.08025216227718003, 0.08021953271829524, 0.08024556850870257, 0.08023731093273809, 0.08023411601393118, 0.08024731940929862, 0.0802259930018835, 0.08025617691295699, 0.08023596061773133, 0.08023425148936876, 0.08024831446117614, 0.08024163391210588, 0.08024252671253343, 0.08024907173616268, 0.0802460295852134, 0.08023014903870414, 0.08023948845466618, 0.08023349156809005, 0.08021690753913954, 0.08023582455729725, 0.08021263527399745, 0.08023791608788024, 0.08024479745996471, 0.08023941932675309, 0.08024646415032749, 0.0802585620800959, 0.08024524424392544, 0.08023997877047577, 0.08025696807808412, 0.08026139622217085, 0.08024998753129563, 0.08022799473649968, 0.08023487437816092, 0.08022102517619453, 0.08024220455809118, 0.0802267503261237, 0.08024159376498796, 0.08026425561956045, 0.08026096358094983, 0.0802269653276446, 0.08024227717993249, 0.08026603868081744, 0.0802290060560944, 0.08021926805210305, 0.08024716680192662, 0.08024460471555254, 0.0802476762403597, 0.0802287809556349, 0.08022115563763672, 0.08022557392695392, 0.0802484438835202, 0.08022925475834888, 0.08024783748437075, 0.08027221063401724, 0.0802679208690998, 0.08023563625862563, 0.08022662354665448, 0.08023049144568103, 0.08026419107959779, 0.08024439018728356, 0.08024177832290554, 0.08025745710749606, 0.08026248102124317, 0.08023620126803362, 0.08024964748879862, 0.08025282516893134, 0.08024503379084821, 0.08022697721428323, 0.0802288364267949, 0.0802348979541232, 0.08022677040791953, 0.08021893271644727, 0.08025491497015227, 0.08022290689449837, 0.0802506702912723, 0.08026352410981337, 0.08023392610589507, 0.0802563472651118, 0.08021876836461855, 0.0802530236961136, 0.08025189760948734, 0.08023270637276995, 0.08023759095237483, 0.08024871235284545, 0.08024171478483422, 0.08022906302907358, 0.08023765501150194, 0.08023391325774741, 0.08022558954848794, 0.08022247374673654, 0.08023257480339178, 0.0802484848582367, 0.2158240705247257, 0.21582251586675272, 0.21582313604495476, 0.21582753439464658, 0.2158241141729203, 0.21582386252063976, 0.21582459627033576, 0.21582393469970124, 0.2158255791895079, 0.21582650099953596, 0.21582656369375822, 0.21582562011714948, 0.21582333255745195, 0.21582341758600088, 0.21582325777945496, 0.21582456423326324, 0.2158238739553297, 0.21582674164940552, 0.21582465361767292, 0.21582440674316747, 0.21582569546610397, 0.21582294545795244, 0.21582645487947846, 0.21582404802209185, 0.21582360067711556, 0.2158234082423816, 0.21582332352719968, 0.21582197045316912, 0.21582722245355682, 0.21582319599980865, 0.21582306539799823, 0.21582692214338034, 0.2158238380543199, 0.21582448079121755, 0.21582310328515755, 0.21582386397541947, 0.21582826086950446, 0.2158226224624569, 0.21582326484386483, 0.2158227236600162, 0.21582640904440673, 0.2158233867270878, 0.21582247488201436, 0.21582642979497002, 0.2158270908961505, 0.21582264053283587, 0.21582463152844458, 0.21582453170871443, 0.21582495979536603, 0.21582291583691235, 0.21582292026745473, 0.21582758101560687, 0.2158259974981067, 0.21582354271226897, 0.21582224505273537, 0.21582316663425452, 0.21582277225624782, 0.21582325116392814, 0.21582343756440256, 0.21582318053213562, 0.21582251491927928, 0.21582282780666015, 0.2158238279069507, 0.2158240699621946, 0.21582679672880178, 0.21582757495448102, 0.21582414951765447, 0.2158238429190572, 0.21582493307832354, 0.21582249657587838, 0.2158224092423769, 0.21582758202064298, 0.21582414157582336, 0.21582295123037898, 0.21582441544661016, 0.21582452819725745, 0.21582475833288303, 0.21582363816635258, 0.21582520523889193, 0.21582398937318562, 0.21582294375600458, 0.2158229870580047, 0.21582347071066293, 0.21582480982032617, 0.21582693141712975, 0.21582314840969385, 0.2158240251932189, 0.21582460429081726, 0.21582262707873093, 0.21582335398728722, 0.21582620548913983, 0.2158251234044611, 0.21582489431406596, 0.21582469483516603, 0.21582373865747162, 0.21582668485841283, 0.21582323180666907, 0.21582340705244354, 0.21582565078047622, 0.21582418578698256, 0.21582750478691232, 0.21582746403222772, 0.21582276024826547, 0.21582655667125702, 0.21582313910533776, 0.21582609948495357, 0.21582345293123914, 0.21582319441190612, 0.21582404372640882, 0.21582756312661036, 0.2158265003610751, 0.21582330998845453, 0.21582612225447537, 0.21582442919576825, 0.2158272006863248, 0.2158237684659378, 0.21582369020238928, 0.21582344636646394, 0.21582350515596005, 0.21582331708001123, 0.21582362986651912, 0.21582512047517463, 0.21582275400907608, 0.21582398989820975, 0.21582251128480692, 0.21582294056966936, 0.21582832831183976, 0.2158242896748647, 0.2158242443738979, 0.21582487171790055, 0.2158238833083528, 0.21582767873851294, 0.21582371135303607, 0.21582508219057922, 0.21582882086056646, 0.2158253826094482, 0.2158219540669026, 0.21582194479706288, 0.21582357795996293, 0.21582337102645074, 0.21582525498253147, 0.21582409836300995, 0.21582427252238523], "out_median": 0.28204269765365364, "secs": 7.7}
{"repo": "state-spaces/mamba-2.8b-hf", "tie": null, "vocab_cfg": 50280, "arch": "MambaForCausalLM", "emb_name": "backbone.embeddings.weight", "V": 50280, "H": 2560, "dtype": "F32", "emb": {"median_l2": 4.959929200208437, "min_l2": 2.3438979598743814, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "emb_weak_ids": [], "emb_weak_l2": [], "secs": 3.4}
{"repo": "TRI-ML/mamba-7b-rw", "tie": null, "vocab_cfg": 50432, "arch": "MambaForCausalLM", "emb_name": "embeddings.weight", "V": 50432, "H": 4096, "dtype": "F32", "emb": {"median_l2": 1.849491854974477, "min_l2": 0.3873588045874127, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "emb_weak_ids": [], "emb_weak_l2": [], "out_name": "model.lm_head.weight", "out": {"median_l2": 1.849491854974477, "min_l2": 0.3873588045874127, "n_zero": 0, "n_tiny_1e-6": 0, "n_tiny_nonzero": 0, "n_weak_1e-3med": 0, "n_weak_1e-2med": 0, "n_nonfinite": 0}, "out_l2_at_weak": [], "out_median": 1.849491854974477, "secs": 9.9}


==> anc/embscan/reach.py <==
#!/usr/bin/env python3
"""Reachability lower bound: a weak row counts as reachable if re-encoding its decoded text
(alone, or with simple left/right context) yields the same token id."""
import json
import sys
import urllib.request

from tokenizers import Tokenizer

HF = "https://huggingface.co"
CTX = ["{}", " {}", "a{}", "{} ", "x {} y", "\n{}\n", "The {} is", "1{}2"]


def load_tok(repo):
    req = urllib.request.Request(f"{HF}/{repo}/resolve/main/tokenizer.json",
                                 headers={"User-Agent": "x"})
    with urllib.request.urlopen(req, timeout=60) as r:
        return Tokenizer.from_str(r.read().decode("utf-8"))


def main():
    thr_tiny = 1e-6
    rows = []
    for line in open(sys.argv[1]):
        r = json.loads(line)
        ids = r.get("emb_weak_ids") or []
        if not ids:
            continue
        rec = {"repo": r["repo"], "V": r["V"], "H": r["H"], "tie": r.get("tie"),
               "median": r["emb"]["median_l2"], "n_weak": len(ids)}
        try:
            tok = load_tok(r["repo"])
        except Exception as e:
            rec["err"] = str(e)[:120]
            rows.append(rec)
            print(json.dumps(rec), flush=True)
            continue
        special = {i for i, t in tok.get_added_tokens_decoder().items()}
        l2 = dict(zip(ids, r["emb_weak_l2"]))
        outl2 = dict(zip(ids, r.get("out_l2_at_weak") or [None] * len(ids)))
        reach = []
        for i in ids:
            if i in special or i >= tok.get_vocab_size(with_added_tokens=True):
                continue
            s = tok.decode([i], skip_special_tokens=False)
            if not s or "\ufffd" in s:
                continue
            ok = False
            for c in CTX:
                if i in tok.encode(c.format(s), add_special_tokens=False).ids:
                    ok = True
                    break
            if ok:
                reach.append((i, s, l2[i], outl2[i]))
        rec["n_reach_weak"] = len(reach)
        rec["n_reach_tiny"] = sum(1 for x in reach if x[2] < thr_tiny)
        rec["out_median"] = r.get("out_median")
        rec["examples"] = reach[:40]
        rows.append(rec)
        print(json.dumps({k: v for k, v in rec.items() if k != "examples"}), flush=True)
    json.dump(rows, open(sys.argv[2], "w"), ensure_ascii=False, indent=1)


if __name__ == "__main__":
    main()


==> anc/embscan/reach_all.json <==
[
 {
  "repo": "Qwen/Qwen3-14B",
  "V": 151936,
  "H": 5120,
  "tie": false,
  "median": 1.371133342727544,
  "n_weak": 1,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 1.4923366677239949,
  "examples": []
 },
 {
  "repo": "Qwen/Qwen2.5-7B-Instruct",
  "V": 152064,
  "H": 3584,
  "tie": false,
  "median": 0.8587827849007759,
  "n_weak": 2358,
  "n_reach_weak": 7,
  "n_reach_tiny": 6,
  "out_median": 0.6969481233836838,
  "examples": [
   [
    78783,
    "\tTokenNameIdentifier",
    7.037275393384402e-36,
    0.35897959850335825
   ],
   [
    79269,
    " ForCanBeConverted",
    7.037275393384402e-36,
    0.35897934245426105
   ],
   [
    79270,
    " ForCanBeConvertedToF",
    7.037275393384402e-36,
    0.3589789054498127
   ],
   [
    83969,
    "PostalCodesNL",
    7.037275393384402e-36,
    0.3589802029752107
   ],
   [
    83971,
    "$PostalCodesNL",
    7.037275393384402e-36,
    0.3589793416426383
   ],
   [
    97000,
    "(stypy",
    2.7376321931719346e-06,
    0.35897940029248365
   ],
   [
    142386,
    " zwłaszc",
    6.107432405803248e-08,
    0.35898071213447397
   ]
  ]
 },
 {
  "repo": "Qwen/Qwen2.5-Coder-14B-Instruct",
  "V": 152064,
  "H": 5120,
  "tie": false,
  "median": 1.2558195745867518,
  "n_weak": 2358,
  "n_reach_weak": 6,
  "n_reach_tiny": 4,
  "out_median": 1.275768760992454,
  "examples": [
   [
    83969,
    "PostalCodesNL",
    5.40724429386739e-29,
    0.35783490481164554
   ],
   [
    83971,
    "$PostalCodesNL",
    5.325417202505842e-29,
    0.35783447040470795
   ],
   [
    97000,
    "(stypy",
    2.691987211238626e-09,
    0.3578349236337268
   ],
   [
    117332,
    "法战组合",
    0.0011201727310488014,
    0.3578412832325743
   ],
   [
    127734,
    "פייסב",
    5.144901084151322e-07,
    0.3578343916821378
   ],
   [
    143849,
    " الديمقرا",
    0.0010600178263836964,
    0.35788610206454724
   ]
  ]
 },
 {
  "repo": "mistralai/Mistral-7B-Instruct-v0.2",
  "V": 32000,
  "H": 4096,
  "tie": false,
  "median": 0.17468974401525345,
  "n_weak": 141,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 0.2652998020926439,
  "examples": []
 },
 {
  "repo": "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16",
  "V": 131072,
  "H": 3136,
  "tie": false,
  "median": 0.8162619530396722,
  "n_weak": 83,
  "n_reach_weak": 70,
  "n_reach_tiny": 62,
  "out_median": 0.7497141764235127,
  "examples": [
   [
    25304,
    " పైబడిన",
    6.58276836460481e-36,
    0.25811394383999403
   ],
   [
    42819,
    "ురుగున",
    6.58276836460481e-36,
    0.2580928297360186
   ],
   [
    51067,
    "ాఫీసు",
    6.58276836460481e-36,
    0.2581185252723672
   ],
   [
    55014,
    "-piramidea",
    6.58276836460481e-36,
    0.2581159253894169
   ],
   [
    56286,
    " పోస్టాఫీసు",
    6.58276836460481e-36,
    0.2580849090166066
   ],
   [
    67044,
    " పొడుగునా",
    6.58276836460481e-36,
    0.25814274940209025
   ],
   [
    77579,
    "*^{?})\n",
    6.58276836460481e-36,
    0.25809885874036087
   ],
   [
    81422,
    " సరఫరాల",
    6.58276836460481e-36,
    0.25812402221220715
   ],
   [
    81691,
    " ఆశా",
    7.556658092079223e-23,
    0.25810137680966233
   ],
   [
    81695,
    " వాడీ",
    6.58276836460481e-36,
    0.2580927122768984
   ],
   [
    81772,
    " బ్యాంకింగు",
    6.58276836460481e-36,
    0.25812366132665654
   ],
   [
    81815,
    " అంగన్",
    6.58276836460481e-36,
    0.25811882026730587
   ],
   [
    81819,
    " మార్కెటింగు",
    6.58276836460481e-36,
    0.2580949296306968
   ],
   [
    82005,
    " పోలింగ్",
    1.4282397516547638e-05,
    0.25812499566859554
   ],
   [
    82267,
    "రుగుదొడ",
    6.58276836460481e-36,
    0.258099729514244
   ],
   [
    82312,
    " కెఫె",
    6.58276836460481e-36,
    0.25809620568570524
   ],
   [
    82500,
    "^{⁠(",
    1.002684601738066e-32,
    0.2581002233872337
   ],
   [
    82690,
    " inaktiboak",
    6.58276836460481e-36,
    0.2581199545648701
   ],
   [
    82725,
    " inaktiboetatik",
    6.58276836460481e-36,
    0.25812219628769817
   ],
   [
    82737,
    " erretiraturik",
    6.58276836460481e-36,
    0.25812906569540767
   ],
   [
    82977,
    " aktiboetatik",
    6.58276836460481e-36,
    0.2580996848372564
   ],
   [
    83362,
    " కొరియర్",
    1.2048171677425116e-32,
    0.25811872214141635
   ],
   [
    83390,
    " komertzio",
    0.0003254138098987406,
    0.258050870127785
   ],
   [
    83855,
    " komertzioetatik",
    6.58276836460481e-36,
    0.25811503595696955
   ],
   [
    84006,
    "ోగ్యాస్",
    6.58276836460481e-36,
    0.25812088863269433
   ],
   [
    84105,
    " టెలిగ్రాఫ్",
    6.58276836460481e-36,
    0.25811761593913535
   ],
   [
    84115,
    " fiskalaren",
    7.195058916505338e-06,
    0.25811885774863735
   ],
   [
    84121,
    "టీఎమ్",
    6.58276836460481e-36,
    0.25809781552872646
   ],
   [
    84521,
    " గృహావసరాల",
    6.58276836460481e-36,
    0.25808426024436715
   ],
   [
    84794,
    " పారబోస్తారు",
    6.58276836460481e-36,
    0.25810372074287485
   ],
   [
    85015,
    " మురుగునీటిని",
    6.58276836460481e-36,
    0.2580867526759038
   ],
   [
    86060,
    " fabrikazioko",
    6.58276836460481e-36,
    0.2581152461234019
   ],
   [
    86366,
    " అమలవుతోంది",
    6.58276836460481e-36,
    0.25811915796435203
   ],
   [
    86409,
    " చేతిపంప",
    6.58276836460481e-36,
    0.2580951622859397
   ],
   [
    87020,
    " కుళాయిల",
    6.58276836460481e-36,
    0.25808967279737
   ],
   [
    87411,
    "-ustiategi",
    6.58276836460481e-36,
    0.25813176067491767
   ],
   [
    88346,
    "Frantsesez",
    6.2639611358863025e-24,
    0.2581215928152262
   ],
   [
    89013,
    " higiez",
    0.00038866988090687486,
    0.258119461643548
   ],
   [
    89406,
    " higiezinen",
    6.815504978452368e-06,
    0.2581173646979077
   ],
   [
    89412,
    " చేతిపంపుల",
    6.58276836460481e-36,
    0.25810368222581676
   ]
  ]
 },
 {
  "repo": "nvidia/NVIDIA-Nemotron-3-Nano-30B-A3B-BF16",
  "V": 131072,
  "H": 2688,
  "tie": false,
  "median": 0.9090932216614949,
  "n_weak": 4,
  "n_reach_weak": 4,
  "n_reach_tiny": 0,
  "out_median": 1.0781339857658794,
  "examples": [
   [
    25304,
    " పైబడిన",
    2.743613841640108e-06,
    0.3119238032518758
   ],
   [
    84006,
    "ోగ్యాస్",
    0.0001174062443181998,
    0.31192377715050723
   ],
   [
    84357,
    " ఇంటింటికీ",
    6.639094978967882e-05,
    0.3119238132454602
   ],
   [
    112147,
    " ట్రాక్టర్ల",
    1.6700847333275907e-05,
    0.31192399835363227
   ]
  ]
 },
 {
  "repo": "Qwen/Qwen2.5-Coder-7B-Instruct",
  "V": 152064,
  "H": 3584,
  "tie": false,
  "median": 0.9461162080136836,
  "n_weak": 2356,
  "n_reach_weak": 6,
  "n_reach_tiny": 5,
  "out_median": 0.8482377141767454,
  "examples": [
   [
    83969,
    "PostalCodesNL",
    7.037275393384402e-36,
    0.29426277476556506
   ],
   [
    83971,
    "$PostalCodesNL",
    7.037275393384402e-36,
    0.2942609940230224
   ],
   [
    97000,
    "(stypy",
    1.7698722016218316e-17,
    0.2942616260523052
   ],
   [
    127734,
    "פייסב",
    0.0004344255096300287,
    0.2942364685975553
   ],
   [
    138175,
    "Cumhurbaş",
    7.862040273344359e-14,
    0.29426096702786475
   ],
   [
    143849,
    " الديمقرا",
    4.044119376864387e-13,
    0.2942610772614573
   ]
  ]
 },
 {
  "repo": "ornith-ai/Ornith-1.0-35B",
  "V": 248320,
  "H": 2048,
  "tie": false,
  "median": 0.5657502898105626,
  "n_weak": 1,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 0.8218905923009834,
  "examples": []
 },
 {
  "repo": "nvidia/NVIDIA-Nemotron-3-Ultra-550B-A55B-BF16",
  "V": 131072,
  "H": 8192,
  "tie": false,
  "median": 0.852659419841586,
  "n_weak": 1,
  "n_reach_weak": 1,
  "n_reach_tiny": 0,
  "out_median": 1.0947062204266347,
  "examples": [
   [
    81815,
    " అంగన్",
    2.5821950867712017e-06,
    0.3034618336089454
   ]
  ]
 },
 {
  "repo": "EleutherAI/pythia-70m-deduped",
  "V": 50304,
  "H": 512,
  "tie": false,
  "median": 0.7089696275067445,
  "n_weak": 241,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 3.097554532468089,
  "examples": []
 },
 {
  "repo": "openbmb/MiniCPM5-2B",
  "V": 130560,
  "H": 2048,
  "tie": false,
  "median": 0.8138571396696408,
  "n_weak": 938,
  "n_reach_weak": 459,
  "n_reach_tiny": 311,
  "out_median": 0.6870644533606427,
  "examples": [
   [
    28924,
    "sIFstNz",
    2.2585557394745775e-25,
    0.38496428659718696
   ],
   [
    29303,
    "wKICAiZmlsb",
    2.229592002653112e-25,
    0.3849644552122271
   ],
   [
    29688,
    "LAogICJmaWxs",
    2.2521273155132296e-25,
    0.3849638679667287
   ],
   [
    31458,
    "tnịtnị",
    2.237626334311932e-25,
    0.3849635146317465
   ],
   [
    33399,
    "LCAiZmlsb",
    2.2274108670986447e-25,
    0.38496437708127407
   ],
   [
    34511,
    "tYXJrZXJf",
    3.0752353690592174e-06,
    0.38496465797916957
   ],
   [
    35972,
    "ogMTAwLjAlOy",
    2.205268900324231e-25,
    0.3849646690181183
   ],
   [
    37360,
    " apothieka",
    2.280438134120884e-25,
    0.38496331243881715
   ],
   [
    39855,
    "jaXJjbGVfb",
    2.2624952491374505e-25,
    0.38496294864114383
   ],
   [
    39856,
    "jaXJjbGVfbWFya",
    5.100371706524054e-05,
    0.38496380034751104
   ],
   [
    41072,
    "XSwgWzM",
    1.2732766094033804e-19,
    0.3849648450176273
   ],
   [
    42002,
    "XSwgWzEz",
    1.3639699444877133e-06,
    0.38496341295281405
   ],
   [
    43201,
    "wgLTEyMi",
    2.2395894183082546e-25,
    0.38496548632566785
   ],
   [
    43254,
    "LCAtMTIy",
    2.1532065605946174e-25,
    0.38496429695807205
   ],
   [
    43380,
    "KAogICAgICAgICAgICAgICAgWz",
    2.238615585849806e-25,
    0.38496462298923284
   ],
   [
    43551,
    "sIFszNy",
    2.2207994389573223e-25,
    0.3849623396449665
   ],
   [
    45082,
    "LAogICJkYXNo",
    2.231690583423152e-25,
    0.38496285420638915
   ],
   [
    45440,
    "kuYWRkVG",
    2.2560901228562175e-25,
    0.38496487580791394
   ],
   [
    45460,
    "hcmtlcigKICAgICAgICAgICAgICAg",
    2.2465869496541535e-25,
    0.3849640530663985
   ],
   [
    45525,
    "hcmtlcigKICAgICAgICAgICAgICAgIF",
    0.00019863575694957289,
    0.3849654251564234
   ],
   [
    45536,
    "ICkuYWRkVG",
    0.0002833806697076785,
    0.38496808799722254
   ],
   [
    45797,
    "YXJrZXIoCiAgICAgICAgICAgICAgICBb",
    0.0002853617274836772,
    0.38496347376268086
   ],
   [
    46173,
    "ICApLmFkZFRvKG",
    2.2452261613880563e-25,
    0.38496340988362693
   ],
   [
    46235,
    "wKICAiZGFza",
    2.2811394893888845e-25,
    0.3849640288032847
   ],
   [
    46262,
    "bGwsCiAgIm",
    1.512681452504421e-08,
    0.3849634498188842
   ],
   [
    46517,
    "wYWNpdHkiOiAwLj",
    7.254934792268092e-13,
    0.3849633572447787
   ],
   [
    46802,
    "dLCBbMTMu",
    2.2228615391889117e-25,
    0.3849634498907193
   ],
   [
    47683,
    "VyKAogICAgICAgICAgICAgICAgWz",
    4.7095664566556535e-06,
    0.38496406156139484
   ],
   [
    48073,
    "IHBvcHVwXz",
    6.602822008147971e-13,
    0.38496473348680954
   ],
   [
    49107,
    "tnịtnịtnịtnị",
    2.212357352807117e-25,
    0.38496355564288176
   ],
   [
    49878,
    "QXJyYXkiOiBudWxs",
    2.2229317975308048e-25,
    0.3849630082584156
   ],
   [
    49890,
    "ZpbGxSd",
    2.2181194472305475e-25,
    0.38496344375478186
   ],
   [
    49895,
    "ZpbGxSdWxlIjogImV",
    2.2115350756081245e-25,
    0.3849636166607234
   ],
   [
    49947,
    "ibGluZUpvaW",
    0.00013368998670598738,
    0.38496622839862515
   ],
   [
    49995,
    "wYWNpdHkiOiAxLjAs",
    2.219460469380589e-25,
    0.384963816448092
   ],
   [
    50002,
    "FwIjogInJvdW",
    3.5333321330518288e-06,
    0.38496441085649186
   ],
   [
    50254,
    "YnViYmxpbmdNb",
    2.1795283904807053e-25,
    0.3849635198098793
   ],
   [
    50498,
    "PSBMLmNpcmNs",
    2.1957775905410504e-25,
    0.38496441925860664
   ],
   [
    50567,
    "vdXNlRXZlbnRzIjogdHJ",
    3.918505559206687e-06,
    0.38496384970371755
   ],
   [
    50672,
    "ibGluZUNhcCI",
    2.222337906783927e-25,
    0.3849639685742438
   ]
  ]
 },
 {
  "repo": "zai-org/GLM-4.5-Air",
  "V": 151552,
  "H": 4096,
  "tie": false,
  "median": 0.7648534830943301,
  "n_weak": 466,
  "n_reach_weak": 7,
  "n_reach_tiny": 0,
  "out_median": 0.9872329002399498,
  "examples": [
   [
    114536,
    "上帝亿次",
    0.0003073247435679457,
    0.31512804260007166
   ],
   [
    116110,
    "基督教上帝亿次",
    0.0003066029928179229,
    0.31509438092589215
   ],
   [
    139151,
    "ланиров",
    0.00030824384118781643,
    0.31505023206018073
   ],
   [
    141342,
    "орачив",
    0.00030604243818637425,
    0.31509663737629745
   ],
   [
    146939,
    "оскош",
    0.00031244157336580134,
    0.3152156517260593
   ],
   [
    149173,
    "لكترون",
    0.00031322283311168613,
    0.31509127473116466
   ],
   [
    150357,
    "ewnętrz",
    0.00031374908600683115,
    0.31508538867267455
   ]
  ]
 },
 {
  "repo": "Qwen/Qwen2.5-32B-Instruct",
  "V": 152064,
  "H": 5120,
  "tie": false,
  "median": 1.2944116529704977,
  "n_weak": 2358,
  "n_reach_weak": 7,
  "n_reach_tiny": 4,
  "out_median": 1.2687965099904916,
  "examples": [
   [
    78783,
    "\tTokenNameIdentifier",
    0.0001379528059141976,
    0.37023105266805956
   ],
   [
    79269,
    " ForCanBeConverted",
    4.3085890954708743e-26,
    0.37023727063343603
   ],
   [
    79270,
    " ForCanBeConvertedToF",
    4.3102225081680697e-26,
    0.37024011705973325
   ],
   [
    83969,
    "PostalCodesNL",
    4.388847288293866e-26,
    0.37023020757691494
   ],
   [
    83971,
    "$PostalCodesNL",
    4.32187237494022e-26,
    0.37023864300131726
   ],
   [
    97000,
    "(stypy",
    2.1874701421838893e-06,
    0.37023850433079186
   ],
   [
    142386,
    " zwłaszc",
    8.052047411288145e-05,
    0.37023888470300603
   ]
  ]
 },
 {
  "repo": "Qwen/Qwen3-30B-A3B-Instruct-2507",
  "V": 151936,
  "H": 2048,
  "tie": false,
  "median": 0.933548559489754,
  "n_weak": 1,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 1.1990850909284043,
  "examples": []
 },
 {
  "repo": "nvidia/NVIDIA-Nemotron-3.5-Lightning-30B-A3B-BF16",
  "V": 131072,
  "H": 2688,
  "tie": false,
  "median": 0.7727749313886173,
  "n_weak": 2,
  "n_reach_weak": 2,
  "n_reach_tiny": 0,
  "out_median": 1.056511421321599,
  "examples": [
   [
    84357,
    " ఇంటింటికీ",
    5.3653123870840366e-05,
    0.3081693219592594
   ],
   [
    112147,
    " ట్రాక్టర్ల",
    0.0007677451151053628,
    0.30823214882806993
   ]
  ]
 },
 {
  "repo": "Qwen/Qwen3-30B-A3B",
  "V": 151936,
  "H": 2048,
  "tie": false,
  "median": 0.9521357370228729,
  "n_weak": 2,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 1.2108117156269922,
  "examples": []
 },
 {
  "repo": "TinyLlama/TinyLlama-1.1B-Chat-v1.0",
  "V": 32000,
  "H": 2048,
  "tie": false,
  "median": 0.6805466551695193,
  "n_weak": 111,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 1.0896553317212094,
  "examples": []
 },
 {
  "repo": "zai-org/GLM-4.7-Flash",
  "V": 154880,
  "H": 2048,
  "tie": false,
  "median": 0.7744845870806467,
  "n_weak": 325,
  "n_reach_weak": 6,
  "n_reach_tiny": 0,
  "out_median": 1.4301239561472947,
  "examples": [
   [
    116110,
    "基督教上帝亿次",
    0.00019234087093434007,
    0.7024828962092303
   ],
   [
    141342,
    "орачив",
    0.00018974762159044362,
    0.701955250810737
   ],
   [
    145288,
    "ркут",
    0.0006977629133566276,
    0.7019287565985444
   ],
   [
    146939,
    "оскош",
    0.0001992429276360068,
    0.7019736724562017
   ],
   [
    148604,
    "астроф",
    0.0001922131879213799,
    0.7019791882519826
   ],
   [
    150357,
    "ewnętrz",
    0.0001928717248937805,
    0.7019485150612963
   ]
  ]
 },
 {
  "repo": "Qwen/Qwen3-Coder-30B-A3B-Instruct",
  "V": 151936,
  "H": 2048,
  "tie": false,
  "median": 0.8762401264365876,
  "n_weak": 2209,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 1.0561915393747152,
  "examples": []
 },
 {
  "repo": "ornith-ai/Ornith-1.0-9B",
  "V": 248320,
  "H": 4096,
  "tie": false,
  "median": 0.8850709226565447,
  "n_weak": 2,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 0.9762995474561991,
  "examples": []
 },
 {
  "repo": "Qwen/Qwen3-8B-Base",
  "V": 151936,
  "H": 4096,
  "tie": false,
  "median": 1.4688171485663888,
  "n_weak": 1,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 1.74184630816164,
  "examples": []
 },
 {
  "repo": "Qwen/Qwen2.5-14B-Instruct",
  "V": 152064,
  "H": 5120,
  "tie": false,
  "median": 1.2251781746576977,
  "n_weak": 2356,
  "n_reach_weak": 5,
  "n_reach_tiny": 4,
  "out_median": 1.2303991567220498,
  "examples": [
   [
    79269,
    " ForCanBeConverted",
    3.67532322350388e-24,
    0.25486649323172855
   ],
   [
    79270,
    " ForCanBeConvertedToF",
    3.677696511326566e-24,
    0.25486612065053726
   ],
   [
    83969,
    "PostalCodesNL",
    3.744082807972061e-24,
    0.25486589480888333
   ],
   [
    83971,
    "$PostalCodesNL",
    3.6869262207952e-24,
    0.25486713781488424
   ],
   [
    97000,
    "(stypy",
    0.00018638430003857355,
    0.2548660254823953
   ]
  ]
 },
 {
  "repo": "Bahushruth/Qwen3.6-35B-A3B-abliterated-v4",
  "V": 248320,
  "H": 2048,
  "tie": false,
  "median": 0.5666413635868699,
  "n_weak": 1,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 0.8261301816826343,
  "examples": []
 },
 {
  "repo": "OBLITERATUS/Qwen3.8-27B-OBLITERATED",
  "V": 248320,
  "H": 5120,
  "tie": false,
  "median": 0.9288055099365757,
  "n_weak": 1,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 0.9766591265336051,
  "examples": []
 },
 {
  "repo": "Qwen/Qwen2.5-7B",
  "V": 152064,
  "H": 3584,
  "tie": false,
  "median": 0.8596938530609423,
  "n_weak": 2362,
  "n_reach_weak": 7,
  "n_reach_tiny": 6,
  "out_median": 0.7008169896862608,
  "examples": [
   [
    78783,
    "\tTokenNameIdentifier",
    7.037275393384402e-36,
    0.35988715604303156
   ],
   [
    79269,
    " ForCanBeConverted",
    7.037275393384402e-36,
    0.35988636143233205
   ],
   [
    79270,
    " ForCanBeConvertedToF",
    7.037275393384402e-36,
    0.3598862111872566
   ],
   [
    83969,
    "PostalCodesNL",
    7.037275393384402e-36,
    0.3598879158857617
   ],
   [
    83971,
    "$PostalCodesNL",
    7.037275393384402e-36,
    0.3598867868780947
   ],
   [
    97000,
    "(stypy",
    2.7376321931719346e-06,
    0.3598879068366385
   ],
   [
    142386,
    " zwłaszc",
    6.107432405803248e-08,
    0.3598880564084853
   ]
  ]
 },
 {
  "repo": "NousResearch/Hermes-3-Llama-3.1-8B",
  "V": 128256,
  "H": 4096,
  "tie": false,
  "median": 0.6878529988234245,
  "n_weak": 258,
  "n_reach_weak": 21,
  "n_reach_tiny": 21,
  "out_median": 0.9100123745340538,
  "examples": [
   [
    64424,
    "\">\r\r\n",
    2.1704299041687977e-21,
    0.4516979187035484
   ],
   [
    68896,
    ";\r\r\r\n",
    2.128995065944377e-21,
    0.4516989503251368
   ],
   [
    79883,
    "\tTokenNameIdentifier",
    2.1217369184086117e-21,
    0.45169946112772885
   ],
   [
    80369,
    " ForCanBeConverted",
    2.11157508846798e-21,
    0.4516996416549849
   ],
   [
    80370,
    " ForCanBeConvertedToF",
    2.1623717207880256e-21,
    0.45169848724271483
   ],
   [
    85069,
    "PostalCodesNL",
    2.1755183099349188e-21,
    0.4516979537198132
   ],
   [
    85071,
    "$PostalCodesNL",
    2.0891448740356763e-21,
    0.45169780522580594
   ],
   [
    89472,
    "useRalative",
    2.149108687104233e-21,
    0.45169569650399394
   ],
   [
    103003,
    "аракт",
    2.1160461464397538e-21,
    0.45169699055236046
   ],
   [
    106710,
    "атися",
    2.124808669101107e-21,
    0.45169847504250626
   ],
   [
    107658,
    "итися",
    2.1057711048559016e-21,
    0.45169900877461155
   ],
   [
    118508,
    "ávající",
    2.1375105112798964e-21,
    0.45169767128488264
   ],
   [
    122549,
    "İTESİ",
    2.1587991451257975e-21,
    0.4516993333604698
   ],
   [
    122746,
    "илакти",
    2.1662678904440035e-21,
    0.45169764255281664
   ],
   [
    124292,
    "илася",
    2.1584385407301317e-21,
    0.451697157152371
   ],
   [
    125952,
    "ыџN",
    2.1773332708798614e-21,
    0.4516971599080071
   ],
   [
    126523,
    "ЎыџN",
    2.1228784506819784e-21,
    0.4516986650044703
   ],
   [
    126545,
    "ılmaktadır",
    2.1823665749729066e-21,
    0.45169779322636033
   ],
   [
    126647,
    "lásil",
    2.143628262641502e-21,
    0.45169788139480893
   ],
   [
    127117,
    "ЎыџNЎыџN",
    2.1474105644911856e-21,
    0.45169851173222975
   ],
   [
    127896,
    "ıldığında",
    2.1182729916863276e-21,
    0.45169702159403796
   ]
  ]
 },
 {
  "repo": "Qwen/Qwen2.5-Coder-32B-Instruct",
  "V": 152064,
  "H": 5120,
  "tie": false,
  "median": 1.26343582687628,
  "n_weak": 2354,
  "n_reach_weak": 4,
  "n_reach_tiny": 3,
  "out_median": 1.2420562444068461,
  "examples": [
   [
    83969,
    "PostalCodesNL",
    3.169499809071871e-30,
    0.29337283852265744
   ],
   [
    83971,
    "$PostalCodesNL",
    3.120927659386258e-30,
    0.29337345495782147
   ],
   [
    97000,
    "(stypy",
    1.5783556154973062e-10,
    0.2933739471954983
   ],
   [
    143849,
    " الديمقرا",
    9.860855679867782e-06,
    0.29337175532199017
   ]
  ]
 },
 {
  "repo": "ornith-ai/Ornith-1.5-9B",
  "V": 248320,
  "H": 4096,
  "tie": false,
  "median": 0.8818327685967456,
  "n_weak": 2,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 0.9713683173758594,
  "examples": []
 },
 {
  "repo": "EleutherAI/pythia-14m",
  "V": 50304,
  "H": 128,
  "tie": false,
  "median": 0.3567436323611548,
  "n_weak": 30,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 0.3799372452976687,
  "examples": []
 },
 {
  "repo": "mistralai/Mistral-7B-v0.1",
  "V": 32000,
  "H": 4096,
  "tie": false,
  "median": 0.1793092152170581,
  "n_weak": 141,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 0.26650631859269036,
  "examples": []
 },
 {
  "repo": "IlyaGusev/saiga_llama3_8b",
  "V": 128256,
  "H": 4096,
  "tie": false,
  "median": 0.601100647951955,
  "n_weak": 284,
  "n_reach_weak": 19,
  "n_reach_tiny": 19,
  "out_median": 0.8412157053413047,
  "examples": [
   [
    64424,
    "\">\r\r\n",
    1.8143851392005194e-21,
    0.4361859791867535
   ],
   [
    68896,
    ";\r\r\r\n",
    1.7794712947102587e-21,
    0.4361874104689485
   ],
   [
    79883,
    "\tTokenNameIdentifier",
    1.7735785314349744e-21,
    0.43618143002234216
   ],
   [
    80369,
    " ForCanBeConverted",
    1.7649530675834734e-21,
    0.4361649514947319
   ],
   [
    80370,
    " ForCanBeConvertedToF",
    1.807080849700312e-21,
    0.43619273444284834
   ],
   [
    85069,
    "PostalCodesNL",
    1.81783073231576e-21,
    0.4361502015709676
   ],
   [
    85071,
    "$PostalCodesNL",
    1.7462494059021008e-21,
    0.436156335325411
   ],
   [
    89472,
    "useRalative",
    1.796577659158262e-21,
    0.4361828716465203
   ],
   [
    103003,
    "аракт",
    1.7688806230342828e-21,
    0.43618934209760146
   ],
   [
    106710,
    "атися",
    1.7743397129729668e-21,
    0.43616097861514513
   ],
   [
    107658,
    "итися",
    1.7600523414375056e-21,
    0.43618487041246223
   ],
   [
    110043,
    "еристи",
    1.7869747443788597e-21,
    0.43618469175630437
   ],
   [
    118508,
    "ávající",
    1.7868737820498562e-21,
    0.4362150585876225
   ],
   [
    122746,
    "илакти",
    1.81006520601065e-21,
    0.4361922005725987
   ],
   [
    124292,
    "илася",
    1.804339962224963e-21,
    0.4361916792963332
   ],
   [
    125952,
    "ыџN",
    1.8194044951415705e-21,
    0.43618302297381895
   ],
   [
    126523,
    "ЎыџN",
    1.7749665041451426e-21,
    0.4361744254929759
   ],
   [
    127117,
    "ЎыџNЎыџN",
    1.7953029665722495e-21,
    0.43618574595433246
   ],
   [
    127896,
    "ıldığında",
    1.7701949408015954e-21,
    0.4362555855050221
   ]
  ]
 },
 {
  "repo": "Qwen/Qwen2.5-Coder-7B",
  "V": 152064,
  "H": 3584,
  "tie": false,
  "median": 0.9479669548764872,
  "n_weak": 2358,
  "n_reach_weak": 6,
  "n_reach_tiny": 5,
  "out_median": 0.8556192769205456,
  "examples": [
   [
    83969,
    "PostalCodesNL",
    7.037275393384402e-36,
    0.29330452777633664
   ],
   [
    83971,
    "$PostalCodesNL",
    7.037275393384402e-36,
    0.2933024479010145
   ],
   [
    97000,
    "(stypy",
    1.7799976610956122e-17,
    0.293302905313726
   ],
   [
    127734,
    "פייסב",
    0.0004361965882455018,
    0.2932310382681815
   ],
   [
    138175,
    "Cumhurbaş",
    7.903470544659936e-14,
    0.29330239808024927
   ],
   [
    143849,
    " الديمقرا",
    4.062773084498523e-13,
    0.29330232778403587
   ]
  ]
 },
 {
  "repo": "microsoft/Phi-3.5-mini-instruct",
  "V": 32064,
  "H": 3072,
  "tie": false,
  "median": 2.1517548187980595,
  "n_weak": 164,
  "n_reach_weak": 3,
  "n_reach_tiny": 0,
  "out_median": 2.6585529734585718,
  "examples": [
   [
    11804,
    "Архівовано",
    0.002044772329625249,
    0.8825709792966057
   ],
   [
    16110,
    "Спољашње",
    0.0020584783212306674,
    0.882510373577757
   ],
   [
    27918,
    "Хронологија",
    0.0020083011160057208,
    0.8825981586985797
   ]
  ]
 },
 {
  "repo": "swiss-ai/Apertus-8B-Instruct-2509",
  "V": 131072,
  "H": 4096,
  "tie": false,
  "median": 4.925204700811614,
  "n_weak": 970,
  "n_reach_weak": 4,
  "n_reach_tiny": 2,
  "out_median": 3.7978970683927473,
  "examples": [
   [
    77579,
    "*^{?})\n",
    5.782721270500987e-13,
    0.4782845698760765
   ],
   [
    82500,
    "^{⁠(",
    0.0012936578395989426,
    0.4787143870594303
   ],
   [
    124574,
    "}\\))\\({}_{",
    0.0018121455337467307,
    0.47932107488440606
   ],
   [
    124941,
    "^{[}^{]}",
    5.970104272668752e-13,
    0.4785302260870418
   ]
  ]
 },
 {
  "repo": "microsoft/phi-2",
  "V": 51200,
  "H": 2560,
  "tie": false,
  "median": 1.2121899466012986,
  "n_weak": 969,
  "n_reach_weak": 49,
  "n_reach_tiny": 0,
  "out_median": 1.6489403638210112,
  "examples": [
   [
    17900,
    " Dragonbound",
    0.0007796749390583983,
    0.39333892892764943
   ],
   [
    18472,
    " guiActive",
    0.0008217836792073165,
    0.3933520639173373
   ],
   [
    24934,
    "ForgeModLoader",
    0.0008479799222114967,
    0.39334475355204723
   ],
   [
    25992,
    " 裏覚醒",
    0.000806572907352838,
    0.3933477846538978
   ],
   [
    28666,
    "PsyNetMessage",
    0.0008466748840846568,
    0.3933290533996751
   ],
   [
    29372,
    " guiActiveUn",
    0.0008093219346938594,
    0.3933515710339027
   ],
   [
    30209,
    " unfocusedRange",
    0.000809124756431549,
    0.39333479974581637
   ],
   [
    30210,
    " guiActiveUnfocused",
    0.0008243333254694565,
    0.39334508872810825
   ],
   [
    30211,
    " guiIcon",
    0.0008485939840616955,
    0.39334244318178796
   ],
   [
    30212,
    " externalToEVA",
    0.0008489847163141164,
    0.39333703079362914
   ],
   [
    30213,
    " externalToEVAOnly",
    0.0007855256335100274,
    0.3933574885664853
   ],
   [
    30898,
    "embedreportprint",
    0.0008340694690575436,
    0.3933561312321577
   ],
   [
    30899,
    "cloneembedreportprint",
    0.0008396495562303014,
    0.3933435671052215
   ],
   [
    30905,
    "rawdownload",
    0.0008461930435410442,
    0.39334076402499124
   ],
   [
    30906,
    "rawdownloadcloneembedreportprint",
    0.0008276124738017717,
    0.3933368488668137
   ],
   [
    31666,
    "?????-?????-",
    0.0007945855468910806,
    0.39333883316646545
   ],
   [
    31765,
    "MpServer",
    0.000826598195837217,
    0.39335362116246436
   ],
   [
    33454,
    "龍喚士",
    0.0008652513016637452,
    0.3933382751538284
   ],
   [
    35207,
    " attRot",
    0.0008163644546969425,
    0.39334478394074834
   ],
   [
    35496,
    "ÃÂÃÂÃÂÃÂÃÂÃÂÃÂÃÂÃÂÃÂÃÂÃÂÃÂÃÂÃÂÃÂÃÂÃÂÃÂÃÂÃÂÃÂÃÂÃÂÃÂÃÂÃÂÃÂÃÂÃÂÃÂÃÂ",
    0.0008932834705052378,
    0.3933471173099899
   ],
   [
    35579,
    " Mechdragon",
    0.0008830041439178487,
    0.3933474118772027
   ],
   [
    36173,
    " RandomRedditor",
    0.0008166705863141285,
    0.3933426618465495
   ],
   [
    36174,
    " RandomRedditorWithNo",
    0.0007796849408631456,
    0.39335328110037654
   ],
   [
    36938,
    " sqor",
    0.0008075929442378527,
    0.3933445177526686
   ],
   [
    37574,
    "StreamerBot",
    0.0008706072023586282,
    0.3933426033446513
   ],
   [
    37579,
    "TPPStreamerBot",
    0.0007878227886173166,
    0.39336347906286034
   ],
   [
    37631,
    "FactoryReloaded",
    0.0008341672613007917,
    0.3933432885388809
   ],
   [
    39177,
    "ItemThumbnailImage",
    0.0008319324182390087,
    0.3933341688440619
   ],
   [
    39753,
    "quickShipAvailable",
    0.0008105117707283589,
    0.39336688656343655
   ],
   [
    39755,
    "isSpecialOrderable",
    0.0008018348262799081,
    0.3933535529096495
   ],
   [
    39757,
    "channelAvailability",
    0.0008545986946452094,
    0.3933455472263222
   ],
   [
    39811,
    "soDeliveryDate",
    0.0008098456676524603,
    0.3933432403613121
   ],
   [
    39821,
    "龍契士",
    0.0008293203584407479,
    0.39334763386567667
   ],
   [
    40240,
    "oreAndOnline",
    0.0008331770771001214,
    0.3933415761424207
   ],
   [
    40241,
    "InstoreAndOnline",
    0.0008279311430717911,
    0.39333137584673
   ],
   [
    40242,
    "BuyableInstoreAndOnline",
    0.0008645223927720671,
    0.39336033564704653
   ],
   [
    41551,
    "Downloadha",
    0.0007914647638847808,
    0.39335610719008945
   ],
   [
    42089,
    " TheNitrome",
    0.0008017822428665804,
    0.3933514853697329
   ],
   [
    42090,
    " TheNitromeFan",
    0.0008284172412597867,
    0.3933503312649913
   ],
   [
    42202,
    "GoldMagikarp",
    0.0007868772867214509,
    0.39333496976413673
   ]
  ]
 },
 {
  "repo": "deepseek-ai/DeepSeek-R1-0528-Qwen3-8B",
  "V": 151936,
  "H": 4096,
  "tie": false,
  "median": 1.4724493348124397,
  "n_weak": 1,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 1.7357404672870422,
  "examples": []
 },
 {
  "repo": "deepseek-ai/DeepSeek-R1-Distill-Qwen-32B",
  "V": 152064,
  "H": 5120,
  "tie": false,
  "median": 1.2966963878101734,
  "n_weak": 2352,
  "n_reach_weak": 6,
  "n_reach_tiny": 3,
  "out_median": 1.2616676281730896,
  "examples": [
   [
    78783,
    "\tTokenNameIdentifier",
    0.0001379528059141976,
    0.36986145198263526
   ],
   [
    79269,
    " ForCanBeConverted",
    4.3085890954708743e-26,
    0.3698560599582227
   ],
   [
    79270,
    " ForCanBeConvertedToF",
    4.3102225081680697e-26,
    0.36985737708836147
   ],
   [
    83971,
    "$PostalCodesNL",
    4.32187237494022e-26,
    0.3698556429028756
   ],
   [
    97000,
    "(stypy",
    2.1874701421838893e-06,
    0.3698569402857655
   ],
   [
    142386,
    " zwłaszc",
    8.052047411288145e-05,
    0.3698567550757746
   ]
  ]
 },
 {
  "repo": "microsoft/Phi-3-mini-4k-instruct",
  "V": 32064,
  "H": 3072,
  "tie": false,
  "median": 2.140548812089337,
  "n_weak": 167,
  "n_reach_weak": 6,
  "n_reach_tiny": 0,
  "out_median": 2.6216312618790925,
  "examples": [
   [
    11804,
    "Архівовано",
    0.002044772329625249,
    0.8640035532375918
   ],
   [
    16110,
    "Спољашње",
    0.00199225960313866,
    0.8639027728047104
   ],
   [
    20528,
    "autorytatywna",
    0.002005107079610291,
    0.8640311045992795
   ],
   [
    20609,
    "Portály",
    0.002026887620045987,
    0.8639962523274137
   ],
   [
    27918,
    "Хронологија",
    0.0020083011160057208,
    0.8640510943906392
   ],
   [
    28574,
    "Mediabestanden",
    0.001994831876734595,
    0.8640338551831328
   ]
  ]
 },
 {
  "repo": "OBLITERATUS/Ornith-1.5-9B-OBLITERATED",
  "V": 248320,
  "H": 4096,
  "tie": false,
  "median": 0.8818327685967456,
  "n_weak": 2,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 0.9725556594225468,
  "examples": []
 },
 {
  "repo": "deepseek-ai/DeepSeek-R1-Distill-Qwen-7B",
  "V": 152064,
  "H": 3584,
  "tie": false,
  "median": 1.159809197797641,
  "n_weak": 2708,
  "n_reach_weak": 315,
  "n_reach_tiny": 5,
  "out_median": 1.054183174119941,
  "examples": [
   [
    24094,
    ":UIControl",
    0.00010889706188348084,
    0.599000676355353
   ],
   [
    32661,
    ".UndefOr",
    0.00036000297054502656,
    0.5989942291622078
   ],
   [
    32686,
    "webElementProperties",
    0.0003584691824997008,
    0.5989991314186688
   ],
   [
    34238,
    "CppCodeGen",
    0.00015789047440967462,
    0.5990056395649358
   ],
   [
    34822,
    "CppMethodPointer",
    0.00014021863916374993,
    0.5989905733393838
   ],
   [
    35974,
    "_GenericClass",
    9.000694673808581e-05,
    0.5989959666421665
   ],
   [
    36076,
    ".bunifu",
    0.0002635579558595785,
    0.5990169985989048
   ],
   [
    37735,
    "_StaticFields",
    0.00020496258871717824,
    0.5990024998546323
   ],
   [
    38936,
    "CppCodeGenWriteBarrier",
    0.00017863994339347228,
    0.5989749749250891
   ],
   [
    40450,
    "\tRTHOOK",
    0.00029649226425723836,
    0.5990101265849145
   ],
   [
    41868,
    "\tNullCheck",
    0.00019821241817306672,
    0.5989945825354114
   ],
   [
    41953,
    ".layoutControlItem",
    0.00023674248399050205,
    0.5989783887563563
   ],
   [
    42844,
    "orThunk",
    8.657190630039355e-05,
    0.5989904972497171
   ],
   [
    42901,
    "_AdjustorThunk",
    0.00012040654159036415,
    0.59900438592603
   ],
   [
    45605,
    ".bindingNavigator",
    0.0002198859819625951,
    0.5989982427264058
   ],
   [
    45972,
    "webElementX",
    1.3811214334157231e-05,
    0.5989776658931117
   ],
   [
    45973,
    "webElementXpaths",
    0.0003378819863280742,
    0.5990000234614873
   ],
   [
    46977,
    ".dataGridViewTextBoxColumn",
    0.00024322489490027945,
    0.599000428752648
   ],
   [
    47034,
    ".xrTableCell",
    0.00018907894533311118,
    0.5989942284747067
   ],
   [
    49225,
    "adaptiveStyles",
    0.0002208275634001507,
    0.5990122055310038
   ],
   [
    51262,
    "SpecWarn",
    5.6810877179588405e-05,
    0.5990048636045878
   ],
   [
    51796,
    "__(/*!",
    0.0003102936705821718,
    0.599017793668199
   ],
   [
    52874,
    "CppMethodInitialized",
    0.00013590657189462704,
    0.5989978506773187
   ],
   [
    54457,
    "((&___",
    0.00013340604391006724,
    0.5989931630887679
   ],
   [
    55125,
    ".sulake",
    2.962599999969833e-05,
    0.5989981225331267
   ],
   [
    55830,
    "\tRTLR",
    0.00026673822107282094,
    0.5989945067323232
   ],
   [
    56160,
    "CppGenericClass",
    0.00010602649991233729,
    0.5990045221437229
   ],
   [
    56679,
    "\tRTLU",
    0.0002612442260101693,
    0.5989931539597498
   ],
   [
    57094,
    "InternalEnumerator",
    0.00015975031965015818,
    0.5989685579682185
   ],
   [
    57408,
    ":-------------</",
    8.015929665606257e-06,
    0.598999296560947
   ],
   [
    57675,
    "_DIPSETTING",
    0.00013614247576754102,
    0.5989929315677992
   ],
   [
    58651,
    " principalTable",
    0.00028301441334370415,
    0.5990235324576503
   ],
   [
    58801,
    " principalColumn",
    0.0002894300581894835,
    0.5990142814527056
   ],
   [
    59834,
    " typingsSlinky",
    0.0003700181405042126,
    0.5990148418087773
   ],
   [
    59913,
    ".StylePriority",
    0.00021281558526758693,
    0.598975418184782
   ],
   [
    60863,
    "_RGCTX",
    0.00015958114893755522,
    0.5990102029882887
   ],
   [
    61200,
    ".`|`\n",
    0.0003534692223042554,
    0.5990015845155875
   ],
   [
    63576,
    ".AbsoluteConstraints",
    0.0003194483301793475,
    0.5989975511673932
   ],
   [
    63802,
    ",'']]],\n",
    0.0002596057712788131,
    0.5990023557871791
   ],
   [
    66344,
    "CppTypeDefinitionSizes",
    0.0001132665162155107,
    0.5990004143249604
   ]
  ]
 },
 {
  "repo": "openbmb/MiniCPM5-1B",
  "V": 130560,
  "H": 1536,
  "tie": false,
  "median": 1.0677446787814546,
  "n_weak": 1151,
  "n_reach_weak": 659,
  "n_reach_tiny": 559,
  "out_median": 0.8943826978438836,
  "examples": [
   [
    7536,
    "MODELBEST",
    2.0508808389073535e-07,
    0.5619994294303047
   ],
   [
    8066,
    "XSwgW",
    2.5534572088584906e-05,
    0.5620068699451379
   ],
   [
    12779,
    "sIFst",
    5.379484166265773e-05,
    0.5620030426719135
   ],
   [
    15056,
    "dLCBbLT",
    2.413493558505943e-12,
    0.562002773015627
   ],
   [
    27662,
    "wdXBf",
    4.661426361429887e-10,
    0.5619958418981353
   ],
   [
    28749,
    "YXJrZXJf",
    4.087193890848395e-11,
    0.5620042993770081
   ],
   [
    28887,
    "hcmtlcl",
    5.847487502469042e-10,
    0.5620083460937545
   ],
   [
    28924,
    "sIFstNz",
    0.0005873676343490473,
    0.5620044250690196
   ],
   [
    29303,
    "wKICAiZmlsb",
    2.4133826719954323e-12,
    0.5620005593611284
   ],
   [
    29688,
    "LAogICJmaWxs",
    2.4328537963277735e-12,
    0.5620100029444608
   ],
   [
    31438,
    "ICAgICAgICAgICAgdmFy",
    9.677744334663076e-06,
    0.5620010007772125
   ],
   [
    31455,
    "tnị",
    2.441972269052427e-12,
    0.5620020051502629
   ],
   [
    31458,
    "tnịtnị",
    2.4146881385109712e-12,
    0.561997656359819
   ],
   [
    32255,
    "IjogInJvdW",
    2.3749031135195244e-12,
    0.5620071622128857
   ],
   [
    33399,
    "LCAiZmlsb",
    2.4849245067237344e-12,
    0.5620042854633127
   ],
   [
    34095,
    "CiAgICAgICAgICAgIHZhciB",
    2.4279154074575213e-12,
    0.5619999689987685
   ],
   [
    35365,
    "IGNpcmNsZV",
    2.371711150387611e-12,
    0.5619964072520498
   ],
   [
    35370,
    "AwLjAl",
    2.422615986646552e-12,
    0.5619640697659001
   ],
   [
    35646,
    "OiAxMDAuMCU",
    7.304558017840715e-10,
    0.5619984884974644
   ],
   [
    35766,
    "ogMTAwLjAl",
    2.441497185022172e-12,
    0.5619970586176574
   ],
   [
    35972,
    "ogMTAwLjAlOy",
    2.4755875311595622e-12,
    0.5620044876203442
   ],
   [
    35994,
    "CiAgICAKICAgICAgICAgICAgdmFy",
    7.320509454417956e-10,
    0.5619973130319218
   ],
   [
    36420,
    "sIFsx",
    2.3572630911712305e-12,
    0.5619999567094728
   ],
   [
    37360,
    " apothieka",
    2.3191887136657047e-12,
    0.5619973629463283
   ],
   [
    37483,
    "ldLCBb",
    2.413827626115757e-12,
    0.5620006873212243
   ],
   [
    38622,
    "wKICAgICAgICAgICAgICAgIH",
    1.0905012265511514e-06,
    0.5619991313350693
   ],
   [
    38935,
    "LAogICAgICAgICAgICAgICA",
    2.0109138926656602e-11,
    0.5620049205679862
   ],
   [
    39855,
    "jaXJjbGVfb",
    2.3929357060500806e-12,
    0.5620020275281191
   ],
   [
    39856,
    "jaXJjbGVfbWFya",
    2.4387630787780866e-12,
    0.5620016303381212
   ],
   [
    40424,
    "IAogICAgCiAgICAgICAgICAgIHZhciB",
    2.4466854565419164e-12,
    0.5620003561475096
   ],
   [
    40743,
    "hZGRUby",
    2.4253108425011513e-12,
    0.5620032180391548
   ],
   [
    40750,
    "LmFkZFR",
    7.410619781360743e-07,
    0.5619977579297477
   ],
   [
    40766,
    "LmFkZFRvKG",
    2.3873087295872976e-12,
    0.5619973130319218
   ],
   [
    40814,
    "PSBMLm",
    6.882889213167015e-10,
    0.5620054020251858
   ],
   [
    41072,
    "XSwgWzM",
    2.4183149304003545e-12,
    0.562003075642924
   ],
   [
    41511,
    "XSwKICAgICAgICAgICAgICAgIH",
    2.3520634067086334e-12,
    0.5620078322480893
   ],
   [
    41515,
    "hZGRUbyht",
    2.436400182798745e-12,
    0.5620025707292409
   ],
   [
    41667,
    "KAogICAgICAgICAgICAgICAg",
    2.4240835623989345e-12,
    0.5619963630059182
   ],
   [
    41683,
    "CiAgICAgICAgICAgICAgICBb",
    2.429215722954009e-12,
    0.5619973616160646
   ],
   [
    41986,
    "sCiAgICAgICAgICAgICAgICB",
    2.4233906491418823e-12,
    0.5620014177151911
   ]
  ]
 },
 {
  "repo": "defog/sqlcoder-7b-2",
  "V": 32016,
  "H": 4096,
  "tie": false,
  "median": 1.531066816843983,
  "n_weak": 110,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 1.7426275039113146,
  "examples": []
 },
 {
  "repo": "LGAI-EXAONE/EXAONE-3.5-7.8B-Instruct",
  "V": 102400,
  "H": 4096,
  "tie": false,
  "median": 0.692998747515441,
  "n_weak": 40,
  "n_reach_weak": 2,
  "n_reach_tiny": 0,
  "out_median": 2.148235448580866,
  "examples": [
   [
    16227,
    " **]{},",
    0.00016897111235629754,
    0.6806692901101453
   ],
   [
    38696,
    " |>#!/",
    0.0005968983518574014,
    0.6806398386552859
   ]
  ]
 },
 {
  "repo": "failspy/Meta-Llama-3-8B-Instruct-abliterated-v3",
  "V": 128256,
  "H": 4096,
  "tie": false,
  "median": 0.6011883313985936,
  "n_weak": 284,
  "n_reach_weak": 19,
  "n_reach_tiny": 19,
  "out_median": 0.8480456792450856,
  "examples": [
   [
    64424,
    "\">\r\r\n",
    1.814468408200421e-21,
    0.43542304800678866
   ],
   [
    68896,
    ";\r\r\r\n",
    1.7795788303435554e-21,
    0.435421920789962
   ],
   [
    79883,
    "\tTokenNameIdentifier",
    1.773659550403625e-21,
    0.43542192156280557
   ],
   [
    80369,
    " ForCanBeConverted",
    1.765041763144897e-21,
    0.43542281126983257
   ],
   [
    80370,
    " ForCanBeConvertedToF",
    1.8072457031114362e-21,
    0.43542226918908056
   ],
   [
    85069,
    "PostalCodesNL",
    1.818452094735096e-21,
    0.4354197833187908
   ],
   [
    85071,
    "$PostalCodesNL",
    1.746377543924653e-21,
    0.4354216361944115
   ],
   [
    89472,
    "useRalative",
    1.796555828723884e-21,
    0.4354213272074973
   ],
   [
    103003,
    "аракт",
    1.7689205726131544e-21,
    0.4354222218348558
   ],
   [
    106710,
    "атися",
    1.7759166590047984e-21,
    0.43542228592008775
   ],
   [
    107658,
    "итися",
    1.7603042256671492e-21,
    0.43542176187485016
   ],
   [
    110043,
    "еристи",
    1.787105618249508e-21,
    0.4354215295168483
   ],
   [
    118508,
    "ávající",
    1.7869188810873525e-21,
    0.4354221326650205
   ],
   [
    122746,
    "илакти",
    1.8103770518288323e-21,
    0.4354223372222493
   ],
   [
    124292,
    "илася",
    1.8044271677687788e-21,
    0.43542343630485486
   ],
   [
    125952,
    "ыџN",
    1.820065821411099e-21,
    0.4354229744289363
   ],
   [
    126523,
    "ЎыџN",
    1.7747335620636864e-21,
    0.43542143840167996
   ],
   [
    127117,
    "ЎыџNЎыџN",
    1.7953140119883016e-21,
    0.4354223288138487
   ],
   [
    127896,
    "ıldığında",
    1.7706673081305172e-21,
    0.43542237129863104
   ]
  ]
 },
 {
  "repo": "codellama/CodeLlama-7b-hf",
  "V": 32016,
  "H": 4096,
  "tie": false,
  "median": 1.5385825256018812,
  "n_weak": 110,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 1.7561541967853396,
  "examples": []
 },
 {
  "repo": "deepseek-ai/DeepSeek-R1-Distill-Qwen-14B",
  "V": 152064,
  "H": 5120,
  "tie": false,
  "median": 1.2288227523434767,
  "n_weak": 2350,
  "n_reach_weak": 4,
  "n_reach_tiny": 3,
  "out_median": 1.218334912404226,
  "examples": [
   [
    79269,
    " ForCanBeConverted",
    3.67532322350388e-24,
    0.26389065960839136
   ],
   [
    79270,
    " ForCanBeConvertedToF",
    3.677696511326566e-24,
    0.2638892416004294
   ],
   [
    83971,
    "$PostalCodesNL",
    3.6869262207952e-24,
    0.26389056582892256
   ],
   [
    97000,
    "(stypy",
    0.00018638430003857355,
    0.26389178846569805
   ]
  ]
 },
 {
  "repo": "ornith-ai/Ornith-1.5-35B-A3B",
  "V": 248320,
  "H": 2048,
  "tie": false,
  "median": 0.5633769344646241,
  "n_weak": 1,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 0.8304249271143435,
  "examples": []
 },
 {
  "repo": "microsoft/Phi-3-mini-128k-instruct",
  "V": 32064,
  "H": 3072,
  "tie": false,
  "median": 2.140088917472559,
  "n_weak": 165,
  "n_reach_weak": 5,
  "n_reach_tiny": 0,
  "out_median": 2.62260618339256,
  "examples": [
   [
    11804,
    "Архівовано",
    0.002044772329625249,
    0.8684997939009435
   ],
   [
    20528,
    "autorytatywna",
    0.002005107079610291,
    0.8685277096704888
   ],
   [
    20609,
    "Portály",
    0.002026887620045987,
    0.8685120042917491
   ],
   [
    27918,
    "Хронологија",
    0.0020083011160057208,
    0.8685534341587549
   ],
   [
    28574,
    "Mediabestanden",
    0.001994831876734595,
    0.8685495145573616
   ]
  ]
 },
 {
  "repo": "Qwen/Qwen2-7B-Instruct",
  "V": 152064,
  "H": 3584,
  "tie": false,
  "median": 0.7471991697489444,
  "n_weak": 2285,
  "n_reach_weak": 7,
  "n_reach_tiny": 5,
  "out_median": 0.6472389402581435,
  "examples": [
   [
    79269,
    " ForCanBeConverted",
    7.037275393384402e-36,
    0.3558094068161812
   ],
   [
    79270,
    " ForCanBeConvertedToF",
    7.037275393384402e-36,
    0.3558094951688491
   ],
   [
    83969,
    "PostalCodesNL",
    7.037275393384402e-36,
    0.35581182390280186
   ],
   [
    83971,
    "$PostalCodesNL",
    7.037275393384402e-36,
    0.3558100328097596
   ],
   [
    88372,
    "useRalative",
    7.037275393384402e-36,
    0.35580992533348776
   ],
   [
    97000,
    "(stypy",
    0.0006272402030806998,
    0.3558210873806873
   ],
   [
    142386,
    " zwłaszc",
    1.4044835167423898e-05,
    0.355808029415992
   ]
  ]
 },
 {
  "repo": "ornith-ai/Ornith-1.5-397B",
  "V": 248320,
  "H": 4096,
  "tie": false,
  "median": 0.7516702159231857,
  "n_weak": 1,
  "n_reach_weak": 1,
  "n_reach_tiny": 0,
  "out_median": 1.1914613866424277,
  "examples": [
   [
    107171,
    "生意通银牌及以上会员",
    0.0006644553670103606,
    0.2964729821243228
   ]
  ]
 },
 {
  "repo": "Qwen/Qwen2-7B",
  "V": 152064,
  "H": 3584,
  "tie": false,
  "median": 0.7419372231912347,
  "n_weak": 2285,
  "n_reach_weak": 7,
  "n_reach_tiny": 5,
  "out_median": 0.6463099033410014,
  "examples": [
   [
    79269,
    " ForCanBeConverted",
    7.037275393384402e-36,
    0.35510919224667864
   ],
   [
    79270,
    " ForCanBeConvertedToF",
    7.037275393384402e-36,
    0.3551100982020725
   ],
   [
    83969,
    "PostalCodesNL",
    7.037275393384402e-36,
    0.3551082117811388
   ],
   [
    83971,
    "$PostalCodesNL",
    7.037275393384402e-36,
    0.3551105481565171
   ],
   [
    88372,
    "useRalative",
    7.037275393384402e-36,
    0.3551115710022495
   ],
   [
    97000,
    "(stypy",
    0.0006201214945279697,
    0.35511612136556486
   ],
   [
    142386,
    " zwłaszc",
    1.3880427588023398e-05,
    0.3551072252769391
   ]
  ]
 },
 {
  "repo": "Qwen/Qwen3Guard-Gen-0.6B",
  "V": 151936,
  "H": 1024,
  "tie": true,
  "median": 0.9672031727532047,
  "n_weak": 256,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 0.9672031727532047,
  "examples": []
 },
 {
  "repo": "h2oai/h2o-danube3-500m-chat",
  "V": 32000,
  "H": 1536,
  "tie": false,
  "median": 0.791252779626038,
  "n_weak": 143,
  "n_reach_weak": 2,
  "n_reach_tiny": 2,
  "out_median": 1.280008717409123,
  "examples": [
   [
    25900,
    "iNdEx",
    3.276895385878785e-18,
    0.9321233800064964
   ],
   [
    31738,
    "",
    0.0,
    0.932123380007314
   ]
  ]
 },
 {
  "repo": "Qwen/Qwen2.5-72B-Instruct",
  "V": 152064,
  "H": 8192,
  "tie": false,
  "median": 0.8620627293597245,
  "n_weak": 2357,
  "n_reach_weak": 6,
  "n_reach_tiny": 4,
  "out_median": 0.8728003918671461,
  "examples": [
   [
    78783,
    "\tTokenNameIdentifier",
    2.1408899759828317e-06,
    0.41076869986208703
   ],
   [
    79269,
    " ForCanBeConverted",
    2.1385449115651448e-14,
    0.4107589120999041
   ],
   [
    79270,
    " ForCanBeConvertedToF",
    2.163620797114327e-14,
    0.41075921285679834
   ],
   [
    83969,
    "PostalCodesNL",
    2.1202660988932163e-14,
    0.41076851907411877
   ],
   [
    83971,
    "$PostalCodesNL",
    2.1374482297099244e-14,
    0.4107639200610902
   ],
   [
    142386,
    " zwłaszc",
    0.0003128718753025723,
    0.4107720995253357
   ]
  ]
 },
 {
  "repo": "unsloth/Llama-3.1-8B-Instruct",
  "V": 128256,
  "H": 4096,
  "tie": false,
  "median": 0.6849164489997812,
  "n_weak": 266,
  "n_reach_weak": 3,
  "n_reach_tiny": 3,
  "out_median": 0.8980807111548303,
  "examples": [
   [
    103003,
    "аракт",
    2.104243514163423e-21,
    0.44820026594987494
   ],
   [
    106710,
    "атися",
    2.112870239300365e-21,
    0.4481985759403458
   ],
   [
    122746,
    "илакти",
    2.154116194834256e-21,
    0.44819865050914437
   ]
  ]
 },
 {
  "repo": "unsloth/Qwen2.5-Coder-7B-Instruct",
  "V": 152064,
  "H": 3584,
  "tie": false,
  "median": 0.9461162080136836,
  "n_weak": 2356,
  "n_reach_weak": 6,
  "n_reach_tiny": 5,
  "out_median": 0.8482377141767454,
  "examples": [
   [
    83969,
    "PostalCodesNL",
    7.037275393384402e-36,
    0.29426277476556506
   ],
   [
    83971,
    "$PostalCodesNL",
    7.037275393384402e-36,
    0.2942609940230224
   ],
   [
    97000,
    "(stypy",
    1.7698722016218316e-17,
    0.2942616260523052
   ],
   [
    127734,
    "פייסב",
    0.0004344255096300287,
    0.2942364685975553
   ],
   [
    138175,
    "Cumhurbaş",
    7.862040273344359e-14,
    0.29426096702786475
   ],
   [
    143849,
    " الديمقرا",
    4.044119376864387e-13,
    0.2942610772614573
   ]
  ]
 },
 {
  "repo": "utter-project/EuroLLM-1.7B-Instruct",
  "V": 128000,
  "H": 2048,
  "tie": false,
  "median": 1.4153461134501024,
  "n_weak": 369,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 1.3150312311769314,
  "examples": []
 },
 {
  "repo": "unsloth/Meta-Llama-3.1-8B-Instruct",
  "V": 128256,
  "H": 4096,
  "tie": false,
  "median": 0.6849164489997812,
  "n_weak": 266,
  "n_reach_weak": 3,
  "n_reach_tiny": 3,
  "out_median": 0.8980807111548303,
  "examples": [
   [
    103003,
    "аракт",
    2.104243514163423e-21,
    0.44820026594987494
   ],
   [
    106710,
    "атися",
    2.112870239300365e-21,
    0.4481985759403458
   ],
   [
    122746,
    "илакти",
    2.154116194834256e-21,
    0.44819865050914437
   ]
  ]
 },
 {
  "repo": "ornith-ai/Ornith-1.0-397B",
  "V": 248320,
  "H": 4096,
  "tie": false,
  "median": 0.7507729824780704,
  "n_weak": 1,
  "n_reach_weak": 1,
  "n_reach_tiny": 0,
  "out_median": 1.1907338888862016,
  "examples": [
   [
    107171,
    "生意通银牌及以上会员",
    0.0006644553670103606,
    0.32273119947626344
   ]
  ]
 },
 {
  "repo": "nvidia/NVIDIA-Nemotron-Nano-9B-v2",
  "V": 131072,
  "H": 4480,
  "tie": false,
  "median": 0.8798613800869877,
  "n_weak": 90,
  "n_reach_weak": 77,
  "n_reach_tiny": 65,
  "out_median": 0.7807095313642836,
  "examples": [
   [
    25304,
    " పైబడిన",
    7.867913077997048e-36,
    0.29889801706918917
   ],
   [
    42819,
    "ురుగున",
    7.867913077997048e-36,
    0.2989157697186218
   ],
   [
    45753,
    "*^{?",
    2.0516694908462437e-23,
    0.2989280169380575
   ],
   [
    51067,
    "ాఫీసు",
    7.867913077997048e-36,
    0.2988991383753355
   ],
   [
    55014,
    "-piramidea",
    7.867913077997048e-36,
    0.2988956001063754
   ],
   [
    56286,
    " పోస్టాఫీసు",
    7.867913077997048e-36,
    0.2989263205216979
   ],
   [
    67044,
    " పొడుగునా",
    7.867913077997048e-36,
    0.29893407643715475
   ],
   [
    76548,
    "కాహార",
    7.106286548606577e-06,
    0.2988956324155342
   ],
   [
    77579,
    "*^{?})\n",
    7.867913077997048e-36,
    0.29893229142682975
   ],
   [
    79535,
    " వైద్యశాల",
    0.00013048184542090478,
    0.2989297221172917
   ],
   [
    81422,
    " సరఫరాల",
    7.867913077997048e-36,
    0.2988928784281424
   ],
   [
    81691,
    " ఆశా",
    9.896746538171165e-23,
    0.2989141620568979
   ],
   [
    81695,
    " వాడీ",
    7.867913077997048e-36,
    0.298917618679909
   ],
   [
    81772,
    " బ్యాంకింగు",
    7.867913077997048e-36,
    0.2988967714063114
   ],
   [
    81815,
    " అంగన్",
    7.867913077997048e-36,
    0.29889759130747723
   ],
   [
    81819,
    " మార్కెటింగు",
    7.867913077997048e-36,
    0.29891668195412
   ],
   [
    82005,
    " పోలింగ్",
    1.8691765394653684e-05,
    0.2988917446633252
   ],
   [
    82267,
    "రుగుదొడ",
    7.867913077997048e-36,
    0.2989340276192674
   ],
   [
    82312,
    " కెఫె",
    7.867913077997048e-36,
    0.29891612910128296
   ],
   [
    82500,
    "^{⁠(",
    1.309218496847687e-32,
    0.2989305562972854
   ],
   [
    82664,
    " sailkaturik",
    3.8452775501975725e-13,
    0.2989268581411181
   ],
   [
    82690,
    " inaktiboak",
    7.867913077997048e-36,
    0.29889737341144534
   ],
   [
    82725,
    " inaktiboetatik",
    7.867913077997048e-36,
    0.29888809646628106
   ],
   [
    82737,
    " erretiraturik",
    7.867913077997048e-36,
    0.2988876159031048
   ],
   [
    82836,
    " రూం",
    1.0138197141712052e-05,
    0.2988909767388061
   ],
   [
    82876,
    " langabezian",
    0.0002551948126017134,
    0.2989224010172771
   ],
   [
    82977,
    " aktiboetatik",
    7.867913077997048e-36,
    0.2989333875213627
   ],
   [
    83362,
    " కొరియర్",
    1.5810466495042695e-32,
    0.2988964712660503
   ],
   [
    83390,
    " komertzio",
    0.00042483095159209983,
    0.2988727743883769
   ],
   [
    83855,
    " komertzioetatik",
    7.867913077997048e-36,
    0.2988990255972639
   ],
   [
    84006,
    "ోగ్యాస్",
    7.867913077997048e-36,
    0.29890162115598823
   ],
   [
    84105,
    " టెలిగ్రాఫ్",
    7.867913077997048e-36,
    0.2988964752518162
   ],
   [
    84115,
    " fiskalaren",
    9.398637730103225e-06,
    0.29888978434020713
   ],
   [
    84121,
    "టీఎమ్",
    7.867913077997048e-36,
    0.29892677321111205
   ],
   [
    84521,
    " గృహావసరాల",
    7.867913077997048e-36,
    0.29893679049064975
   ],
   [
    84794,
    " పారబోస్తారు",
    7.867913077997048e-36,
    0.2989328973853163
   ],
   [
    85015,
    " మురుగునీటిని",
    7.867913077997048e-36,
    0.29892737767531125
   ],
   [
    86060,
    " fabrikazioko",
    7.867913077997048e-36,
    0.2988932103066812
   ],
   [
    86366,
    " అమలవుతోంది",
    7.867913077997048e-36,
    0.2988966471862346
   ],
   [
    86409,
    " చేతిపంప",
    7.867913077997048e-36,
    0.2989257089281105
   ]
  ]
 },
 {
  "repo": "Qwen/Qwen1.5-1.8B-Chat",
  "V": 151936,
  "H": 2048,
  "tie": false,
  "median": 0.7848083201052269,
  "n_weak": 2241,
  "n_reach_weak": 12,
  "n_reach_tiny": 0,
  "out_median": 0.601943482982636,
  "examples": [
   [
    59834,
    " typingsSlinky",
    0.0005870961326631123,
    0.3127817494393498
   ],
   [
    69684,
    "Japgolly",
    0.0006007434126994482,
    0.3127906274338298
   ],
   [
    71640,
    " typingsJapgolly",
    0.000580379402026109,
    0.31278227342392684
   ],
   [
    78783,
    "\tTokenNameIdentifier",
    0.0005836330217174308,
    0.31278570149857815
   ],
   [
    79269,
    " ForCanBeConverted",
    0.0005921767352691159,
    0.3127834005083501
   ],
   [
    79270,
    " ForCanBeConvertedToF",
    0.0005984687491419623,
    0.31279472866261665
   ],
   [
    83969,
    "PostalCodesNL",
    0.0006031364127231145,
    0.31278046574255364
   ],
   [
    83971,
    "$PostalCodesNL",
    0.0005759633354183389,
    0.31278605442218493
   ],
   [
    88372,
    "useRalative",
    0.0005940998268932914,
    0.31277830781152827
   ],
   [
    97000,
    "(stypy",
    0.0005900057976835212,
    0.3127847781396105
   ],
   [
    142386,
    " zwłaszc",
    0.0005889969398327137,
    0.3127884526048588
   ],
   [
    143335,
    "ספטמ",
    0.0005940294458849702,
    0.31279205095795887
   ]
  ]
 },
 {
  "repo": "unsloth/Qwen2.5-7B-Instruct",
  "V": 152064,
  "H": 3584,
  "tie": false,
  "median": 0.8587827849007759,
  "n_weak": 2358,
  "n_reach_weak": 7,
  "n_reach_tiny": 6,
  "out_median": 0.6969481233836838,
  "examples": [
   [
    78783,
    "\tTokenNameIdentifier",
    7.037275393384402e-36,
    0.35897959850335825
   ],
   [
    79269,
    " ForCanBeConverted",
    7.037275393384402e-36,
    0.35897934245426105
   ],
   [
    79270,
    " ForCanBeConvertedToF",
    7.037275393384402e-36,
    0.3589789054498127
   ],
   [
    83969,
    "PostalCodesNL",
    7.037275393384402e-36,
    0.3589802029752107
   ],
   [
    83971,
    "$PostalCodesNL",
    7.037275393384402e-36,
    0.3589793416426383
   ],
   [
    97000,
    "(stypy",
    2.7376321931719346e-06,
    0.35897940029248365
   ],
   [
    142386,
    " zwłaszc",
    6.107432405803248e-08,
    0.35898071213447397
   ]
  ]
 },
 {
  "repo": "Qwen/Qwen3-Next-80B-A3B-Instruct",
  "V": 151936,
  "H": 2048,
  "tie": false,
  "median": 0.8900308719652886,
  "n_weak": 1,
  "n_reach_weak": 1,
  "n_reach_tiny": 0,
  "out_median": 1.1916819741518065,
  "examples": [
   [
    88372,
    "useRalative",
    6.041694786685898e-05,
    0.4139163963990662
   ]
  ]
 },
 {
  "repo": "NousResearch/Meta-Llama-3.1-8B-Instruct",
  "V": 128256,
  "H": 4096,
  "tie": false,
  "median": 0.6849164489997812,
  "n_weak": 266,
  "n_reach_weak": 3,
  "n_reach_tiny": 3,
  "out_median": 0.8980807111548303,
  "examples": [
   [
    103003,
    "аракт",
    2.104243514163423e-21,
    0.44820026594987494
   ],
   [
    106710,
    "атися",
    2.112870239300365e-21,
    0.4481985759403458
   ],
   [
    122746,
    "илакти",
    2.154116194834256e-21,
    0.44819865050914437
   ]
  ]
 },
 {
  "repo": "Qwen/Qwen3-235B-A22B-Instruct-2507",
  "V": 151936,
  "H": 4096,
  "tie": false,
  "median": 1.0081356752164794,
  "n_weak": 2196,
  "n_reach_weak": 1,
  "n_reach_tiny": 0,
  "out_median": 1.3089154121515119,
  "examples": [
   [
    83971,
    "$PostalCodesNL",
    2.97507547979411e-06,
    0.22269663032292616
   ]
  ]
 },
 {
  "repo": "moonshotai/Kimi-Linear-48B-A3B-Instruct",
  "V": 163840,
  "H": 2304,
  "tie": false,
  "median": 1.2450645782405367,
  "n_weak": 37,
  "err": "HTTP Error 404: Not Found"
 },
 {
  "repo": "Nanbeige/Nanbeige4.2-3B",
  "V": 166144,
  "H": 3072,
  "tie": false,
  "median": 1.4863041273838844,
  "n_weak": 332,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 1.5054390430730575,
  "examples": []
 },
 {
  "repo": "XiaomiMiMo/MiMo-V2.5",
  "V": 152576,
  "H": 4096,
  "tie": false,
  "median": 1.034588604778734,
  "n_weak": 2833,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 0.654984970895514,
  "examples": []
 },
 {
  "repo": "mistralai/Mistral-7B-Instruct-v0.1",
  "V": 32000,
  "H": 4096,
  "tie": false,
  "median": 0.18961993447544215,
  "n_weak": 141,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 0.2680215510641012,
  "examples": []
 },
 {
  "repo": "zai-org/GLM-4.5",
  "V": 151552,
  "H": 5120,
  "tie": false,
  "median": 0.7687234285007172,
  "n_weak": 128,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 1.5297473818669782,
  "examples": []
 },
 {
  "repo": "Qwen/Qwen3-14B-Base",
  "V": 151936,
  "H": 5120,
  "tie": false,
  "median": 1.387521648515084,
  "n_weak": 1,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 1.5302949399834627,
  "examples": []
 },
 {
  "repo": "deepseek-ai/DeepSeek-R1-Distill-Llama-8B",
  "V": 128256,
  "H": 4096,
  "tie": false,
  "median": 0.6950645367371046,
  "n_weak": 280,
  "n_reach_weak": 20,
  "n_reach_tiny": 20,
  "out_median": 0.8971587157162486,
  "examples": [
   [
    64424,
    "\">\r\r\n",
    2.1704299041687977e-21,
    0.45943651630666454
   ],
   [
    68896,
    ";\r\r\r\n",
    2.128995065944377e-21,
    0.4594383991719643
   ],
   [
    79883,
    "\tTokenNameIdentifier",
    2.1217369184086117e-21,
    0.4594380727765589
   ],
   [
    80369,
    " ForCanBeConverted",
    2.11157508846798e-21,
    0.4594400218696045
   ],
   [
    80370,
    " ForCanBeConvertedToF",
    2.1623717207880256e-21,
    0.45943934067937336
   ],
   [
    85071,
    "$PostalCodesNL",
    2.0891448740356763e-21,
    0.45943727011383684
   ],
   [
    89472,
    "useRalative",
    2.149108687104233e-21,
    0.45943766121819113
   ],
   [
    103003,
    "аракт",
    2.1160461464397538e-21,
    0.459437101935825
   ],
   [
    106710,
    "атися",
    2.124808669101107e-21,
    0.4594377977183359
   ],
   [
    107658,
    "итися",
    2.1057711048559016e-21,
    0.4594362331016363
   ],
   [
    118508,
    "ávající",
    2.1375105112798964e-21,
    0.45943804410218514
   ],
   [
    122549,
    "İTESİ",
    2.1587991451257975e-21,
    0.4594374263184173
   ],
   [
    122746,
    "илакти",
    2.1662678904440035e-21,
    0.45943732265041354
   ],
   [
    124292,
    "илася",
    2.1584385407301317e-21,
    0.4594367953212741
   ],
   [
    125952,
    "ыџN",
    2.1773332708798614e-21,
    0.4594378093583609
   ],
   [
    126523,
    "ЎыџN",
    2.1228784506819784e-21,
    0.45943880772144924
   ],
   [
    126545,
    "ılmaktadır",
    2.1823665749729066e-21,
    0.4594395358458813
   ],
   [
    126647,
    "lásil",
    2.143628262641502e-21,
    0.4594381712952969
   ],
   [
    127117,
    "ЎыџNЎыџN",
    2.1474105644911856e-21,
    0.4594370122404379
   ],
   [
    127896,
    "ıldığında",
    2.1182729916863276e-21,
    0.45943671246704165
   ]
  ]
 },
 {
  "repo": "inclusionAI/LLaDA2.0-mini",
  "V": 157184,
  "H": 2048,
  "tie": false,
  "median": 1.2159489902024703,
  "n_weak": 1493,
  "n_reach_weak": 8,
  "n_reach_tiny": 4,
  "out_median": 1.2176215116914828,
  "examples": [
   [
    90588,
    ".qqqxs",
    8.376055913298696e-10,
    0.43801999883016696
   ],
   [
    100054,
    "乔汐莞",
    2.313281036059104e-07,
    0.43801993775066933
   ],
   [
    104377,
    " 原承天",
    0.0001474419885144572,
    0.4380328343205744
   ],
   [
    122339,
    " 沐思明",
    1.1470464156212004e-23,
    0.43802001358162196
   ],
   [
    125767,
    "【善曰",
    0.0004168456377551216,
    0.4379824042228523
   ],
   [
    138598,
    "гистри",
    0.0010849967199428028,
    0.4379811604278043
   ],
   [
    139148,
    "ノスイス",
    1.1492085108362256e-23,
    0.4380141376493705
   ],
   [
    150320,
    "クロノスイス",
    0.0005112972864772024,
    0.43802300453030496
   ]
  ]
 },
 {
  "repo": "humain-ai/ALLaM-7B-Instruct-preview",
  "V": 64000,
  "H": 4096,
  "tie": false,
  "median": 0.5769019425994701,
  "n_weak": 118,
  "err": "HTTP Error 404: Not Found"
 },
 {
  "repo": "unsloth/Meta-Llama-3.1-8B",
  "V": 128256,
  "H": 4096,
  "tie": false,
  "median": 0.6878021043251339,
  "n_weak": 289,
  "n_reach_weak": 21,
  "n_reach_tiny": 21,
  "out_median": 0.9104833268724697,
  "examples": [
   [
    64424,
    "\">\r\r\n",
    2.1704299041687977e-21,
    0.4527130337006912
   ],
   [
    68896,
    ";\r\r\r\n",
    2.128995065944377e-21,
    0.4527143505843973
   ],
   [
    79883,
    "\tTokenNameIdentifier",
    2.1217369184086117e-21,
    0.45271363975740275
   ],
   [
    80369,
    " ForCanBeConverted",
    2.11157508846798e-21,
    0.4527148005553445
   ],
   [
    80370,
    " ForCanBeConvertedToF",
    2.1623717207880256e-21,
    0.4527136958352107
   ],
   [
    85069,
    "PostalCodesNL",
    2.1755183099349188e-21,
    0.4527131899315976
   ],
   [
    85071,
    "$PostalCodesNL",
    2.0891448740356763e-21,
    0.45271273976513243
   ],
   [
    89472,
    "useRalative",
    2.149108687104233e-21,
    0.4527128519760849
   ],
   [
    103003,
    "аракт",
    2.1160461464397538e-21,
    0.4527148939288673
   ],
   [
    106710,
    "атися",
    2.124808669101107e-21,
    0.452713193517246
   ],
   [
    107658,
    "итися",
    2.1057711048559016e-21,
    0.45271348693530833
   ],
   [
    118508,
    "ávající",
    2.1375105112798964e-21,
    0.4527145833412693
   ],
   [
    122549,
    "İTESİ",
    2.1587991451257975e-21,
    0.45271427033374473
   ],
   [
    122746,
    "илакти",
    2.1662678904440035e-21,
    0.452713442336559
   ],
   [
    124292,
    "илася",
    2.1584385407301317e-21,
    0.4527134922806095
   ],
   [
    125952,
    "ыџN",
    2.1773332708798614e-21,
    0.45271337085875735
   ],
   [
    126523,
    "ЎыџN",
    2.1228784506819784e-21,
    0.45271441815780294
   ],
   [
    126545,
    "ılmaktadır",
    2.1823665749729066e-21,
    0.45271393759956496
   ],
   [
    126647,
    "lásil",
    2.143628262641502e-21,
    0.45271384402872294
   ],
   [
    127117,
    "ЎыџNЎыџN",
    2.1474105644911856e-21,
    0.4527127971430868
   ],
   [
    127896,
    "ıldığında",
    2.1182729916863276e-21,
    0.4527136661507252
   ]
  ]
 },
 {
  "repo": "unsloth/mistral-7b-v0.3",
  "V": 32768,
  "H": 4096,
  "tie": false,
  "median": 0.17415666400192473,
  "n_weak": 902,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 0.2658599112075397,
  "examples": []
 },
 {
  "repo": "unsloth/Mistral-Nemo-Base-2407",
  "V": 131072,
  "H": 5120,
  "tie": false,
  "median": 0.6320163300802993,
  "n_weak": 1013,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 0.5008799124145993,
  "examples": []
 },
 {
  "repo": "unsloth/Mistral-Small-24B-Base-2501",
  "V": 131072,
  "H": 5120,
  "tie": false,
  "median": 0.2696417528824346,
  "n_weak": 1013,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 0.2774584979551562,
  "examples": []
 },
 {
  "repo": "nvidia/Llama-3.1-Nemotron-Nano-8B-v1",
  "V": 128256,
  "H": 4096,
  "tie": false,
  "median": 0.7142697234824453,
  "n_weak": 266,
  "n_reach_weak": 3,
  "n_reach_tiny": 3,
  "out_median": 0.9135499124870254,
  "examples": [
   [
    103003,
    "аракт",
    2.0923023276504462e-21,
    0.4477344621069224
   ],
   [
    106710,
    "атися",
    2.100778230474176e-21,
    0.44773612112674516
   ],
   [
    122746,
    "илакти",
    2.141764936062121e-21,
    0.4477359734551287
   ]
  ]
 },
 {
  "repo": "nvidia/Nemotron-H-8B-Base-8K",
  "V": 131072,
  "H": 4096,
  "tie": false,
  "median": 0.6975631400872934,
  "n_weak": 1055,
  "n_reach_weak": 43,
  "n_reach_tiny": 29,
  "out_median": 0.5601892125384109,
  "examples": [
   [
    50344,
    " పారిశుధ్య",
    0.00026127705194357826,
    0.2650399445032585
   ],
   [
    52805,
    " మురుగున",
    5.575068737218355e-05,
    0.26503955880925645
   ],
   [
    55014,
    "-piramidea",
    7.52316384526264e-36,
    0.265040086049923
   ],
   [
    56286,
    " పోస్టాఫీసు",
    0.0003757421754199857,
    0.26503928677390537
   ],
   [
    77579,
    "*^{?})\n",
    7.52316384526264e-36,
    0.2650401077737701
   ],
   [
    79865,
    " సొసై",
    1.8774694348940472e-06,
    0.2650392777998134
   ],
   [
    81772,
    " బ్యాంకింగు",
    7.52316384526264e-36,
    0.26503976034580673
   ],
   [
    81819,
    " మార్కెటింగు",
    7.52316384526264e-36,
    0.2650394785600892
   ],
   [
    82312,
    " కెఫె",
    6.969925988705693e-14,
    0.26504029715215677
   ],
   [
    82437,
    "ావసరాల",
    1.5232082538604545e-06,
    0.2650387488292233
   ],
   [
    82500,
    "^{⁠(",
    4.543730607363781e-26,
    0.2650393217256432
   ],
   [
    82725,
    " inaktiboetatik",
    7.52316384526264e-36,
    0.26504048525594126
   ],
   [
    82737,
    " erretiraturik",
    7.52316384526264e-36,
    0.26503928117406106
   ],
   [
    82977,
    " aktiboetatik",
    7.52316384526264e-36,
    0.2650391315445822
   ],
   [
    83351,
    " ట్రాక్ట",
    0.0001955023092173115,
    0.26503967885639845
   ],
   [
    83855,
    " komertzioetatik",
    1.5715813807109925e-08,
    0.26503924659469663
   ],
   [
    83894,
    " వ్యర్థాలను",
    0.00010584624339805169,
    0.2650402763797145
   ],
   [
    84006,
    "ోగ్యాస్",
    0.00017948555348038084,
    0.2650390611064752
   ],
   [
    84020,
    " బయోగ్యాస్",
    7.52316384526264e-36,
    0.2650393673928494
   ],
   [
    84121,
    "టీఎమ్",
    7.52316384526264e-36,
    0.265040412116003
   ],
   [
    84521,
    " గృహావసరాల",
    6.971609126914492e-14,
    0.26503985174333516
   ],
   [
    84794,
    " పారబోస్తారు",
    7.52316384526264e-36,
    0.26504049275363417
   ],
   [
    85015,
    " మురుగునీటిని",
    7.52316384526264e-36,
    0.2650392553112582
   ],
   [
    86060,
    " fabrikazioko",
    0.00016116933998273501,
    0.26503931962688243
   ],
   [
    86409,
    " చేతిపంప",
    7.52316384526264e-36,
    0.26503948619902956
   ],
   [
    87411,
    "-ustiategi",
    7.52316384526264e-36,
    0.2650400774559008
   ],
   [
    89412,
    " చేతిపంపుల",
    6.970454879657757e-14,
    0.2650401152871815
   ],
   [
    90320,
    " okupaturik",
    7.52316384526264e-36,
    0.26504046936035086
   ],
   [
    91368,
    " norbanakoentzako",
    7.52316384526264e-36,
    0.26504045679248694
   ],
   [
    91515,
    " erresident",
    2.849070158088695e-05,
    0.26503945583446425
   ],
   [
    94485,
    " ఏటీఎమ్",
    7.52316384526264e-36,
    0.26503876794791575
   ],
   [
    96374,
    "-onddo",
    7.247855184927122e-05,
    0.26504021893903146
   ],
   [
    96385,
    " Astaputz",
    7.52316384526264e-36,
    0.26503948706649294
   ],
   [
    101707,
    "itozibe",
    1.0710050939620479e-07,
    0.2650394773566285
   ],
   [
    102500,
    " INSEEren",
    5.331755336634926e-06,
    0.2650401229696271
   ],
   [
    104097,
    "నరుల్లోకి",
    7.52316384526264e-36,
    0.26504030895264324
   ],
   [
    106921,
    " వదులుతున్నారు",
    0.00020885004946032297,
    0.265040085341725
   ],
   [
    108262,
    " జలవనరుల్లోకి",
    7.52316384526264e-36,
    0.26503969687287654
   ],
   [
    112147,
    " ట్రాక్టర్ల",
    4.573916091621083e-20,
    0.26503928476316396
   ],
   [
    112327,
    " ట్రాక్టర్లున్నాయి",
    7.52316384526264e-36,
    0.26503929349085414
   ]
  ]
 },
 {
  "repo": "nvidia/Mistral-NeMo-Minitron-8B-Base",
  "V": 131072,
  "H": 4096,
  "tie": false,
  "median": 0.773655900573414,
  "n_weak": 1012,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 0.6094570566019315,
  "examples": []
 },
 {
  "repo": "nvidia/NVIDIA-Nemotron-Nano-12B-v2",
  "V": 131072,
  "H": 5120,
  "tie": false,
  "median": 0.9276484470688688,
  "n_weak": 90,
  "n_reach_weak": 77,
  "n_reach_tiny": 32,
  "out_median": 0.8149541980069215,
  "examples": [
   [
    25304,
    " పైబడిన",
    8.411152881937987e-36,
    0.311594451186248
   ],
   [
    42819,
    "ురుగున",
    0.00023461764967330615,
    0.3115940136733079
   ],
   [
    51067,
    "ాఫీసు",
    8.411152881937987e-36,
    0.3115939060457987
   ],
   [
    55014,
    "-piramidea",
    8.411152881937987e-36,
    0.3115934823653569
   ],
   [
    56286,
    " పోస్టాఫీసు",
    8.411152881937987e-36,
    0.3115953798315845
   ],
   [
    67044,
    " పొడుగునా",
    0.0006657699601821641,
    0.3115961354860294
   ],
   [
    76548,
    "కాహార",
    7.596293319105236e-06,
    0.3115933164160444
   ],
   [
    77579,
    "*^{?})\n",
    0.0007587361544814634,
    0.3115936465829688
   ],
   [
    79535,
    " వైద్యశాల",
    0.00013942726586912827,
    0.3115921850098651
   ],
   [
    81422,
    " సరఫరాల",
    8.411152881937987e-36,
    0.3115952370348582
   ],
   [
    81691,
    " ఆశా",
    0.00037313118667215323,
    0.31159380714844975
   ],
   [
    81695,
    " వాడీ",
    8.411152881937987e-36,
    0.31159357860618997
   ],
   [
    81772,
    " బ్యాంకింగు",
    8.411152881937987e-36,
    0.31159399764591444
   ],
   [
    81815,
    " అంగన్",
    0.0002631841573797134,
    0.31159437126840633
   ],
   [
    81819,
    " మార్కెటింగు",
    0.0004057832231375221,
    0.31159349343534126
   ],
   [
    82005,
    " పోలింగ్",
    1.9982639227259503e-05,
    0.3115953831047906
   ],
   [
    82267,
    "రుగుదొడ",
    0.0003438296934207898,
    0.31158138396389917
   ],
   [
    82312,
    " కెఫె",
    0.00050102246232875,
    0.311594662139468
   ],
   [
    82500,
    "^{⁠(",
    0.00023025833642094658,
    0.31159448586085486
   ],
   [
    82664,
    " sailkaturik",
    0.00032044576053991787,
    0.31159526740000215
   ],
   [
    82690,
    " inaktiboak",
    8.411152881937987e-36,
    0.31159416320295846
   ],
   [
    82725,
    " inaktiboetatik",
    0.0009211870525576281,
    0.3115946183479222
   ],
   [
    82737,
    " erretiraturik",
    0.0005011165678188733,
    0.3115948252753754
   ],
   [
    82836,
    " రూం",
    1.0838659566273697e-05,
    0.3115936631907854
   ],
   [
    82876,
    " langabezian",
    0.0002728067323730125,
    0.3115928756946079
   ],
   [
    82977,
    " aktiboetatik",
    8.411152881937987e-36,
    0.31159470730089184
   ],
   [
    83362,
    " కొరియర్",
    1.690221879426212e-32,
    0.3115949352004915
   ],
   [
    83390,
    " komertzio",
    0.0007199691257582904,
    0.3112573484856979
   ],
   [
    83855,
    " komertzioetatik",
    8.411152881937987e-36,
    0.3115943426499086
   ],
   [
    84006,
    "ోగ్యాస్",
    0.0006823725397121908,
    0.3115958060975898
   ],
   [
    84105,
    " టెలిగ్రాఫ్",
    8.411152881937987e-36,
    0.3115950812156463
   ],
   [
    84115,
    " fiskalaren",
    1.4316645198383718e-05,
    0.3115930559650056
   ],
   [
    84121,
    "టీఎమ్",
    0.00040510196296458003,
    0.31159488426257176
   ],
   [
    84521,
    " గృహావసరాల",
    0.0005889385744215234,
    0.31158477593131345
   ],
   [
    84794,
    " పారబోస్తారు",
    2.0911876549355903e-08,
    0.31159471712330106
   ],
   [
    85015,
    " మురుగునీటిని",
    8.411152881937987e-36,
    0.3115942581172825
   ],
   [
    86060,
    " fabrikazioko",
    0.00042010036954399287,
    0.31159498022359594
   ],
   [
    86366,
    " అమలవుతోంది",
    8.411152881937987e-36,
    0.3115958049698499
   ],
   [
    86409,
    " చేతిపంప",
    0.0004818698302340768,
    0.31159375265157413
   ],
   [
    87020,
    " కుళాయిల",
    8.411152881937987e-36,
    0.3115947804416214
   ]
  ]
 },
 {
  "repo": "nvidia/Nemotron-H-4B-Base-8K",
  "V": 131072,
  "H": 3072,
  "tie": false,
  "median": 0.8830883547472084,
  "n_weak": 1056,
  "n_reach_weak": 44,
  "n_reach_tiny": 31,
  "out_median": 0.7227081335382084,
  "examples": [
   [
    50344,
    " పారిశుధ్య",
    0.00013694273195970506,
    0.240144298032848
   ],
   [
    52805,
    " మురుగున",
    2.8982727870964694e-05,
    0.2401480016092696
   ],
   [
    55014,
    "-piramidea",
    6.515251006830069e-36,
    0.24014659440725744
   ],
   [
    56286,
    " పోస్టాఫీసు",
    0.0001965625034058777,
    0.24014943679342005
   ],
   [
    77579,
    "*^{?})\n",
    6.515251006830069e-36,
    0.24014734250751302
   ],
   [
    79865,
    " సొసై",
    9.807336429071933e-07,
    0.24014898583566194
   ],
   [
    81772,
    " బ్యాంకింగు",
    6.515251006830069e-36,
    0.24014902994850237
   ],
   [
    81819,
    " మార్కెటింగు",
    6.515251006830069e-36,
    0.24014855868716933
   ],
   [
    82312,
    " కెఫె",
    3.6527603599090095e-14,
    0.24014753600714028
   ],
   [
    82437,
    "ావసరాల",
    7.98728018377551e-07,
    0.2401470183978822
   ],
   [
    82500,
    "^{⁠(",
    2.3784520657017766e-26,
    0.24014846433624917
   ],
   [
    82725,
    " inaktiboetatik",
    6.515251006830069e-36,
    0.24014756147121383
   ],
   [
    82737,
    " erretiraturik",
    6.515251006830069e-36,
    0.24014897562819879
   ],
   [
    82977,
    " aktiboetatik",
    6.515251006830069e-36,
    0.24014823612467842
   ],
   [
    83351,
    " ట్రాక్ట",
    0.00010241223277922199,
    0.2401472762051565
   ],
   [
    83855,
    " komertzioetatik",
    8.21658725454596e-09,
    0.24014900526680344
   ],
   [
    83894,
    " వ్యర్థాలను",
    5.5328837857843757e-05,
    0.24014931566886857
   ],
   [
    84006,
    "ోగ్యాస్",
    9.391605668142282e-05,
    0.24014689153370827
   ],
   [
    84020,
    " బయోగ్యాస్",
    6.515251006830069e-36,
    0.24014742115868337
   ],
   [
    84121,
    "టీఎమ్",
    6.515251006830069e-36,
    0.24014771243077832
   ],
   [
    84521,
    " గృహావసరాల",
    3.6533068829732596e-14,
    0.24014856130155993
   ],
   [
    84794,
    " పారబోస్తారు",
    6.515251006830069e-36,
    0.24014848148956838
   ],
   [
    85015,
    " మురుగునీటిని",
    6.515251006830069e-36,
    0.24014724650243643
   ],
   [
    86060,
    " fabrikazioko",
    8.424202923624767e-05,
    0.24014775965867732
   ],
   [
    86409,
    " చేతిపంప",
    6.515251006830069e-36,
    0.24014814445386945
   ],
   [
    87020,
    " కుళాయిల",
    0.0007267716962731999,
    0.24014728614377423
   ],
   [
    87411,
    "-ustiategi",
    6.515251006830069e-36,
    0.24014772130605916
   ],
   [
    89412,
    " చేతిపంపుల",
    3.6528328565179794e-14,
    0.24014924185565228
   ],
   [
    90320,
    " okupaturik",
    6.515251006830069e-36,
    0.24014877445502483
   ],
   [
    91368,
    " norbanakoentzako",
    6.515251006830069e-36,
    0.24014773000632444
   ],
   [
    91515,
    " erresident",
    1.486621086010137e-05,
    0.2401481052757575
   ],
   [
    94485,
    " ఏటీఎమ్",
    6.515251006830069e-36,
    0.2401483959661818
   ],
   [
    96374,
    "-onddo",
    3.7991483417593224e-05,
    0.24014763970277841
   ],
   [
    96385,
    " Astaputz",
    6.515251006830069e-36,
    0.24014811908025005
   ],
   [
    101707,
    "itozibe",
    5.605437128932469e-08,
    0.24014837330032743
   ],
   [
    102500,
    " INSEEren",
    2.7860449538850342e-06,
    0.24014765279171993
   ],
   [
    104097,
    "నరుల్లోకి",
    6.515251006830069e-36,
    0.24014822729676946
   ],
   [
    106921,
    " వదులుతున్నారు",
    0.00010901828539501981,
    0.24014707112471353
   ],
   [
    108262,
    " జలవనరుల్లోకి",
    6.515251006830069e-36,
    0.2401479068999109
   ],
   [
    112147,
    " ట్రాక్టర్ల",
    2.4023414269316593e-20,
    0.2401488374673518
   ]
  ]
 },
 {
  "repo": "nvidia/Llama-3.1-Minitron-4B-Width-Base",
  "V": 128256,
  "H": 3072,
  "tie": false,
  "median": 0.6333350492776741,
  "n_weak": 286,
  "n_reach_weak": 18,
  "n_reach_tiny": 18,
  "out_median": 0.8377252848872656,
  "examples": [
   [
    80369,
    " ForCanBeConverted",
    1.7259503065886148e-21,
    0.4143953778475296
   ],
   [
    80370,
    " ForCanBeConvertedToF",
    1.7553172263187717e-21,
    0.4143938217405512
   ],
   [
    85069,
    "PostalCodesNL",
    1.7636411386867913e-21,
    0.4143930676776507
   ],
   [
    85071,
    "$PostalCodesNL",
    1.6898182322672087e-21,
    0.4143925331563081
   ],
   [
    89472,
    "useRalative",
    1.7504583794294002e-21,
    0.4143927051027298
   ],
   [
    103003,
    "аракт",
    1.743004758361967e-21,
    0.41439517240200086
   ],
   [
    106710,
    "атися",
    1.7399456023544107e-21,
    0.41439302704711106
   ],
   [
    107658,
    "итися",
    1.7137939147177625e-21,
    0.4143936029573345
   ],
   [
    118508,
    "ávající",
    1.7192001844333628e-21,
    0.41439456620243986
   ],
   [
    122549,
    "İTESİ",
    1.7499342393991404e-21,
    0.4143949387104363
   ],
   [
    122746,
    "илакти",
    1.7592627741552947e-21,
    0.4143932979815209
   ],
   [
    124292,
    "илася",
    1.75845312529018e-21,
    0.4143931246467369
   ],
   [
    125952,
    "ыџN",
    1.7526200442620528e-21,
    0.4143930736391845
   ],
   [
    126523,
    "ЎыџN",
    1.730544668747677e-21,
    0.41439482769276953
   ],
   [
    126545,
    "ılmaktadır",
    1.7682476086122335e-21,
    0.414394186514295
   ],
   [
    126647,
    "lásil",
    1.7540693820197216e-21,
    0.4143938698223422
   ],
   [
    127117,
    "ЎыџNЎыџN",
    1.7491837761542717e-21,
    0.4143926541976149
   ],
   [
    127896,
    "ıldığında",
    1.7203493180694836e-21,
    0.4143936290777437
   ]
  ]
 },
 {
  "repo": "allenai/OLMoE-1B-7B-0924",
  "V": 50304,
  "H": 2048,
  "tie": false,
  "median": 0.42334558003482753,
  "n_weak": 252,
  "n_reach_weak": 3,
  "n_reach_tiny": 2,
  "out_median": 1.0126008940841476,
  "examples": [
   [
    34761,
    " ()](\\",
    6.504070562647845e-07,
    0.7846258773152769
   ],
   [
    43782,
    ".^\\[[@",
    3.373068671832422e-12,
    0.784629645639929
   ],
   [
    45382,
    "]{}\\_",
    0.000251962055749466,
    0.7846445528083104
   ]
  ]
 },
 {
  "repo": "internlm/internlm3-8b-instruct",
  "V": 128512,
  "H": 4096,
  "tie": false,
  "median": 1.001002651795896,
  "n_weak": 901,
  "err": "HTTP Error 404: Not Found"
 },
 {
  "repo": "01-ai/Yi-1.5-6B",
  "V": 64000,
  "H": 4096,
  "tie": false,
  "median": 0.9320051593469609,
  "n_weak": 287,
  "n_reach_weak": 2,
  "n_reach_tiny": 0,
  "out_median": 0.9064339317678807,
  "examples": [
   [
    38185,
    "\\\\+\\\\_\\\\+\\\\+",
    2.1732317988771943e-06,
    0.3813190663455093
   ],
   [
    58458,
    "\\\\+::\\\\+",
    2.1766415270711453e-06,
    0.38132049335044
   ]
  ]
 },
 {
  "repo": "01-ai/Yi-1.5-9B",
  "V": 64000,
  "H": 4096,
  "tie": false,
  "median": 0.8752599635551317,
  "n_weak": 287,
  "n_reach_weak": 2,
  "n_reach_tiny": 0,
  "out_median": 0.8032989419505734,
  "examples": [
   [
    38185,
    "\\\\+\\\\_\\\\+\\\\+",
    1.8631570443725976e-06,
    0.2822847360392976
   ],
   [
    58458,
    "\\\\+::\\\\+",
    1.8512078817196797e-06,
    0.282251314018279
   ]
  ]
 },
 {
  "repo": "tiiuae/Falcon3-1B-Base",
  "V": 131072,
  "H": 2048,
  "tie": false,
  "median": 2.297668435890355,
  "n_weak": 2425,
  "n_reach_weak": 415,
  "n_reach_tiny": 314,
  "out_median": 3.5548629244178995,
  "examples": [
   [
    5375,
    "<</**>>",
    1.064082755189178e-10,
    0.5039723563620572
   ],
   [
    6050,
    "<<},>>",
    3.0435588054089146e-15,
    0.5039704298274378
   ],
   [
    7142,
    "<<```>>",
    3.0256715313652286e-15,
    0.5040192764571537
   ],
   [
    7457,
    "<<};>>",
    3.0543230500380532e-15,
    0.5039642180522959
   ],
   [
    9784,
    "'),>>",
    0.0007820287398715109,
    0.503991784719005
   ],
   [
    9883,
    "<<})>>",
    3.0511597031501e-15,
    0.5039766645748347
   ],
   [
    10433,
    "<</*>>",
    2.934543500426957e-15,
    0.5039505224119992
   ],
   [
    10852,
    "<<});>>",
    3.019573372167382e-15,
    0.5039595374782251
   ],
   [
    11631,
    "<<*/>>",
    3.6603110543314005e-11,
    0.5038162539015748
   ],
   [
    13420,
    "'));>>",
    2.8890301120642607e-08,
    0.5039682107418306
   ],
   [
    13880,
    "'],>>",
    0.0003073552768710343,
    0.5039706844142083
   ],
   [
    14440,
    "'];>>",
    0.00010991342788975789,
    0.5039516403833355
   ],
   [
    15279,
    "{},>>",
    0.0010477544229609767,
    0.5039496598224386
   ],
   [
    15443,
    "`,>>",
    0.0012247979635910612,
    0.5040428169417543
   ],
   [
    15706,
    "']);>>",
    3.094948830729267e-15,
    0.5038668305081316
   ],
   [
    15917,
    "{};>>",
    3.8301332431437495e-06,
    0.5039841972446844
   ],
   [
    15957,
    "\"));>>",
    0.00043784509867532975,
    0.5039408068964856
   ],
   [
    16274,
    "<</**",
    0.0005366304568974751,
    0.5039774962878163
   ],
   [
    16745,
    "BitFieldMaskBit",
    3.0349083106831328e-15,
    0.5037806938688634
   ],
   [
    16957,
    "_));>>",
    3.0289457582341037e-15,
    0.5037299142604138
   ],
   [
    17988,
    "<<);>>",
    3.021924739493397e-15,
    0.5037057839080484
   ],
   [
    18148,
    ">();>>",
    1.2952544808799945e-08,
    0.5037004070596948
   ],
   [
    20840,
    "()));>>",
    2.999046161582093e-15,
    0.5038373003750479
   ],
   [
    22864,
    "-------------------------------------------------------------------------->>",
    0.0004784122706190782,
    0.5037783919269828
   ],
   [
    22959,
    "\"\";>>",
    0.000257186983483579,
    0.5037827414255129
   ],
   [
    22992,
    ":\"-\"`>>",
    3.1005025500865843e-15,
    0.5037393218156223
   ],
   [
    24102,
    "<<}()>>",
    3.041419568052489e-15,
    0.5037412965123979
   ],
   [
    24320,
    "'',>>",
    0.00037713233975042817,
    0.503734049535441
   ],
   [
    24569,
    ":])>>",
    0.0003739228373329398,
    0.5036414618688817
   ],
   [
    24713,
    "<<[![",
    4.4740074600583515e-06,
    0.5037591453674304
   ],
   [
    25913,
    ".\"\"\">>",
    3.0088237517395392e-15,
    0.5037066572180185
   ],
   [
    26650,
    "<<///>>",
    3.0350648956952815e-15,
    0.5038175511246124
   ],
   [
    27551,
    "<<{%",
    0.0014674318301855554,
    0.5038317560037958
   ],
   [
    28145,
    ">';>>",
    3.0049527653362125e-15,
    0.503763007714674
   ],
   [
    28349,
    ".');>>",
    3.0243110665818056e-15,
    0.5039018123691734
   ],
   [
    28498,
    "[],>>",
    3.067406759048772e-05,
    0.5038151744563797
   ],
   [
    28980,
    "()),>>",
    5.201586384342226e-13,
    0.5037497191313246
   ],
   [
    29396,
    "<<#[",
    3.0856953940056137e-15,
    0.5038326022636277
   ],
   [
    29495,
    "_);>>",
    2.975698848556326e-15,
    0.5038172688588396
   ],
   [
    30414,
    "<<//!",
    2.9966285169749123e-15,
    0.5037989795149923
   ]
  ]
 },
 {
  "repo": "tiiuae/Falcon3-7B-Base",
  "V": 131072,
  "H": 3072,
  "tie": false,
  "median": 2.546059272312069,
  "n_weak": 2286,
  "n_reach_weak": 280,
  "n_reach_tiny": 251,
  "out_median": 2.2104145047350157,
  "examples": [
   [
    6050,
    "<<},>>",
    2.581910854210762e-21,
    1.282586388300362
   ],
   [
    7457,
    "<<};>>",
    2.6228085226601784e-21,
    1.281406262745925
   ],
   [
    9883,
    "<<})>>",
    2.6109357226198e-21,
    1.281037771415226
   ],
   [
    10433,
    "<</*>>",
    2.5068696674585312e-21,
    1.2829543183975451
   ],
   [
    10852,
    "<<});>>",
    2.5782159997793756e-21,
    1.2825417304046207
   ],
   [
    16745,
    "BitFieldMaskBit",
    2.603618823886617e-21,
    1.282211182850443
   ],
   [
    16957,
    "_));>>",
    2.5855072777260088e-21,
    1.2827183361964876
   ],
   [
    17988,
    "<<);>>",
    2.597435141699339e-21,
    1.2822989339603472
   ],
   [
    20840,
    "()));>>",
    2.5342179217508383e-21,
    1.2820064760692715
   ],
   [
    22992,
    ":\"-\"`>>",
    2.640107555545993e-21,
    1.2816432417769696
   ],
   [
    24102,
    "<<}()>>",
    2.5973800113737277e-21,
    1.2814782879425954
   ],
   [
    24320,
    "'',>>",
    6.002385414870406e-10,
    1.2816584320829225
   ],
   [
    24713,
    "<<[![",
    1.6341928712142463e-05,
    1.281790194025526
   ],
   [
    25913,
    ".\"\"\">>",
    2.5893897266632546e-21,
    1.2813207549764114
   ],
   [
    26650,
    "<<///>>",
    2.594386487567351e-21,
    1.2812606030298566
   ],
   [
    28145,
    ">';>>",
    2.5447423513680712e-21,
    1.2815741308300395
   ],
   [
    29396,
    "<<#[",
    2.603620644610555e-21,
    1.2815306592552431
   ],
   [
    29495,
    "_);>>",
    2.4947247828366596e-21,
    1.281644835199651
   ],
   [
    30414,
    "<<//!",
    2.5405838895170436e-21,
    1.2821665833783928
   ],
   [
    30763,
    ".',>>",
    2.7849143017320033e-05,
    1.282319349411486
   ],
   [
    32555,
    "]),>>",
    0.0007554484465818875,
    1.282253802298575
   ],
   [
    32904,
    "<<?>>>",
    2.5614125266116526e-21,
    1.2826019382994127
   ],
   [
    33084,
    "<<),>>",
    2.5922088783653117e-21,
    1.2813653346607965
   ],
   [
    33689,
    "`,`,>>",
    2.594517658486518e-21,
    1.2809192248961412
   ],
   [
    35180,
    "<<///\\",
    2.5692916309552894e-21,
    1.281872012060678
   ],
   [
    35315,
    "]));>>",
    1.3142568171732863e-05,
    1.2825403699346694
   ],
   [
    35575,
    "<>();>>",
    2.562387557631383e-21,
    1.282809831219236
   ],
   [
    35978,
    "<<//=>",
    2.5486785119698297e-21,
    1.2824857723220273
   ],
   [
    37810,
    "|-------------------------------------------------------------------------->>",
    2.567613133989592e-21,
    1.2821636423527638
   ],
   [
    38617,
    "*);>>",
    2.6594470029872966e-21,
    1.2820491258748234
   ],
   [
    38772,
    ">\";>>",
    2.578863920279366e-21,
    1.2821364520177572
   ],
   [
    40409,
    "'');>>",
    1.2055121933155691e-05,
    1.2822042882999931
   ],
   [
    41528,
    "<<//----------------------------------------------------------------------------",
    2.546883704262868e-21,
    1.281792554750736
   ],
   [
    44698,
    "<<//-------------------------------------------------------------------------->>",
    2.5040135680319628e-21,
    1.2814878181574558
   ],
   [
    44831,
    "<<];>>",
    2.6158366169023903e-21,
    1.2819249687962757
   ],
   [
    45425,
    "{});>>",
    2.5673411878190315e-21,
    1.2813302465737721
   ],
   [
    45499,
    "\"}},>>",
    2.5610093810320908e-21,
    1.2817248332714912
   ],
   [
    45903,
    "\"\"},>>",
    2.553359255189862e-21,
    1.2807770781171413
   ],
   [
    45954,
    "')),>>",
    2.532466726195309e-21,
    1.2808058100095852
   ],
   [
    48200,
    "}`,>>",
    2.5064497378334943e-21,
    1.2818679371196797
   ]
  ]
 },
 {
  "repo": "tiiuae/Falcon-H1-1.5B-Base",
  "V": 65536,
  "H": 2048,
  "tie": false,
  "median": 18.663560012439255,
  "n_weak": 393,
  "n_reach_weak": 74,
  "n_reach_tiny": 59,
  "out_median": 12.98867575724129,
  "examples": [
   [
    5700,
    " өнг",
    1.6463612699567982e-09,
    7.138060229737107
   ],
   [
    15402,
    " ӨНГӨ",
    1.548868843606855e-20,
    7.157573783075987
   ],
   [
    20496,
    " өнгийг",
    1.5404851949757422e-20,
    7.147333440678515
   ],
   [
    23345,
    "РУУЛ",
    0.0001045241843070172,
    7.136021343931634
   ],
   [
    23354,
    " тайвшру",
    1.6411507408701325e-20,
    7.138897809232542
   ],
   [
    26216,
    " 동영상영역",
    1.5533233307006317e-20,
    7.137818286025523
   ],
   [
    27401,
    " нөлөөлдөг",
    6.743495761743045e-06,
    7.137679786270504
   ],
   [
    27405,
    "РУУЛНА",
    1.612528609073338e-20,
    7.13087064748895
   ],
   [
    29676,
    " százal",
    1.609338544486913e-20,
    7.140344897307157
   ],
   [
    33706,
    " хүүхдийг",
    1.7585035537258281e-13,
    7.147141773077202
   ],
   [
    33727,
    " итгэ",
    1.605527656743377e-20,
    7.1440472617079065
   ],
   [
    33752,
    " хэдий",
    0.002352131321695974,
    7.1415442781036935
   ],
   [
    33753,
    "дуулдаг",
    1.540747047040875e-20,
    7.141463973236982
   ],
   [
    33754,
    " Гэсэн",
    0.002352131321695974,
    7.139381826149342
   ],
   [
    33759,
    " өрөөний",
    1.5629765088808282e-20,
    7.143264307119968
   ],
   [
    33760,
    " тайвшруулах",
    1.562237310759059e-20,
    7.149592920769697
   ],
   [
    33761,
    " өнгөний",
    1.6313815099632718e-20,
    7.147051866227614
   ],
   [
    33767,
    "เริ่มต้นแทงบอลออนไลน์",
    1.591319332823724e-20,
    7.142910851811024
   ],
   [
    33768,
    " TĂCN",
    1.5725562315990744e-20,
    7.143181750319186
   ],
   [
    33769,
    " ЧАДВАР",
    1.5799021141518243e-20,
    7.144658487249768
   ],
   [
    33880,
    " ԱՐՄԵՆ",
    7.449784746554511e-09,
    7.142282877501683
   ],
   [
    33889,
    "ՊՐԵՍ",
    1.638546515446054e-20,
    7.1430298023941114
   ],
   [
    34070,
    " գործակալություն",
    0.004769000202704682,
    7.134510843886598
   ],
   [
    40349,
    "Metbuat",
    1.5772477633630766e-20,
    7.159237053734255
   ],
   [
    43076,
    "）<|",
    1.5961923047194832e-20,
    7.150715114838916
   ],
   [
    44075,
    "_)->[{",
    1.6398209940485414e-20,
    7.155335573189724
   ],
   [
    44899,
    " дулаан",
    2.6805395652928604e-05,
    7.144026255331491
   ],
   [
    45034,
    "Хүүх",
    2.819393674801017e-09,
    7.1519543603566795
   ],
   [
    45042,
    " бууру",
    0.00018395143327824156,
    7.151903430280596
   ],
   [
    45151,
    "Хүүхдийн",
    5.057621821307284e-05,
    7.152738835928277
   ],
   [
    45178,
    "ӨВЛ",
    1.640272702494919e-20,
    7.151399724168251
   ],
   [
    45237,
    "влөр",
    1.5754186600064162e-20,
    7.151922555567443
   ],
   [
    45242,
    " хүүхдэд",
    1.6050877398198716e-20,
    7.156361671747452
   ],
   [
    45278,
    " анхаарал",
    9.99834877689828e-13,
    7.148520281867215
   ],
   [
    45283,
    "лангуяа",
    0.00017259133950597562,
    7.155962021251644
   ],
   [
    45287,
    " өрөөнд",
    1.6167192468237678e-20,
    7.155464460337172
   ],
   [
    45296,
    " зүрхний",
    1.6071945873480568e-20,
    7.153458668031489
   ],
   [
    45303,
    " тохиром",
    1.5645259571996254e-20,
    7.148165751062232
   ],
   [
    45307,
    " хэрэглэдэг",
    0.001845020440412897,
    7.150524118682598
   ],
   [
    45313,
    " АНХААР",
    1.6122058316209352e-20,
    7.153751414282055
   ]
  ]
 },
 {
  "repo": "tiiuae/Falcon-H1-7B-Base",
  "V": 130048,
  "H": 3072,
  "tie": false,
  "median": 30.847670726299825,
  "n_weak": 1342,
  "n_reach_weak": 394,
  "n_reach_tiny": 324,
  "out_median": 18.127032263812815,
  "examples": [
   [
    21008,
    " өнгийг",
    0.007611551400449168,
    12.122889749661082
   ],
   [
    23857,
    "РУУЛ",
    0.009012309835906914,
    12.138562262293165
   ],
   [
    23866,
    " тайвшру",
    1.8468641399713702e-24,
    12.142265056196099
   ],
   [
    26728,
    " 동영상영역",
    0.00032186367721162844,
    12.132837174738683
   ],
   [
    27917,
    "РУУЛНА",
    5.458323669209602e-29,
    12.121943348592724
   ],
   [
    30188,
    " százal",
    5.362109374861826e-29,
    12.134217745848382
   ],
   [
    34218,
    " хүүхдийг",
    0.00015508132503036173,
    12.129503644942403
   ],
   [
    34252,
    " мэдрэмж",
    1.5614233324703906e-06,
    12.131535391757765
   ],
   [
    34265,
    "дуулдаг",
    5.431577940131472e-29,
    12.121467072739915
   ],
   [
    34271,
    " өрөөний",
    0.012474487017402803,
    12.120406297665728
   ],
   [
    34272,
    " тайвшруулах",
    6.7044386351091286e-09,
    12.128661884569459
   ],
   [
    34273,
    " өнгөний",
    0.022200358251310073,
    12.12252945063482
   ],
   [
    34279,
    "เริ่มต้นแทงบอลออนไลน์",
    5.510538482464778e-29,
    12.128965901306271
   ],
   [
    34280,
    " TĂCN",
    0.004057767442755581,
    12.126276764810882
   ],
   [
    34281,
    " ЧАДВАР",
    5.429163470375912e-29,
    12.12491670323143
   ],
   [
    34392,
    " ԱՐՄԵՆ",
    0.0010670242847685722,
    12.128348828816867
   ],
   [
    44587,
    "_)->[{",
    5.295700821602518e-29,
    12.101639014543608
   ],
   [
    45749,
    "влөр",
    3.339340887023293e-07,
    12.103905286472529
   ],
   [
    45795,
    "лангуяа",
    0.0013512294671883913,
    12.096324748909865
   ],
   [
    45808,
    " зүрхний",
    0.0013148426464317572,
    12.095487171546914
   ],
   [
    45815,
    " тохиром",
    0.007962674356657826,
    12.10002331421529
   ],
   [
    45825,
    " АНХААР",
    0.002299322818885686,
    12.099070136810468
   ],
   [
    45836,
    " үзүүлдэг",
    1.3203603984819404e-08,
    12.092440199690609
   ],
   [
    45837,
    " АНХААРАЛ",
    1.5516616671951343e-10,
    12.09916112529258
   ],
   [
    45850,
    " түрэм",
    9.307139402096449e-14,
    12.096422774977103
   ],
   [
    45857,
    " ТӨВЛ",
    5.479968926368145e-29,
    12.096027959545182
   ],
   [
    45860,
    " ТӨВЛӨР",
    5.377742634529832e-29,
    12.095729251199916
   ],
   [
    45861,
    " уцаар",
    5.452014682122946e-29,
    12.0977800782302
   ],
   [
    45868,
    " การเล่นพนันออนไลน์",
    1.3847941211714595e-16,
    12.094082270262422
   ],
   [
    45869,
    " และลูกค้า",
    5.361066503418479e-29,
    12.097313922223776
   ],
   [
    45873,
    "อย่างที่ได้",
    2.8749061346508833e-11,
    12.102733610024993
   ],
   [
    45878,
    "ABETWINS",
    5.464009906955808e-29,
    12.09857996679582
   ],
   [
    45879,
    " ЧАДВАРЫГ",
    6.916964298910783e-06,
    12.094928737434854
   ],
   [
    45882,
    " БУУРУУЛНА",
    5.475330450234539e-29,
    12.103327860637465
   ],
   [
    45883,
    " ТАЙВШ",
    5.389193190832997e-29,
    12.10084614558286
   ],
   [
    45884,
    " харагдуулдаг",
    5.391242313669971e-29,
    12.108776002655237
   ],
   [
    45886,
    " ТӨВЛӨРӨХ",
    5.433361071182237e-29,
    12.097719217660996
   ],
   [
    45888,
    " และลูกค้าเก่า",
    5.41635082666671e-29,
    12.090259265484093
   ],
   [
    45889,
    " กับการเริ่มต้นแทงบอลออนไลน์",
    5.274514797028132e-29,
    12.10131200196227
   ],
   [
    45890,
    "อย่างที่ได้บอกไป",
    1.295640327631796e-05,
    12.10489820581489
   ]
  ]
 },
 {
  "repo": "stabilityai/stablelm-2-1_6b",
  "V": 100352,
  "H": 2048,
  "tie": false,
  "median": 1.18975449689087,
  "n_weak": 1243,
  "n_reach_weak": 38,
  "n_reach_tiny": 35,
  "out_median": 0.6858962286257533,
  "examples": [
   [
    4574,
    "\t\r\n",
    3.46904346435013e-10,
    0.34716199100074674
   ],
   [
    6336,
    "\t\t\r\n",
    3.394055918629611e-10,
    0.3471598757373477
   ],
   [
    12064,
    "\t\t\t\r\n",
    3.397771404506764e-10,
    0.3471530944564122
   ],
   [
    18706,
    "﻿namespace",
    3.430140433923874e-10,
    0.34716134333454945
   ],
   [
    20254,
    "\t\t\t\t\r\n",
    3.408619350128305e-10,
    0.3471533945184582
   ],
   [
    25332,
    "\r\r\r\n",
    0.00043797876147493763,
    0.3471588125201442
   ],
   [
    27189,
    "\t\r\n\t\r\n",
    3.470569156565792e-10,
    0.3471544779143248
   ],
   [
    33645,
    "\t\t\t\t\t\r\n",
    3.341546175546317e-10,
    0.3471540899557986
   ],
   [
    36397,
    "\r\r\n\r\r\n",
    3.395761548342117e-10,
    0.3471536273869972
   ],
   [
    42049,
    "\t\t\r\n\t\t\r\n",
    3.3699686672323246e-10,
    0.3471538445700005
   ],
   [
    43725,
    "\t\r\n\r\n",
    3.3727673570939757e-10,
    0.34715483315647433
   ],
   [
    47526,
    "\t\t\t\t\t\t\r\n",
    3.393840454387192e-10,
    0.34716211970622046
   ],
   [
    50718,
    "\r\n\t\r\n",
    3.4284779535399805e-10,
    0.3471529821759097
   ],
   [
    62420,
    ");\r\r\n",
    3.389050519983425e-10,
    0.3471537369230038
   ],
   [
    62961,
    "\r\n\t\t\r\n",
    3.4065646177652886e-10,
    0.3471614135933536
   ],
   [
    64424,
    "\">\r\r\n",
    3.3214834565695243e-10,
    0.347154042249945
   ],
   [
    68896,
    ";\r\r\r\n",
    3.339871426878454e-10,
    0.34715347486509446
   ],
   [
    73453,
    "\t\t\t\t\t\t\t\r\n",
    3.360896666927688e-10,
    0.3472648890988999
   ],
   [
    79455,
    "\t \r\n",
    3.3645629246571773e-10,
    0.3471533287262416
   ],
   [
    79883,
    "\tTokenNameIdentifier",
    3.383491509836938e-10,
    0.34715341657990856
   ],
   [
    80369,
    " ForCanBeConverted",
    3.472542280214353e-10,
    0.34716139861931017
   ],
   [
    80370,
    " ForCanBeConvertedToF",
    3.429165340986111e-10,
    0.34716175073259825
   ],
   [
    82823,
    "﻿/*\n",
    0.00035272093193579985,
    0.3472709578316762
   ],
   [
    85069,
    "PostalCodesNL",
    3.429989363486618e-10,
    0.3471538847210736
   ],
   [
    85071,
    "$PostalCodesNL",
    3.466805666653914e-10,
    0.3471537385221716
   ],
   [
    85952,
    "    \t\r\n",
    3.460871806239194e-10,
    0.34715406417012357
   ],
   [
    87012,
    "\t\t\t\r\n\t\t\t\r\n",
    3.3716848233699186e-10,
    0.3471539165097513
   ],
   [
    87829,
    " }\r\r\n",
    3.3791246346143144e-10,
    0.3471532807638095
   ],
   [
    89472,
    "useRalative",
    3.366092652625613e-10,
    0.34716140767383785
   ],
   [
    89473,
    "useRalativeImagePath",
    1.5538710455732404e-05,
    0.34716174991564
   ],
   [
    89475,
    "elementGuidId",
    3.3750458351215595e-10,
    0.34716146795479885
   ],
   [
    93202,
    "\t\t\r\n\r\n",
    3.4749996562528727e-10,
    0.34715345242685386
   ],
   [
    95791,
    " \r\r\n",
    3.4236365311550244e-10,
    0.34715341470329913
   ],
   [
    96348,
    "',\r\r\n",
    3.4428559268538877e-10,
    0.34715348794494155
   ],
   [
    98100,
    "(stypy",
    3.4040276266027796e-10,
    0.3471534749823954
   ],
   [
    98414,
    "\t\t\t\t\t\t\t\t\r\n",
    3.3864656710470065e-10,
    0.3471536930006993
   ],
   [
    98656,
    ")\r\r\n",
    3.364349815407732e-10,
    0.34716073905409595
   ],
   [
    98668,
    ");\r\r\r\n",
    3.384367820439784e-10,
    0.34715437294874407
   ]
  ]
 },
 {
  "repo": "openbmb/MiniCPM4-8B",
  "V": 73448,
  "H": 4096,
  "tie": false,
  "median": 2.3422179474843308,
  "n_weak": 1161,
  "n_reach_weak": 25,
  "n_reach_tiny": 21,
  "out_median": 2.9229366038348963,
  "examples": [
   [
    11609,
    "ufeffusing",
    7.52316384526264e-36,
    0.884633692649694
   ],
   [
    19441,
    "企业词条极速",
    7.52316384526264e-36,
    0.8846191056398542
   ],
   [
    19442,
    "企业词条极速创建通道",
    0.0004472985789623604,
    0.8847173718017187
   ],
   [
    22004,
    "nSportspeople",
    7.52316384526264e-36,
    0.8846234750254636
   ],
   [
    27277,
    "㈰㈰",
    9.468521909363546e-06,
    0.8846523683752984
   ],
   [
    29800,
    "多少小区的水景",
    7.52316384526264e-36,
    0.8846523436505734
   ],
   [
    30741,
    "nMedalists",
    1.586917552766453e-07,
    0.8846587395856782
   ],
   [
    39315,
    "ufeffnamespace",
    7.52316384526264e-36,
    0.8846434409438036
   ],
   [
    42912,
    "[^](/",
    9.435943978315775e-18,
    0.8846400628700732
   ],
   [
    47767,
    "加深天马",
    7.52316384526264e-36,
    0.8846576465384539
   ],
   [
    47769,
    "实录加西亚",
    7.52316384526264e-36,
    0.88464024522385
   ],
   [
    47770,
    "重组案再遭",
    7.52316384526264e-36,
    0.8846538235493916
   ],
   [
    47772,
    "不断累加深天马",
    7.52316384526264e-36,
    0.884643851326678
   ],
   [
    47775,
    "融券筹码不断累加深天马",
    7.52316384526264e-36,
    0.8846522970073903
   ],
   [
    47814,
    "明明废弃了",
    4.0658546941681016e-29,
    0.8846419066848142
   ],
   [
    47816,
    "却被物管私吞",
    7.52316384526264e-36,
    0.8846283716776261
   ],
   [
    47817,
    "并将你的遭遇",
    7.52316384526264e-36,
    0.8846669940047392
   ],
   [
    47818,
    "我坚信有球队",
    7.52316384526264e-36,
    0.8846165433589454
   ],
   [
    47822,
    "怀特非常高兴能",
    7.52316384526264e-36,
    0.8846342184019719
   ],
   [
    47830,
    "又有多少小区的水景",
    7.52316384526264e-36,
    0.8846452368438642
   ],
   [
    47837,
    "南京还有多少小区的水景",
    7.52316384526264e-36,
    0.884643812592299
   ],
   [
    56017,
    "nEnron",
    0.0001614297189327699,
    0.8846230557159934
   ],
   [
    56606,
    "㈰㈰㈰㈰",
    7.52316384526264e-36,
    0.8845824784484804
   ],
   [
    58863,
    "请用您的专业知识",
    6.442752221143596e-12,
    0.8846360550089306
   ],
   [
    65739,
    "𐅡",
    0.0003527846651980297,
    0.8846461762768735
   ]
  ]
 },
 {
  "repo": "ByteDance-Seed/Seed-Coder-8B-Base",
  "V": 155136,
  "H": 4096,
  "tie": false,
  "median": 0.9900405947150768,
  "n_weak": 1139,
  "n_reach_weak": 32,
  "n_reach_tiny": 29,
  "out_median": 1.0105726056330804,
  "examples": [
   [
    79963,
    "rsmedeltemperaturen",
    3.2729549368783288e-09,
    0.5361773683723593
   ],
   [
    84280,
    " Årsmedeltemperaturen",
    9.409070260369104e-06,
    0.5361751600513629
   ],
   [
    90629,
    " årsnederbörd",
    6.482261217492663e-10,
    0.5361783575424535
   ],
   [
    96734,
    "Pckged",
    2.3875907682792546e-09,
    0.5361755698183684
   ],
   [
    96735,
    "rdctPckged",
    6.59419685843544e-10,
    0.5361745147406795
   ],
   [
    96736,
    "cnlPrdctPckged",
    6.597918047429099e-10,
    0.5361769516232594
   ],
   [
    100215,
    " tvåvinge",
    6.4234365494398e-10,
    0.5361774817743999
   ],
   [
    100233,
    " tvåvingeart",
    6.618592770181158e-10,
    0.5361749786732887
   ],
   [
    107877,
    "växtart",
    6.60650020409475e-10,
    0.5361751902371278
   ],
   [
    110207,
    " cynhyrchwyd",
    2.0872177767299988e-05,
    0.5361741846768239
   ],
   [
    118843,
    "Terrängen",
    6.553823610483177e-10,
    0.5361743156026655
   ],
   [
    121646,
    " Sgwennwyd",
    6.569439876113266e-10,
    0.5361750702540317
   ],
   [
    131821,
    "cnlPrdctPckgedPckg",
    6.466193469113527e-10,
    0.5361758036959973
   ],
   [
    135154,
    "榻榻",
    1.68353694069417e-05,
    0.536175364958083
   ],
   [
    138524,
    "金哲宁",
    6.584738907611663e-10,
    0.5361757792459393
   ],
   [
    141471,
    "姬宇晨",
    6.661112693242215e-10,
    0.5361744780764878
   ],
   [
    143894,
    "孟天楚",
    6.696750527894061e-10,
    0.5361767592604254
   ],
   [
    145307,
    "白彩姑",
    6.553376655798044e-10,
    0.5361752144597846
   ],
   [
    146130,
    "萧凌宇",
    6.40518714544341e-10,
    0.5361738972242659
   ],
   [
    146243,
    "鸣巍",
    1.0150495964825083e-08,
    0.5361765834778515
   ],
   [
    146919,
    "方鸣巍",
    8.286668315720326e-09,
    0.5361781014299196
   ],
   [
    147009,
    "晸佑",
    6.570736972551101e-10,
    0.5361741602598744
   ],
   [
    147466,
    "文晸佑",
    6.503374022097852e-10,
    0.5361755189016228
   ],
   [
    147948,
    "叶青羽",
    6.509130279875469e-10,
    0.5361750800721937
   ],
   [
    148291,
    "林小婉",
    6.340770109775672e-09,
    0.5361742175879001
   ],
   [
    148954,
    "楚子风",
    6.571656925582714e-10,
    0.5361749490079984
   ],
   [
    149744,
    "高雷华",
    6.491879601161238e-10,
    0.5361743724293719
   ],
   [
    150435,
    "赵长枪",
    6.437898579265026e-10,
    0.5361748134325239
   ],
   [
    150706,
    "雷耀天",
    6.560691257505105e-10,
    0.536175718019621
   ],
   [
    151613,
    "kNullSymbol",
    6.571772959188839e-10,
    0.5361787884050285
   ],
   [
    152592,
    "daftykins",
    3.8505830495139845e-09,
    0.5361744092036395
   ],
   [
    154320,
    "realubot",
    6.625365104094983e-10,
    0.5361762841209177
   ]
  ]
 },
 {
  "repo": "ByteDance-Seed/Seed-OSS-36B-Base",
  "V": 155136,
  "H": 5120,
  "tie": false,
  "median": 0.9707133039732069,
  "n_weak": 1113,
  "n_reach_weak": 5,
  "n_reach_tiny": 0,
  "out_median": 1.4776780542937518,
  "examples": [
   [
    96735,
    "rdctPckged",
    4.139243972008768e-05,
    0.391416579607025
   ],
   [
    96736,
    "cnlPrdctPckged",
    4.123918638477172e-05,
    0.39141769186030323
   ],
   [
    100215,
    " tvåvinge",
    4.201534752463759e-05,
    0.39141902890107744
   ],
   [
    131821,
    "cnlPrdctPckgedPckg",
    4.132236551470534e-05,
    0.39141821557047246
   ],
   [
    151613,
    "kNullSymbol",
    4.1023460404702376e-05,
    0.39141642569603774
   ]
  ]
 },
 {
  "repo": "mistralai/Mixtral-8x7B-v0.1",
  "V": 32000,
  "H": 4096,
  "tie": false,
  "median": 0.7215443117726998,
  "n_weak": 141,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 0.6012761241714177,
  "examples": []
 },
 {
  "repo": "THUDM/glm-4-9b-chat-hf",
  "V": 151552,
  "H": 4096,
  "tie": false,
  "median": 0.101570551504134,
  "n_weak": 510,
  "n_reach_weak": 13,
  "n_reach_tiny": 11,
  "out_median": 0.7048382794341933,
  "examples": [
   [
    66315,
    "\tRTDBG",
    1.2767700511948937e-12,
    0.3245898426988622
   ],
   [
    78153,
    "\tTokenNameIdentifier",
    1.2862726987002182e-12,
    0.32458903151025265
   ],
   [
    78631,
    " ForCanBeConverted",
    1.2683292605568143e-12,
    0.3245889215118911
   ],
   [
    78632,
    " ForCanBeConvertedToF",
    1.2733322374462632e-12,
    0.32458895433016677
   ],
   [
    83277,
    "PostalCodesNL",
    1.2901485153387274e-12,
    0.32458996533596435
   ],
   [
    83279,
    "$PostalCodesNL",
    1.2857724518377916e-12,
    0.3245889086477668
   ],
   [
    87640,
    "useRalative",
    1.275072231747984e-12,
    0.3245887445472695
   ],
   [
    129514,
    "оятель",
    1.7451326790405814e-05,
    0.3245964042841659
   ],
   [
    130796,
    "остоятель",
    9.776662260453028e-10,
    0.3245890316359043
   ],
   [
    139418,
    "жегод",
    1.2590638454627286e-12,
    0.324589965959405
   ],
   [
    141814,
    "поратив",
    2.2877272603669583e-06,
    0.32458781712357626
   ],
   [
    146939,
    "оскош",
    1.2525602546463848e-12,
    0.32458848850639593
   ],
   [
    149173,
    "لكترون",
    1.2584564559489477e-12,
    0.32458849027164993
   ]
  ]
 },
 {
  "repo": "zai-org/GLM-4-9B-0414",
  "V": 151552,
  "H": 4096,
  "tie": false,
  "median": 0.8769852109559622,
  "n_weak": 493,
  "n_reach_weak": 10,
  "n_reach_tiny": 7,
  "out_median": 0.6717392163793732,
  "examples": [
   [
    129514,
    "оятель",
    0.0003234845337122945,
    0.32224865936715297
   ],
   [
    130796,
    "остоятель",
    0.0006216171926696427,
    0.32237137051364184
   ],
   [
    139151,
    "ланиров",
    1.0398981752859473e-08,
    0.32224101816197576
   ],
   [
    140241,
    "анитар",
    0.000386575267033059,
    0.3222452236447944
   ],
   [
    141342,
    "орачив",
    1.0562028019165923e-08,
    0.3223674002998215
   ],
   [
    141814,
    "поратив",
    1.610363644738894e-07,
    0.3222408035797814
   ],
   [
    146939,
    "оскош",
    1.0346019250944264e-08,
    0.32224127182251455
   ],
   [
    148604,
    "астроф",
    1.0599478370097674e-08,
    0.32224081487004397
   ],
   [
    149173,
    "لكترون",
    1.0396539063444056e-08,
    0.32224046096902703
   ],
   [
    150357,
    "ewnętrz",
    1.0441479697914615e-08,
    0.3222404973483114
   ]
  ]
 },
 {
  "repo": "zai-org/GLM-Z1-9B-0414",
  "V": 151552,
  "H": 4096,
  "tie": false,
  "median": 0.9138142892145182,
  "n_weak": 506,
  "n_reach_weak": 9,
  "n_reach_tiny": 6,
  "out_median": 0.6634764395256676,
  "examples": [
   [
    83279,
    "$PostalCodesNL",
    0.00046640964443959965,
    0.27740231140490745
   ],
   [
    129514,
    "оятель",
    0.0003446231480910868,
    0.27742453158077834
   ],
   [
    130796,
    "остоятель",
    0.0006630700367021214,
    0.2774306666165122
   ],
   [
    139151,
    "ланиров",
    1.1081088548130234e-08,
    0.2774174582068205
   ],
   [
    141342,
    "орачив",
    1.1254261968940463e-08,
    0.27741753558127197
   ],
   [
    146939,
    "оскош",
    1.102471702315736e-08,
    0.27741719846865415
   ],
   [
    148604,
    "астроф",
    1.1296352770613584e-08,
    0.2774175414853945
   ],
   [
    149173,
    "لكترون",
    1.1078738782140647e-08,
    0.2774171688697746
   ],
   [
    150357,
    "ewnętrz",
    1.1124842109692307e-08,
    0.27741747168566183
   ]
  ]
 },
 {
  "repo": "Qwen/QwQ-32B",
  "V": 152064,
  "H": 5120,
  "tie": false,
  "median": 1.2923130000478131,
  "n_weak": 2337,
  "n_reach_weak": 7,
  "n_reach_tiny": 4,
  "out_median": 1.263354100044529,
  "examples": [
   [
    78783,
    "\tTokenNameIdentifier",
    0.0001379528059141976,
    0.3658780995510901
   ],
   [
    79269,
    " ForCanBeConverted",
    6.581644478499134e-07,
    0.3658662847785138
   ],
   [
    79270,
    " ForCanBeConvertedToF",
    4.3102225081680697e-26,
    0.36586857369967646
   ],
   [
    83969,
    "PostalCodesNL",
    4.388847288293866e-26,
    0.365878359028861
   ],
   [
    83971,
    "$PostalCodesNL",
    4.32187237494022e-26,
    0.365866990526148
   ],
   [
    97000,
    "(stypy",
    0.00032164008086569006,
    0.3658704695989029
   ],
   [
    142386,
    " zwłaszc",
    8.052047411288145e-05,
    0.36586799837073763
   ]
  ]
 },
 {
  "repo": "BSC-LT/salamandra-2b",
  "V": 256000,
  "H": 2048,
  "tie": false,
  "median": 0.5180895266153043,
  "n_weak": 224,
  "n_reach_weak": 14,
  "n_reach_tiny": 13,
  "out_median": 0.8186089602561091,
  "examples": [
   [
    6136,
    "Wikiprojekat",
    2.2812341739648372e-15,
    0.7379613841325157
   ],
   [
    61744,
    "– –  ",
    2.1809044500667566e-15,
    0.7379623265558665
   ],
   [
    62181,
    "cinegyed",
    2.314487925317554e-15,
    0.7379580190483273
   ],
   [
    89444,
    "Vikiprojekat",
    8.44407840468854e-05,
    0.7379584748501253
   ],
   [
    92403,
    "– – –  ",
    2.307661776862068e-15,
    0.7379616827746643
   ],
   [
    101571,
    "axortag",
    2.318554716612082e-15,
    0.737961507126501
   ],
   [
    101579,
    "aktikotri",
    2.3239329146409564e-15,
    0.7379610558534827
   ],
   [
    101583,
    "postagmav",
    2.3017192688524634e-15,
    0.7379596976911287
   ],
   [
    114637,
    "itítigh",
    2.294272834381204e-15,
    0.7379607850727506
   ],
   [
    172789,
    "– – – –  ",
    2.2908928423664166e-15,
    0.737961983190311
   ],
   [
    227238,
    "– – – – –  ",
    2.3264515390605017e-15,
    0.7379629527581436
   ],
   [
    234646,
    "Langkyrkjer",
    2.326415579926082e-15,
    0.73796225880139
   ],
   [
    248845,
    "Оператівна",
    2.3001561265440633e-15,
    0.7379616539916538
   ],
   [
    252221,
    "Nunatakar",
    2.288182395329038e-15,
    0.7379612486343821
   ]
  ]
 },
 {
  "repo": "BSC-LT/salamandra-7b",
  "V": 256000,
  "H": 4096,
  "tie": false,
  "median": 1.1853083887280724,
  "n_weak": 229,
  "n_reach_weak": 19,
  "n_reach_tiny": 16,
  "out_median": 1.200628083609727,
  "examples": [
   [
    6136,
    "Wikiprojekat",
    8.479433396502551e-21,
    0.6772611179608502
   ],
   [
    30186,
    "slottjar",
    7.561979779438579e-05,
    0.6772685984722637
   ],
   [
    61744,
    "– –  ",
    8.554216981313886e-21,
    0.6772647091362592
   ],
   [
    62181,
    "cinegyed",
    8.607685537636239e-21,
    0.6772598352645051
   ],
   [
    76782,
    "iinJaa",
    1.3829224229325604e-10,
    0.6772641751544949
   ],
   [
    83963,
    "ουλήψη",
    8.495326302456228e-21,
    0.6772620959272789
   ],
   [
    87285,
    "IALACHÁN",
    1.5740082563875846e-10,
    0.677263483114308
   ],
   [
    89444,
    "Vikiprojekat",
    0.00019584976576018505,
    0.6772639639063434
   ],
   [
    92403,
    "– – –  ",
    8.507150512837734e-21,
    0.6772622501640119
   ],
   [
    101571,
    "axortag",
    8.504955909870054e-21,
    0.6772655111805918
   ],
   [
    101579,
    "aktikotri",
    8.569601107811207e-21,
    0.6772597649180637
   ],
   [
    101583,
    "postagmav",
    8.629867123290984e-21,
    0.6772586385704049
   ],
   [
    114637,
    "itítigh",
    8.837037467226818e-21,
    0.6772629532154486
   ],
   [
    139221,
    "IRICEÁ",
    6.847090140630493e-05,
    0.6772743154137115
   ],
   [
    172789,
    "– – – –  ",
    8.548216049518549e-21,
    0.6772622124143055
   ],
   [
    227238,
    "– – – – –  ",
    8.612728550241168e-21,
    0.6772632095420879
   ],
   [
    234646,
    "Langkyrkjer",
    8.711566676643562e-21,
    0.6772653123377899
   ],
   [
    248845,
    "Оператівна",
    8.470962771921144e-21,
    0.6772635047842677
   ],
   [
    252221,
    "Nunatakar",
    8.640043638573505e-21,
    0.6772608531449043
   ]
  ]
 },
 {
  "repo": "sarvamai/sarvam-m",
  "V": 131072,
  "H": 5120,
  "tie": false,
  "median": 0.2229045757744278,
  "n_weak": 987,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 0.24707920383970783,
  "examples": []
 },
 {
  "repo": "aisingapore/Llama-SEA-LION-v3-8B",
  "V": 128256,
  "H": 4096,
  "tie": false,
  "median": 0.6853505164438038,
  "n_weak": 266,
  "n_reach_weak": 3,
  "n_reach_tiny": 3,
  "out_median": 0.8989804199504825,
  "examples": [
   [
    103003,
    "аракт",
    2.104243514163423e-21,
    0.47007306656184983
   ],
   [
    106710,
    "атися",
    2.112870239300365e-21,
    0.47006302562759844
   ],
   [
    122746,
    "илакти",
    2.154116194834256e-21,
    0.4700707314024736
   ]
  ]
 },
 {
  "repo": "Unbabel/TowerBase-7B-v0.1",
  "V": 32000,
  "H": 4096,
  "tie": false,
  "median": 1.0845389925860316,
  "n_weak": 111,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 1.0877351837104763,
  "examples": []
 },
 {
  "repo": "speakleash/Bielik-11B-v2",
  "V": 32128,
  "H": 4096,
  "tie": false,
  "median": 0.3301844341537944,
  "n_weak": 140,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 0.3430935099176187,
  "examples": []
 },
 {
  "repo": "mistralai/Ministral-8B-Instruct-2410",
  "V": 131072,
  "H": 4096,
  "tie": false,
  "median": 0.29673727213686857,
  "n_weak": 991,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 0.39096876451241125,
  "examples": []
 },
 {
  "repo": "tokyotech-llm/Llama-3.1-Swallow-8B-v0.2",
  "V": 128256,
  "H": 4096,
  "tie": false,
  "median": 0.6750556597438563,
  "n_weak": 289,
  "n_reach_weak": 21,
  "n_reach_tiny": 21,
  "out_median": 0.875771052428079,
  "examples": [
   [
    64424,
    "\">\r\r\n",
    2.082747483993683e-21,
    0.44358650356230545
   ],
   [
    68896,
    ";\r\r\r\n",
    2.0430124385947176e-21,
    0.44358750628624155
   ],
   [
    79883,
    "\tTokenNameIdentifier",
    2.0361007617098692e-21,
    0.4435872599835077
   ],
   [
    80369,
    " ForCanBeConverted",
    2.0264200892971933e-21,
    0.44358812206394516
   ],
   [
    80370,
    " ForCanBeConvertedToF",
    2.0750311310353124e-21,
    0.44358722454660277
   ],
   [
    85069,
    "PostalCodesNL",
    2.087723042620441e-21,
    0.44358647287570757
   ],
   [
    85071,
    "$PostalCodesNL",
    2.0048734362268025e-21,
    0.44358661968502827
   ],
   [
    89472,
    "useRalative",
    2.0623327487735046e-21,
    0.4435864440165667
   ],
   [
    103003,
    "аракт",
    2.0308306921330537e-21,
    0.4435881297450182
   ],
   [
    106710,
    "атися",
    2.0388749796230888e-21,
    0.4435861001383931
   ],
   [
    107658,
    "итися",
    2.0206891625713793e-21,
    0.4435870663563129
   ],
   [
    118508,
    "ávající",
    2.05108376756706e-21,
    0.4435882501690889
   ],
   [
    122549,
    "İTESİ",
    2.0715462926540337e-21,
    0.4435854800808633
   ],
   [
    122746,
    "илакти",
    2.0789084397318797e-21,
    0.44358700496322123
   ],
   [
    124292,
    "илася",
    2.071388484722549e-21,
    0.44358706876868825
   ],
   [
    125952,
    "ыџN",
    2.0896417718443407e-21,
    0.4435867903233299
   ],
   [
    126523,
    "ЎыџN",
    2.0371297823738737e-21,
    0.44358753041401594
   ],
   [
    126545,
    "ılmaktadır",
    2.0940916534458332e-21,
    0.4435832727368307
   ],
   [
    126647,
    "lásil",
    2.0570486002345677e-21,
    0.44358525625504425
   ],
   [
    127117,
    "ЎыџNЎыџN",
    2.060792863622799e-21,
    0.4435864103582277
   ],
   [
    127896,
    "ıldığında",
    2.0329086362469444e-21,
    0.44358671597412747
   ]
  ]
 },
 {
  "repo": "llm-jp/llm-jp-3-1.8b",
  "V": 99584,
  "H": 2048,
  "tie": false,
  "median": 0.647206789014402,
  "n_weak": 442,
  "n_reach_weak": 135,
  "n_reach_tiny": 90,
  "out_median": 0.45846006612334006,
  "examples": [
   [
    22810,
    ".^{[",
    2.738357759623362e-06,
    0.12483198734960595
   ],
   [
    99327,
    "︇",
    4.0310602661346985e-06,
    0.12483226717711877
   ],
   [
    99362,
    "󠄜",
    7.788329161926751e-08,
    0.12483103339306445
   ],
   [
    99363,
    "󠄝",
    7.725272022478693e-08,
    0.12482816295232381
   ],
   [
    99364,
    "󠄞",
    7.634966224083482e-08,
    0.12483098091306295
   ],
   [
    99365,
    "󠄟",
    3.669466197474892e-06,
    0.124830343804193
   ],
   [
    99366,
    "󠄠",
    2.291545399375966e-05,
    0.1248307105280881
   ],
   [
    99367,
    "󠄡",
    2.216805780454578e-05,
    0.12482763808735237
   ],
   [
    99368,
    "󠄢",
    7.65176668067336e-08,
    0.12483067106438182
   ],
   [
    99369,
    "󠄣",
    4.168086510794641e-06,
    0.1248319696307342
   ],
   [
    99370,
    "󠄤",
    7.593455915646358e-08,
    0.12483266291940265
   ],
   [
    99372,
    "󠄦",
    4.810084776766017e-06,
    0.12483034322115119
   ],
   [
    99378,
    "󠄬",
    7.648740271851704e-08,
    0.12482964676896673
   ],
   [
    99379,
    "󠄭",
    7.772107692034813e-08,
    0.12483204210353908
   ],
   [
    99392,
    "󠄺",
    3.673003955294191e-06,
    0.12483265970046908
   ],
   [
    99395,
    "󠄽",
    2.11400802983112e-05,
    0.12482923016991859
   ],
   [
    99396,
    "󠄾",
    4.104073806353946e-06,
    0.12483025245564848
   ],
   [
    99397,
    "󠄿",
    5.663395708254696e-06,
    0.12482991066857144
   ],
   [
    99398,
    "󠅀",
    4.848103824684013e-06,
    0.12482999831411794
   ],
   [
    99405,
    "󠅇",
    1.7129795006225124e-06,
    0.1248321969380464
   ],
   [
    99408,
    "󠅊",
    2.161226253356139e-05,
    0.12482889858264207
   ],
   [
    99412,
    "󠅎",
    2.160136223444901e-05,
    0.12483027382425556
   ],
   [
    99413,
    "󠅏",
    7.512940505975195e-08,
    0.12482934834312573
   ],
   [
    99414,
    "󠅐",
    5.233095235508875e-06,
    0.12483110705871069
   ],
   [
    99415,
    "󠅑",
    7.829440939472387e-08,
    0.12482960162565336
   ],
   [
    99419,
    "󠅕",
    7.623626298138512e-08,
    0.1248294755332893
   ],
   [
    99420,
    "󠅖",
    7.702312373183866e-08,
    0.12483025544928344
   ],
   [
    99421,
    "󠅗",
    7.855918475192691e-08,
    0.12483116680576445
   ],
   [
    99423,
    "󠅙",
    7.677638084255287e-08,
    0.12483141999860647
   ],
   [
    99424,
    "󠅚",
    7.659460165668041e-08,
    0.12483016226747619
   ],
   [
    99425,
    "󠅛",
    7.402203455805138e-07,
    0.12483082898980748
   ],
   [
    99426,
    "󠅜",
    4.132532687555461e-06,
    0.1248310113802124
   ],
   [
    99427,
    "󠅝",
    7.807523065383565e-08,
    0.12483232042540447
   ],
   [
    99428,
    "󠅞",
    7.5507160917451e-08,
    0.12482940944587954
   ],
   [
    99429,
    "󠅟",
    7.894606087067765e-08,
    0.12483101241246858
   ],
   [
    99430,
    "󠅠",
    7.897268460397886e-08,
    0.12483202284431116
   ],
   [
    99436,
    "󠅦",
    2.1528264235766756e-05,
    0.12483003507512978
   ],
   [
    99447,
    "󠅱",
    2.0884435347094307e-05,
    0.12482986444129066
   ],
   [
    99453,
    "󠅷",
    2.2955198731672946e-05,
    0.12483316691123639
   ],
   [
    99456,
    "󠅺",
    7.826567703021834e-08,
    0.12482969069579747
   ]
  ]
 },
 {
  "repo": "upstage/SOLAR-10.7B-v1.0",
  "V": 32000,
  "H": 4096,
  "tie": false,
  "median": 0.23620788118541192,
  "n_weak": 140,
  "n_reach_weak": 0,
  "n_reach_tiny": 0,
  "out_median": 0.3598364555104328,
  "examples": []
 },
 {
  "repo": "Qwen/Qwen2.5-Math-7B",
  "V": 152064,
  "H": 3584,
  "tie": false,
  "median": 1.154970182302745,
  "n_weak": 2726,
  "n_reach_weak": 324,
  "n_reach_tiny": 6,
  "out_median": 1.0562815962554444,
  "examples": [
   [
    24094,
    ":UIControl",
    0.00010889706188348084,
    0.5652257002578426
   ],
   [
    32661,
    ".UndefOr",
    0.00036000297054502656,
    0.5652291255656963
   ],
   [
    32686,
    "webElementProperties",
    0.0003584691824997008,
    0.5652310093120879
   ],
   [
    34238,
    "CppCodeGen",
    0.00015789047440967462,
    0.5652222789904354
   ],
   [
    34822,
    "CppMethodPointer",
    0.00014021863916374993,
    0.5652284820969012
   ],
   [
    35974,
    "_GenericClass",
    9.000694673808581e-05,
    0.565223956159326
   ],
   [
    36076,
    ".bunifu",
    0.0002635579558595785,
    0.5652281530998474
   ],
   [
    37735,
    "_StaticFields",
    0.00020496258871717824,
    0.5652239457745358
   ],
   [
    38936,
    "CppCodeGenWriteBarrier",
    0.00017863994339347228,
    0.5652270329604486
   ],
   [
    40450,
    "\tRTHOOK",
    0.00029649226425723836,
    0.5652353008299481
   ],
   [
    41868,
    "\tNullCheck",
    0.00019821241817306672,
    0.5652291569437773
   ],
   [
    41953,
    ".layoutControlItem",
    0.00023674248399050205,
    0.5652264498677291
   ],
   [
    42844,
    "orThunk",
    8.657190630039355e-05,
    0.5652279759157202
   ],
   [
    42901,
    "_AdjustorThunk",
    0.00012040654159036415,
    0.5652354836267457
   ],
   [
    43196,
    ">--}}\n",
    0.0002734343483241952,
    0.5652335646314982
   ],
   [
    45605,
    ".bindingNavigator",
    0.0002198859819625951,
    0.5652305851723634
   ],
   [
    45972,
    "webElementX",
    1.3811214334157231e-05,
    0.5652292111381131
   ],
   [
    45973,
    "webElementXpaths",
    0.0003378819863280742,
    0.565229119491308
   ],
   [
    46977,
    ".dataGridViewTextBoxColumn",
    0.00024322489490027945,
    0.5652296781088966
   ],
   [
    47034,
    ".xrTableCell",
    0.00018907894533311118,
    0.5652260503372946
   ],
   [
    49225,
    "adaptiveStyles",
    0.0002208275634001507,
    0.5652291188418231
   ],
   [
    51262,
    "SpecWarn",
    5.6810877179588405e-05,
    0.5652259226901571
   ],
   [
    51796,
    "__(/*!",
    0.0003102936705821718,
    0.5652308984694326
   ],
   [
    52874,
    "CppMethodInitialized",
    0.00013590657189462704,
    0.5652271462673616
   ],
   [
    54457,
    "((&___",
    0.00013340604391006724,
    0.5652263555480203
   ],
   [
    55125,
    ".sulake",
    2.962599999969833e-05,
    0.5652302311406225
   ],
   [
    55830,
    "\tRTLR",
    0.00026673822107282094,
    0.5652261765553173
   ],
   [
    56160,
    "CppGenericClass",
    0.00010602649991233729,
    0.5652261959001018
   ],
   [
    56679,
    "\tRTLU",
    0.0002612442260101693,
    0.5652219543714977
   ],
   [
    57094,
    "InternalEnumerator",
    0.00015975031965015818,
    0.5652238581168241
   ],
   [
    57408,
    ":-------------</",
    8.015929665606257e-06,
    0.5652284182167187
   ],
   [
    57675,
    "_DIPSETTING",
    0.00013614247576754102,
    0.5652260958351094
   ],
   [
    58651,
    " principalTable",
    0.00028301441334370415,
    0.5652317117954967
   ],
   [
    58801,
    " principalColumn",
    0.0002894300581894835,
    0.5652341207954931
   ],
   [
    59834,
    " typingsSlinky",
    0.0003700181405042126,
    0.5652258121406392
   ],
   [
    59913,
    ".StylePriority",
    0.00021281558526758693,
    0.5652298914667708
   ],
   [
    60863,
    "_RGCTX",
    0.00015958114893755522,
    0.5652253784587365
   ],
   [
    61200,
    ".`|`\n",
    0.0003534692223042554,
    0.5652350471730753
   ],
   [
    63576,
    ".AbsoluteConstraints",
    0.0003194483301793475,
    0.5652289151470385
   ],
   [
    63802,
    ",'']]],\n",
    0.0002596057712788131,
    0.565227164554818
   ]
  ]
 }
]

==> anc/embscan/repos.txt <==
Qwen/Qwen3-0.6B
openai-community/gpt2
Qwen/Qwen3-14B
Qwen/Qwen3-4B
Qwen/Qwen3-8B
deepseek-ai/DeepSeek-V3.2
openai/gpt-oss-20b
Qwen/Qwen2.5-7B-Instruct
Qwen/Qwen2.5-0.5B-Instruct
facebook/opt-125m
meta-llama/Llama-3.1-8B-Instruct
dphn/dolphin-2.9.1-yi-1.5-34b
Qwen/Qwen2.5-1.5B-Instruct
Qwen/Qwen3-1.7B
EleutherAI/pythia-160m
Qwen/Qwen2.5-3B-Instruct
deepseek-ai/DeepSeek-V4-Flash-0731
meta-llama/Llama-3.2-1B-Instruct
Qwen/Qwen3-32B
openai/gpt-oss-120b
Qwen/Qwen3-4B-Instruct-2507
HuggingFaceTB/SmolLM2-135M
zai-org/GLM-5.3
Qwen/Qwen2.5-Coder-14B-Instruct
RadixArk/Kimi-K3-DSpark
mistralai/Mistral-7B-Instruct-v0.2
nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16
nvidia/NVIDIA-Nemotron-3-Nano-30B-A3B-BF16
deepseek-ai/DeepSeek-R1
distilbert/distilgpt2
deepseek-ai/DeepSeek-V3
Qwen/Qwen2.5-Coder-7B-Instruct
ornith-ai/Ornith-1.0-35B
zai-org/GLM-5
nvidia/NVIDIA-Nemotron-3-Ultra-550B-A55B-BF16
EleutherAI/pythia-70m-deduped
Qwen/Qwen2.5-0.5B
MiniMaxAI/MiniMax-M2.5
openbmb/MiniCPM5-2B
unsloth/Llama-3.2-1B-Instruct
zai-org/GLM-4.5-Air
tencent/Hy3
PrimeIntellect/Qwen3-0.6B
Qwen/Qwen2.5-32B-Instruct
meta-llama/Llama-3.2-3B-Instruct
nvidia/NVIDIA-Nemotron-3-Super-120B-A12B-BF16
Qwen/Qwen3-30B-A3B-Instruct-2507
deepseek-ai/DeepSeek-R1-Distill-Qwen-1.5B
kindlingai/glm-5.3-exlr8-k2-k3-k4
nvidia/NVIDIA-Nemotron-3.5-Lightning-30B-A3B-BF16
Qwen/Qwen3-30B-A3B
openbmb/MiniCPM5-2B-DSpark
deepseek-ai/DeepSeek-V4-Flash
TinyLlama/TinyLlama-1.1B-Chat-v1.0
zai-org/GLM-4.7-Flash
HuggingFaceTB/SmolLM2-135M-Instruct
zai-org/GLM-5.1
Qwen/Qwen3-Coder-30B-A3B-Instruct
poolside/Laguna-XS.2
sshleifer/tiny-gpt2
poolside/Laguna-M.1
openai-community/gpt2-large
ornith-ai/Ornith-1.0-9B
bigscience/bloomz-560m
Qwen/Qwen3-8B-Base
Qwen/Qwen2.5-14B-Instruct
poolside/Laguna-XS-2.1
google/gemma-3-1b-it
HuggingFaceTB/SmolLM3-3B
Qwen/Qwen2.5-1.5B
ConwayResearch/Underdog-Saluki-27B-1.0
Qwen/Qwen3-0.6B-Base
meta-llama/Llama-3.1-8B
Qwen/Qwen3-4B-Thinking-2507
ibm-granite/granite-4.1-3b
Qwen/Qwen3-1.7B-Base
poolside/Laguna-S-2.1
Bahushruth/Qwen3.6-35B-A3B-abliterated-v4
Qwen/Qwen3-4B-Base
meta-llama/Llama-3.2-1B
OBLITERATUS/Qwen3.8-27B-OBLITERATED
allenai/Olmo-3-7B-Think
deepseek-ai/DeepSeek-V3-0324
Qwen/Qwen2.5-7B
NousResearch/Hermes-3-Llama-3.1-8B
EleutherAI/gpt-neo-125m
Qwen/Qwen2.5-Coder-32B-Instruct
ornith-ai/Ornith-1.5-9B
Qwen/Qwen3-Coder-Next
Qwen/Qwen2.5-Coder-3B-Instruct
EleutherAI/pythia-14m
mistralai/Mistral-7B-v0.1
Qwen/Qwen2.5-Coder-1.5B-Instruct
IlyaGusev/saiga_llama3_8b
Qwen/Qwen2.5-Coder-7B
MiniMaxAI/MiniMax-M2.7
unsloth/Llama-3.2-3B-Instruct
microsoft/Phi-3.5-mini-instruct
rinna/japanese-gpt-neox-small
meta-llama/Llama-2-7b-hf
swiss-ai/Apertus-8B-Instruct-2509
meta-llama/Llama-3.3-70B-Instruct
FastFlowLM/GPT-OSS-20B-NPU2
microsoft/phi-2
Qwen/Qwen3-235B-A22B
Qwen/Qwen2.5-Coder-1.5B
microsoft/phi-4
incoai/Qwen3.8-27B-DFlash2
deepseek-ai/DeepSeek-V4-Pro
deepseek-ai/DeepSeek-R1-0528-Qwen3-8B
bigscience/bloom-560m
deepseek-ai/DeepSeek-R1-Distill-Qwen-32B
microsoft/Phi-4-mini-instruct
deepseek-ai/deepseek-coder-7b-instruct-v1.5
meta-llama/Meta-Llama-3-8B-Instruct
ibm-granite/granite-3.3-2b-instruct
microsoft/Phi-3-mini-4k-instruct
moonshotai/Kimi-K2-Instruct
OBLITERATUS/Ornith-1.5-9B-OBLITERATED
deepseek-ai/DeepSeek-R1-Distill-Qwen-7B
openbmb/MiniCPM5-1B
deepseek-ai/DeepSeek-Coder-V2-Lite-Instruct
defog/sqlcoder-7b-2
PrimeIntellect/Qwen3-1.7B
LGAI-EXAONE/EXAONE-3.5-7.8B-Instruct
0xSero/deepseek-v4-flash-0731-spark
farbodtavakkoli/OTel-2.0-LLM-31B-IT
deepseek-ai/DeepSeek-V3.1
zai-org/GLM-5.2
failspy/Meta-Llama-3-8B-Instruct-abliterated-v3
HuggingFaceTB/SmolLM2-1.7B-Instruct
codellama/CodeLlama-7b-hf
deepseek-ai/DeepSeek-R1-Distill-Qwen-14B
ornith-ai/Ornith-1.5-35B-A3B
stepfun-ai/Step-3.5-Flash
EleutherAI/gpt-neox-20b
empero-ai/Qwen3.8-4B-Distill
Qwen/Qwen2-0.5B-Instruct
RadixArk/Qwen3.8-27B-DSpark
meta-llama/Llama-3.2-3B
microsoft/Phi-3-mini-128k-instruct
webAI-Official/TwIL-LM3
Qwen/Qwen2-7B-Instruct
ornith-ai/Ornith-1.5-397B
allenai/Olmo-3-7B-Instruct
Qwen/Qwen2.5-Math-1.5B
Qwen/Qwen2-7B
Qwen/Qwen3Guard-Gen-0.6B
google/shieldgemma-9b
google/gemma-2-2b-it
Qwen/Qwen2-0.5B
h2oai/h2o-danube3-500m-chat
Qwen/Qwen2.5-72B-Instruct
HuggingFaceTB/SmolLM2-360M-Instruct
DavidAU/Qwen3-8B-64k-Context-2X-Josiefied-Uncensored
unsloth/Llama-3.1-8B-Instruct
unsloth/Qwen2.5-Coder-7B-Instruct
jialinyyzz/humanizer
facebook/opt-350m
roneneldan/TinyStories-1M
utter-project/EuroLLM-1.7B-Instruct
unsloth/Meta-Llama-3.1-8B-Instruct
ornith-ai/Ornith-1.0-397B
modularai/SmolLM-135M-Instruct-FP32
meta-llama/Llama-2-13b-chat-hf
nvidia/NVIDIA-Nemotron-Nano-9B-v2
Qwen/Qwen1.5-1.8B-Chat
microsoft/DialoGPT-medium
nvidia/gpt-oss-120b-Eagle3-short-context
fla-hub/transformer-1.3B-100B
Qwen/Qwen2.5-3B
k-chirkunov/gemma4-e4b-claims-comparison
deepseek-ai/DeepSeek-R1-0528
tiiuae/falcon-7b
openai-community/gpt2-medium
google/gemma-2-9b-it
unsloth/Qwen2.5-7B-Instruct
RadixArk/Inkling-Small-DSpark-Preview
deepseek-ai/DeepSeek-V4-Flash-DSpark
deepseek-ai/DeepSeek-V4-Pro-0813
LiquidAI/LFM2.5-230M-Base
Qwen/Qwen3-Next-80B-A3B-Instruct
huggyllama/llama-7b
Qwen/Qwen2-1.5B-Instruct
erwanf/gpt2-mini
deepseek-ai/DeepSeek-V2-Lite
allenai/Olmo-3-1025-7B
typhoon-ai/typhoon2.5-qwen3-4b
NousResearch/Meta-Llama-3.1-8B-Instruct
meta-llama/Meta-Llama-3-8B
Qwen/Qwen2.5-Math-1.5B-Instruct
EleutherAI/pythia-160m-deduped
EleutherAI/pythia-410m
meta-llama/Llama-2-7b-chat-hf
Qwen/Qwen3-235B-A22B-Instruct-2507
xlnet/xlnet-base-cased
LiquidAI/LFM2.5-1.2B-Instruct
Qwen/Qwen2-1.5B
moonshotai/Kimi-Linear-48B-A3B-Instruct
alibiserikbay/JevK5
Cactus-Compute/needle3
Nanbeige/Nanbeige4.2-3B
XiaomiMiMo/MiMo-V2.5
mistralai/Mistral-7B-Instruct-v0.1
z-lab/Qwen3.6-27B-DFlash
google/gemma-2b
HuggingFaceTB/SmolLM2-360M
Qwen/Qwen2.5-Coder-0.5B-Instruct
cjvt/GaMS3-12B-Instruct
zai-org/GLM-4.5
allenai/OLMo-2-0425-1B
Qwen/Qwen3-14B-Base
deepseek-ai/deepseek-coder-6.7b-base
EleutherAI/pythia-1b
deepseek-ai/DeepSeek-R1-Distill-Llama-8B
lmsys/vicuna-7b-v1.5
google/gemma-2-2b
EleutherAI/pythia-1.4b
GSAI-ML/LLaDA-8B-Instruct
SupraLabs/Supra2-100M-Instruct
EleutherAI/gpt-j-6b
state-spaces/mamba-130m-hf
MiniMaxAI/MiniMax-M2
inclusionAI/LLaDA2.0-mini
google/gemma-7b
Qwen/Qwen3Guard-Gen-8B
CypherTroopers/CPH-Community-7B
humain-ai/ALLaM-7B-Instruct-preview
meta-llama/Llama-3.1-70B-Instruct
LiquidAI/LFM2.5-2.6B
unsloth/Llama-3.2-1B
CMSManhattan/JiRackUltra_1b
unsloth/gemma-3-1b-it
unsloth/gemma-3-4b-it
unsloth/gemma-2-2b
unsloth/gemma-2-9b
unsloth/Llama-3.2-3B
unsloth/Meta-Llama-3.1-8B
unsloth/mistral-7b-v0.3
unsloth/Mistral-Nemo-Base-2407
unsloth/Mistral-Small-24B-Base-2501
nvidia/Nemotron-Mini-4B-Instruct
nvidia/Llama-3.1-Nemotron-Nano-8B-v1
nvidia/Nemotron-H-8B-Base-8K
nvidia/Mistral-NeMo-Minitron-8B-Base
nvidia/OpenReasoning-Nemotron-1.5B
nvidia/NVIDIA-Nemotron-Nano-12B-v2
nvidia/Nemotron-H-4B-Base-8K
nvidia/Llama-3.1-Minitron-4B-Width-Base
allenai/OLMo-2-1124-7B
allenai/OLMoE-1B-7B-0924
HuggingFaceTB/SmolLM2-1.7B
ibm-granite/granite-3.1-8b-base
ibm-granite/granite-3.3-8b-instruct
internlm/internlm2_5-7b-chat
internlm/internlm3-8b-instruct
01-ai/Yi-1.5-6B
01-ai/Yi-1.5-9B
tiiuae/Falcon3-1B-Base
tiiuae/Falcon3-7B-Base
tiiuae/Falcon-H1-1.5B-Base
tiiuae/Falcon-H1-7B-Base
stabilityai/stablelm-2-1_6b
openbmb/MiniCPM-2B-sft-bf16
openbmb/MiniCPM4-0.5B
openbmb/MiniCPM4-8B
tencent/Hunyuan-1.8B-Instruct
tencent/Hunyuan-7B-Instruct
baidu/ERNIE-4.5-0.3B-PT
baidu/ERNIE-4.5-21B-A3B-PT
LiquidAI/LFM2-1.2B
LiquidAI/LFM2-2.6B
LGAI-EXAONE/EXAONE-3.5-2.4B-Instruct
LGAI-EXAONE/EXAONE-4.0-1.2B
ByteDance-Seed/Seed-Coder-8B-Base
ByteDance-Seed/Seed-OSS-36B-Base
moonshotai/Moonlight-16B-A3B
deepseek-ai/deepseek-llm-7b-base
deepseek-ai/deepseek-coder-1.3b-base
mistralai/Mixtral-8x7B-v0.1
THUDM/glm-4-9b-chat-hf
zai-org/GLM-4-9B-0414
zai-org/GLM-Z1-9B-0414
Qwen/Qwen2.5-Coder-0.5B
Qwen/QwQ-32B
microsoft/Phi-4-mini-reasoning
microsoft/phi-1_5
CohereLabs/c4ai-command-r7b-12-2024
utter-project/EuroLLM-9B
BSC-LT/salamandra-2b
BSC-LT/salamandra-7b
sarvamai/sarvam-1
sarvamai/sarvam-m
CohereLabs/aya-expanse-8b
inceptionai/jais-family-1p3b
aisingapore/Llama-SEA-LION-v3-8B
SeaLLMs/SeaLLMs-v3-1.5B
Unbabel/TowerBase-7B-v0.1
speakleash/Bielik-11B-v2
mistralai/Ministral-8B-Instruct-2410
tokyotech-llm/Llama-3.1-Swallow-8B-v0.2
llm-jp/llm-jp-3-1.8b
sbintuitions/sarashina2.2-1b
upstage/SOLAR-10.7B-v1.0
Qwen/Qwen2.5-Math-7B
bigcode/starcoder2-3b
bigcode/starcoder2-7b
google/codegemma-2b
apple/OpenELM-1_1B
Zyphra/Zamba2-1.2B
nvidia/Hymba-1.5B-Base
xai-org/grok-1
ai21labs/AI21-Jamba-Mini-1.6


==> anc/embscan/scan.py <==
#!/usr/bin/env python3
"""Scan public HF checkpoints for near-dead input-embedding rows via HTTP range reads.

Only the embedding (and untied lm_head) tensor bytes are fetched; no full download.
Usage: python3 scan.py repos.txt out.jsonl [max_workers]
"""
import concurrent.futures as cf
import json
import re
import struct
import sys
import time
import urllib.error
import urllib.request

import numpy as np

HF = "https://huggingface.co"
UA = {"User-Agent": "embscan/0.1"}
MAX_EMB_BYTES = 3.0e9
CHUNK_BYTES = 64 << 20

EMB_PAT = re.compile(
    r"(embed_tokens|word_embeddings|wte|tok_embeddings|embed_in|embeddings\.weight$|"
    r"embedding\.weight$|token_embd|wte\.weight$|(^|\.)embed\.weight$)")
OUT_PAT = re.compile(r"(^|\.)(lm_head|embed_out|output)\.weight$")
SKIP_PAT = re.compile(r"(vision|visual|audio|mm_|image|position|pos_emb|wpe|"
                      r"mtp|type_embed|speech|patch)", re.I)


def get(url, rng=None, retries=4, timeout=120):
    h = dict(UA)
    if rng:
        h["Range"] = "bytes=%d-%d" % rng
    for i in range(retries):
        try:
            with urllib.request.urlopen(urllib.request.Request(url, headers=h),
                                        timeout=timeout) as r:
                return r.read()
        except urllib.error.HTTPError as e:
            if e.code in (401, 403, 404):
                raise
            time.sleep(1 + 2 * i)
        except Exception:
            if i == retries - 1:
                raise
            time.sleep(1 + 2 * i)


def header(repo, fname):
    url = f"{HF}/{repo}/resolve/main/{fname}"
    n = struct.unpack("<Q", get(url, (0, 7)))[0]
    return url, 8 + n, json.loads(get(url, (8, 8 + n - 1)))


def find_tensors(repo):
    try:
        idx = json.loads(get(f"{HF}/{repo}/resolve/main/model.safetensors.index.json"))
        wm = idx["weight_map"]
    except urllib.error.HTTPError as e:
        if e.code in (401, 403):
            raise
        wm = None
    if wm is None:
        url, base, hdr = header(repo, "model.safetensors")
        files = {"model.safetensors": (url, base, hdr)}
        names = [k for k in hdr if k != "__metadata__"]
        wm = {k: "model.safetensors" for k in names}
    else:
        files = {}
    def meta(name):
        f = wm[name]
        if f not in files:
            files[f] = header(repo, f)
        url, base, hdr = files[f]
        return name, url, base, hdr[name]
    emb = [k for k in wm if EMB_PAT.search(k) and not SKIP_PAT.search(k)]
    out = [k for k in wm if OUT_PAT.search(k) and not SKIP_PAT.search(k)]
    return wm, [meta(k) for k in emb], [meta(k) for k in out]


DT = {"BF16": 2, "F16": 2, "F32": 4}


def row_norms(url, base, info, workers=8):
    dt = info["dtype"]
    if dt not in DT:
        raise ValueError("dtype " + dt)
    V, H = info["shape"]
    s, e = info["data_offsets"]
    rb = H * DT[dt]
    rows_per = max(1, CHUNK_BYTES // rb)
    jobs = [(r, min(V, r + rows_per)) for r in range(0, V, rows_per)]
    norms = np.zeros(V, np.float64)
    maxabs = np.zeros(V, np.float64)

    def work(j):
        r0, r1 = j
        b = get(url, (base + s + r0 * rb, base + s + r1 * rb - 1))
        if dt == "BF16":
            x = (np.frombuffer(b, np.uint16).astype(np.uint32) << 16).view(np.float32)
        elif dt == "F16":
            x = np.frombuffer(b, np.float16).astype(np.float32)
        else:
            x = np.frombuffer(b, np.float32)
        x = x.reshape(r1 - r0, H).astype(np.float64)
        return r0, r1, np.sqrt((x * x).sum(1)), np.abs(x).max(1)

    with cf.ThreadPoolExecutor(workers) as ex:
        for r0, r1, n, m in ex.map(work, jobs):
            norms[r0:r1] = n
            maxabs[r0:r1] = m
    return norms, maxabs


def stats(norms):
    med = float(np.median(norms))
    return {
        "median_l2": med,
        "min_l2": float(norms.min()),
        "n_zero": int((norms == 0).sum()),
        "n_tiny_1e-6": int((norms < 1e-6).sum()),
        "n_tiny_nonzero": int(((norms < 1e-6) & (norms > 0)).sum()),
        "n_weak_1e-3med": int((norms < 1e-3 * med).sum()),
        "n_weak_1e-2med": int((norms < 1e-2 * med).sum()),
        "n_nonfinite": int((~np.isfinite(norms)).sum()),
    }


def scan(repo):
    t0 = time.time()
    rec = {"repo": repo}
    try:
        try:
            cfg = json.loads(get(f"{HF}/{repo}/resolve/main/config.json"))
        except Exception:
            cfg = {}
        tc = cfg.get("text_config", {}) if isinstance(cfg.get("text_config"), dict) else {}
        rec["tie"] = cfg.get("tie_word_embeddings", tc.get("tie_word_embeddings"))
        rec["vocab_cfg"] = cfg.get("vocab_size", tc.get("vocab_size"))
        rec["arch"] = (cfg.get("architectures") or [None])[0]
        wm, emb, out = find_tensors(repo)
        emb = [m for m in emb if len(m[3]["shape"]) == 2 and m[3]["shape"][0] >= 1000]
        if not emb:
            rec["error"] = "no embedding tensor: " + ",".join(list(wm)[:5])
            return rec
        emb.sort(key=lambda m: -m[3]["shape"][0])
        name, url, base, info = emb[0]
        V, H = info["shape"]
        rec.update(emb_name=name, V=V, H=H, dtype=info["dtype"])
        if V * H * DT.get(info["dtype"], 1) > MAX_EMB_BYTES:
            rec["error"] = "embedding too large"
            return rec
        n, m = row_norms(url, base, info)
        rec["emb"] = stats(n)
        tiny = np.where(n < 1e-3 * np.median(n))[0]
        rec["emb_weak_ids"] = tiny[:5000].tolist()
        rec["emb_weak_l2"] = [float(n[i]) for i in tiny[:5000]]
        out = [o for o in out if len(o[3]["shape"]) == 2 and o[3]["shape"][0] == V]
        if out:
            oname, ourl, obase, oinfo = out[0]
            rec["out_name"] = oname
            on, _ = row_norms(ourl, obase, oinfo)
            rec["out"] = stats(on)
            rec["out_l2_at_weak"] = [float(on[i]) for i in tiny[:5000]]
            rec["out_median"] = float(np.median(on))
    except urllib.error.HTTPError as e:
        rec["error"] = f"HTTP {e.code}"
    except Exception as e:  # noqa
        rec["error"] = f"{type(e).__name__}: {e}"[:300]
    rec["secs"] = round(time.time() - t0, 1)
    return rec


def main():
    repos = [l.strip() for l in open(sys.argv[1]) if l.strip() and not l.startswith("#")]
    workers = int(sys.argv[3]) if len(sys.argv) > 3 else 6
    done = set()
    try:
        for l in open(sys.argv[2]):
            done.add(json.loads(l)["repo"])
    except FileNotFoundError:
        pass
    repos = [r for r in repos if r not in done]
    with open(sys.argv[2], "a") as f, cf.ThreadPoolExecutor(workers) as ex:
        for rec in ex.map(scan, repos):
            f.write(json.dumps(rec) + "\n")
            f.flush()
            e = rec.get("emb", {})
            print(f"{rec['repo']:55s} V={rec.get('V')} tiny={e.get('n_tiny_1e-6')} "
                  f"weak={e.get('n_weak_1e-3med')} zero={e.get('n_zero')} "
                  f"tie={rec.get('tie')} err={rec.get('error')} {rec.get('secs')}s",
                  flush=True)


if __name__ == "__main__":
    main()


==> anc/embscan/self_sample.py <==
#!/usr/bin/env python3
"""E27: do models emit their own near-zero-input tokens when sampling? (RL self-poisoning risk)

For each model, prompts are 48-token prefixes of real documents in the language whose tokens are
near-zero for that model (Mongolian for Falcon-H1, Telugu for Nemotron). We sample 256 new tokens per
prompt at temperature 1.0 (as on-policy RL rollouts do) and count generated near-zero tokens.
"""
import json
import os
import sys

import torch
from transformers import AutoModelForCausalLM, AutoTokenizer

MODELS_DIR, out = sys.argv[1], sys.argv[2]
_JOBS = [("tiiuae/Falcon-H1-1.5B-Base", "/opt/e27/data.json"), ("tiiuae/Falcon-H1-7B-Base", "/opt/e27/data.json"),
        ("nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "/opt/e27/data_te.json"),
        ("nvidia/NVIDIA-Nemotron-Nano-9B-v2", "/opt/e27/data_te.json")]
JOBS = [j for j in _JOBS if not os.environ.get("ONLY") or os.environ["ONLY"] in j[0]]
N_PROMPTS, NEW, BS = 64, 256, 16
fo = open(out, "a")
for repo, dpath in JOBS:
    try:
        d = os.path.join(MODELS_DIR, repo.replace("/", "__"))
        tok = AutoTokenizer.from_pretrained(d, trust_remote_code=True)
        tok.padding_side = "left"
        if tok.pad_token is None:
            tok.pad_token = tok.eos_token
        m = AutoModelForCausalLM.from_pretrained(d, dtype=torch.bfloat16, trust_remote_code=True).cuda().eval()
        E = m.get_input_embeddings().weight
        dead = set((E.float().norm(dim=1) < 1e-6).nonzero().flatten().tolist())
        docs = json.load(open(dpath))["mn_eval"]
        prompts = []
        for t in docs:
            ids = tok(t, add_special_tokens=False).input_ids
            if len(ids) >= 64:
                prompts.append(tok.decode(ids[:48]))
            if len(prompts) >= N_PROMPTS:
                break
        n_gen, n_dead, seqs_with_dead, examples = 0, 0, 0, {}
        prompt_dead = 0
        for i in range(0, len(prompts), BS):
            enc = tok(prompts[i:i + BS], return_tensors="pt", padding=True).to("cuda")
            prompt_dead += sum(int(t) in dead for t in enc.input_ids.flatten().tolist())
            with torch.no_grad():
                kw = dict(do_sample=True, temperature=1.0, top_p=1.0, top_k=0, max_new_tokens=NEW,
                          pad_token_id=tok.pad_token_id)
                try:
                    g = m.generate(**enc, **kw)
                except TypeError:
                    g = m.generate(**enc, use_cache=False, **kw)
            new = g[:, enc.input_ids.shape[1]:].tolist()
            for row in new:
                n_gen += len(row)
                h = [t for t in row if t in dead]
                n_dead += len(h)
                seqs_with_dead += bool(h)
                for t in h:
                    s = tok.decode([t])
                    examples[s] = examples.get(s, 0) + 1
        rec = {"repo": repo, "n_dead_rows": len(dead), "n_prompts": len(prompts), "n_generated": n_gen,
               "n_dead_generated": n_dead, "dead_per_1k": 1000 * n_dead / max(n_gen, 1),
               "frac_rollouts_with_dead": seqs_with_dead / max(len(prompts), 1),
               "dead_in_prompts": prompt_dead,
               "top_examples": sorted(examples.items(), key=lambda kv: -kv[1])[:10]}
    except Exception as e:  # noqa
        rec = {"repo": repo, "error": f"{type(e).__name__}: {e}"[:400]}
    fo.write(json.dumps(rec, ensure_ascii=False) + "\n")
    fo.flush()
    print(json.dumps(rec, ensure_ascii=False)[:500], flush=True)
    m = None
    torch.cuda.empty_cache()


==> anc/embscan/wd_origin.py <==
#!/usr/bin/env python3
"""Exp 3: does weight decay (not the architecture) create near-zero input-embedding rows?

Tiny Llama-style LM on real English text (GPT-2 tokens remapped to a 4096 vocab).
50 vocabulary ids never occur in the training data ("unseen"); 50 occur very rarely ("rare").
Grid: tied/untied embeddings x weight_decay {0, 0.1}, AdamW.
Logged: median L2 of unseen/rare/frequent INPUT rows and unseen OUTPUT rows (untied), vs the
closed-form prediction for a row that never receives gradient: ||w_t|| = ||w_0|| * prod(1 - lr*wd).
"""
import json
import math
import random
import sys

import torch
from transformers import AutoTokenizer, LlamaConfig, LlamaForCausalLM

torch.set_num_threads(16)
OUT = sys.argv[1]
STEPS = int(sys.argv[2]) if len(sys.argv) > 2 else 3000
V, SEQ, BS, LR = 4096, 128, 32, 3e-3
fo = open(OUT, "a")

data = json.load(open("/tmp/cptdata/data.json"))["en_eval"]
gtok = AutoTokenizer.from_pretrained("openai-community/gpt2")
ids = []
for t in data:
    ids += gtok(t).input_ids
from collections import Counter  # noqa: E402
cnt = Counter(ids)
top = [t for t, _ in cnt.most_common(V - 101)]
remap = {t: i + 1 for i, t in enumerate(top)}  # 0 = UNK
stream = [remap.get(t, 0) for t in ids]
UNSEEN = list(range(V - 100, V - 50))  # never appear
RARE = list(range(V - 50, V))           # injected very rarely
random.seed(0)
print("tokens", len(stream), flush=True)
FREQ = list(range(1, 51))


def batch(step):
    out = []
    for _ in range(BS):
        s = random.randrange(0, len(stream) - SEQ - 1)
        seq = stream[s:s + SEQ]
        if random.random() < 0.002:  # ~1 rare token every ~16 steps
            seq[random.randrange(SEQ)] = random.choice(RARE)
        out.append(seq)
    return torch.tensor(out)


def med(x):
    return x.median().item()


for tied in (False, True):
    for wd in (0.0, 0.1):
        torch.manual_seed(0)
        random.seed(0)
        cfg = LlamaConfig(vocab_size=V, hidden_size=256, intermediate_size=704, num_hidden_layers=4,
                          num_attention_heads=4, num_key_value_heads=4, max_position_embeddings=SEQ,
                          tie_word_embeddings=tied)
        m = LlamaForCausalLM(cfg)
        opt = torch.optim.AdamW(m.parameters(), lr=LR, weight_decay=wd, betas=(0.9, 0.95))
        E = m.get_input_embeddings().weight
        O = m.get_output_embeddings().weight
        n0 = med(E.detach()[UNSEEN].norm(dim=1))
        pred = 1.0
        for step in range(1, STEPS + 1):
            x = batch(step)
            loss = m(input_ids=x, labels=x).loss
            opt.zero_grad()
            loss.backward()
            opt.step()
            pred *= (1 - LR * wd)
            if step in (1, 10, 100, 300, 1000, 2000, STEPS) or step % 500 == 0:
                with torch.no_grad():
                    rec = {"tied": tied, "wd": wd, "step": step, "loss": round(loss.item(), 3),
                           "in_unseen": med(E[UNSEEN].norm(dim=1)), "in_rare": med(E[RARE].norm(dim=1)),
                           "in_freq": med(E[FREQ].norm(dim=1)), "out_unseen": med(O[UNSEEN].norm(dim=1)),
                           "pred_unseen_if_no_grad": n0 * pred}
                fo.write(json.dumps(rec) + "\n")
                fo.flush()
                print(json.dumps(rec), flush=True)


==> anc/embscan/zclip_official.py <==
# Upstream source: https://github.com/bluorion-com/ZClip
# Paper: Kumar et al. (2025), "ZClip: Adaptive Spike Mitigation for LLM Pre-Training" (arXiv:2504.02507)
# License: Apache License 2.0 (http://www.apache.org/licenses/LICENSE-2.0)
# Copyright (c) 2025 BluOrion / ZClip Contributors. Redistributed under Apache-2.0 for baseline reproduction.

import torch
import torch.distributed as dist
from torch.distributed.fsdp import FullyShardedDataParallel as FSDP

try:
    from lightning import LightningModule
    LIGHTNING_AVAILABLE = True
except ImportError:
    LightningModule = None
    LIGHTNING_AVAILABLE = False


def is_fsdp_model(pl_module):
    return isinstance(pl_module, FSDP) or any(isinstance(m, FSDP) for m in pl_module.modules())

class ZClip:
    def __init__(self, alpha=0.97, z_thresh=2.5, max_grad_norm=1.0, eps=1e-6,
                 warmup_steps=25, mode="zscore", clip_option="adaptive_scaling", 
                 clip_factor=1.0, skip_update_on_spike=False):
        """
        ZClip: An adaptive gradient clipping mechanism using EMA and anomaly detection.

        Args:
            alpha (float): Smoothing factor for mean and variance.
            z_thresh (float): Threshold value.
                              In percentile mode, the clipping threshold is computed as:
                                  EMA mean + (z_thresh × std)
                              In zscore mode, z_thresh is used to determine whether to clip to the baseline
                              or to compute an adaptive threshold.
            max_grad_norm (float or None): Optional maximum gradient norm.
                                           If None, max norm clipping is not applied.
            eps (float): Small constant to avoid division by zero.
            warmup_steps (int): Number of steps to collect gradient norms before EMA initialization.
            mode (str): Clipping mode. Options:
                        - "percentile": Always clip to a fixed threshold defined as :- mean + (z_thresh × std).
                        - "zscore":     Use z-score based clipping.
            clip_option (str): Only used when mode is "zscore". Options:
                        - "adaptive_scaling": If the gradient norm is a strong outlier (z-score > z_thresh),
                                               compute an adaptive threshold as:
                                                   EMA mean + (z_thresh × std) / (z/z_thresh)
                        - "mean": Simply clip to the EMA mean when the z-score exceeds z_thresh.
            clip_factor (float): Multiplier for the (z_thresh * std) in the adaptive scaling threshold.
                                 Default is 1.0. (This can be adjusted to control the aggressiveness of clipping (0.5–0.9 for aggressive settings).)
            skip_update_on_spike (bool): If True, skip updating EMA statistics when a spike is detected.
                                         Default is False.
        """
        self.alpha = alpha
        self.z_thresh = z_thresh
        self.max_grad_norm = max_grad_norm
        self.eps = eps
        self.warmup_steps = warmup_steps
        self.mode = mode.lower()
        self.clip_factor = clip_factor
        self.skip_update_on_spike = skip_update_on_spike

        if self.mode == "zscore":
            assert clip_option in ["mean", "adaptive_scaling"], (
                "For zscore mode, clip_option must be either 'mean' or 'adaptive_scaling'."
            )
            self.clip_option = clip_option.lower()
        elif self.mode == "percentile":
            self.clip_option = None  # clip_option is ignored in percentile mode.
        else:
            raise ValueError("mode must be either 'zscore' or 'percentile'.")

        self.buffer = []
        self.initialized = False
        self.mean = None
        self.var = None

    def _initialize_ema(self):
        self.mean = sum(self.buffer) / len(self.buffer)
        self.var = sum((x - self.mean) ** 2 for x in self.buffer) / len(self.buffer)
        self.initialized = True
        self.buffer = []

    def _update_ema(self, grad_norm):
        # Update EMA for mean and variance using the new effective gradient norm.
        self.mean = self.alpha * self.mean + (1 - self.alpha) * grad_norm
        self.var = self.alpha * self.var + (1 - self.alpha) * (grad_norm - self.mean) ** 2

    def _compute_positive_zscore(self, grad_norm):
        std = self.var ** 0.5
        z = (grad_norm - self.mean) / (std + self.eps)
        return z, std


    def _compute_grad_norm(self, model):
        """
        Compute the total gradient norm.
          - For FSDP: Sum the squared norms across sharded parameters and perform an all-reduce.
          - For DDP or non-distributed: Use all local parameters.
        """
        first_param = next(model.parameters())
        device = first_param.device
        dtype = first_param.dtype

        if is_fsdp_model(model):
            local_norm_sq = torch.stack(
                [p.grad.to(dtype).norm(2).pow(2) for p in model.parameters() if p.grad is not None]
            ).to(device)
            local_norm_sq = torch.sum(local_norm_sq)
            # Aggregate the squared norms across ranks.
            dist.all_reduce(local_norm_sq, op=dist.ReduceOp.SUM)
            total_norm = torch.sqrt(local_norm_sq)
            return total_norm.item()
        else:
            grad_norms = [
                p.grad.to(dtype).norm(2) for p in model.parameters() if p.grad is not None
            ]
            if not grad_norms:
                return 0.0
            grad_norms_tensor = torch.stack(grad_norms).to(device)
            total_norm = torch.sqrt(torch.sum(torch.pow(grad_norms_tensor, 2)))
            return total_norm.item()

    def _compute_clip_val(self, grad_norm):
        std = self.var ** 0.5

        # Fixed behavior: In percentile mode, always clip to a threshold computed as:
        #   EMA mean + (z_thresh × std)
        if self.mode == "percentile":
            threshold = self.mean + self.z_thresh * std
            if grad_norm > threshold:
                return threshold
        elif self.mode == "zscore":
            # Compute the z-score for the current gradient norm.
            z, std = self._compute_positive_zscore(grad_norm)
            if z > self.z_thresh:
                if self.clip_option == "adaptive_scaling":
                    eta = z / self.z_thresh # This rescaling ratio imposes a greater penalty on large outliers.
                    threshold = self.mean + (self.z_thresh * std) / eta
                    threshold = threshold * self.clip_factor
                elif self.clip_option == "mean":
                    threshold = self.mean
                return threshold
        return None  # No clipping needed.

    def apply_in_place_clipping(self, pl_module, global_norm: float, max_global_norm: float):
        """
        Computes the clipping coefficient and applies gradient clipping in-place.

        Args:
            pl_module (LightningModule): The module whose gradients will be clipped.
            global_norm (float): The precomputed global norm of all gradients.
            max_global_norm (float): The maximum allowed global norm.
        """
        # Calculate the clipping coefficient.
        clip_coef = (max_global_norm / (global_norm + 1e-6)) if global_norm > max_global_norm else 1.0

        # If clipping is needed, scale each gradient in-place.
        if clip_coef < 1.0:
            for param in pl_module.parameters():
                if param.grad is not None:
                    param.grad.data.mul_(clip_coef)

    def _apply_clipping(self, model, clip_val, total_norm):
        """
        Applies clipping to the gradients by merging the computed clip value with the optional max_grad_norm.
        """
        # Use the computed clip_val if available; otherwise, use the total norm.
        adaptive_clip = clip_val if clip_val is not None else total_norm
        if self.max_grad_norm is not None:
            effective_clip = min(adaptive_clip, self.max_grad_norm)
        else:
            effective_clip = adaptive_clip
        self.apply_in_place_clipping(model, total_norm, effective_clip)
        return effective_clip

    def step(self, model):
        """
        Call this after loss.backward() but before optimizer.step().

        Args:
            model (torch.nn.Module): The model with computed gradients.
        
        Returns:
            float: The total gradient norm (before clipping) for monitoring.
        """
        total_norm = self._compute_grad_norm(model)

        # During warmup, collect gradient norms without applying clipping.
        if not self.initialized:
            self.buffer.append(total_norm)
            if len(self.buffer) >= self.warmup_steps:
                self._initialize_ema()
            if self.max_grad_norm is not None and is_fsdp_model(model):
                if isinstance(model, FSDP):
                    model.clip_grad_norm_(self.max_grad_norm)
                elif LIGHTNING_AVAILABLE and isinstance(model, LightningModule):
                    model.trainer.model.clip_grad_norm_(self.max_grad_norm)
                else:
                    grads_clipped = False
                    for m in model.modules():
                        if isinstance(m, FSDP) and m._is_root:
                            m.clip_grad_norm_(self.max_grad_norm)
                            grads_clipped = True
                    assert grads_clipped, "At least one root FSDP module must be available for gradient clipping when requested."
            elif self.max_grad_norm is not None:
                torch.nn.utils.clip_grad_norm_(model.parameters(), self.max_grad_norm)
            return total_norm

        # Compute the clip value based on the selected mode and clip_option.
        clip_val = self._compute_clip_val(total_norm)
        self._apply_clipping(model, clip_val, total_norm)
        if clip_val is not None and self.skip_update_on_spike:
            return total_norm
        
        # Update EMA with the effective norm (either the computed clip or the original norm).
        self._update_ema(clip_val if clip_val is not None else total_norm)
        return total_norm


==> anc/mitigations/groupclip_and_gatefloor.py <==
"""Reference PyTorch implementations of GroupClip (FP64 & copy-free FP32) and GateFloor.

Paper: Near-Zero Token Embeddings Silently Stall Training in Gated Sequence Models
"""
from typing import Iterable
import torch
import torch.nn as nn
import torch.nn.functional as F


@torch.no_grad()
def clip_grad_groupclip(
    backbone_params: Iterable[torch.nn.Parameter],
    embed_weight: torch.nn.Parameter,
    max_norm: float = 1.0,
    eps: float = 1e-12,
    copy_free_fp32: bool = False,
) -> tuple[torch.Tensor, float]:
    """Decoupled GroupClip for adapting released checkpoints with near-zero rows.

    Clips backbone parameters using standard FP32 global-norm clipping while clipping
    the input embedding matrix separately via an overflow-safe norm:
      - copy_free_fp32=False (default): 3-line FP64 scalar norm (`grad.double().norm()`).
      - copy_free_fp32=True (`gc_scaled`): in-place infinity-norm rescaling before FP32
        norm (`0` extra transient memory; matches FP64 within ~1.8e-7 relative diff).
    """
    backbone_norm = torch.nn.utils.clip_grad_norm_(backbone_params, max_norm=max_norm)
    emb_norm = 0.0
    g = embed_weight.grad
    if g is not None:
        if copy_free_fp32:
            m = torch.linalg.vector_norm(g, float("inf")).clamp_min(1e-30)
            g.div_(m)
            unit_norm = torch.linalg.vector_norm(g)
            emb_norm = float((m * unit_norm).double().item())
            g.mul_(torch.minimum(m, max_norm / (unit_norm + eps)))
        else:
            emb_norm = g.double().norm().item()
            g.mul_(min(1.0, max_norm / (emb_norm + eps)))
    return backbone_norm, emb_norm


class GateFloorSiLU(nn.Module):
    """Positive-offset output gate g_delta(z) = SiLU(z) + delta for pretraining from scratch.

    Guarantees g_delta(0) = delta > 0 at the zero-input fixed point z = 0 while preserving
    unbounded linear growth for z >> 0 with zero added parameters.
    """

    def __init__(self, delta: float = 0.1):
        super().__init__()
        if delta <= 0:
            raise ValueError(f"delta must be strictly positive, got {delta}")
        self.delta = float(delta)

    def forward(self, z: torch.Tensor) -> torch.Tensor:
        return F.silu(z) + self.delta


==> anc/paper_pipeline/build_paper_facts.py <==
#!/usr/bin/env python3
"""Single Source of Truth (SSOT) compiler for our paper.

Reads raw experimental JSON/JSONL logs from ../embscan/, validates cross-checks,
and emits:
  1. generated/facts_registry.json  (structured data + SHA256 provenance)
  2. generated/paper_macros.tex     (LaTeX macros for zero-drift prose & captions)
"""
import glob
import hashlib
import json
import math
import os
import statistics
from collections import defaultdict

HERE = os.path.dirname(os.path.abspath(__file__))
EMBSCAN = os.path.abspath(os.path.join(HERE, "..", "embscan"))
GEN_DIR = os.path.join(HERE, "generated")
os.makedirs(GEN_DIR, exist_ok=True)


def sha256_file(path: str) -> str:
    h = hashlib.sha256()
    with open(path, "rb") as f:
        for chunk in iter(lambda: f.read(1 << 20), b""):
            h.update(chunk)
    return h.hexdigest()[:16]


def mean_sd(vals):
    assert len(vals) >= 1, "Empty value list"
    if len(vals) == 1:
        return vals[0], 0.0
    return statistics.mean(vals), statistics.stdev(vals)


def main():
    provenance = {}

    def track(rel_path: str) -> str:
        full = os.path.join(EMBSCAN, rel_path)
        assert os.path.exists(full), f"Missing ground-truth file: {full}"
        provenance[rel_path] = sha256_file(full)
        return full

    # -------------------------------------------------------------------------
    # 1. Public Model Census (E1, E2, E13, E14, E16)
    # -------------------------------------------------------------------------
    res_path = track("results.jsonl")
    reach_path = track("reach_all.json")
    gated_path = track("gated.jsonl")
    gated_reach_path = track("gated_reach.json")
    pure_mamba_path = track("pure_mamba.jsonl")

    raw_res = [json.loads(l) for l in open(res_path) if l.strip()]
    ok_res = [r for r in raw_res if not r.get("err") and "emb" in r]
    gated_ok = [r for l in open(gated_path) if l.strip() for r in [json.loads(l)] if not r.get("err") and "emb" in r]
    pure_ok = [r for l in open(pure_mamba_path) if l.strip() for r in [json.loads(l)] if not r.get("err") and "emb" in r]
    assert len(ok_res) == 256, f"Expected 256 primary models, got {len(ok_res)}"

    reach_by_repo = {r["repo"]: r for r in json.load(open(reach_path))}
    gated_reach_by_repo = {r["repo"]: r for r in json.load(open(gated_reach_path))}
    merged_reach = dict(gated_reach_by_repo)
    merged_reach.update(reach_by_repo)

    # Deduplicated union across all scanned open-weight checkpoints (N = 291)
    all_scanned_by_repo = {}
    for lst in (ok_res, gated_ok, pure_ok):
        for r in lst:
            all_scanned_by_repo.setdefault(r["repo"], r)

    # Exact HF architecture classes for gated / recurrent / linear-attention sequence models
    GATED_ARCH_CLASSES = {
        "BailingMoeLinearV2ForCausalLM",
        "BambaForCausalLM",
        "FalconH1ForCausalLM",
        "FalconMambaForCausalLM",
        "GraniteMoeHybridForCausalLM",
        "HymbaForCausalLM",
        "JambaForCausalLM",
        "KimiLinearForCausalLM",
        "Lfm2ForCausalLM",
        "Mamba2ForCausalLM",
        "MambaForCausalLM",
        "MiniMaxM1ForCausalLM",
        "MiniMaxM2ForCausalLM",
        "MiniMaxM3SparseForConditionalGeneration",
        "NemotronHForCausalLM",
        "Phi4FlashForCausalLM",
        "Qwen3NextForCausalLM",
        "Qwen4ExpForConditionalGeneration",
        "RWKV7ForCausalLM",
        "Zamba2ForCausalLM",
    }
    custom_verified_has_nz = {
        "moonshotai/Kimi-Linear-48B-A3B-Base",  # E16: 18 normal tokens + chat tokens verified via custom tiktoken
        "mistralai/Mamba-Codestral-7B-v0.1",    # E13: 2 CRLF code tokens verified via Mistral Tekken tokenizer
    }

    def has_reachable_nz(repo: str) -> bool:
        rc = merged_reach.get(repo)
        return bool((rc and rc.get("n_reach_tiny", 0) > 0) or repo in custom_verified_has_nz)

    all_models = list(all_scanned_by_repo.values())
    survey_total = len(all_models)
    assert survey_total == 291, f"Expected 291 deduplicated checkpoints, got {survey_total}"
    extra_sweep_count = survey_total - len(ok_res)  # 35

    unique_matrix_sigs = {
        (
            r["emb"].get("vocab"),
            r["emb"].get("dim"),
            r["emb"].get("median_l2"),
            r["emb"].get("p01_l2"),
            r["emb"].get("min_l2"),
            r["emb"].get("max_l2"),
            r["emb"].get("n_tiny_1e-6"),
        )
        for r in all_models
    }
    survey_unique_matrices = len(unique_matrix_sigs)
    assert survey_unique_matrices == 280, f"Expected 280 unique embedding matrices, got {survey_unique_matrices}"

    any_tiny_models = [r for r in all_models if r["emb"].get("n_tiny_1e-6", 0) > 0]
    # Effective weight tying: explicit config flag when present; otherwise (flag absent, HF default
    # tie_word_embeddings=True) the checkpoint is tied iff it stores no separate output-embedding tensor.
    def is_tied(r):
        if r.get("tie") is True:
            return True
        if r.get("tie") is False:
            return False
        return not (r.get("out_name") and r.get("out_name") != r.get("emb_name"))

    tied_models = [r for r in all_models if is_tied(r)]
    untied_models = [r for r in all_models if not is_tied(r)]
    assert len(tied_models) + len(untied_models) == survey_total

    tied_tf_models = [r for r in tied_models if r.get("arch") not in GATED_ARCH_CLASSES]
    gated_tied = [r for r in tied_models if r.get("arch") in GATED_ARCH_CLASSES]
    untied_tf_models = [r for r in untied_models if r.get("arch") not in GATED_ARCH_CLASSES]
    gated_untied = [r for r in untied_models if r.get("arch") in GATED_ARCH_CLASSES]

    tied_affected = [r for r in tied_models if has_reachable_nz(r["repo"])]
    untied_tf_affected = [r for r in untied_tf_models if has_reachable_nz(r["repo"])]
    gated_untied_aff = [r for r in gated_untied if has_reachable_nz(r["repo"])]
    untied_affected = untied_tf_affected + gated_untied_aff
    survey_affected = len(tied_affected) + len(untied_affected)

    assert len(tied_tf_models) == 80 and len(gated_tied) == 21
    assert len(untied_tf_models) == 152 and len(gated_untied) == 38
    assert len(tied_affected) == 0
    assert len(untied_tf_affected) == 47 and len(gated_untied_aff) == 20
    assert survey_affected == 67

    # Check output lm_head health across sampled reachable near-zero (<1e-6) rows in all 291 models
    healthy_out_rows = 0
    nondecayed_out_rows = 0
    total_sampled_tiny_rows = 0
    for repo, r in merged_reach.items():
        if repo not in all_scanned_by_repo:
            continue
        out_med = r.get("out_median")
        if not out_med:
            continue
        for ex in r.get("examples", []):
            tid, piece, in_l2, out_l2 = ex
            if in_l2 < 1e-6 and out_l2 is not None:
                total_sampled_tiny_rows += 1
                if out_l2 >= 0.3 * out_med:
                    healthy_out_rows += 1
                if out_l2 >= 0.1 * out_med:
                    nondecayed_out_rows += 1
    assert healthy_out_rows == 901 and total_sampled_tiny_rows == 979

    # -------------------------------------------------------------------------
    # 2. Weight-Decay Origin & OLMoE Corpus Verification (E21, E26)
    # -------------------------------------------------------------------------
    e26_data = json.load(open(track("e26/e26_results.json")))
    olmoe_nz_all = e26_data["groups"][0]
    assert olmoe_nz_all["n"] == 251 and olmoe_nz_all["n_count0"] == 251
    olmoe_sample_tokens_m = e26_data["sample"]["total_tokens"] / 1e6

    # -------------------------------------------------------------------------
    # 3. Real Pretrained Architecture Law & Trajectories (E7, E11, E30)
    # -------------------------------------------------------------------------
    e30_dense_path = track("e30_dense.jsonl")
    e30_real_path = track("e30_real_arch.jsonl")
    eps_path = track("eps.jsonl")
    o4_path = track("o4.jsonl")

    e30_curves = {}
    for l in open(e30_dense_path):
        if l.strip():
            d = json.loads(l)
            e30_curves[d["repo"]] = d["mid"]["curve"]

    e30_summary = {}
    for l in open(e30_real_path):
        if l.strip():
            d = json.loads(l)
            if "mid" in d:
                e30_summary[d["repo"]] = {
                    "grad_r1e30": d["mid"]["grad_r1e30_median"],
                    "grad_normal": d["mid"]["grad_normal_median"],
                }

    # Add Nemotron-3-Nano-4B and Falcon-H1-1.5B and Llama-3.1-8B r-sweeps from o4.jsonl
    o4_sweeps = {}
    for l in open(o4_path):
        if l.strip():
            d = json.loads(l)
            if d.get("sweep") and d.get("pos_kind") == "mid":
                o4_sweeps[d["model"]] = [[pt["actual_norm"], pt["grad"]] for pt in d["sweep"]]

    # Layerwise trajectories at matched r=1e-20 from eps.jsonl (mid-sequence)
    eps_trajs = {}
    for l in open(eps_path):
        if l.strip():
            d = json.loads(l)
            if d.get("pos") == "mid" and "ref_loss" in d:
                # Pick eps=1e-6 (standard RMSNorm default)
                for item in d["sweep"]:
                    if abs(item["eps"] - 1e-6) < 1e-12:
                        eps_trajs[d["repo"]] = {
                            "traj": item["traj"],
                            "grad": item["grad"],
                            "rescue_layer": item["rescue_layer"],
                        }

    # IEEE-754 FP32 overflow threshold for squared norm accumulation: sqrt(FLT_MAX)
    flt_max = (2.0 - 2.0**-23) * (2.0**127)
    fp32_grad_overflow_thresh = math.sqrt(flt_max)  # 1.844674352395373e+19

    # -------------------------------------------------------------------------
    # 4. Multi-Seed Continual Pretraining & 10-Arm Comparison (E32, E33, E34)
    # -------------------------------------------------------------------------
    e32_files = sorted(
        glob.glob(os.path.join(EMBSCAN, "outE32*", "*.jsonl"))
        + glob.glob(os.path.join(EMBSCAN, "outE34", "e34_*.jsonl"))
    )
    for fp in e32_files:
        track(os.path.relpath(fp, EMBSCAN))

    evals = defaultdict(dict)
    dones = defaultdict(dict)
    steps_log = defaultdict(list)

    for fp in e32_files:
        cur_tot = None
        for line in open(fp):
            if not line.strip():
                continue
            d = json.loads(line)
            k = d.get("kind")
            if k == "meta":
                cur_tot = d["steps"]
            elif k == "eval":
                evals[(d["model"], d["lang"], d["arm"], cur_tot, d["step"])][d["seed"]] = d
            elif k == "done":
                dones[(d["model"], d["lang"], d["arm"], d["steps"])][d["seed"]] = d
            elif k == "step":
                steps_log[(d["model"], d["lang"], d["arm"], cur_tot, d["seed"])].append(d)

    nemo_key = "nvidia__NVIDIA-Nemotron-3-Nano-4B-BF16"
    falcon_key = "tiiuae__Falcon-H1-1.5B-Base"

    nemo_base_done = dones[(nemo_key, "tel_Telu", "base", 1000)]
    nemo_gc_done = dones[(nemo_key, "tel_Telu", "groupclip_fp64", 1000)]
    nemo_gcfp32_done = dones[(nemo_key, "tel_Telu", "groupclip", 1000)]
    nemo_mask_done = dones[(nemo_key, "tel_Telu", "mask", 1000)]
    assert len(nemo_base_done) == 3 and len(nemo_gc_done) == 3 and len(nemo_gcfp32_done) == 3

    nemo_hit_m, nemo_hit_sd = mean_sd([v["n_dead_steps"] for v in nemo_base_done.values()])
    nemo_inf_m, nemo_inf_sd = mean_sd([v["n_inf_steps"] for v in nemo_base_done.values()])
    nemo_gc_inf_m, _ = mean_sd([v["n_inf_steps"] for v in nemo_gc_done.values()])
    assert nemo_gc_inf_m == 0.0

    # GroupClip (FP64) self-healing statistics across 3 seeds (1,000 steps)
    gcfp64_seen_cnt_m, gcfp64_seen_cnt_sd = mean_sd([v["seen_dead_count"] for v in nemo_gc_done.values()])
    gcfp64_spikes = []
    gcfp64_post500_meds = []
    gcfp64_final_meds = []
    for s in [0, 1, 2]:
        s_recs = steps_log[(nemo_key, "tel_Telu", "groupclip_fp64", 1000, s)]
        gcfp64_spikes.append(sum(1 for r in s_recs if r.get("max_grad_emb", 0.0) > 1e10))
        p500 = [r["max_grad_emb"] for r in s_recs if r["step"] > 500 and r.get("dead_tokens_in_batch", 0) > 0]
        gcfp64_post500_meds.append(statistics.median(p500))
        gcfp64_final_meds.append(evals[(nemo_key, "tel_Telu", "groupclip_fp64", 1000, 1000)][s]["seen_dead_norm_median"])
    gcfp64_spikes_m, gcfp64_spikes_sd = mean_sd(gcfp64_spikes)
    gcfp64_post500_med = statistics.mean(gcfp64_post500_meds)
    gcfp64_final_norm_med = statistics.mean(gcfp64_final_meds)

    # Collect full 1000-step evaluation curves for Nemotron-4B and Falcon-H1-1.5B
    def extract_curve(mkey, lang, arm, tot=1000):
        out = []
        for st in [0, 100, 200, 300, 400, 600, 800, 1000]:
            em = evals.get((mkey, lang, arm, tot, st), {})
            if not em:
                continue
            seeds = sorted(em.keys())
            nll_m, nll_sd = mean_sd([em[s]["flores_tgt_nll"] for s in seeds])
            ppl_m, ppl_sd = mean_sd([em[s]["flores_tgt_ppl"] for s in seeds])
            fw_m, fw_sd = mean_sd([em[s]["tgt_nll"] for s in seeds])
            out.append({
                "step": st,
                "n_seeds": len(seeds),
                "flores_nll_mean": nll_m,
                "flores_nll_sd": nll_sd,
                "flores_ppl_mean": ppl_m,
                "flores_ppl_sd": ppl_sd,
                "fw2_nll_mean": fw_m,
                "fw2_nll_sd": fw_sd,
            })
        return out

    nemo_curves = {arm: extract_curve(nemo_key, "tel_Telu", arm, 1000) for arm in ["base", "mask", "groupclip", "groupclip_fp64"]}
    falcon_curves = {arm: extract_curve(falcon_key, "khk_Cyrl", arm, 1000) for arm in ["base", "mask", "groupclip"]}

    falcon_base_done = dones[(falcon_key, "khk_Cyrl", "base", 1000)]
    falcon_hit_m, falcon_hit_sd = mean_sd([v["n_dead_steps"] for v in falcon_base_done.values()])

    # E33 + E34 10-arm 300-step diagnostic metrics on Nemotron-4B
    fp64_stalled_counts = []
    base300_stalled_counts = []
    skipinf_stalled_counts = []
    zclip_stalled_counts = []
    gradstab_stalled_counts = []
    gradstab_embskip_counts = []
    e33_hit_counts = []
    for s in [0, 1, 2]:
        recs = steps_log[(nemo_key, "tel_Telu", "fp64norm", 300, s)]
        fp64_stalled_counts.append(sum(1 for r in recs if r["eff_coef_other"] < 1e-4))
        e33_hit_counts.append(sum(1 for r in recs if r["dead_tokens_in_batch"] > 0))
        recs_b = [r for r in steps_log[(nemo_key, "tel_Telu", "base", 1000, s)] if r["step"] <= 300]
        base300_stalled_counts.append(sum(1 for r in recs_b if r["eff_coef_other"] < 1e-4))
        recs_sk = steps_log[(nemo_key, "tel_Telu", "skipinf", 300, s)]
        skipinf_stalled_counts.append(sum(1 for r in recs_sk if r["eff_coef_other"] < 1e-4))
        recs_zc = steps_log[(nemo_key, "tel_Telu", "zclip", 300, s)]
        zclip_stalled_counts.append(sum(1 for r in recs_zc if r["eff_coef_other"] < 1e-4))
        recs_gs = steps_log[(nemo_key, "tel_Telu", "gradstab", 300, s)]
        gradstab_stalled_counts.append(sum(1 for r in recs_gs if r["eff_coef_other"] < 1e-4))
        gradstab_embskip_counts.append(dones[(nemo_key, "tel_Telu", "gradstab", 300)][s]["n_inf_steps"])
    fp64_stalled_m, fp64_stalled_sd = mean_sd(fp64_stalled_counts)
    base300_stalled_m, base300_stalled_sd = mean_sd(base300_stalled_counts)
    skipinf_stalled_m, skipinf_stalled_sd = mean_sd(skipinf_stalled_counts)
    zclip_stalled_m, zclip_stalled_sd = mean_sd(zclip_stalled_counts)
    gradstab_stalled_m, gradstab_stalled_sd = mean_sd(gradstab_stalled_counts)
    gradstab_embskip_m, gradstab_embskip_sd = mean_sd(gradstab_embskip_counts)
    e33_hit_m, e33_hit_sd = mean_sd(e33_hit_counts)

    def step300_ppl(arm, tot):
        em = evals[(nemo_key, "tel_Telu", arm, tot, 300)]
        return mean_sd([em[s]["flores_tgt_ppl"] for s in sorted(em.keys())])

    e33_ppls = {
        "base": step300_ppl("base", 1000),
        "skipinf": step300_ppl("skipinf", 300),
        "zclip": step300_ppl("zclip", 300),
        "gradstab": step300_ppl("gradstab", 300),
        "freeze": step300_ppl("freeze", 300),
        "fp64norm": step300_ppl("fp64norm", 300),
        "meanreinit": step300_ppl("meanreinit", 300),
        "mask": step300_ppl("mask", 1000),
        "groupclip": step300_ppl("groupclip", 1000),
        "groupclip_fp64": step300_ppl("groupclip_fp64", 1000),
    }

    # Dataset batch hit rates (128 sequences/batch) from dsfreq.jsonl
    ds_map = {}
    for line in open(track("dsfreq.jsonl")):
        if line.strip():
            d = json.loads(line)
            ds_map[(d["model"], d["dataset"])] = round(100.0 * d["p_batch128_hit"], 1)

    # -------------------------------------------------------------------------
    # 5. Billion-Token Architectural Pretraining & GateFloor Offset Sweep (E31, E35)
    # -------------------------------------------------------------------------
    e31_files = sorted(
        glob.glob(os.path.join(EMBSCAN, "outE31*", "e31_*.jsonl"))
        + glob.glob(os.path.join(EMBSCAN, "outE34", "e35_*.jsonl"))
    )
    for fp in e31_files:
        track(os.path.relpath(fp, EMBSCAN))

    e31_records = {}
    for fp in e31_files:
        meta, trains, blow = None, [], None
        for line in open(fp):
            if not line.strip():
                continue
            d = json.loads(line)
            if d.get("kind") == "meta":
                meta = d
            elif d.get("kind") == "train":
                trains.append(d)
            elif d.get("kind") == "blowup":
                blow = d
        if meta:
            steady_tps = statistics.mean([t["tok_per_sec_k"] for t in trains[2:] if "tok_per_sec_k" in t])
            e31_records[f"{meta['arch']}__{meta['variant']}__s{meta['seed']}"] = {
                "n_params_M": meta["n_params_M"],
                "total_tokens_B": meta["total_tokens_B"],
                "eval_loss": trains[-1]["eval_loss"],
                "eval_ppl": trains[-1]["eval_ppl"],
                "tps_k": steady_tps,
                "mid_slope": blow["mid"]["slope_fp32"],
                "start_slope": blow["start"]["slope_fp32"],
                "mid_g1e30": blow["mid"]["sweep_fp32"][0][1],
                "start_g1e30": blow["start"]["sweep_fp32"][0][1],
            }
    assert len(e31_records) == 14, f"Expected 14 E31+E35 runs, got {len(e31_records)}"

    h355_base = e31_records["hybrid_355m__baseline__s0"]
    h355_sig = e31_records["hybrid_355m__sigmoid__s0"]
    h355_floor = e31_records["hybrid_355m__silu_floor__s0"]
    h200_base = e31_records["hybrid_200m__baseline__s0"]
    h200_sig = e31_records["hybrid_200m__sigmoid__s0"]
    h200_floor = e31_records["hybrid_200m__silu_floor__s0"]
    m165_base_ppl = statistics.mean([e31_records[f"mamba2_165m__baseline__s{s}"]["eval_ppl"] for s in [0, 1]])
    m165_floor_ppl = statistics.mean([e31_records[f"mamba2_165m__silu_floor__s{s}"]["eval_ppl"] for s in [0, 1]])
    m165_sig_ppl = e31_records["mamba2_165m__sigmoid__s0"]["eval_ppl"]
    m165_base_tps = statistics.mean([e31_records[f"mamba2_165m__baseline__s{s}"]["tps_k"] for s in [0, 1]])
    m165_floor_tps = statistics.mean([e31_records[f"mamba2_165m__silu_floor__s{s}"]["tps_k"] for s in [0, 1]])
    m165_sig_tps = e31_records["mamba2_165m__sigmoid__s0"]["tps_k"]
    m165_min_M = round(e31_records["mamba2_165m__baseline__s0"]["n_params_M"])
    h200_mid_M = round(h200_floor["n_params_M"])
    h355_max_M = round(h355_floor["n_params_M"])

    m165_d0 = e31_records["mamba2_165m__baseline__s0"]
    m165_d001 = e31_records["mamba2_165m__silu_floor_0.01__s0"]
    m165_d003 = e31_records["mamba2_165m__silu_floor_0.03__s0"]
    m165_d010 = e31_records["mamba2_165m__silu_floor__s0"]
    m165_d030 = e31_records["mamba2_165m__silu_floor_0.3__s0"]

    # -------------------------------------------------------------------------
    # Assemble Master Facts Registry
    # -------------------------------------------------------------------------
    nemo_s100_base = [x for x in nemo_curves["base"] if x["step"] == 100][0]
    nemo_s100_gc = [x for x in nemo_curves["groupclip_fp64"] if x["step"] == 100][0]
    nemo_s1000_base = [x for x in nemo_curves["base"] if x["step"] == 1000][0]
    nemo_s1000_gc = [x for x in nemo_curves["groupclip_fp64"] if x["step"] == 1000][0]
    nemo_s1000_gcfp32 = [x for x in nemo_curves["groupclip"] if x["step"] == 1000][0]
    nemo_s1000_mask = [x for x in nemo_curves["mask"] if x["step"] == 1000][0]
    nemo_s800_gc = [x for x in nemo_curves["groupclip_fp64"] if x["step"] == 800][0]

    falcon_s100_base = [x for x in falcon_curves["base"] if x["step"] == 100][0]
    falcon_s100_mask = [x for x in falcon_curves["mask"] if x["step"] == 100][0]
    falcon_s100_gc = [x for x in falcon_curves["groupclip"] if x["step"] == 100][0]
    falcon_s1000_base = [x for x in falcon_curves["base"] if x["step"] == 1000][0]
    falcon_s1000_mask = [x for x in falcon_curves["mask"] if x["step"] == 1000][0]
    falcon_s1000_gc = [x for x in falcon_curves["groupclip"] if x["step"] == 1000][0]

    registry = {
        "provenance_sha256_prefix": provenance,
        "census": {
            "survey_total": survey_total,
            "survey_unique_matrices": survey_unique_matrices,
            "primary_total": len(ok_res),
            "extra_sweep_count": extra_sweep_count,
            "any_tiny_count": len(any_tiny_models),
            "survey_affected": survey_affected,
            "survey_affected_pct": round(100.0 * survey_affected / survey_total, 1),
            "tied_total": len(tied_models),
            "tied_affected": len(tied_affected),
            "tied_affected_pct": 0.0,
            "tied_tf_total": len(tied_tf_models),
            "tied_tf_affected": 0,
            "untied_total": len(untied_models),
            "untied_affected": len(untied_affected),
            "untied_affected_pct": round(100.0 * len(untied_affected) / len(untied_models), 1),
            "untied_tf_total": len(untied_tf_models),
            "untied_tf_affected": len(untied_tf_affected),
            "untied_tf_pct": round(100.0 * len(untied_tf_affected) / len(untied_tf_models), 1),
            "healthy_out_rows": healthy_out_rows,
            "nondecayed_out_rows": nondecayed_out_rows,
            "total_sampled_tiny_rows": total_sampled_tiny_rows,
            "healthy_out_pct": round(100.0 * healthy_out_rows / total_sampled_tiny_rows, 1),
            "gated_surveyed": len(gated_tied) + len(gated_untied),
            "gated_affected": len(gated_untied_aff),
            "gated_tied_total": len(gated_tied),
            "gated_tied_affected": 0,
            "gated_untied_total": len(gated_untied),
            "gated_untied_affected": len(gated_untied_aff),
            "gated_untied_pct": round(100.0 * len(gated_untied_aff) / len(gated_untied), 1),
        },
        "origin": {
            "olmoe_nearzero_total": olmoe_nz_all["n"],
            "olmoe_nearzero_zero_freq": olmoe_nz_all["n_count0"],
            "olmoe_sample_tokens_M": round(olmoe_sample_tokens_m),
        },
        "mechanism": {
            "fp32_overflow_thresh_mantissa": round(fp32_grad_overflow_thresh / 1e19, 2),
            "fp32_overflow_thresh_exp": 19,
            "e30_curves": e30_curves,
            "e30_summary": e30_summary,
            "o4_sweeps": o4_sweeps,
            "eps_trajs": eps_trajs,
        },
        "cpt": {
            "nemo_total_steps": 1000,
            "nemo_seeds": 3,
            "nemo_hit_steps_mean": round(nemo_hit_m, 1),
            "nemo_hit_pct": round(nemo_hit_m / 10.0, 1),
            "nemo_base_inf_mean": round(nemo_inf_m, 1),
            "nemo_base_inf_sd": round(nemo_inf_sd, 1),
            "nemo_base_inf_pct": round(nemo_inf_m / 10.0, 1),
            "nemo_s1000_base_ppl": round(nemo_s1000_base["flores_ppl_mean"], 2),
            "nemo_s1000_gc_ppl": round(nemo_s1000_gc["flores_ppl_mean"], 2),
            "nemo_s1000_mask_ppl": round(nemo_s1000_mask["flores_ppl_mean"], 2),
            "nemo_s1000_base_nll": round(nemo_s1000_base["flores_nll_mean"], 4),
            "nemo_s1000_gc_nll": round(nemo_s1000_gc["flores_nll_mean"], 4),
            "nemo_s800_gc_nll": round(nemo_s800_gc["flores_nll_mean"], 4),
            "falcon_hit_pct": round(falcon_hit_m / 10.0, 1),
            "falcon_s100_base_ppl": round(falcon_s100_base["flores_ppl_mean"], 2),
            "falcon_s100_gc_ppl": round(falcon_s100_gc["flores_ppl_mean"], 2),
            "falcon_s1000_base_ppl": round(falcon_s1000_base["flores_ppl_mean"], 2),
            "falcon_s1000_gc_ppl": round(falcon_s1000_gc["flores_ppl_mean"], 2),
            "fp64_stalled_mean": round(fp64_stalled_m, 1),
            "fp64_stalled_sd": round(fp64_stalled_sd, 1),
            "nemo_curves": nemo_curves,
            "falcon_curves": falcon_curves,
        },
        "pretrain_scale": {
            "num_runs": len(e31_records),
            "min_params_M": m165_min_M,
            "max_params_M": h355_max_M,
            "min_tokens_B": round(e31_records["mamba2_165m__baseline__s0"]["total_tokens_B"], 2),
            "max_tokens_B": round(h355_floor["total_tokens_B"], 2),
            "h355_base_loss": round(h355_base["eval_loss"], 4),
            "h355_floor_loss": round(h355_floor["eval_loss"], 4),
            "h355_base_ppl": round(h355_base["eval_ppl"], 2),
            "h355_floor_ppl": round(h355_floor["eval_ppl"], 2),
            "runs": e31_records,
        },
    }

    reg_path = os.path.join(GEN_DIR, "facts_registry.json")
    with open(reg_path, "w") as f:
        json.dump(registry, f, indent=2)

    # -------------------------------------------------------------------------
    # Emit LaTeX Single-Source-of-Truth Macros
    # -------------------------------------------------------------------------
    c = registry["census"]
    o = registry["origin"]
    cp = registry["cpt"]
    ps = registry["pretrain_scale"]

    macros = [
        "% AUTO-GENERATED BY build_paper_facts.py -- DO NOT EDIT MANUALLY",
        "\\usepackage{xspace}",
        f"\\newcommand{{\\SurveyTotal}}{{{c['survey_total']}\\xspace}}",
        f"\\newcommand{{\\SurveyUniqueMatrices}}{{{c['survey_unique_matrices']}\\xspace}}",
        f"\\newcommand{{\\AnyTinyModels}}{{{c['any_tiny_count']}\\xspace}}",
        f"\\newcommand{{\\SurveyAffected}}{{{c['survey_affected']}\\xspace}}",
        f"\\newcommand{{\\SurveyAffectedPct}}{{{c['survey_affected_pct']}\\%\\xspace}}",
        f"\\newcommand{{\\UntiedTotal}}{{{c['untied_total']}\\xspace}}",
        f"\\newcommand{{\\UntiedAffected}}{{{c['untied_affected']}\\xspace}}",
        f"\\newcommand{{\\UntiedAffectedPct}}{{{c['untied_affected_pct']}\\%\\xspace}}",
        f"\\newcommand{{\\TiedTotal}}{{{c['tied_total']}\\xspace}}",
        f"\\newcommand{{\\TiedTfTotal}}{{{c['tied_tf_total']}\\xspace}}",
        f"\\newcommand{{\\TiedAffected}}{{{c['tied_affected']}\\xspace}}",
        f"\\newcommand{{\\TiedAffectedPct}}{{{int(c['tied_affected_pct'])}\\%\\xspace}}",
        f"\\newcommand{{\\UntiedTfTotal}}{{{c['untied_tf_total']}\\xspace}}",
        f"\\newcommand{{\\UntiedTfAffected}}{{{c['untied_tf_affected']}\\xspace}}",
        f"\\newcommand{{\\UntiedTfPct}}{{{c['untied_tf_pct']}\\%\\xspace}}",
        f"\\newcommand{{\\GatedSurveyTotal}}{{{c['gated_surveyed']}\\xspace}}",
        f"\\newcommand{{\\GatedTiedTotal}}{{{c['gated_tied_total']}\\xspace}}",
        f"\\newcommand{{\\GatedUntiedTotal}}{{{c['gated_untied_total']}\\xspace}}",
        f"\\newcommand{{\\GatedUntiedAffected}}{{{c['gated_untied_affected']}\\xspace}}",
        f"\\newcommand{{\\GatedUntiedPct}}{{{c['gated_untied_pct']}\\%\\xspace}}",
        f"\\newcommand{{\\HealthyOutRows}}{{{c['healthy_out_rows']}\\xspace}}",
        f"\\newcommand{{\\SampledTinyRows}}{{{c['total_sampled_tiny_rows']}\\xspace}}",
        f"\\newcommand{{\\HealthyOutPct}}{{{round(c['healthy_out_pct'])}\\%\\xspace}}",
        f"\\newcommand{{\\OlmoeZeroFreqCount}}{{{o['olmoe_nearzero_zero_freq']}\\xspace}}",
        f"\\newcommand{{\\OlmoeSampleTokensM}}{{{o['olmoe_sample_tokens_M']}M\\xspace}}",
        "\\newcommand{\\MaxRealPretrainedGrad}{10^{34}\\xspace}",
        "\\newcommand{\\FpOverflowThresh}{1.84 \\times 10^{19}\\xspace}",
        f"\\newcommand{{\\CptTotalSteps}}{{1{{,}}000\\xspace}}",
        f"\\newcommand{{\\CptNumSeeds}}{{{cp['nemo_seeds']}\\xspace}}",
        f"\\newcommand{{\\NemoHitBatchPct}}{{{cp['nemo_hit_pct']}\\%\\xspace}}",
        f"\\newcommand{{\\NemoBaseStalledPct}}{{{cp['nemo_base_inf_pct']}\\%\\xspace}}",
        f"\\newcommand{{\\NemoWastedApproxPct}}{{{round(cp['nemo_base_inf_pct'])}\\%\\xspace}}",
        f"\\newcommand{{\\NemoBaseStalledSteps}}{{{cp['nemo_base_inf_mean']} \\pm {cp['nemo_base_inf_sd']}\\xspace}}",
        f"\\newcommand{{\\NemoBasePpl}}{{{cp['nemo_s1000_base_ppl']:.2f}\\xspace}}",
        f"\\newcommand{{\\NemoGroupClipPpl}}{{{cp['nemo_s1000_gc_ppl']:.2f}\\xspace}}",
        f"\\newcommand{{\\FalconHitBatchPct}}{{{cp['falcon_hit_pct']}\\%\\xspace}}",
        f"\\newcommand{{\\FalconEarlyBasePpl}}{{{cp['falcon_s100_base_ppl']:.2f}\\xspace}}",
        f"\\newcommand{{\\FalconEarlyGroupClipPpl}}{{{cp['falcon_s100_gc_ppl']:.2f}\\xspace}}",
        f"\\newcommand{{\\FalconFinalBasePpl}}{{{cp['falcon_s1000_base_ppl']:.2f}\\xspace}}",
        f"\\newcommand{{\\FalconFinalGroupClipPpl}}{{{cp['falcon_s1000_gc_ppl']:.2f}\\xspace}}",
        f"\\newcommand{{\\FpSixtyFourStalledSteps}}{{{cp['fp64_stalled_mean']:.1f}\\xspace}}",
        f"\\newcommand{{\\PretrainNumRuns}}{{{ps['num_runs']}\\xspace}}",
        f"\\newcommand{{\\ScaleMinParams}}{{{ps['min_params_M']}M\\xspace}}",
        f"\\newcommand{{\\ScaleMaxParams}}{{{ps['max_params_M']}M\\xspace}}",
        f"\\newcommand{{\\ScaleMinTokens}}{{{ps['min_tokens_B']:.2f}B\\xspace}}",
        f"\\newcommand{{\\ScaleMaxTokens}}{{{ps['max_tokens_B']:.2f}B\\xspace}}",
        f"\\newcommand{{\\ScaleMaxBasePpl}}{{{ps['h355_base_ppl']:.2f}\\xspace}}",
        f"\\newcommand{{\\ScaleMaxFloorPpl}}{{{ps['h355_floor_ppl']:.2f}\\xspace}}",
        f"\\newcommand{{\\GateFloorOrderDrop}}{{{int(math.log10(ps['runs']['hybrid_355m__baseline__s0']['start_g1e30'] / ps['runs']['hybrid_355m__silu_floor__s0']['mid_g1e30']))}\\xspace}}",
        # Workload batch hit rates (128 seqs/batch)
        f"\\newcommand{{\\AyaHitLowPct}}{{{ds_map[('nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16', 'SFT/aya_dataset(multilingual)')]}\\%\\xspace}}",
        f"\\newcommand{{\\AyaHitHighPct}}{{{ds_map[('nvidia/Nemotron-H-4B-Base-8K', 'SFT/aya_dataset(multilingual)')]}\\%\\xspace}}",
        f"\\newcommand{{\\ThaiHitLowPct}}{{{ds_map[('tiiuae/Falcon-H1-1.5B-Base', 'CPT/fineweb-2:tha_Thai')]}\\%\\xspace}}",
        f"\\newcommand{{\\ThaiHitHighPct}}{{{ds_map[('tiiuae/Falcon-H1-7B-Base', 'CPT/fineweb-2:tha_Thai')]}\\%\\xspace}}",
        f"\\newcommand{{\\TeluguHitPct}}{{{ds_map[('nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16', 'CPT/fineweb-2:tel_Telu')]}\\%\\xspace}}",
        # Detailed CPT & E33/E34 10-arm macros
        f"\\newcommand{{\\NemoMaskPpl}}{{{cp['nemo_s1000_mask_ppl']:.2f}\\xspace}}",
        f"\\newcommand{{\\NemoBasePplSd}}{{{nemo_s1000_base['flores_ppl_mean']:.2f} \\pm {nemo_s1000_base['flores_ppl_sd']:.2f}\\xspace}}",
        f"\\newcommand{{\\NemoMaskPplSd}}{{{nemo_s1000_mask['flores_ppl_mean']:.2f} \\pm {nemo_s1000_mask['flores_ppl_sd']:.2f}\\xspace}}",
        f"\\newcommand{{\\NemoGcFpThirtyTwoPplSd}}{{{nemo_s1000_gcfp32['flores_ppl_mean']:.2f} \\pm {nemo_s1000_gcfp32['flores_ppl_sd']:.2f}\\xspace}}",
        f"\\newcommand{{\\NemoGcPplSd}}{{{nemo_s1000_gc['flores_ppl_mean']:.2f} \\pm {nemo_s1000_gc['flores_ppl_sd']:.2f}\\xspace}}",
        f"\\newcommand{{\\NemoGcHealedRows}}{{{gcfp64_seen_cnt_m:.1f} \\pm {gcfp64_seen_cnt_sd:.1f}\\xspace}}",
        f"\\newcommand{{\\NemoGcSpikeSteps}}{{{gcfp64_spikes_m:.1f} \\pm {gcfp64_spikes_sd:.1f}\\xspace}}",
        f"\\newcommand{{\\NemoGcHealedNormMed}}{{{gcfp64_final_norm_med:.3f}\\xspace}}",
        f"\\newcommand{{\\NemoGcPostFiveHundredMedGrad}}{{{gcfp64_post500_med:.3f}\\xspace}}",
        f"\\newcommand{{\\FalconEarlyMaskPpl}}{{{falcon_s100_mask['flores_ppl_mean']:.2f}\\xspace}}",
        f"\\newcommand{{\\FalconFinalMaskPpl}}{{{falcon_s1000_mask['flores_ppl_mean']:.2f}\\xspace}}",
        f"\\newcommand{{\\FalconBasePplSd}}{{{falcon_s1000_base['flores_ppl_mean']:.2f} \\pm {falcon_s1000_base['flores_ppl_sd']:.2f}\\xspace}}",
        f"\\newcommand{{\\FalconMaskPplSd}}{{{falcon_s1000_mask['flores_ppl_mean']:.2f} \\pm {falcon_s1000_mask['flores_ppl_sd']:.2f}\\xspace}}",
        f"\\newcommand{{\\FalconGcPplSd}}{{{falcon_s1000_gc['flores_ppl_mean']:.2f} \\pm {falcon_s1000_gc['flores_ppl_sd']:.2f}\\xspace}}",
        f"\\newcommand{{\\EThirtyThreeHitSteps}}{{{e33_hit_m:.1f} \\pm {e33_hit_sd:.1f}\\xspace}}",
        f"\\newcommand{{\\EThirtyThreeBaseStall}}{{{base300_stalled_m:.1f} \\pm {base300_stalled_sd:.1f}\\xspace}}",
        f"\\newcommand{{\\EThirtyThreeSkipInfStall}}{{{skipinf_stalled_m:.1f} \\pm {skipinf_stalled_sd:.1f}\\xspace}}",
        f"\\newcommand{{\\EThirtyThreeZClipStall}}{{{zclip_stalled_m:.1f} \\pm {zclip_stalled_sd:.1f}\\xspace}}",
        f"\\newcommand{{\\EThirtyThreeGradStabEmbSkip}}{{{gradstab_embskip_m:.1f} \\pm {gradstab_embskip_sd:.1f}\\xspace}}",
        f"\\newcommand{{\\EThirtyThreeFpSixtyFourStall}}{{{fp64_stalled_m:.1f} \\pm {fp64_stalled_sd:.1f}\\xspace}}",
        f"\\newcommand{{\\EThirtyThreeBasePpl}}{{{e33_ppls['base'][0]:.2f} \\pm {e33_ppls['base'][1]:.2f}\\xspace}}",
        f"\\newcommand{{\\EThirtyThreeSkipInfPpl}}{{{e33_ppls['skipinf'][0]:.2f} \\pm {e33_ppls['skipinf'][1]:.2f}\\xspace}}",
        f"\\newcommand{{\\EThirtyThreeZClipPpl}}{{{e33_ppls['zclip'][0]:.2f} \\pm {e33_ppls['zclip'][1]:.2f}\\xspace}}",
        f"\\newcommand{{\\EThirtyThreeGradStabPpl}}{{{e33_ppls['gradstab'][0]:.2f} \\pm {e33_ppls['gradstab'][1]:.2f}\\xspace}}",
        f"\\newcommand{{\\EThirtyThreeFreezePpl}}{{{e33_ppls['freeze'][0]:.2f} \\pm {e33_ppls['freeze'][1]:.2f}\\xspace}}",
        f"\\newcommand{{\\EThirtyThreeFpSixtyFourPpl}}{{{e33_ppls['fp64norm'][0]:.2f} \\pm {e33_ppls['fp64norm'][1]:.2f}\\xspace}}",
        f"\\newcommand{{\\EThirtyThreeMeanReinitPpl}}{{{e33_ppls['meanreinit'][0]:.2f} \\pm {e33_ppls['meanreinit'][1]:.2f}\\xspace}}",
        f"\\newcommand{{\\EThirtyThreeMaskPpl}}{{{e33_ppls['mask'][0]:.2f} \\pm {e33_ppls['mask'][1]:.2f}\\xspace}}",
        f"\\newcommand{{\\EThirtyThreeGcFpThirtyTwoPpl}}{{{e33_ppls['groupclip'][0]:.2f} \\pm {e33_ppls['groupclip'][1]:.2f}\\xspace}}",
        f"\\newcommand{{\\EThirtyThreeGcPpl}}{{{e33_ppls['groupclip_fp64'][0]:.2f} \\pm {e33_ppls['groupclip_fp64'][1]:.2f}\\xspace}}",
        # Detailed E31 + E35 Pretraining & Offset Sweep macros
        f"\\newcommand{{\\MidScaleParams}}{{{h200_mid_M}M\\xspace}}",
        f"\\newcommand{{\\MambaBasePpl}}{{{m165_base_ppl:.2f}\\xspace}}",
        f"\\newcommand{{\\MambaSigmoidPpl}}{{{m165_sig_ppl:.2f}\\xspace}}",
        f"\\newcommand{{\\MambaFloorPpl}}{{{m165_floor_ppl:.2f}\\xspace}}",
        f"\\newcommand{{\\MambaBaseTps}}{{{m165_base_tps:.1f}\\text{{k}}\\xspace}}",
        f"\\newcommand{{\\MambaSigmoidTps}}{{{m165_sig_tps:.1f}\\text{{k}}\\xspace}}",
        f"\\newcommand{{\\MambaFloorTps}}{{{m165_floor_tps:.1f}\\text{{k}}\\xspace}}",
        f"\\newcommand{{\\DeltaZeroPpl}}{{{m165_d0['eval_ppl']:.2f}\\xspace}}",
        f"\\newcommand{{\\DeltaPtZeroOnePpl}}{{{m165_d001['eval_ppl']:.2f}\\xspace}}",
        f"\\newcommand{{\\DeltaPtZeroThreePpl}}{{{m165_d003['eval_ppl']:.2f}\\xspace}}",
        f"\\newcommand{{\\DeltaPtOneZeroPpl}}{{{m165_d010['eval_ppl']:.2f}\\xspace}}",
        f"\\newcommand{{\\DeltaPtThreeZeroPpl}}{{{m165_d030['eval_ppl']:.2f}\\xspace}}",
        f"\\newcommand{{\\DeltaPtZeroOneMidGrad}}{{{m165_d001['mid_g1e30']:.2f}\\xspace}}",
        f"\\newcommand{{\\DeltaPtZeroOneStartGrad}}{{{m165_d001['start_g1e30']:.2f}\\xspace}}",
        f"\\newcommand{{\\DeltaPtZeroThreeMidGrad}}{{{m165_d003['mid_g1e30']:.2f}\\xspace}}",
        f"\\newcommand{{\\DeltaPtZeroThreeStartGrad}}{{{m165_d003['start_g1e30']:.2f}\\xspace}}",
        f"\\newcommand{{\\DeltaPtOneZeroMidGrad}}{{{m165_d010['mid_g1e30']:.2f}\\xspace}}",
        f"\\newcommand{{\\DeltaPtOneZeroStartGrad}}{{{m165_d010['start_g1e30']:.2f}\\xspace}}",
        f"\\newcommand{{\\DeltaPtThreeZeroMidGrad}}{{{m165_d030['mid_g1e30']:.2f}\\xspace}}",
        f"\\newcommand{{\\DeltaPtThreeZeroStartGrad}}{{{m165_d030['start_g1e30']:.2f}\\xspace}}",
        f"\\newcommand{{\\HybridMidBasePpl}}{{{h200_base['eval_ppl']:.2f}\\xspace}}",
        f"\\newcommand{{\\HybridMidSigmoidPpl}}{{{h200_sig['eval_ppl']:.2f}\\xspace}}",
        f"\\newcommand{{\\HybridMidFloorPpl}}{{{h200_floor['eval_ppl']:.2f}\\xspace}}",
        f"\\newcommand{{\\HybridMidBaseTps}}{{{h200_base['tps_k']:.1f}\\text{{k}}\\xspace}}",
        f"\\newcommand{{\\HybridMidSigmoidTps}}{{{h200_sig['tps_k']:.1f}\\text{{k}}\\xspace}}",
        f"\\newcommand{{\\HybridMidFloorTps}}{{{h200_floor['tps_k']:.1f}\\text{{k}}\\xspace}}",
        f"\\newcommand{{\\ScaleMaxSigmoidPpl}}{{{h355_sig['eval_ppl']:.2f}\\xspace}}",
        f"\\newcommand{{\\ScaleMaxBaseTps}}{{{h355_base['tps_k']:.1f}\\text{{k}}\\xspace}}",
        f"\\newcommand{{\\ScaleMaxSigmoidTps}}{{{h355_sig['tps_k']:.1f}\\text{{k}}\\xspace}}",
        f"\\newcommand{{\\ScaleMaxFloorTps}}{{{h355_floor['tps_k']:.1f}\\text{{k}}\\xspace}}",
        # Honest perplexity-parity statistics (seed noise vs. GateFloor deltas)
        f"\\newcommand{{\\MambaBaseSeedSpread}}{{{abs(e31_records['mamba2_165m__baseline__s0']['eval_ppl'] - e31_records['mamba2_165m__baseline__s1']['eval_ppl']):.2f}\\xspace}}",
        f"\\newcommand{{\\GateFloorMaxAbsDeltaPpl}}{{{max(abs(m165_floor_ppl - m165_base_ppl), abs(m165_d001['eval_ppl'] - m165_d0['eval_ppl']), abs(m165_d003['eval_ppl'] - m165_d0['eval_ppl']), abs(m165_d030['eval_ppl'] - m165_d0['eval_ppl']), abs(h200_floor['eval_ppl'] - h200_base['eval_ppl']), abs(h355_floor['eval_ppl'] - h355_base['eval_ppl'])):.2f}\\xspace}}",
    ]

    macro_path = os.path.join(GEN_DIR, "paper_macros.tex")
    # E36: GroupClip overhead benchmark (1x H100, Nemotron-3-Nano-4B, identical batches)
    e36 = [json.loads(l) for l in open(track("outE36/e36_bench.jsonl")) if l.strip()]
    e36_t = {r["arm"]: r for r in e36 if r["kind"] == "timing"}
    e36_p = {r["arm"]: r for r in e36 if r["kind"] == "peak"}
    e36_eq = {r["case"]: r for r in e36 if r["kind"] == "equiv"}
    assert math.isinf(e36_eq["spike_1e31"]["fp32_norm"]) and not e36_eq["spike_1e31"]["any_nonfinite_scaled"]
    assert len({round(r["peak_gb"], 2) for r in e36_p.values()}) == 1

    # E37a: 2x2 + Layer-0 Causal Gate-Patching & FP64 Layerwise Trajectories
    def load_gate_p0(rel_path):
        for l in open(track(rel_path)):
            if l.strip():
                d = json.loads(l)
                if d.get("kind") == "gate2x2_probe" and d.get("dtype") == "float32" and d.get("probe_idx") == 0:
                    return d
        raise AssertionError(f"Missing float32 probe 0 in {rel_path}")

    g_nemo = load_gate_p0("outE37/e37a_gate2x2_nemo.jsonl")
    g_falc = load_gate_p0("outE37/e37a_gate2x2_falcon.jsonl")
    nc = g_nemo["conditions"]
    fc = g_falc["conditions"]

    def sci_tex(val, digits=1):
        exp = int(math.floor(math.log10(abs(val))))
        mant = val / (10.0 ** exp)
        if round(mant, digits) >= 10.0:
            mant /= 10.0
            exp += 1
        return f"{mant:.{digits}f} \\times 10^{{{exp}}}"

    # End-to-End Anomaly Funnel statistics across the 20 affected untied gated models & E32 3-seed CPT
    custom_nz_counts = {"moonshotai/Kimi-Linear-48B-A3B-Base": 18, "mistralai/Mamba-Codestral-7B-v0.1": 2}
    gated_aff_vocab_pcts = []
    for r in gated_untied_aff:
        repo = r["repo"]
        n_r = merged_reach.get(repo, {}).get("n_reach_tiny", 0) or custom_nz_counts.get(repo, 0)
        assert n_r > 0
        gated_aff_vocab_pcts.append(100.0 * n_r / r["V"])

    nemo_repo_obj = all_scanned_by_repo["nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16"]
    falc_repo_obj = all_scanned_by_repo["tiiuae/Falcon-H1-1.5B-Base"]
    nemo_reach_cnt = merged_reach["nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16"]["n_reach_tiny"]
    falc_reach_cnt = merged_reach["tiiuae/Falcon-H1-1.5B-Base"]["n_reach_tiny"]
    nemo_vocab_pct = 100.0 * nemo_reach_cnt / nemo_repo_obj["V"]
    falc_vocab_pct = 100.0 * falc_reach_cnt / falc_repo_obj["V"]

    nemo_tok_ppm_vals, nemo_stall1000_vals, nemo_cond_stall_vals, nemo_cond_inf_vals = [], [], [], []
    falc_tok_ppm_vals, falc_stall1000_vals, falc_cond_stall_vals = [], [], []
    for s in [0, 1, 2]:
        nb_steps = steps_log[(nemo_key, "tel_Telu", "base", 1000, s)]
        nhit = sum(1 for r in nb_steps if r["dead_tokens_in_batch"] > 0)
        nstall = sum(1 for r in nb_steps if r["eff_coef_other"] < 1e-4)
        ninf = sum(1 for r in nb_steps if not r["grad_norm_finite"])
        nemo_tok_ppm_vals.append(sum(r["dead_tokens_in_batch"] for r in nb_steps) / 16.384)
        nemo_stall1000_vals.append(nstall)
        nemo_cond_stall_vals.append(100.0 * nstall / nhit)
        nemo_cond_inf_vals.append(100.0 * ninf / nhit)

        fb_steps = steps_log[(falcon_key, "khk_Cyrl", "base", 1000, s)]
        fhit = sum(1 for r in fb_steps if r["dead_tokens_in_batch"] > 0)
        fstall = sum(1 for r in fb_steps if r["eff_coef_other"] < 1e-4)
        falc_tok_ppm_vals.append(sum(r["dead_tokens_in_batch"] for r in fb_steps) / 16.384)
        falc_stall1000_vals.append(fstall)
        falc_cond_stall_vals.append(100.0 * fstall / fhit)

    nemo_stall1000_m, nemo_stall1000_sd = mean_sd(nemo_stall1000_vals)
    falc_stall1000_m, falc_stall1000_sd = mean_sd(falc_stall1000_vals)

    # E37b: Direct Post-AdamW Parameter-Update Decomposition
    def load_adamw_steps(rel_path):
        rows = [json.loads(l) for l in open(track(rel_path)) if l.strip()]
        st = [r for r in rows if r["kind"] == "adamw_step"]
        assert max(r["kernel_exact_max_err"] for r in st) == 0.0, f"Non-zero kernel err in {rel_path}"
        return st

    aw_nb = load_adamw_steps("outE37/e37b_nemo_base_s0.jsonl")
    aw_nf = load_adamw_steps("outE37/e37b_nemo_fp64norm_s0.jsonl")
    aw_ng = load_adamw_steps("outE37/e37b_nemo_gcfp64_s0.jsonl")
    aw_fb = load_adamw_steps("outE37/e37b_falcon_base_s0.jsonl")
    aw_fg = load_adamw_steps("outE37/e37b_falcon_gc_s0.jsonl")

    nb_clean = [r for r in aw_nb if r["dead_inp_tokens_in_batch"] == 0]
    nb_inf = [r for r in aw_nb if not r["grad_norm_finite"]]
    nf_sup = [r for r in aw_nf if r["eff_coef_other"] < 1e-4]
    ng_hit = [r for r in aw_ng if r["dead_inp_tokens_in_batch"] > 0]
    fb_sup = [r for r in aw_fb if r["eff_coef_other"] < 1e-4]
    fb_norm = [r for r in aw_fb if r["eff_coef_other"] >= 1e-2]
    fg_hit = [r for r in aw_fg if r["dead_inp_tokens_in_batch"] > 0]

    assert all(r["bb_fresh_batch_l2"] == 0.0 and r["bb_bit_changed_frac"] == 0.0 for r in nb_inf)
    falc_sup_drop_x = round(
        statistics.median(r["bb_fresh_batch_l2"] for r in fb_norm)
        / statistics.median(r["bb_fresh_batch_l2"] for r in fb_sup)
    )

    macros += [
        f"\\newcommand{{\\GcStepGlobalS}}{{{e36_t['global']['step_s_median']:.2f}\\xspace}}",
        f"\\newcommand{{\\GcStepFpSixtyFourS}}{{{e36_t['gc_fp64']['step_s_median']:.2f}\\xspace}}",
        f"\\newcommand{{\\GcStepScaledS}}{{{e36_t['gc_scaled']['step_s_median']:.2f}\\xspace}}",
        f"\\newcommand{{\\GcClipGlobalMs}}{{{e36_t['global']['clip_ms_median']:.1f}\\xspace}}",
        f"\\newcommand{{\\GcClipFpSixtyFourMs}}{{{e36_t['gc_fp64']['clip_ms_median']:.1f}\\xspace}}",
        f"\\newcommand{{\\GcClipScaledMs}}{{{e36_t['gc_scaled']['clip_ms_median']:.1f}\\xspace}}",
        f"\\newcommand{{\\GcFpSixtyFourTransientGb}}{{{e36_t['gc_fp64']['clip_transient_gb_max']:.1f}\\xspace}}",
        f"\\newcommand{{\\GcPeakGb}}{{{e36_p['global']['peak_gb']:.1f}\\xspace}}",
        f"\\newcommand{{\\GcScaledMaxRelDiff}}{{{max(r['max_rel_diff_fp64_vs_scaled'] for r in e36_eq.values()) * 1e7:.1f} \\times 10^{{-7}}\\xspace}}",
        # Funnel & hit-step macros
        f"\\newcommand{{\\NemoEarlyBasePpl}}{{{nemo_s100_base['flores_ppl_mean']:.2f}\\xspace}}",
        f"\\newcommand{{\\NemoEarlyGroupClipPpl}}{{{nemo_s100_gc['flores_ppl_mean']:.2f}\\xspace}}",
        f"\\newcommand{{\\NemoHitStepsSd}}{{{nemo_hit_m:.1f} \\pm {nemo_hit_sd:.1f}\\xspace}}",
        f"\\newcommand{{\\FalconHitStepsSd}}{{{falcon_hit_m:.1f} \\pm {falcon_hit_sd:.1f}\\xspace}}",
        f"\\newcommand{{\\FalconStallStepsSd}}{{{falc_stall1000_m:.1f} \\pm {falc_stall1000_sd:.1f}\\xspace}}",
        f"\\newcommand{{\\FunnelVocabMinPct}}{{{min(gated_aff_vocab_pcts):.3f}\\%\\xspace}}",
        f"\\newcommand{{\\FunnelVocabMaxPct}}{{{max(gated_aff_vocab_pcts):.2f}\\%\\xspace}}",
        f"\\newcommand{{\\FunnelVocabMedPct}}{{{statistics.median(gated_aff_vocab_pcts):.3f}\\%\\xspace}}",
        f"\\newcommand{{\\FunnelNemoReachCount}}{{{nemo_reach_cnt}\\xspace}}",
        f"\\newcommand{{\\FunnelNemoVocabPct}}{{{nemo_vocab_pct:.3f}\\%\\xspace}}",
        f"\\newcommand{{\\FunnelNemoTokPpm}}{{{statistics.mean(nemo_tok_ppm_vals):.1f}\\xspace}}",
        f"\\newcommand{{\\FunnelNemoStallStepsSd}}{{{nemo_stall1000_m:.1f} \\pm {nemo_stall1000_sd:.1f}\\xspace}}",
        f"\\newcommand{{\\FunnelNemoCondStallPct}}{{{statistics.mean(nemo_cond_stall_vals):.1f}\\%\\xspace}}",
        f"\\newcommand{{\\FunnelNemoCondInfPct}}{{{statistics.mean(nemo_cond_inf_vals):.1f}\\%\\xspace}}",
        f"\\newcommand{{\\FunnelFalconReachCount}}{{{falc_reach_cnt}\\xspace}}",
        f"\\newcommand{{\\FunnelFalconVocabPct}}{{{falc_vocab_pct:.3f}\\%\\xspace}}",
        f"\\newcommand{{\\FunnelFalconTokPpm}}{{{statistics.mean(falc_tok_ppm_vals):.1f}\\xspace}}",
        f"\\newcommand{{\\FunnelFalconCondStallPct}}{{{statistics.mean(falc_cond_stall_vals):.1f}\\%\\xspace}}",
        # E37a causal gate-patching macros
        f"\\newcommand{{\\GateNemoDeadLinf}}{{{sci_tex(nc['orig_keep']['grad_linf'])}\\xspace}}",
        f"\\newcommand{{\\GateNemoDeadLtwo}}{{{sci_tex(nc['orig_keep']['grad_l2_fp64'])}\\xspace}}",
        f"\\newcommand{{\\GateNemoLZeroCutLinf}}{{{sci_tex(nc['l0_orig_cut']['grad_linf'])}\\xspace}}",
        f"\\newcommand{{\\GateNemoLZeroCutLtwo}}{{{sci_tex(nc['l0_orig_cut']['grad_l2_fp64'])}\\xspace}}",
        f"\\newcommand{{\\GateNemoLZeroStLinf}}{{{nc['l0_norm_keep_st']['grad_linf']:.2f}\\xspace}}",
        f"\\newcommand{{\\GateNemoLZeroStLtwo}}{{{nc['l0_norm_keep_st']['grad_l2_fp64']:.1f}\\xspace}}",
        f"\\newcommand{{\\GateNemoAllCutLinf}}{{{nc['orig_cut']['grad_linf']:.2f}\\xspace}}",
        f"\\newcommand{{\\GateNemoAllCutLtwo}}{{{nc['orig_cut']['grad_l2_fp64']:.1f}\\xspace}}",
        f"\\newcommand{{\\GateNemoAllStLinf}}{{{nc['norm_keep_st']['grad_linf']:.2f}\\xspace}}",
        f"\\newcommand{{\\GateNemoAllStLtwo}}{{{nc['norm_keep_st']['grad_l2_fp64']:.2f}\\xspace}}",
        f"\\newcommand{{\\GateNemoOrigHOne}}{{{sci_tex(nc['orig_keep']['key_layers']['L1'][0])}\\xspace}}",
        f"\\newcommand{{\\GateNemoStHOne}}{{{nc['l0_norm_keep_st']['key_layers']['L1'][0]:.2f}\\xspace}}",
        f"\\newcommand{{\\GateFalconDeadLinf}}{{{sci_tex(fc['orig_keep']['grad_linf'])}\\xspace}}",
        f"\\newcommand{{\\GateFalconLZeroCutLinf}}{{{sci_tex(fc['l0_orig_cut']['grad_linf'])}\\xspace}}",
        f"\\newcommand{{\\GateFalconLZeroStLinf}}{{{sci_tex(fc['l0_norm_keep_st']['grad_linf'])}\\xspace}}",
        f"\\newcommand{{\\GateFalconAllStLinf}}{{{sci_tex(fc['norm_keep_st']['grad_linf'])}\\xspace}}",
        # E37b AdamW update decomposition macros
        f"\\newcommand{{\\AdamNemoCleanUpd}}{{{statistics.median(r['bb_update_l2'] for r in nb_clean):.2f}\\xspace}}",
        f"\\newcommand{{\\AdamNemoCleanFresh}}{{{statistics.median(r['bb_fresh_batch_l2'] for r in nb_clean):.2f}\\xspace}}",
        f"\\newcommand{{\\AdamNemoCleanFreshPct}}{{{100.0 * statistics.median(r['bb_fresh_ratio'] for r in nb_clean):.1f}\\%\\xspace}}",
        f"\\newcommand{{\\AdamNemoInfUpd}}{{{statistics.median(r['bb_update_l2'] for r in nb_inf):.2f}\\xspace}}",
        f"\\newcommand{{\\AdamNemoGcHitFreshPct}}{{{100.0 * statistics.median(r['bb_fresh_ratio'] for r in ng_hit):.1f}\\%\\xspace}}",
        f"\\newcommand{{\\AdamNemoGcDeadUpd}}{{{sci_tex(statistics.median(r['dead_batch_upd_l2'] for r in ng_hit))}\\xspace}}",
        f"\\newcommand{{\\AdamNemoFpSixtyFourDeadUpd}}{{{sci_tex(statistics.median(r['dead_batch_upd_l2'] for r in nf_sup))}\\xspace}}",
        f"\\newcommand{{\\AdamFalconNormFreshPct}}{{{100.0 * statistics.median(r['bb_fresh_ratio'] for r in fb_norm):.1f}\\%\\xspace}}",
        f"\\newcommand{{\\AdamFalconSupFreshPct}}{{{100.0 * statistics.median(r['bb_fresh_ratio'] for r in fb_sup):.2f}\\%\\xspace}}",
        f"\\newcommand{{\\AdamFalconSupDropX}}{{{falc_sup_drop_x}\\xspace}}",
    ]
    # Persist E37 + Funnel structured summaries in facts_registry.json as well
    registry["e37_and_funnel"] = {
        "funnel": {
            "gated_aff_vocab_pct_min": round(min(gated_aff_vocab_pcts), 4),
            "gated_aff_vocab_pct_med": round(statistics.median(gated_aff_vocab_pcts), 4),
            "gated_aff_vocab_pct_max": round(max(gated_aff_vocab_pcts), 4),
            "nemo_vocab_pct": round(nemo_vocab_pct, 4),
            "nemo_tok_ppm": round(statistics.mean(nemo_tok_ppm_vals), 1),
            "nemo_cond_stall_pct": round(statistics.mean(nemo_cond_stall_vals), 1),
            "nemo_cond_inf_pct": round(statistics.mean(nemo_cond_inf_vals), 1),
            "falcon_vocab_pct": round(falc_vocab_pct, 4),
            "falcon_tok_ppm": round(statistics.mean(falc_tok_ppm_vals), 1),
            "falcon_cond_stall_pct": round(statistics.mean(falc_cond_stall_vals), 1),
        },
        "e37b_falcon_sup_drop_x": falc_sup_drop_x,
    }
    with open(reg_path, "w") as f:
        json.dump(registry, f, indent=2)
    with open(macro_path, "w") as f:
        f.write("\n".join(macros) + "\n")

    print(f"Successfully wrote {reg_path} and {macro_path}")
    print("--- Key Verified Facts ---")
    print(f"Census: {c['survey_affected']}/{c['survey_total']} ({c['survey_affected_pct']}%), "
          f"Untied {c['untied_affected']}/{c['untied_total']} ({c['untied_affected_pct']}%), "
          f"Tied {c['tied_affected']}/{c['tied_total']}, "
          f"Healthy lm_head {c['healthy_out_rows']}/{c['total_sampled_tiny_rows']} ({c['healthy_out_pct']}%)")
    print(f"Gated repos scanned: {c['gated_surveyed']}, affected: {c['gated_affected']}")
    print(f"Nemotron-4B 1000-step CPT: hit={cp['nemo_hit_pct']}%, stalled={cp['nemo_base_inf_pct']}% "
          f"({cp['nemo_base_inf_mean']}±{cp['nemo_base_inf_sd']}), PPL {cp['nemo_s1000_base_ppl']} -> {cp['nemo_s1000_gc_ppl']}")
    print(f"Falcon-H1 1000-step CPT: hit={cp['falcon_hit_pct']}%, Step 100 PPL {cp['falcon_s100_base_ppl']} -> {cp['falcon_s100_gc_ppl']}")
    print(f"E31 Pretraining ({ps['num_runs']} runs, {ps['min_params_M']}M-{ps['max_params_M']}M, "
          f"{ps['min_tokens_B']}B-{ps['max_tokens_B']}B): 370M PPL {ps['h355_base_ppl']} -> {ps['h355_floor_ppl']}")


if __name__ == "__main__":
    main()


==> anc/paper_pipeline/gen_census_appendix.py <==
#!/usr/bin/env python3
"""Generate the full 291-repository census list (CSV for supplementary material + LaTeX longtable for Appendix F).

Uses exactly the same inputs and classification rules as build_paper_facts.py.
"""
import csv
import json
import os

HERE = os.path.dirname(os.path.abspath(__file__))
EMB = os.path.join(HERE, "..", "embscan")
GEN = os.path.join(HERE, "generated")

GATED_ARCH_CLASSES = {
    "BailingMoeLinearV2ForCausalLM", "BambaForCausalLM", "FalconH1ForCausalLM", "FalconMambaForCausalLM",
    "GraniteMoeHybridForCausalLM", "HymbaForCausalLM", "JambaForCausalLM", "KimiLinearForCausalLM",
    "Lfm2ForCausalLM", "Mamba2ForCausalLM", "MambaForCausalLM", "MiniMaxM1ForCausalLM", "MiniMaxM2ForCausalLM",
    "MiniMaxM3SparseForConditionalGeneration", "NemotronHForCausalLM", "Phi4FlashForCausalLM",
    "Qwen3NextForCausalLM", "Qwen4ExpForConditionalGeneration", "RWKV7ForCausalLM", "Zamba2ForCausalLM",
}
CUSTOM = {"moonshotai/Kimi-Linear-48B-A3B-Base", "mistralai/Mamba-Codestral-7B-v0.1"}


def load(fn):
    return [json.loads(l) for l in open(os.path.join(EMB, fn)) if l.strip()]


ok = [r for r in load("results.jsonl") if not r.get("err") and "emb" in r]
gated = [r for r in load("gated.jsonl") if not r.get("err") and "emb" in r]
pure = [r for r in load("pure_mamba.jsonl") if not r.get("err") and "emb" in r]
reach = {r["repo"]: r for r in json.load(open(os.path.join(EMB, "gated_reach.json")))}
reach.update({r["repo"]: r for r in json.load(open(os.path.join(EMB, "reach_all.json")))})

allm = {}
for src, lst in (("top-downloads", ok), ("gated-family", gated), ("pure-ssm", pure)):
    for r in lst:
        if r["repo"] not in allm:
            allm[r["repo"]] = (src, r)
assert len(allm) == 291

rows = []
for repo, (src, r) in sorted(allm.items(), key=lambda kv: kv[0].lower()):
    rc = reach.get(repo) or {}
    rows.append({
        "repo": repo,
        "source_list": src,
        "architecture": r.get("arch"),
        "tie_word_embeddings_config": r.get("tie"),
        "separate_output_tensor": bool(r.get("out_name") and r.get("out_name") != r.get("emb_name")),
        "tied": bool(r.get("tie") is True or (r.get("tie") is None and not (r.get("out_name") and r.get("out_name") != r.get("emb_name")))),
        "gated_family": r.get("arch") in GATED_ARCH_CLASSES,
        "vocab": r["emb"].get("vocab", r.get("V")),
        "dim": r["emb"].get("dim", r.get("H")),
        "n_rows_below_1e-6": r["emb"].get("n_tiny_1e-6", 0),
        "n_reachable_below_1e-6": rc.get("n_reach_tiny", 0) if repo not in CUSTOM else max(rc.get("n_reach_tiny", 0), 1),
        "reachable_near_zero": bool(rc.get("n_reach_tiny", 0) > 0 or repo in CUSTOM),
    })

n_aff = sum(r["reachable_near_zero"] for r in rows)
n_gu = sum((not r["tied"]) and r["gated_family"] for r in rows)
n_gu_aff = sum((not r["tied"]) and r["gated_family"] and r["reachable_near_zero"] for r in rows)
assert (n_aff, n_gu, n_gu_aff) == (67, 38, 20), (n_aff, n_gu, n_gu_aff)

with open(os.path.join(GEN, "census_291_repos.csv"), "w", newline="") as f:
    w = csv.DictWriter(f, fieldnames=list(rows[0].keys()))
    w.writeheader()
    w.writerows(rows)


def tex_escape(s):
    return s.replace("_", "\\_").replace("&", "\\&").replace("#", "\\#").replace("%", "\\%")


def flag(r):
    a = ("T" if r["tied"] else "U") + ("G" if r["gated_family"] else "")
    return a + ("$^\\star$" if r["reachable_near_zero"] else "")


half = (len(rows) + 1) // 2
left, right = rows[:half], rows[half:]
lines = []
for i in range(half):
    l = left[i]
    rr = right[i] if i < len(right) else None
    cells = [f"\\texttt{{{tex_escape(l['repo'])}}}", flag(l)]
    cells += [f"\\texttt{{{tex_escape(rr['repo'])}}}", flag(rr)] if rr else ["", ""]
    lines.append(" & ".join(cells) + " \\\\")

tex = [
    "\\begingroup\\tiny",
    "\\setlength{\\tabcolsep}{3pt}",
    "\\begin{longtable}{@{}lc@{\\hspace{1.2em}}lc@{}}",
    "\\toprule",
    "\\textbf{Repository} & \\textbf{Flags} & \\textbf{Repository} & \\textbf{Flags} \\\\",
    "\\midrule\\endhead",
    *lines,
    "\\bottomrule",
    "\\end{longtable}",
    "\\endgroup",
]
open(os.path.join(GEN, "census_table.tex"), "w").write("\n".join(tex) + "\n")
print(f"Wrote {len(rows)} rows; affected={n_aff}; gated-untied affected={n_gu_aff}/{n_gu}")


==> anc/paper_pipeline/generated/census_291_repos.csv <==
repo,source_list,architecture,tie_word_embeddings_config,separate_output_tensor,tied,gated_family,vocab,dim,n_rows_below_1e-6,n_reachable_below_1e-6,reachable_near_zero
01-ai/Yi-1.5-6B,top-downloads,LlamaForCausalLM,False,True,False,False,64000,4096,0,0,False
01-ai/Yi-1.5-9B,top-downloads,LlamaForCausalLM,False,True,False,False,64000,4096,0,0,False
ai21labs/AI21-Jamba-Reasoning-3B,gated-family,JambaForCausalLM,True,True,True,True,65536,2560,0,0,False
ai21labs/AI21-Jamba2-3B,gated-family,JambaForCausalLM,True,True,True,True,65536,2560,0,0,False
ai21labs/AI21-Jamba2-Mini,gated-family,JambaForCausalLM,False,True,False,True,65536,4096,1448,0,False
ai21labs/Jamba-v0.1,gated-family,JambaForCausalLM,False,True,False,True,65536,4096,1655,0,False
aisingapore/Llama-SEA-LION-v3-8B,top-downloads,LlamaForCausalLM,False,True,False,False,128256,4096,266,3,True
alibiserikbay/JevK5,top-downloads,Qwen3_5ForCausalLM,True,False,True,False,248320,2560,0,0,False
allenai/OLMo-2-0425-1B,top-downloads,Olmo2ForCausalLM,False,True,False,False,100352,2048,0,0,False
allenai/OLMo-2-1124-7B,top-downloads,Olmo2ForCausalLM,False,True,False,False,100352,4096,0,0,False
allenai/Olmo-3-1025-7B,top-downloads,Olmo3ForCausalLM,False,True,False,False,100278,4096,0,0,False
allenai/Olmo-3-7B-Instruct,top-downloads,Olmo3ForCausalLM,False,True,False,False,100278,4096,0,0,False
allenai/Olmo-3-7B-Think,top-downloads,Olmo3ForCausalLM,False,True,False,False,100278,4096,0,0,False
allenai/OLMoE-1B-7B-0924,top-downloads,OlmoeForCausalLM,False,True,False,False,50304,2048,251,2,True
apple/OpenELM-1_1B,top-downloads,OpenELMForCausalLM,,False,True,False,32000,2048,0,0,False
Bahushruth/Qwen3.6-35B-A3B-abliterated-v4,top-downloads,Qwen3_5MoeForCausalLM,False,True,False,False,248320,2048,0,0,False
baidu/ERNIE-4.5-0.3B-PT,top-downloads,Ernie4_5ForCausalLM,True,False,True,False,103424,1024,0,0,False
baidu/ERNIE-4.5-21B-A3B-PT,top-downloads,Ernie4_5_MoeForCausalLM,True,False,True,False,103424,2560,0,0,False
bigcode/starcoder2-3b,top-downloads,Starcoder2ForCausalLM,,False,True,False,49152,3072,0,0,False
bigcode/starcoder2-7b,top-downloads,Starcoder2ForCausalLM,,False,True,False,49152,4608,0,0,False
bigscience/bloom-560m,top-downloads,BloomForCausalLM,,False,True,False,250880,1024,0,0,False
bigscience/bloomz-560m,top-downloads,BloomForCausalLM,,False,True,False,250880,1024,0,0,False
BSC-LT/salamandra-2b,top-downloads,LlamaForCausalLM,False,True,False,False,256000,2048,223,13,True
BSC-LT/salamandra-7b,top-downloads,LlamaForCausalLM,False,True,False,False,256000,4096,226,16,True
ByteDance-Seed/Seed-Coder-8B-Base,top-downloads,LlamaForCausalLM,False,True,False,False,155136,4096,1136,29,True
ByteDance-Seed/Seed-OSS-36B-Base,top-downloads,SeedOssForCausalLM,False,True,False,False,155136,5120,0,0,False
cjvt/GaMS3-12B-Instruct,top-downloads,Gemma3ForCausalLM,,False,True,False,262208,3840,0,0,False
CMSManhattan/JiRackUltra_1b,top-downloads,Qwen2ForCausalLM,False,True,False,False,151936,1536,0,0,False
codellama/CodeLlama-7b-hf,top-downloads,LlamaForCausalLM,False,True,False,False,32016,4096,0,0,False
DavidAU/Qwen3-8B-64k-Context-2X-Josiefied-Uncensored,top-downloads,Qwen3ForCausalLM,False,True,False,False,151936,4096,0,0,False
deepseek-ai/deepseek-coder-6.7b-base,top-downloads,LlamaForCausalLM,False,True,False,False,32256,4096,0,0,False
deepseek-ai/deepseek-coder-7b-instruct-v1.5,top-downloads,LlamaForCausalLM,False,True,False,False,102400,4096,0,0,False
deepseek-ai/DeepSeek-Coder-V2-Lite-Instruct,top-downloads,DeepseekV2ForCausalLM,False,True,False,False,102400,2048,0,0,False
deepseek-ai/DeepSeek-R1,top-downloads,DeepseekV3ForCausalLM,False,True,False,False,129280,7168,0,0,False
deepseek-ai/DeepSeek-R1-0528,top-downloads,DeepseekV3ForCausalLM,False,True,False,False,129280,7168,0,0,False
deepseek-ai/DeepSeek-R1-0528-Qwen3-8B,top-downloads,Qwen3ForCausalLM,False,True,False,False,151936,4096,0,0,False
deepseek-ai/DeepSeek-R1-Distill-Llama-8B,top-downloads,LlamaForCausalLM,False,True,False,False,128256,4096,280,20,True
deepseek-ai/DeepSeek-R1-Distill-Qwen-1.5B,top-downloads,Qwen2ForCausalLM,False,True,False,False,151936,1536,0,0,False
deepseek-ai/DeepSeek-R1-Distill-Qwen-14B,top-downloads,Qwen2ForCausalLM,False,True,False,False,152064,5120,2349,3,True
deepseek-ai/DeepSeek-R1-Distill-Qwen-32B,top-downloads,Qwen2ForCausalLM,False,True,False,False,152064,5120,2349,3,True
deepseek-ai/DeepSeek-R1-Distill-Qwen-7B,top-downloads,Qwen2ForCausalLM,False,True,False,False,152064,3584,2351,5,True
deepseek-ai/DeepSeek-V2-Lite,top-downloads,DeepseekV2ForCausalLM,False,True,False,False,102400,2048,0,0,False
deepseek-ai/DeepSeek-V3,top-downloads,DeepseekV3ForCausalLM,False,True,False,False,129280,7168,0,0,False
deepseek-ai/DeepSeek-V3-0324,top-downloads,DeepseekV3ForCausalLM,False,True,False,False,129280,7168,0,0,False
deepseek-ai/DeepSeek-V3.1,top-downloads,DeepseekV3ForCausalLM,False,True,False,False,129280,7168,0,0,False
deepseek-ai/DeepSeek-V3.2,top-downloads,DeepseekV32ForCausalLM,False,True,False,False,129280,7168,0,0,False
defog/sqlcoder-7b-2,top-downloads,LlamaForCausalLM,False,True,False,False,32016,4096,0,0,False
distilbert/distilgpt2,top-downloads,GPT2LMHeadModel,,False,True,False,50257,768,0,0,False
dphn/dolphin-2.9.1-yi-1.5-34b,top-downloads,LlamaForCausalLM,False,True,False,False,64000,7168,0,0,False
EleutherAI/gpt-neo-125m,top-downloads,GPTNeoForCausalLM,,False,True,False,50257,768,0,0,False
EleutherAI/gpt-neox-20b,top-downloads,GPTNeoXForCausalLM,False,True,False,False,50432,6144,0,0,False
EleutherAI/pythia-1.4b,top-downloads,GPTNeoXForCausalLM,False,True,False,False,50304,2048,0,0,False
EleutherAI/pythia-14m,top-downloads,GPTNeoXForCausalLM,False,True,False,False,50304,128,0,0,False
EleutherAI/pythia-160m,top-downloads,GPTNeoXForCausalLM,False,True,False,False,50304,768,0,0,False
EleutherAI/pythia-160m-deduped,top-downloads,GPTNeoXForCausalLM,False,True,False,False,50304,768,0,0,False
EleutherAI/pythia-1b,top-downloads,GPTNeoXForCausalLM,False,True,False,False,50304,2048,0,0,False
EleutherAI/pythia-410m,top-downloads,GPTNeoXForCausalLM,False,True,False,False,50304,1024,0,0,False
EleutherAI/pythia-70m-deduped,top-downloads,GPTNeoXForCausalLM,False,True,False,False,50304,512,0,0,False
empero-ai/Qwen3.8-4B-Distill,top-downloads,Qwen3_5ForConditionalGeneration,True,False,True,False,248320,2560,0,0,False
erwanf/gpt2-mini,top-downloads,GPT2LMHeadModel,,False,True,False,50257,512,0,0,False
failspy/Meta-Llama-3-8B-Instruct-abliterated-v3,top-downloads,LlamaForCausalLM,False,True,False,False,128256,4096,284,19,True
farbodtavakkoli/OTel-2.0-LLM-31B-IT,top-downloads,Gemma4ForConditionalGeneration,True,False,True,False,262144,5376,0,0,False
fla-hub/rwkv7-1.5B-world,gated-family,RWKV7ForCausalLM,False,True,False,True,65536,2048,20,0,False
fla-hub/transformer-1.3B-100B,top-downloads,TransformerForCausalLM,False,True,False,False,32000,2048,0,0,False
GSAI-ML/LLaDA-8B-Instruct,top-downloads,LLaDAModelLM,,False,True,False,126464,4096,0,0,False
h2oai/h2o-danube3-500m-chat,top-downloads,LlamaForCausalLM,False,True,False,False,32000,1536,143,2,True
HuggingFaceTB/SmolLM2-1.7B,top-downloads,LlamaForCausalLM,True,False,True,False,49152,2048,0,0,False
HuggingFaceTB/SmolLM2-1.7B-Instruct,top-downloads,LlamaForCausalLM,True,False,True,False,49152,2048,0,0,False
HuggingFaceTB/SmolLM2-135M,top-downloads,LlamaForCausalLM,True,False,True,False,49152,576,0,0,False
HuggingFaceTB/SmolLM2-135M-Instruct,top-downloads,LlamaForCausalLM,True,False,True,False,49152,576,0,0,False
HuggingFaceTB/SmolLM2-360M,top-downloads,LlamaForCausalLM,True,False,True,False,49152,960,0,0,False
HuggingFaceTB/SmolLM2-360M-Instruct,top-downloads,LlamaForCausalLM,True,False,True,False,49152,960,0,0,False
HuggingFaceTB/SmolLM3-3B,top-downloads,SmolLM3ForCausalLM,True,False,True,False,128256,2048,0,0,False
huggyllama/llama-7b,top-downloads,LlamaForCausalLM,False,True,False,False,32000,4096,0,0,False
humain-ai/ALLaM-7B-Instruct-preview,top-downloads,LlamaForCausalLM,False,True,False,False,64000,4096,117,0,False
ibm-ai-platform/Bamba-9B-v2,gated-family,BambaForCausalLM,False,True,False,True,128256,4096,322,61,True
ibm-granite/granite-3.1-8b-base,top-downloads,GraniteForCausalLM,True,False,True,False,49152,4096,0,0,False
ibm-granite/granite-3.3-2b-instruct,top-downloads,GraniteForCausalLM,True,False,True,False,49159,2048,0,0,False
ibm-granite/granite-3.3-8b-instruct,top-downloads,GraniteForCausalLM,True,False,True,False,49159,4096,0,0,False
ibm-granite/granite-4.0-h-1b,gated-family,GraniteMoeHybridForCausalLM,True,False,True,True,100352,1536,0,0,False
ibm-granite/granite-4.0-h-350m,gated-family,GraniteMoeHybridForCausalLM,True,False,True,True,100352,768,0,0,False
ibm-granite/granite-4.0-h-micro,gated-family,GraniteMoeHybridForCausalLM,True,False,True,True,100352,2048,0,0,False
ibm-granite/granite-4.0-h-small,gated-family,GraniteMoeHybridForCausalLM,True,False,True,True,100352,4096,0,0,False
ibm-granite/granite-4.0-h-tiny,gated-family,GraniteMoeHybridForCausalLM,True,False,True,True,100352,1536,0,0,False
ibm-granite/granite-4.1-3b,top-downloads,GraniteForCausalLM,True,False,True,False,100352,2560,0,0,False
IlyaGusev/saiga_llama3_8b,top-downloads,LlamaForCausalLM,False,True,False,False,128256,4096,284,19,True
inclusionAI/LLaDA2.0-mini,top-downloads,LLaDA2MoeModelLM,False,True,False,False,157184,2048,1486,4,True
inclusionAI/Ring-flash-linear-2.0,gated-family,BailingMoeLinearV2ForCausalLM,False,True,False,True,157184,4096,1482,2,True
inclusionAI/Ring-mini-linear-2.0,gated-family,BailingMoeLinearV2ForCausalLM,False,True,False,True,157184,2048,1466,4,True
internlm/internlm2_5-7b-chat,top-downloads,InternLM2ForCausalLM,False,True,False,False,92544,4096,0,0,False
internlm/internlm3-8b-instruct,top-downloads,InternLM3ForCausalLM,False,True,False,False,128512,4096,855,0,False
JetBrains/Mellum2-12B-A2.5B-Base,gated-family,MellumForCausalLM,False,True,False,False,98304,2304,0,0,False
jialinyyzz/humanizer,top-downloads,Gemma4UnifiedForConditionalGeneration,True,False,True,False,262144,3840,0,0,False
k-chirkunov/gemma4-e4b-claims-comparison,top-downloads,Gemma4ForConditionalGeneration,True,False,True,False,262144,2560,0,0,False
LGAI-EXAONE/EXAONE-3.5-2.4B-Instruct,top-downloads,ExaoneForCausalLM,True,False,True,False,102400,2560,0,0,False
LGAI-EXAONE/EXAONE-3.5-7.8B-Instruct,top-downloads,ExaoneForCausalLM,False,True,False,False,102400,4096,0,0,False
LGAI-EXAONE/EXAONE-4.0-1.2B,top-downloads,Exaone4ForCausalLM,True,False,True,False,102400,2048,0,0,False
LiquidAI/LFM2-1.2B,top-downloads,Lfm2ForCausalLM,,False,True,True,65536,2048,0,0,False
LiquidAI/LFM2-2.6B,top-downloads,Lfm2ForCausalLM,,False,True,True,65536,2048,0,0,False
LiquidAI/LFM2.5-1.2B-Instruct,top-downloads,Lfm2ForCausalLM,,False,True,True,65536,2048,0,0,False
LiquidAI/LFM2.5-2.6B,top-downloads,Lfm2ForCausalLM,True,False,True,True,128000,2048,0,0,False
LiquidAI/LFM2.5-230M-Base,top-downloads,Lfm2ForCausalLM,True,False,True,True,65536,1024,0,0,False
LiquidAI/LFM2.5-350M,gated-family,Lfm2ForCausalLM,,False,True,True,65536,1024,0,0,False
llm-jp/llm-jp-3-1.8b,top-downloads,LlamaForCausalLM,False,True,False,False,99584,2048,390,90,True
microsoft/phi-1_5,top-downloads,PhiForCausalLM,False,True,False,False,51200,2048,0,0,False
microsoft/phi-2,top-downloads,PhiForCausalLM,False,True,False,False,51200,2560,0,0,False
microsoft/Phi-3-mini-128k-instruct,top-downloads,Phi3ForCausalLM,False,True,False,False,32064,3072,0,0,False
microsoft/Phi-3-mini-4k-instruct,top-downloads,Phi3ForCausalLM,False,True,False,False,32064,3072,0,0,False
microsoft/Phi-3.5-mini-instruct,top-downloads,Phi3ForCausalLM,False,True,False,False,32064,3072,0,0,False
microsoft/phi-4,top-downloads,Phi3ForCausalLM,False,True,False,False,100352,5120,0,0,False
microsoft/Phi-4-mini-flash-reasoning,gated-family,Phi4FlashForCausalLM,True,False,True,True,200064,2560,0,0,False
microsoft/Phi-4-mini-instruct,top-downloads,Phi3ForCausalLM,True,False,True,False,200064,3072,0,0,False
microsoft/Phi-4-mini-reasoning,top-downloads,Phi3ForCausalLM,True,False,True,False,200064,3072,0,0,False
MiniMaxAI/MiniMax-M1-40k,gated-family,MiniMaxM1ForCausalLM,False,True,False,True,200064,6144,0,0,False
MiniMaxAI/MiniMax-M2,top-downloads,MiniMaxM2ForCausalLM,False,True,False,True,200064,3072,0,0,False
MiniMaxAI/MiniMax-M2.5,top-downloads,MiniMaxM2ForCausalLM,False,True,False,True,200064,3072,0,0,False
MiniMaxAI/MiniMax-M2.7,top-downloads,MiniMaxM2ForCausalLM,False,True,False,True,200064,3072,0,0,False
MiniMaxAI/MiniMax-M3,gated-family,MiniMaxM3SparseForConditionalGeneration,False,True,False,True,200064,6144,0,0,False
mistralai/Mamba-Codestral-7B-v0.1,pure-ssm,Mamba2ForCausalLM,False,True,False,True,32768,4096,277,1,True
mistralai/Ministral-8B-Instruct-2410,top-downloads,MistralForCausalLM,False,True,False,False,131072,4096,990,0,False
mistralai/Mistral-7B-Instruct-v0.1,top-downloads,MistralForCausalLM,False,True,False,False,32000,4096,141,0,False
mistralai/Mistral-7B-Instruct-v0.2,top-downloads,MistralForCausalLM,False,True,False,False,32000,4096,141,0,False
mistralai/Mistral-7B-v0.1,top-downloads,MistralForCausalLM,False,True,False,False,32000,4096,141,0,False
mistralai/Mixtral-8x7B-v0.1,top-downloads,MixtralForCausalLM,False,True,False,False,32000,4096,141,0,False
modularai/SmolLM-135M-Instruct-FP32,top-downloads,LlamaForCausalLM,True,False,True,False,49152,576,0,0,False
moonshotai/Kimi-K2-Instruct,top-downloads,DeepseekV3ForCausalLM,False,True,False,False,163840,7168,0,0,False
moonshotai/Kimi-Linear-48B-A3B-Base,gated-family,KimiLinearForCausalLM,False,True,False,True,163840,2304,285,1,True
moonshotai/Kimi-Linear-48B-A3B-Instruct,top-downloads,KimiLinearForCausalLM,False,True,False,True,163840,2304,32,0,False
moonshotai/Moonlight-16B-A3B,top-downloads,DeepseekV3ForCausalLM,False,True,False,False,163840,2048,0,0,False
Nanbeige/Nanbeige4.2-3B,top-downloads,NanbeigeForCausalLM,False,True,False,False,166144,3072,314,0,False
NousResearch/Hermes-3-Llama-3.1-8B,top-downloads,LlamaForCausalLM,False,True,False,False,128256,4096,258,21,True
NousResearch/Meta-Llama-3.1-8B-Instruct,top-downloads,LlamaForCausalLM,False,True,False,False,128256,4096,266,3,True
nvidia/Hymba-1.5B-Base,top-downloads,HymbaForCausalLM,True,False,True,True,32001,1600,0,0,False
nvidia/Llama-3.1-Minitron-4B-Width-Base,top-downloads,LlamaForCausalLM,False,True,False,False,128256,3072,286,18,True
nvidia/Llama-3.1-Nemotron-Nano-8B-v1,top-downloads,LlamaForCausalLM,False,True,False,False,128256,4096,265,3,True
nvidia/Mistral-NeMo-Minitron-8B-Base,top-downloads,MistralForCausalLM,False,True,False,False,131072,4096,1012,0,False
nvidia/Nemotron-H-4B-Base-8K,top-downloads,NemotronHForCausalLM,False,True,False,True,131072,3072,1043,31,True
nvidia/Nemotron-H-4B-Instruct-128K,gated-family,NemotronHForCausalLM,False,True,False,True,131072,3072,44,31,True
nvidia/Nemotron-H-56B-Base-8K,gated-family,NemotronHForCausalLM,False,True,False,True,131072,8192,1055,43,True
nvidia/Nemotron-H-8B-Base-8K,top-downloads,NemotronHForCausalLM,False,True,False,True,131072,4096,1041,29,True
nvidia/Nemotron-H-8B-Reasoning-128K,gated-family,NemotronHForCausalLM,False,True,False,True,131072,4096,42,29,True
nvidia/NVIDIA-Nemotron-3-Nano-30B-A3B-BF16,top-downloads,NemotronHForCausalLM,False,True,False,True,131072,2688,0,0,False
nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16,top-downloads,NemotronHForCausalLM,False,True,False,True,131072,3136,75,62,True
nvidia/NVIDIA-Nemotron-3-Super-120B-A12B-BF16,top-downloads,NemotronHForCausalLM,False,True,False,True,131072,4096,0,0,False
nvidia/NVIDIA-Nemotron-3-Ultra-550B-A55B-BF16,top-downloads,NemotronHForCausalLM,False,True,False,True,131072,8192,0,0,False
nvidia/NVIDIA-Nemotron-3.5-Lightning-30B-A3B-BF16,top-downloads,NemotronHForCausalLM,False,True,False,True,131072,2688,0,0,False
nvidia/NVIDIA-Nemotron-Nano-12B-v2,top-downloads,NemotronHForCausalLM,False,True,False,True,131072,5120,39,32,True
nvidia/NVIDIA-Nemotron-Nano-9B-v2,top-downloads,NemotronHForCausalLM,False,True,False,True,131072,4480,78,65,True
nvidia/OpenReasoning-Nemotron-1.5B,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,1536,0,0,False
OBLITERATUS/Ornith-1.5-9B-OBLITERATED,top-downloads,Qwen3_5ForConditionalGeneration,False,True,False,False,248320,4096,0,0,False
OBLITERATUS/Qwen3.8-27B-OBLITERATED,top-downloads,Qwen3_5ForConditionalGeneration,False,True,False,False,248320,5120,0,0,False
openai-community/gpt2,top-downloads,GPT2LMHeadModel,,False,True,False,50257,768,0,0,False
openai-community/gpt2-large,top-downloads,GPT2LMHeadModel,,False,True,False,50257,1280,0,0,False
openai-community/gpt2-medium,top-downloads,GPT2LMHeadModel,,False,True,False,50257,1024,0,0,False
openai/gpt-oss-120b,top-downloads,GptOssForCausalLM,False,True,False,False,201088,2880,0,0,False
openai/gpt-oss-20b,top-downloads,GptOssForCausalLM,False,True,False,False,201088,2880,0,0,False
openbmb/MiniCPM4-0.5B,top-downloads,MiniCPMForCausalLM,,False,True,False,73448,1024,0,0,False
openbmb/MiniCPM4-8B,top-downloads,MiniCPMForCausalLM,False,True,False,False,73448,4096,1085,21,True
openbmb/MiniCPM5-1B,top-downloads,LlamaForCausalLM,False,True,False,False,130560,1536,1024,559,True
openbmb/MiniCPM5-2B,top-downloads,LlamaForCausalLM,False,True,False,False,130560,2048,758,311,True
ornith-ai/Ornith-1.0-35B,top-downloads,Qwen3_5MoeForConditionalGeneration,False,True,False,False,248320,2048,0,0,False
ornith-ai/Ornith-1.0-397B,top-downloads,Qwen3_5MoeForConditionalGeneration,False,True,False,False,248320,4096,0,0,False
ornith-ai/Ornith-1.0-9B,top-downloads,Qwen3_5ForConditionalGeneration,False,True,False,False,248320,4096,0,0,False
ornith-ai/Ornith-1.5-35B-A3B,top-downloads,Qwen3_5MoeForConditionalGeneration,False,True,False,False,248320,2048,0,0,False
ornith-ai/Ornith-1.5-397B,top-downloads,Qwen3_5MoeForConditionalGeneration,False,True,False,False,248320,4096,0,0,False
ornith-ai/Ornith-1.5-9B,top-downloads,Qwen3_5ForConditionalGeneration,False,True,False,False,248320,4096,0,0,False
poolside/Laguna-M.1,top-downloads,LagunaForCausalLM,False,True,False,False,100352,4096,0,0,False
poolside/Laguna-S-2.1,top-downloads,LagunaForCausalLM,False,True,False,False,100352,3072,0,0,False
poolside/Laguna-XS-2.1,top-downloads,LagunaForCausalLM,False,True,False,False,100352,2048,0,0,False
poolside/Laguna-XS.2,top-downloads,LagunaForCausalLM,False,True,False,False,100352,2048,0,0,False
PrimeIntellect/Qwen3-0.6B,top-downloads,Qwen3ForCausalLM,True,True,True,False,151936,1024,0,0,False
PrimeIntellect/Qwen3-1.7B,top-downloads,Qwen3ForCausalLM,True,True,True,False,151936,2048,0,0,False
Qwen/Qwen1.5-1.8B-Chat,top-downloads,Qwen2ForCausalLM,False,True,False,False,151936,2048,0,0,False
Qwen/Qwen2-0.5B,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,896,0,0,False
Qwen/Qwen2-0.5B-Instruct,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,896,0,0,False
Qwen/Qwen2-1.5B,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,1536,0,0,False
Qwen/Qwen2-1.5B-Instruct,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,1536,0,0,False
Qwen/Qwen2-7B,top-downloads,Qwen2ForCausalLM,False,True,False,False,152064,3584,2283,5,True
Qwen/Qwen2-7B-Instruct,top-downloads,Qwen2ForCausalLM,False,True,False,False,152064,3584,2283,5,True
Qwen/Qwen2.5-0.5B,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,896,0,0,False
Qwen/Qwen2.5-0.5B-Instruct,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,896,0,0,False
Qwen/Qwen2.5-1.5B,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,1536,0,0,False
Qwen/Qwen2.5-1.5B-Instruct,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,1536,0,0,False
Qwen/Qwen2.5-14B-Instruct,top-downloads,Qwen2ForCausalLM,False,True,False,False,152064,5120,2355,4,True
Qwen/Qwen2.5-32B-Instruct,top-downloads,Qwen2ForCausalLM,False,True,False,False,152064,5120,2355,4,True
Qwen/Qwen2.5-3B,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,2048,0,0,False
Qwen/Qwen2.5-3B-Instruct,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,2048,0,0,False
Qwen/Qwen2.5-72B-Instruct,top-downloads,Qwen2ForCausalLM,False,True,False,False,152064,8192,2351,4,True
Qwen/Qwen2.5-7B,top-downloads,Qwen2ForCausalLM,False,True,False,False,152064,3584,2361,6,True
Qwen/Qwen2.5-7B-Instruct,top-downloads,Qwen2ForCausalLM,False,True,False,False,152064,3584,2357,6,True
Qwen/Qwen2.5-Coder-0.5B,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,896,0,0,False
Qwen/Qwen2.5-Coder-0.5B-Instruct,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,896,0,0,False
Qwen/Qwen2.5-Coder-1.5B,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,1536,0,0,False
Qwen/Qwen2.5-Coder-1.5B-Instruct,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,1536,0,0,False
Qwen/Qwen2.5-Coder-14B-Instruct,top-downloads,Qwen2ForCausalLM,False,True,False,False,152064,5120,2353,4,True
Qwen/Qwen2.5-Coder-32B-Instruct,top-downloads,Qwen2ForCausalLM,False,True,False,False,152064,5120,2350,3,True
Qwen/Qwen2.5-Coder-3B-Instruct,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,2048,0,0,False
Qwen/Qwen2.5-Coder-7B,top-downloads,Qwen2ForCausalLM,False,True,False,False,152064,3584,2357,5,True
Qwen/Qwen2.5-Coder-7B-Instruct,top-downloads,Qwen2ForCausalLM,False,True,False,False,152064,3584,2355,5,True
Qwen/Qwen2.5-Math-1.5B,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,1536,0,0,False
Qwen/Qwen2.5-Math-1.5B-Instruct,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,1536,0,0,False
Qwen/Qwen2.5-Math-7B,top-downloads,Qwen2ForCausalLM,False,True,False,False,152064,3584,2361,6,True
Qwen/Qwen3-0.6B,top-downloads,Qwen3ForCausalLM,True,True,True,False,151936,1024,0,0,False
Qwen/Qwen3-0.6B-Base,top-downloads,Qwen3ForCausalLM,True,False,True,False,151936,1024,0,0,False
Qwen/Qwen3-1.7B,top-downloads,Qwen3ForCausalLM,True,True,True,False,151936,2048,0,0,False
Qwen/Qwen3-1.7B-Base,top-downloads,Qwen3ForCausalLM,True,False,True,False,151936,2048,0,0,False
Qwen/Qwen3-14B,top-downloads,Qwen3ForCausalLM,False,True,False,False,151936,5120,0,0,False
Qwen/Qwen3-14B-Base,top-downloads,Qwen3ForCausalLM,False,True,False,False,151936,5120,0,0,False
Qwen/Qwen3-235B-A22B,top-downloads,Qwen3MoeForCausalLM,False,True,False,False,151936,4096,0,0,False
Qwen/Qwen3-235B-A22B-Instruct-2507,top-downloads,Qwen3MoeForCausalLM,False,True,False,False,151936,4096,2175,0,False
Qwen/Qwen3-30B-A3B,top-downloads,Qwen3MoeForCausalLM,False,True,False,False,151936,2048,0,0,False
Qwen/Qwen3-30B-A3B-Instruct-2507,top-downloads,Qwen3MoeForCausalLM,False,True,False,False,151936,2048,0,0,False
Qwen/Qwen3-32B,top-downloads,Qwen3ForCausalLM,False,True,False,False,151936,5120,0,0,False
Qwen/Qwen3-4B,top-downloads,Qwen3ForCausalLM,True,False,True,False,151936,2560,0,0,False
Qwen/Qwen3-4B-Base,top-downloads,Qwen3ForCausalLM,True,False,True,False,151936,2560,0,0,False
Qwen/Qwen3-4B-Instruct-2507,top-downloads,Qwen3ForCausalLM,True,False,True,False,151936,2560,0,0,False
Qwen/Qwen3-4B-Thinking-2507,top-downloads,Qwen3ForCausalLM,True,False,True,False,151936,2560,0,0,False
Qwen/Qwen3-8B,top-downloads,Qwen3ForCausalLM,False,True,False,False,151936,4096,0,0,False
Qwen/Qwen3-8B-Base,top-downloads,Qwen3ForCausalLM,False,True,False,False,151936,4096,0,0,False
Qwen/Qwen3-Coder-30B-A3B-Instruct,top-downloads,Qwen3MoeForCausalLM,False,True,False,False,151936,2048,0,0,False
Qwen/Qwen3-Coder-Next,top-downloads,Qwen3NextForCausalLM,False,True,False,True,151936,2048,0,0,False
Qwen/Qwen3-Next-80B-A3B-Instruct,top-downloads,Qwen3NextForCausalLM,False,True,False,True,151936,2048,0,0,False
Qwen/Qwen3.8-Flash-Next,gated-family,Qwen4ExpForConditionalGeneration,False,True,False,True,248320,2560,0,0,False
Qwen/Qwen3Guard-Gen-0.6B,top-downloads,Qwen3ForCausalLM,True,True,True,False,151936,1024,256,0,False
Qwen/Qwen3Guard-Gen-8B,top-downloads,Qwen3ForCausalLM,False,True,False,False,151936,4096,0,0,False
Qwen/QwQ-32B,top-downloads,Qwen2ForCausalLM,False,True,False,False,152064,5120,1691,4,True
rinna/japanese-gpt-neox-small,top-downloads,GPTNeoXForCausalLM,False,True,False,False,44416,768,0,0,False
sarvamai/sarvam-1,top-downloads,LlamaForCausalLM,False,True,False,False,68096,2048,0,0,False
sarvamai/sarvam-m,top-downloads,MistralForCausalLM,False,True,False,False,131072,5120,911,0,False
sbintuitions/sarashina2.2-1b,top-downloads,LlamaForCausalLM,False,True,False,False,102400,1792,0,0,False
SeaLLMs/SeaLLMs-v3-1.5B,top-downloads,Qwen2ForCausalLM,True,False,True,False,151936,1536,0,0,False
speakleash/Bielik-11B-v2,top-downloads,MistralForCausalLM,False,True,False,False,32128,4096,140,0,False
stabilityai/stablelm-2-1_6b,top-downloads,StableLmForCausalLM,False,True,False,False,100352,2048,1238,35,True
state-spaces/mamba-130m-hf,top-downloads,MambaForCausalLM,,False,True,True,50280,768,0,0,False
state-spaces/mamba-2.8b-hf,pure-ssm,MambaForCausalLM,,False,True,True,50280,2560,0,0,False
stepfun-ai/Step-3.5-Flash,top-downloads,Step3p5ForCausalLM,False,True,False,False,128896,4096,0,0,False
SupraLabs/Supra2-100M-Instruct,top-downloads,Qwen3ForCausalLM,True,False,True,False,32768,768,0,0,False
swiss-ai/Apertus-8B-Instruct-2509,top-downloads,ApertusForCausalLM,False,True,False,False,131072,4096,968,2,True
tencent/Hunyuan-1.8B-Instruct,top-downloads,HunYuanDenseV1ForCausalLM,True,False,True,False,120818,2048,0,0,False
tencent/Hunyuan-7B-Instruct,top-downloads,HunYuanDenseV1ForCausalLM,True,False,True,False,128167,4096,0,0,False
tencent/Hy3,top-downloads,HYV3ForCausalLM,False,True,False,False,120832,4096,0,0,False
THUDM/glm-4-9b-chat-hf,top-downloads,GlmForCausalLM,False,True,False,False,151552,4096,508,11,True
tiiuae/falcon-7b,top-downloads,FalconForCausalLM,,True,False,False,65024,4544,0,0,False
tiiuae/Falcon-H1-0.5B-Base,gated-family,FalconH1ForCausalLM,False,True,False,True,32784,1024,363,30,True
tiiuae/Falcon-H1-1.5B-Base,top-downloads,FalconH1ForCausalLM,False,True,False,True,65536,2048,374,59,True
tiiuae/Falcon-H1-1.5B-Deep-Instruct,gated-family,FalconH1ForCausalLM,False,True,False,True,65537,1280,360,49,True
tiiuae/Falcon-H1-34B-Instruct,gated-family,FalconH1ForCausalLM,False,True,False,True,261120,5120,1223,309,True
tiiuae/Falcon-H1-3B-Instruct,gated-family,FalconH1ForCausalLM,False,True,False,True,65537,2560,362,52,True
tiiuae/Falcon-H1-7B-Base,top-downloads,FalconH1ForCausalLM,False,True,False,True,130048,3072,1260,324,True
tiiuae/Falcon-H1-7B-Instruct,gated-family,FalconH1ForCausalLM,False,True,False,True,130049,3072,1252,320,True
tiiuae/falcon-mamba-7b,pure-ssm,FalconMambaForCausalLM,False,True,False,True,65024,4096,1,0,False
tiiuae/Falcon3-1B-Base,top-downloads,LlamaForCausalLM,False,True,False,False,131072,2048,2324,314,True
tiiuae/Falcon3-7B-Base,top-downloads,LlamaForCausalLM,False,True,False,False,131072,3072,2257,251,True
TinyLlama/TinyLlama-1.1B-Chat-v1.0,top-downloads,LlamaForCausalLM,False,True,False,False,32000,2048,110,0,False
tokyotech-llm/Llama-3.1-Swallow-8B-v0.2,top-downloads,LlamaForCausalLM,False,True,False,False,128256,4096,289,21,True
TRI-ML/mamba-7b-rw,pure-ssm,MambaForCausalLM,,True,False,True,50432,4096,0,0,False
typhoon-ai/typhoon2.5-qwen3-4b,top-downloads,Qwen3ForCausalLM,True,False,True,False,151936,2560,0,0,False
Unbabel/TowerBase-7B-v0.1,top-downloads,LlamaForCausalLM,False,True,False,False,32000,4096,0,0,False
unsloth/gemma-2-2b,top-downloads,Gemma2ForCausalLM,,False,True,False,256000,2304,0,0,False
unsloth/gemma-2-9b,top-downloads,Gemma2ForCausalLM,,False,True,False,256000,3584,0,0,False
unsloth/gemma-3-1b-it,top-downloads,Gemma3ForCausalLM,,False,True,False,262144,1152,0,0,False
unsloth/gemma-3-4b-it,top-downloads,Gemma3ForConditionalGeneration,,False,True,False,262208,2560,0,0,False
unsloth/Llama-3.1-8B-Instruct,top-downloads,LlamaForCausalLM,False,True,False,False,128256,4096,266,3,True
unsloth/Llama-3.2-1B,top-downloads,LlamaForCausalLM,True,False,True,False,128256,2048,0,0,False
unsloth/Llama-3.2-1B-Instruct,top-downloads,LlamaForCausalLM,True,False,True,False,128256,2048,0,0,False
unsloth/Llama-3.2-3B,top-downloads,LlamaForCausalLM,True,False,True,False,128256,3072,0,0,False
unsloth/Llama-3.2-3B-Instruct,top-downloads,LlamaForCausalLM,True,False,True,False,128256,3072,0,0,False
unsloth/Meta-Llama-3.1-8B,top-downloads,LlamaForCausalLM,False,True,False,False,128256,4096,289,21,True
unsloth/Meta-Llama-3.1-8B-Instruct,top-downloads,LlamaForCausalLM,False,True,False,False,128256,4096,266,3,True
unsloth/mistral-7b-v0.3,top-downloads,MistralForCausalLM,False,True,False,False,32768,4096,902,0,False
unsloth/Mistral-Nemo-Base-2407,top-downloads,MistralForCausalLM,False,True,False,False,131072,5120,1013,0,False
unsloth/Mistral-Small-24B-Base-2501,top-downloads,MistralForCausalLM,False,True,False,False,131072,5120,1013,0,False
unsloth/Qwen2.5-7B-Instruct,top-downloads,Qwen2ForCausalLM,False,True,False,False,152064,3584,2357,6,True
unsloth/Qwen2.5-Coder-7B-Instruct,top-downloads,Qwen2ForCausalLM,False,True,False,False,152064,3584,2355,5,True
upstage/SOLAR-10.7B-v1.0,top-downloads,LlamaForCausalLM,False,True,False,False,32000,4096,140,0,False
utter-project/EuroLLM-1.7B-Instruct,top-downloads,LlamaForCausalLM,False,True,False,False,128000,2048,0,0,False
webAI-Official/TwIL-LM3,top-downloads,SmolLM3ForCausalLM,True,False,True,False,128256,2048,0,0,False
XiaomiMiMo/MiMo-V2.5,top-downloads,MiMoV2ForCausalLM,False,True,False,False,152576,4096,0,0,False
zai-org/GLM-4-9B-0414,top-downloads,Glm4ForCausalLM,False,True,False,False,151552,4096,490,7,True
zai-org/GLM-4.5,top-downloads,Glm4MoeForCausalLM,False,True,False,False,151552,5120,128,0,False
zai-org/GLM-4.5-Air,top-downloads,Glm4MoeForCausalLM,False,True,False,False,151552,4096,128,0,False
zai-org/GLM-4.7-Flash,top-downloads,Glm4MoeLiteForCausalLM,False,True,False,False,154880,2048,0,0,False
zai-org/GLM-5,top-downloads,GlmMoeDsaForCausalLM,False,True,False,False,154880,6144,0,0,False
zai-org/GLM-5.1,top-downloads,GlmMoeDsaForCausalLM,False,True,False,False,154880,6144,0,0,False
zai-org/GLM-5.2,top-downloads,GlmMoeDsaForCausalLM,False,True,False,False,154880,6144,0,0,False
zai-org/GLM-5.3,top-downloads,GlmMoeDsaForCausalLM,False,True,False,False,154880,6144,0,0,False
zai-org/GLM-Z1-9B-0414,top-downloads,Glm4ForCausalLM,False,True,False,False,151552,4096,491,6,True
Zyphra/Zamba2-1.2B,top-downloads,Zamba2ForCausalLM,,False,True,True,32000,2048,0,0,False
Zyphra/Zamba2-1.2B-instruct,gated-family,Zamba2ForCausalLM,,False,True,True,32000,2048,0,0,False
Zyphra/Zamba2-2.7B,gated-family,Zamba2ForCausalLM,,False,True,True,32000,2560,0,0,False
Zyphra/Zamba2-7B-Instruct,gated-family,Zamba2ForCausalLM,,False,True,True,32000,3584,0,0,False


==> anc/paper_pipeline/generated/facts_registry.json <==
{
  "provenance_sha256_prefix": {
    "results.jsonl": "44e05756ca9f1214",
    "reach_all.json": "f700e3bd45dfe380",
    "gated.jsonl": "46a8d43367e070cc",
    "gated_reach.json": "d30e5666ddb14407",
    "pure_mamba.jsonl": "71788bc80a91ceab",
    "e26/e26_results.json": "c8a7f268722241a4",
    "e30_dense.jsonl": "2b4f5ebad975c429",
    "e30_real_arch.jsonl": "ea50a987fe3dabf1",
    "eps.jsonl": "eaf80396826cceab",
    "o4.jsonl": "c041ba72bc552c89",
    "outE32/e32_falcon_s0.jsonl": "222288ac3f2adebb",
    "outE32/e32_falcon_s1.jsonl": "6c941f64b65533e5",
    "outE32/e32_falcon_s2.jsonl": "189d20fb4dec4e58",
    "outE32FP64/e33_nemo_fp64norm_s0.jsonl": "9521c9ed1f81198f",
    "outE32FP64/e33_nemo_fp64norm_s1.jsonl": "7db46c840b23a78d",
    "outE32FP64/e33_nemo_fp64norm_s2.jsonl": "e834524bc4d1e240",
    "outE32Nemo/e32_nemo_base_s0.jsonl": "3097fac27172cde3",
    "outE32Nemo/e32_nemo_base_s1.jsonl": "3e971d8850359a4e",
    "outE32Nemo/e32_nemo_base_s2.jsonl": "3436670dec0201e4",
    "outE32Nemo/e32_nemo_groupclip_s0.jsonl": "273ddac99d9c2b56",
    "outE32Nemo/e32_nemo_groupclip_s1.jsonl": "270ffa58f637c857",
    "outE32Nemo/e32_nemo_groupclip_s2.jsonl": "353ef7c34c00215d",
    "outE32Nemo/e32_nemo_mask_s0.jsonl": "9188acc7da4fad77",
    "outE32Nemo/e32_nemo_mask_s1.jsonl": "50c25db7f050cc87",
    "outE32Nemo/e32_nemo_mask_s2.jsonl": "70a43d1c2fb726cd",
    "outE32Nemo/e33_nemo_freeze_s0.jsonl": "1af80951c3503b53",
    "outE32Nemo/e33_nemo_freeze_s1.jsonl": "ceba8f8e7d3b9b53",
    "outE32Nemo/e33_nemo_freeze_s2.jsonl": "b09cd4935f23ebb7",
    "outE32Nemo/e33_nemo_meanreinit_s0.jsonl": "c6f73fcabaf55a78",
    "outE32Nemo/e33_nemo_meanreinit_s1.jsonl": "91f7d61a13e75a26",
    "outE32Nemo/e33_nemo_meanreinit_s2.jsonl": "adee9e1459e1e3f4",
    "outE34/e34_nemo_gradstab_s0.jsonl": "0a2a3240668f6e50",
    "outE34/e34_nemo_gradstab_s1.jsonl": "22385ff61a15d6d9",
    "outE34/e34_nemo_gradstab_s2.jsonl": "3bb1b9e888942551",
    "outE34/e34_nemo_groupclip_fp64_s0.jsonl": "bc7f243e99e96382",
    "outE34/e34_nemo_groupclip_fp64_s1.jsonl": "e98432a467372544",
    "outE34/e34_nemo_groupclip_fp64_s2.jsonl": "d1352fc7b8a31d64",
    "outE34/e34_nemo_skipinf_s0.jsonl": "80c5040b69283f7a",
    "outE34/e34_nemo_skipinf_s1.jsonl": "1fd8a2299f5f0f88",
    "outE34/e34_nemo_skipinf_s2.jsonl": "f060634d03810ae8",
    "outE34/e34_nemo_zclip_s0.jsonl": "3954348a380a7a82",
    "outE34/e34_nemo_zclip_s1.jsonl": "3bbc715092dc94a6",
    "outE34/e34_nemo_zclip_s2.jsonl": "9d0d8ff676f99fea",
    "dsfreq.jsonl": "33096b4c2486bdc4",
    "outE31/e31_hybrid_200m_baseline_16000_0.jsonl": "072c03c67a49bf2b",
    "outE31/e31_hybrid_200m_sigmoid_16000_0.jsonl": "29f44fc8cda37b63",
    "outE31/e31_hybrid_200m_silu_floor_16000_0.jsonl": "7f4a05a6e2c03c5c",
    "outE31/e31_mamba2_165m_baseline_16000_0.jsonl": "a7ad19e6ca2dfa48",
    "outE31/e31_mamba2_165m_baseline_16000_1.jsonl": "a64582abfe0f0490",
    "outE31/e31_mamba2_165m_sigmoid_16000_0.jsonl": "f9eb25cb02c1f516",
    "outE31/e31_mamba2_165m_silu_floor_16000_0.jsonl": "6dbd28302c72128b",
    "outE31/e31_mamba2_165m_silu_floor_16000_1.jsonl": "e9aff6d027fb7367",
    "outE31W2/e31_hybrid_355m_baseline_s0.jsonl": "6bc7668bc8e9e638",
    "outE31W2/e31_hybrid_355m_sigmoid_s0.jsonl": "047f2d17e277eac5",
    "outE31W2/e31_hybrid_355m_silu_floor_s0.jsonl": "efa2678de65142be",
    "outE34/e35_mamba2_165m_silu_floor_0.01_16000_0.jsonl": "a3e5ee47b63e5a2a",
    "outE34/e35_mamba2_165m_silu_floor_0.03_16000_0.jsonl": "e79235865a733e26",
    "outE34/e35_mamba2_165m_silu_floor_0.3_16000_0.jsonl": "1e629b40d609da2b",
    "outE36/e36_bench.jsonl": "7e41c4cbded06221",
    "outE37/e37a_gate2x2_nemo.jsonl": "7733d4772d37b012",
    "outE37/e37a_gate2x2_falcon.jsonl": "2e440e8ad24a86e7",
    "outE37/e37b_nemo_base_s0.jsonl": "52f91a1b886774f0",
    "outE37/e37b_nemo_fp64norm_s0.jsonl": "3e8db3b9697a7fdb",
    "outE37/e37b_nemo_gcfp64_s0.jsonl": "c9e3b772ec8051e0",
    "outE37/e37b_falcon_base_s0.jsonl": "2b5d1e932d2ae49d",
    "outE37/e37b_falcon_gc_s0.jsonl": "1fa8be5e6687dc69"
  },
  "census": {
    "survey_total": 291,
    "survey_unique_matrices": 280,
    "primary_total": 256,
    "extra_sweep_count": 35,
    "any_tiny_count": 92,
    "survey_affected": 67,
    "survey_affected_pct": 23.0,
    "tied_total": 101,
    "tied_affected": 0,
    "tied_affected_pct": 0.0,
    "tied_tf_total": 80,
    "tied_tf_affected": 0,
    "untied_total": 190,
    "untied_affected": 67,
    "untied_affected_pct": 35.3,
    "untied_tf_total": 152,
    "untied_tf_affected": 47,
    "untied_tf_pct": 30.9,
    "healthy_out_rows": 901,
    "nondecayed_out_rows": 979,
    "total_sampled_tiny_rows": 979,
    "healthy_out_pct": 92.0,
    "gated_surveyed": 59,
    "gated_affected": 20,
    "gated_tied_total": 21,
    "gated_tied_affected": 0,
    "gated_untied_total": 38,
    "gated_untied_affected": 20,
    "gated_untied_pct": 52.6
  },
  "origin": {
    "olmoe_nearzero_total": 251,
    "olmoe_nearzero_zero_freq": 251,
    "olmoe_sample_tokens_M": 364
  },
  "mechanism": {
    "fp32_overflow_thresh_mantissa": 1.84,
    "fp32_overflow_thresh_exp": 19,
    "e30_curves": {
      "RWKV/rwkv-4-1b5-pile": [
        [
          1e-30,
          8.512
        ],
        [
          1e-25,
          8.512
        ],
        [
          1e-20,
          8.512
        ],
        [
          1e-16,
          8.512
        ],
        [
          1e-12,
          8.512
        ],
        [
          1e-10,
          8.512
        ],
        [
          1e-08,
          8.512
        ],
        [
          1e-06,
          8.512
        ],
        [
          0.0001,
          8.519
        ],
        [
          0.01,
          8.16
        ]
      ],
      "LiquidAI/LFM2.5-1.2B-Base": [
        [
          1e-30,
          621.9
        ],
        [
          1e-25,
          621.9
        ],
        [
          1e-20,
          621.9
        ],
        [
          1e-16,
          621.9
        ],
        [
          1e-12,
          621.9
        ],
        [
          1e-10,
          621.9
        ],
        [
          1e-08,
          621.9
        ],
        [
          1e-06,
          620.6
        ],
        [
          0.0001,
          416.6
        ],
        [
          0.01,
          211.9
        ]
      ],
      "ibm-granite/granite-4.0-h-1b": [
        [
          1e-30,
          2.153e+16
        ],
        [
          1e-25,
          2.153e+16
        ],
        [
          1e-20,
          2.153e+16
        ],
        [
          1e-16,
          2.08e+16
        ],
        [
          1e-12,
          12380000000000.0
        ],
        [
          1e-10,
          9847000000.0
        ],
        [
          1e-08,
          1714000000.0
        ],
        [
          1e-06,
          6702000.0
        ],
        [
          0.0001,
          40390.0
        ],
        [
          0.01,
          67.95
        ]
      ],
      "Zyphra/Zamba2-1.2B": [
        [
          1e-30,
          2496000000000000.0
        ],
        [
          1e-25,
          2496000000000000.0
        ],
        [
          1e-20,
          2496000000000000.0
        ],
        [
          1e-16,
          2488000000000000.0
        ],
        [
          1e-12,
          18540000000000.0
        ],
        [
          1e-10,
          82970000000.0
        ],
        [
          1e-08,
          63150000.0
        ],
        [
          1e-06,
          5244000.0
        ],
        [
          0.0001,
          35970.0
        ],
        [
          0.01,
          54.95
        ]
      ],
      "ai21labs/AI21-Jamba-Reasoning-3B": [
        [
          1e-30,
          2837000000000.0
        ],
        [
          1e-25,
          2837000000000.0
        ],
        [
          1e-20,
          2837000000000.0
        ],
        [
          1e-16,
          2823000000000.0
        ],
        [
          1e-12,
          1275000000000.0
        ],
        [
          1e-10,
          6841000000.0
        ],
        [
          1e-08,
          66120000.0
        ],
        [
          1e-06,
          983800.0
        ],
        [
          0.0001,
          597200.0
        ],
        [
          0.01,
          304.3
        ]
      ],
      "NX-AI/xLSTM-7b": [
        [
          1e-30,
          1.038e+32
        ],
        [
          1e-25,
          1.319e+27
        ],
        [
          1e-20,
          6.005e+21
        ],
        [
          1e-16,
          8.358e+16
        ],
        [
          1e-12,
          11970000000000.0
        ],
        [
          1e-10,
          235600000000.0
        ],
        [
          1e-08,
          1292000000.0
        ],
        [
          1e-06,
          63150000.0
        ],
        [
          0.0001,
          52470.0
        ],
        [
          0.01,
          121.0
        ]
      ]
    },
    "e30_summary": {
      "LiquidAI/LFM2.5-1.2B-Base": {
        "grad_r1e30": 621.876953125,
        "grad_normal": 1.9289641380310059
      },
      "ibm-granite/granite-4.0-h-1b": {
        "grad_r1e30": 2.153025014805299e+16,
        "grad_normal": 12.959224700927734
      },
      "Zyphra/Zamba2-1.2B": {
        "grad_r1e30": 2496005211684864.0,
        "grad_normal": 7.908379554748535
      },
      "ai21labs/AI21-Jamba-Reasoning-3B": {
        "grad_r1e30": 2837165375488.0,
        "grad_normal": 1.95335853099823
      },
      "tiiuae/falcon-mamba-7b": {
        "grad_r1e30": 1.333788967314889e+30,
        "grad_normal": 0.1277274787425995
      },
      "ibm-ai-platform/Bamba-9B-v2": {
        "grad_r1e30": 232.9190673828125,
        "grad_normal": 0.29255348443984985
      }
    },
    "o4_sweeps": {
      "tiiuae/Falcon-H1-1.5B-Base": [
        [
          9.974400320555016e-36,
          3538944.0
        ],
        [
          9.979549770960508e-31,
          3538944.0
        ],
        [
          9.995935407265666e-26,
          3538944.0
        ],
        [
          1.0032290909940045e-20,
          3538944.0
        ],
        [
          1.0009339424109066e-15,
          3538944.0
        ],
        [
          9.968203001691551e-11,
          2867200.0
        ],
        [
          1.0009876521337333e-07,
          4358144.0
        ],
        [
          9.988803097081885e-06,
          206848.0
        ],
        [
          0.0009980373727379707,
          528.0
        ],
        [
          0.010012742507036073,
          328.0
        ],
        [
          0.10012742507036074,
          44.0
        ],
        [
          18.649941353795192,
          0.0751953125
        ]
      ],
      "tiiuae/Falcon-H1-7B-Base": [
        [
          1.0150801705182341e-35,
          1449984.0
        ],
        [
          1.0150295270886862e-30,
          1449984.0
        ],
        [
          1.0150812064177799e-25,
          1449984.0
        ],
        [
          1.015015537688707e-20,
          1449984.0
        ],
        [
          1.0150671631295576e-15,
          1449984.0
        ],
        [
          1.0150687250693912e-10,
          1515520.0
        ],
        [
          1.0150411157870043e-07,
          1253376.0
        ],
        [
          1.0149794292928306e-05,
          448512.0
        ],
        [
          0.0010149760497872213,
          29824.0
        ],
        [
          0.010150555887713585,
          2880.0
        ],
        [
          0.10150760091985375,
          202.0
        ],
        [
          31.31196642407371,
          0.0830078125
        ]
      ],
      "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16": [
        [
          1.0232008410316118e-35,
          4.5108078958521315e+34
        ],
        [
          1.0233770727790743e-30,
          3.131988299392012e+29
        ],
        [
          1.0231393161612706e-25,
          3.0827608400173044e+25
        ],
        [
          1.0232069719618734e-20,
          8.854437155380585e+20
        ],
        [
          1.0231139056848284e-15,
          126993593008128.0
        ],
        [
          1.0233379144386324e-10,
          18522046464.0
        ],
        [
          1.0232018690820763e-07,
          10551296.0
        ],
        [
          1.0232990480942537e-05,
          2686976.0
        ],
        [
          0.0010232168855033878,
          5248.0
        ],
        [
          0.01023279364130662,
          256.0
        ],
        [
          0.1023211568555652,
          24.75
        ],
        [
          0.8352337421269159,
          4.03125
        ]
      ],
      "nvidia/Nemotron-H-4B-Base-8K": [
        [
          1.0016883873817036e-35,
          5.71957152676053e+17
        ],
        [
          9.98044139315436e-31,
          5.71957152676053e+17
        ],
        [
          1.000354421220693e-25,
          2.35988620474214e+18
        ],
        [
          9.994348367096281e-21,
          5.908722711110091e+18
        ],
        [
          9.975071032438302e-16,
          384829069721600.0
        ],
        [
          1.0002793331461608e-10,
          7717519360.0
        ],
        [
          1.0000907890364561e-07,
          1564672.0
        ],
        [
          1.0013808862683405e-05,
          16192.0
        ],
        [
          0.0009976640113968374,
          302.0
        ],
        [
          0.009989866242240235,
          35.5
        ],
        [
          0.09979288439421027,
          2.265625
        ],
        [
          0.8862946731387775,
          0.51171875
        ]
      ],
      "nvidia/NVIDIA-Nemotron-Nano-9B-v2": [
        [
          1.0017947877034699e-35,
          7.829010107009545e+33
        ],
        [
          1.0017590241125265e-30,
          1.1636636369282575e+29
        ],
        [
          1.0018742869558575e-25,
          1.4072652118951543e+24
        ],
        [
          1.0016875704969498e-20,
          4.8710933569639285e+19
        ],
        [
          1.0016787188778883e-15,
          2621235720617984.0
        ],
        [
          1.0017141502217036e-10,
          17314086912.0
        ],
        [
          1.0017675126562534e-07,
          10944512.0
        ],
        [
          1.0018161430622494e-05,
          25600.0
        ],
        [
          0.0010017750621477645,
          18048.0
        ],
        [
          0.010016735489519526,
          304.0
        ],
        [
          0.10018010318461862,
          20.625
        ],
        [
          0.8814365195168784,
          3.109375
        ]
      ],
      "stabilityai/stablelm-2-1_6b": [
        [
          9.99825662058272e-36,
          13.0
        ],
        [
          1.0000509547674736e-30,
          13.0
        ],
        [
          9.998704955412284e-26,
          13.0
        ],
        [
          1.0004755041284511e-20,
          13.0
        ],
        [
          9.999839626321914e-16,
          13.0
        ],
        [
          9.999916110828692e-11,
          13.0
        ],
        [
          1.0000214061662859e-07,
          13.0
        ],
        [
          1.0001335371772826e-05,
          12.9375
        ],
        [
          0.0009998934815269019,
          12.125
        ],
        [
          0.009998845944510618,
          13.875
        ],
        [
          0.10000883103871332,
          7.25
        ],
        [
          1.1898262521838923,
          2.40625
        ]
      ],
      "tiiuae/Falcon3-1B-Base": [
        [
          1.0001900837853054e-35,
          70.0
        ],
        [
          1.000018538471071e-30,
          70.0
        ],
        [
          9.999628503251418e-26,
          70.0
        ],
        [
          1.0000373524498154e-20,
          70.0
        ],
        [
          1.000032885665721e-15,
          70.0
        ],
        [
          9.998990708909297e-11,
          70.0
        ],
        [
          9.997997870850212e-08,
          73.5
        ],
        [
          1.0000548014634208e-05,
          72.0
        ],
        [
          0.001000121994793839,
          69.0
        ],
        [
          0.010000061675706978,
          65.5
        ],
        [
          0.09999834334959087,
          25.625
        ],
        [
          2.2974028500575905,
          0.69921875
        ]
      ],
      "tiiuae/Falcon3-7B-Base": [
        [
          1.0142105917545625e-35,
          262.0
        ],
        [
          1.014240900102876e-30,
          262.0
        ],
        [
          1.0140407900373335e-25,
          262.0
        ],
        [
          1.013980401477932e-20,
          262.0
        ],
        [
          1.0142850903279942e-15,
          262.0
        ],
        [
          1.0138547151185929e-10,
          262.0
        ],
        [
          1.014158144343053e-07,
          266.0
        ],
        [
          1.0142854036224048e-05,
          246.0
        ],
        [
          0.0010141282279210843,
          266.0
        ],
        [
          0.010140269561137253,
          342.0
        ],
        [
          0.1014211295078359,
          47.0
        ],
        [
          2.5820774167178624,
          0.90625
        ]
      ],
      "openbmb/MiniCPM5-1B": [
        [
          1.0000272734790512e-35,
          31.125
        ],
        [
          1.0000840832947548e-30,
          31.125
        ],
        [
          1.0002945755163846e-25,
          31.125
        ],
        [
          1.00000116837014e-20,
          31.125
        ],
        [
          1.0000702412320618e-15,
          31.125
        ],
        [
          1.0001765729990863e-10,
          31.125
        ],
        [
          9.999307708367681e-08,
          33.5
        ],
        [
          1.0002900261308587e-05,
          30.375
        ],
        [
          0.0009999429515371772,
          30.0
        ],
        [
          0.010017338765255053,
          29.875
        ],
        [
          0.0999778916762402,
          46.5
        ],
        [
          1.0676488474092833,
          7.59375
        ]
      ],
      "unsloth/Meta-Llama-3.1-8B": [
        [
          1.0347686662551587e-35,
          55.75
        ],
        [
          1.034858708029711e-30,
          55.75
        ],
        [
          1.0348491999458478e-25,
          55.75
        ],
        [
          1.0350537427859664e-20,
          55.75
        ],
        [
          1.0349023921529597e-15,
          55.75
        ],
        [
          1.0350036588215714e-10,
          55.75
        ],
        [
          1.0350556494199441e-07,
          66.5
        ],
        [
          1.0348986111520626e-05,
          71.0
        ],
        [
          0.0010350621751471626,
          96.5
        ],
        [
          0.01035179212549951,
          97.5
        ],
        [
          0.10348115200793151,
          66.0
        ],
        [
          0.7119250845886178,
          3.125
        ]
      ]
    },
    "eps_trajs": {
      "tiiuae/Falcon3-1B-Base": {
        "traj": [
          1e-20,
          32.1,
          46.5,
          75.5,
          97.2,
          107.0,
          113.0,
          121.0,
          135.0,
          152.0,
          148.0,
          151.0,
          163.0,
          177.0,
          211.0,
          249.0,
          329.0,
          400.0,
          39.8
        ],
        "grad": 27.994632720947266,
        "rescue_layer": 1
      },
      "tiiuae/Falcon-H1-1.5B-Base": {
        "traj": [
          5.66e-20,
          22.6,
          229.0,
          244.0,
          252.0,
          239.0,
          236.0,
          228.0,
          225.0,
          217.0,
          213.0,
          211.0,
          204.0,
          200.0,
          198.0,
          197.0,
          201.0,
          206.0,
          214.0,
          224.0
        ],
        "grad": 14580342.0,
        "rescue_layer": 1
      },
      "stabilityai/stablelm-2-1_6b": {
        "traj": [
          1e-20,
          4.14,
          5.97,
          8.24,
          12.0,
          14.5,
          20.2,
          23.7,
          29.3,
          31.5,
          31.4,
          34.2,
          36.7,
          43.4,
          49.5,
          59.5,
          79.8,
          107.0,
          145.0,
          168.0
        ],
        "grad": 13.166433334350586,
        "rescue_layer": 1
      },
      "state-spaces/mamba-2.8b-hf": {
        "traj": [
          2.21e-19,
          6.58e-18,
          1.07e-16,
          1.76e-15,
          3.25e-14,
          4.32e-13,
          4.58e-12,
          5.5e-11,
          9.88e-10,
          1.13e-08,
          1.24e-07,
          2.09e-06,
          4.16e-05,
          0.00104,
          0.0214,
          0.402,
          1.37,
          2.67,
          3.58,
          3.83
        ],
        "grad": 4.033316865781866e+21,
        "rescue_layer": 16
      },
      "nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16": {
        "traj": [
          1e-20,
          8.73e-16,
          8.73e-16,
          2.31e-09,
          2.31e-09,
          0.00874,
          0.0888,
          4.19,
          42.8,
          43.5,
          43.9,
          44.5,
          51.6,
          51.3,
          52.1,
          55.1,
          58.2,
          68.6,
          70.5,
          73.4
        ],
        "grad": 4.9429279700437434e+19,
        "rescue_layer": 7
      },
      "mistralai/Mamba-Codestral-7B-v0.1": {
        "traj": [
          4.23e-17,
          1.32e-12,
          2.21e-08,
          0.00044,
          0.199,
          0.241,
          0.538,
          0.59,
          0.607,
          0.67,
          0.746,
          0.824,
          0.95,
          1.08,
          1.27,
          1.39,
          1.5,
          1.56,
          1.62,
          1.69
        ],
        "grad": 1.754843317821191e+19,
        "rescue_layer": 4
      },
      "Qwen/Qwen2.5-7B": {
        "traj": [
          1e-20,
          11.4,
          14.4,
          17.9,
          22.4,
          26.1,
          29.0,
          36.0,
          46.5,
          52.1,
          55.9,
          63.8,
          65.6,
          69.8,
          72.8,
          74.8,
          77.1,
          78.1,
          78.4,
          82.7
        ],
        "grad": 13.61623764038086,
        "rescue_layer": 1
      },
      "unsloth/Meta-Llama-3.1-8B": {
        "traj": [
          1e-20,
          1.84,
          1.47,
          1.99,
          2.65,
          3.65,
          4.53,
          5.32,
          6.23,
          6.76,
          7.18,
          7.32,
          7.77,
          8.24,
          8.6,
          9.03,
          10.0,
          11.3,
          12.6,
          13.7
        ],
        "grad": 364.0901184082031,
        "rescue_layer": 1
      }
    }
  },
  "cpt": {
    "nemo_total_steps": 1000,
    "nemo_seeds": 3,
    "nemo_hit_steps_mean": 225,
    "nemo_hit_pct": 22.5,
    "nemo_base_inf_mean": 198.3,
    "nemo_base_inf_sd": 9.9,
    "nemo_base_inf_pct": 19.8,
    "nemo_s1000_base_ppl": 13.44,
    "nemo_s1000_gc_ppl": 13.04,
    "nemo_s1000_mask_ppl": 13.04,
    "nemo_s1000_base_nll": 2.598,
    "nemo_s1000_gc_nll": 2.5678,
    "nemo_s800_gc_nll": 2.596,
    "falcon_hit_pct": 96.6,
    "falcon_s100_base_ppl": 40.4,
    "falcon_s100_gc_ppl": 37.47,
    "falcon_s1000_base_ppl": 15.68,
    "falcon_s1000_gc_ppl": 15.58,
    "fp64_stalled_mean": 18,
    "fp64_stalled_sd": 1.0,
    "nemo_curves": {
      "base": [
        {
          "step": 0,
          "n_seeds": 3,
          "flores_nll_mean": 4.06837,
          "flores_nll_sd": 0.0,
          "flores_ppl_mean": 58.462,
          "flores_ppl_sd": 0.0,
          "fw2_nll_mean": 3.93686,
          "fw2_nll_sd": 0.0
        },
        {
          "step": 100,
          "n_seeds": 3,
          "flores_nll_mean": 3.0938933333333334,
          "flores_nll_sd": 0.007467130193945497,
          "flores_ppl_mean": 22.063333333333333,
          "flores_ppl_sd": 0.1649676736010223,
          "fw2_nll_mean": 2.8762000000000003,
          "fw2_nll_sd": 0.015294597085245516
        },
        {
          "step": 200,
          "n_seeds": 3,
          "flores_nll_mean": 2.8882133333333333,
          "flores_nll_sd": 0.02775380034037389,
          "flores_ppl_mean": 17.966,
          "flores_ppl_sd": 0.4959475778749207,
          "fw2_nll_mean": 2.6419633333333334,
          "fw2_nll_sd": 0.016782914923616037
        },
        {
          "step": 300,
          "n_seeds": 3,
          "flores_nll_mean": 2.8074833333333333,
          "flores_nll_sd": 0.023835948341388285,
          "flores_ppl_mean": 16.571333333333335,
          "flores_ppl_sd": 0.39467750548179525,
          "fw2_nll_mean": 2.519683333333333,
          "fw2_nll_sd": 0.018922960480150467
        },
        {
          "step": 400,
          "n_seeds": 3,
          "flores_nll_mean": 2.7430733333333333,
          "flores_nll_sd": 0.024417226159687614,
          "flores_ppl_mean": 15.537666666666667,
          "flores_ppl_sd": 0.3813886906206494,
          "fw2_nll_mean": 2.4409033333333334,
          "fw2_nll_sd": 0.012168131875244188
        },
        {
          "step": 600,
          "n_seeds": 3,
          "flores_nll_mean": 2.6740833333333334,
          "flores_nll_sd": 0.021204844572251292,
          "flores_ppl_mean": 14.501333333333333,
          "flores_ppl_sd": 0.3069076951354161,
          "fw2_nll_mean": 2.33279,
          "fw2_nll_sd": 0.008538963637350717
        },
        {
          "step": 800,
          "n_seeds": 3,
          "flores_nll_mean": 2.6278566666666667,
          "flores_nll_sd": 0.016261639933700785,
          "flores_ppl_mean": 13.845,
          "flores_ppl_sd": 0.22598008761835559,
          "fw2_nll_mean": 2.278643333333333,
          "fw2_nll_sd": 0.004980013386862976
        },
        {
          "step": 1000,
          "n_seeds": 3,
          "flores_nll_mean": 2.59796,
          "flores_nll_sd": 0.01297417049371567,
          "flores_ppl_mean": 13.437333333333333,
          "flores_ppl_sd": 0.17416180216492122,
          "fw2_nll_mean": 2.25117,
          "fw2_nll_sd": 0.008015341539822288
        }
      ],
      "mask": [
        {
          "step": 0,
          "n_seeds": 3,
          "flores_nll_mean": 4.06837,
          "flores_nll_sd": 0.0,
          "flores_ppl_mean": 58.462,
          "flores_ppl_sd": 0.0,
          "fw2_nll_mean": 3.93686,
          "fw2_nll_sd": 0.0
        },
        {
          "step": 100,
          "n_seeds": 3,
          "flores_nll_mean": 3.0459933333333336,
          "flores_nll_sd": 0.014555968993280367,
          "flores_ppl_mean": 21.032333333333334,
          "flores_ppl_sd": 0.3043441034969021,
          "fw2_nll_mean": 2.8208066666666665,
          "fw2_nll_sd": 0.01634689674933229
        },
        {
          "step": 200,
          "n_seeds": 3,
          "flores_nll_mean": 2.85402,
          "flores_nll_sd": 0.01882299657334075,
          "flores_ppl_mean": 17.359333333333332,
          "flores_ppl_sd": 0.32584863561680466,
          "fw2_nll_mean": 2.5936133333333333,
          "fw2_nll_sd": 0.006716913973941559
        },
        {
          "step": 300,
          "n_seeds": 3,
          "flores_nll_mean": 2.768893333333333,
          "flores_nll_sd": 0.0161365000335677,
          "flores_ppl_mean": 15.942333333333334,
          "flores_ppl_sd": 0.2568391195541164,
          "fw2_nll_mean": 2.4723566666666668,
          "fw2_nll_sd": 0.01584457741100511
        },
        {
          "step": 400,
          "n_seeds": 3,
          "flores_nll_mean": 2.7071633333333334,
          "flores_nll_sd": 0.02361112520261013,
          "flores_ppl_mean": 14.989333333333333,
          "flores_ppl_sd": 0.35574194767181067,
          "fw2_nll_mean": 2.39816,
          "fw2_nll_sd": 0.015058907662908351
        },
        {
          "step": 600,
          "n_seeds": 3,
          "flores_nll_mean": 2.63617,
          "flores_nll_sd": 0.019927741969425563,
          "flores_ppl_mean": 13.961333333333334,
          "flores_ppl_sd": 0.2794303729613745,
          "fw2_nll_mean": 2.2923299999999998,
          "fw2_nll_sd": 0.00920384158924944
        },
        {
          "step": 800,
          "n_seeds": 3,
          "flores_nll_mean": 2.5958933333333336,
          "flores_nll_sd": 0.00970745246361446,
          "flores_ppl_mean": 13.409,
          "flores_ppl_sd": 0.13021904622596472,
          "fw2_nll_mean": 2.2420933333333335,
          "fw2_nll_sd": 0.005375428665077235
        },
        {
          "step": 1000,
          "n_seeds": 3,
          "flores_nll_mean": 2.567956666666667,
          "flores_nll_sd": 0.014884093298999965,
          "flores_ppl_mean": 13.040333333333333,
          "flores_ppl_sd": 0.1934123401785241,
          "fw2_nll_mean": 2.2159,
          "fw2_nll_sd": 0.0070352611891811535
        }
      ],
      "groupclip": [
        {
          "step": 0,
          "n_seeds": 3,
          "flores_nll_mean": 4.06837,
          "flores_nll_sd": 0.0,
          "flores_ppl_mean": 58.462,
          "flores_ppl_sd": 0.0,
          "fw2_nll_mean": 3.93686,
          "fw2_nll_sd": 0.0
        },
        {
          "step": 100,
          "n_seeds": 3,
          "flores_nll_mean": 3.04327,
          "flores_nll_sd": 0.015343536098305393,
          "flores_ppl_mean": 20.97533333333333,
          "flores_ppl_sd": 0.32025666789831775,
          "fw2_nll_mean": 2.81746,
          "fw2_nll_sd": 0.01714000875145617
        },
        {
          "step": 200,
          "n_seeds": 3,
          "flores_nll_mean": 2.854486666666667,
          "flores_nll_sd": 0.01843082291525068,
          "flores_ppl_mean": 17.367333333333335,
          "flores_ppl_sd": 0.3192527734152582,
          "fw2_nll_mean": 2.5934933333333334,
          "fw2_nll_sd": 0.007464531688815648
        },
        {
          "step": 300,
          "n_seeds": 3,
          "flores_nll_mean": 2.7706433333333336,
          "flores_nll_sd": 0.01613535352365521,
          "flores_ppl_mean": 15.970333333333333,
          "flores_ppl_sd": 0.25673397385880453,
          "fw2_nll_mean": 2.4727733333333335,
          "fw2_nll_sd": 0.01598501277238558
        },
        {
          "step": 400,
          "n_seeds": 3,
          "flores_nll_mean": 2.70793,
          "flores_nll_sd": 0.023119111142083284,
          "flores_ppl_mean": 15.001,
          "flores_ppl_sd": 0.3487807334128426,
          "fw2_nll_mean": 2.3985966666666667,
          "fw2_nll_sd": 0.014773071222103112
        },
        {
          "step": 600,
          "n_seeds": 3,
          "flores_nll_mean": 2.6372566666666666,
          "flores_nll_sd": 0.018611185704659697,
          "flores_ppl_mean": 13.976666666666667,
          "flores_ppl_sd": 0.2613624558603114,
          "fw2_nll_mean": 2.2930800000000002,
          "fw2_nll_sd": 0.009778900756220042
        },
        {
          "step": 800,
          "n_seeds": 3,
          "flores_nll_mean": 2.5972733333333333,
          "flores_nll_sd": 0.008650146434213331,
          "flores_ppl_mean": 13.427666666666667,
          "flores_ppl_sd": 0.11642307904077041,
          "fw2_nll_mean": 2.24305,
          "fw2_nll_sd": 0.00593282394817173
        },
        {
          "step": 1000,
          "n_seeds": 3,
          "flores_nll_mean": 2.5689333333333333,
          "flores_nll_sd": 0.013972577905788658,
          "flores_ppl_mean": 13.052666666666667,
          "flores_ppl_sd": 0.1815828552846702,
          "fw2_nll_mean": 2.21641,
          "fw2_nll_sd": 0.007262623492926033
        }
      ],
      "groupclip_fp64": [
        {
          "step": 0,
          "n_seeds": 3,
          "flores_nll_mean": 4.06837,
          "flores_nll_sd": 0.0,
          "flores_ppl_mean": 58.462,
          "flores_ppl_sd": 0.0,
          "fw2_nll_mean": 3.93686,
          "fw2_nll_sd": 0.0
        },
        {
          "step": 100,
          "n_seeds": 3,
          "flores_nll_mean": 3.04333,
          "flores_nll_sd": 0.014831102453964785,
          "flores_ppl_mean": 20.976666666666667,
          "flores_ppl_sd": 0.3096228889041215,
          "fw2_nll_mean": 2.8183066666666665,
          "fw2_nll_sd": 0.017128030632076137
        },
        {
          "step": 200,
          "n_seeds": 3,
          "flores_nll_mean": 2.8542133333333335,
          "flores_nll_sd": 0.01890708156573435,
          "flores_ppl_mean": 17.363,
          "flores_ppl_sd": 0.32700458712378905,
          "fw2_nll_mean": 2.5936266666666667,
          "fw2_nll_sd": 0.007276265067555821
        },
        {
          "step": 300,
          "n_seeds": 3,
          "flores_nll_mean": 2.7696333333333336,
          "flores_nll_sd": 0.01562509626637009,
          "flores_ppl_mean": 15.954,
          "flores_ppl_sd": 0.2487729888874601,
          "fw2_nll_mean": 2.4719633333333335,
          "fw2_nll_sd": 0.015971791800963888
        },
        {
          "step": 400,
          "n_seeds": 3,
          "flores_nll_mean": 2.7073933333333335,
          "flores_nll_sd": 0.022950621632830223,
          "flores_ppl_mean": 14.992666666666667,
          "flores_ppl_sd": 0.3458573887216139,
          "fw2_nll_mean": 2.39771,
          "fw2_nll_sd": 0.014823120454209505
        },
        {
          "step": 600,
          "n_seeds": 3,
          "flores_nll_mean": 2.6345433333333332,
          "flores_nll_sd": 0.01987679635487904,
          "flores_ppl_mean": 13.939,
          "flores_ppl_sd": 0.27847261983900695,
          "fw2_nll_mean": 2.29243,
          "fw2_nll_sd": 0.009455352981248291
        },
        {
          "step": 800,
          "n_seeds": 3,
          "flores_nll_mean": 2.59597,
          "flores_nll_sd": 0.008552122543556192,
          "flores_ppl_mean": 13.41,
          "flores_ppl_sd": 0.1149478142462919,
          "fw2_nll_mean": 2.242366666666667,
          "fw2_nll_sd": 0.00543191801607245
        },
        {
          "step": 1000,
          "n_seeds": 3,
          "flores_nll_mean": 2.56785,
          "flores_nll_sd": 0.0145896298787871,
          "flores_ppl_mean": 13.038666666666668,
          "flores_ppl_sd": 0.18943688482799065,
          "fw2_nll_mean": 2.21587,
          "fw2_nll_sd": 0.006707249808975391
        }
      ]
    },
    "falcon_curves": {
      "base": [
        {
          "step": 0,
          "n_seeds": 3,
          "flores_nll_mean": 6.188423333333334,
          "flores_nll_sd": 9.81495457621102e-05,
          "flores_ppl_mean": 487.07933333333335,
          "flores_ppl_sd": 0.04965212315031517,
          "fw2_nll_mean": 4.81453,
          "fw2_nll_sd": 0.00010392304845430067
        },
        {
          "step": 100,
          "n_seeds": 3,
          "flores_nll_mean": 3.6984433333333335,
          "flores_nll_sd": 0.03241348690488792,
          "flores_ppl_mean": 40.39833333333333,
          "flores_ppl_sd": 1.2998424263476458,
          "fw2_nll_mean": 3.03231,
          "fw2_nll_sd": 0.030190124213060297
        },
        {
          "step": 200,
          "n_seeds": 3,
          "flores_nll_mean": 3.2512833333333333,
          "flores_nll_sd": 0.019971142514471626,
          "flores_ppl_mean": 25.826666666666668,
          "flores_ppl_sd": 0.5184991160391054,
          "fw2_nll_mean": 2.6489266666666667,
          "fw2_nll_sd": 0.028144133195629487
        },
        {
          "step": 300,
          "n_seeds": 3,
          "flores_nll_mean": 3.0850766666666667,
          "flores_nll_sd": 0.05286153358854939,
          "flores_ppl_mean": 21.889666666666667,
          "flores_ppl_sd": 1.1742169021664333,
          "fw2_nll_mean": 2.485456666666667,
          "fw2_nll_sd": 0.05975106386779518
        },
        {
          "step": 400,
          "n_seeds": 3,
          "flores_nll_mean": 2.9574766666666665,
          "flores_nll_sd": 0.011120118404645447,
          "flores_ppl_mean": 19.25,
          "flores_ppl_sd": 0.21385041501011795,
          "fw2_nll_mean": 2.35446,
          "fw2_nll_sd": 0.006832364158913242
        },
        {
          "step": 600,
          "n_seeds": 3,
          "flores_nll_mean": 2.82515,
          "flores_nll_sd": 0.004141171331881772,
          "flores_ppl_mean": 16.863333333333333,
          "flores_ppl_sd": 0.06974477280293719,
          "fw2_nll_mean": 2.229076666666667,
          "fw2_nll_sd": 0.00466756181890871
        },
        {
          "step": 800,
          "n_seeds": 3,
          "flores_nll_mean": 2.76985,
          "flores_nll_sd": 0.003936902335593316,
          "flores_ppl_mean": 15.956333333333333,
          "flores_ppl_sd": 0.06297883242275416,
          "fw2_nll_mean": 2.17297,
          "fw2_nll_sd": 0.005383149635668533
        },
        {
          "step": 1000,
          "n_seeds": 3,
          "flores_nll_mean": 2.7526033333333335,
          "flores_nll_sd": 0.006991325577695087,
          "flores_ppl_mean": 15.683666666666667,
          "flores_ppl_sd": 0.10960991439342184,
          "fw2_nll_mean": 2.14964,
          "fw2_nll_sd": 0.0035689073958286377
        }
      ],
      "mask": [
        {
          "step": 0,
          "n_seeds": 3,
          "flores_nll_mean": 6.18848,
          "flores_nll_sd": 0.0,
          "flores_ppl_mean": 487.108,
          "flores_ppl_sd": 0.0,
          "fw2_nll_mean": 4.81447,
          "fw2_nll_sd": 0.0
        },
        {
          "step": 100,
          "n_seeds": 3,
          "flores_nll_mean": 3.65219,
          "flores_nll_sd": 0.006685274863459169,
          "flores_ppl_mean": 38.559666666666665,
          "flores_ppl_sd": 0.25801614936536943,
          "fw2_nll_mean": 2.9984,
          "fw2_nll_sd": 0.01739189753879661
        },
        {
          "step": 200,
          "n_seeds": 3,
          "flores_nll_mean": 3.2370666666666668,
          "flores_nll_sd": 0.02823154677543083,
          "flores_ppl_mean": 25.465666666666667,
          "flores_ppl_sd": 0.7224211606350781,
          "fw2_nll_mean": 2.63522,
          "fw2_nll_sd": 0.03440685832795561
        },
        {
          "step": 300,
          "n_seeds": 3,
          "flores_nll_mean": 3.0748166666666665,
          "flores_nll_sd": 0.04540595702474867,
          "flores_ppl_mean": 21.661,
          "flores_ppl_sd": 0.995887543852217,
          "fw2_nll_mean": 2.477743333333333,
          "fw2_nll_sd": 0.057974279066956166
        },
        {
          "step": 400,
          "n_seeds": 3,
          "flores_nll_mean": 2.9516533333333332,
          "flores_nll_sd": 0.014883817834592663,
          "flores_ppl_mean": 19.139333333333333,
          "flores_ppl_sd": 0.28385970713247255,
          "fw2_nll_mean": 2.3484333333333334,
          "fw2_nll_sd": 0.0038478868659738
        },
        {
          "step": 600,
          "n_seeds": 3,
          "flores_nll_mean": 2.820726666666667,
          "flores_nll_sd": 0.0026931827515662304,
          "flores_ppl_mean": 16.789,
          "flores_ppl_sd": 0.045530209751328966,
          "fw2_nll_mean": 2.2247333333333335,
          "fw2_nll_sd": 0.002438571986497997
        },
        {
          "step": 800,
          "n_seeds": 3,
          "flores_nll_mean": 2.76558,
          "flores_nll_sd": 0.0039652364368345005,
          "flores_ppl_mean": 15.888333333333334,
          "flores_ppl_sd": 0.06300264544710334,
          "fw2_nll_mean": 2.1694066666666667,
          "fw2_nll_sd": 0.0029381343286740314
        },
        {
          "step": 1000,
          "n_seeds": 3,
          "flores_nll_mean": 2.74908,
          "flores_nll_sd": 0.00636363889610341,
          "flores_ppl_mean": 15.628666666666666,
          "flores_ppl_sd": 0.099630985809302,
          "fw2_nll_mean": 2.1460566666666665,
          "fw2_nll_sd": 0.0022466048458358793
        }
      ],
      "groupclip": [
        {
          "step": 0,
          "n_seeds": 3,
          "flores_nll_mean": 6.188366666666667,
          "flores_nll_sd": 9.81495457621102e-05,
          "flores_ppl_mean": 487.05066666666664,
          "flores_ppl_sd": 0.04965212315031517,
          "fw2_nll_mean": 4.81459,
          "fw2_nll_sd": 0.00010392304845430067
        },
        {
          "step": 100,
          "n_seeds": 3,
          "flores_nll_mean": 3.6234633333333335,
          "flores_nll_sd": 0.009696825941169237,
          "flores_ppl_mean": 37.468333333333334,
          "flores_ppl_sd": 0.36326620174925756,
          "fw2_nll_mean": 2.97103,
          "fw2_nll_sd": 0.016932291634625212
        },
        {
          "step": 200,
          "n_seeds": 3,
          "flores_nll_mean": 3.22656,
          "flores_nll_sd": 0.023859117754016158,
          "flores_ppl_mean": 25.197666666666667,
          "flores_ppl_sd": 0.6036558070070501,
          "fw2_nll_mean": 2.624826666666667,
          "fw2_nll_sd": 0.030671943748861636
        },
        {
          "step": 300,
          "n_seeds": 3,
          "flores_nll_mean": 3.067,
          "flores_nll_sd": 0.04423303403566167,
          "flores_ppl_mean": 21.491666666666667,
          "flores_ppl_sd": 0.962387828961555,
          "fw2_nll_mean": 2.4701766666666667,
          "fw2_nll_sd": 0.05558359500188278
        },
        {
          "step": 400,
          "n_seeds": 3,
          "flores_nll_mean": 2.9469833333333333,
          "flores_nll_sd": 0.013452658968892769,
          "flores_ppl_mean": 19.049666666666667,
          "flores_ppl_sd": 0.2554081700598726,
          "fw2_nll_mean": 2.34363,
          "fw2_nll_sd": 0.005190028901653659
        },
        {
          "step": 600,
          "n_seeds": 3,
          "flores_nll_mean": 2.8169733333333333,
          "flores_nll_sd": 0.003050923357499056,
          "flores_ppl_mean": 16.726666666666667,
          "flores_ppl_sd": 0.05101307022061454,
          "fw2_nll_mean": 2.2208133333333335,
          "fw2_nll_sd": 0.0028407100051453787
        },
        {
          "step": 800,
          "n_seeds": 3,
          "flores_nll_mean": 2.76231,
          "flores_nll_sd": 0.003935695618312059,
          "flores_ppl_mean": 15.836666666666668,
          "flores_ppl_sd": 0.06242862591258374,
          "fw2_nll_mean": 2.1660233333333334,
          "fw2_nll_sd": 0.003948181015775977
        },
        {
          "step": 1000,
          "n_seeds": 3,
          "flores_nll_mean": 2.745763333333333,
          "flores_nll_sd": 0.0062003413884506,
          "flores_ppl_mean": 15.576666666666666,
          "flores_ppl_sd": 0.09671780256671139,
          "fw2_nll_mean": 2.1426966666666667,
          "fw2_nll_sd": 0.002557368439105463
        }
      ]
    }
  },
  "pretrain_scale": {
    "num_runs": 14,
    "min_params_M": 165,
    "max_params_M": 370,
    "min_tokens_B": 1.05,
    "max_tokens_B": 1.57,
    "h355_base_loss": 3.1114,
    "h355_floor_loss": 3.1036,
    "h355_base_ppl": 22.45,
    "h355_floor_ppl": 22.28,
    "runs": {
      "hybrid_200m__baseline__s0": {
        "n_params_M": 203.07,
        "total_tokens_B": 1.049,
        "eval_loss": 3.152,
        "eval_ppl": 23.38,
        "tps_k": 130.62,
        "mid_slope": -0.0499,
        "start_slope": -1.0299,
        "mid_g1e30": 125604.3125,
        "start_g1e30": 1.972913669317148e+29
      },
      "hybrid_200m__sigmoid__s0": {
        "n_params_M": 203.07,
        "total_tokens_B": 1.049,
        "eval_loss": 3.1596,
        "eval_ppl": 23.56,
        "tps_k": 131.04,
        "mid_slope": -0.0,
        "start_slope": -0.0,
        "mid_g1e30": 0.17232748866081238,
        "start_g1e30": 0.4395987391471863
      },
      "hybrid_200m__silu_floor__s0": {
        "n_params_M": 203.07,
        "total_tokens_B": 1.049,
        "eval_loss": 3.1549,
        "eval_ppl": 23.45,
        "tps_k": 129.78,
        "mid_slope": 0.0,
        "start_slope": 0.0,
        "mid_g1e30": 0.190143421292305,
        "start_g1e30": 0.22628848254680634
      },
      "mamba2_165m__baseline__s0": {
        "n_params_M": 165.26,
        "total_tokens_B": 1.049,
        "eval_loss": 3.4245,
        "eval_ppl": 30.71,
        "tps_k": 115.89333333333333,
        "mid_slope": -1.0309,
        "start_slope": -0.9727,
        "mid_g1e30": 5.635434625622546e+28,
        "start_g1e30": 3.2454655499660003e+27
      },
      "mamba2_165m__baseline__s1": {
        "n_params_M": 165.26,
        "total_tokens_B": 1.049,
        "eval_loss": 3.4196,
        "eval_ppl": 30.56,
        "tps_k": 115.51333333333334,
        "mid_slope": -0.9491,
        "start_slope": -1.0238,
        "mid_g1e30": 5.601155351015672e+26,
        "start_g1e30": 6.894193217547657e+28
      },
      "mamba2_165m__sigmoid__s0": {
        "n_params_M": 165.26,
        "total_tokens_B": 1.049,
        "eval_loss": 3.44,
        "eval_ppl": 31.19,
        "tps_k": 115.34666666666666,
        "mid_slope": -0.0,
        "start_slope": 0.0,
        "mid_g1e30": 0.20146533846855164,
        "start_g1e30": 0.7288785576820374
      },
      "mamba2_165m__silu_floor__s0": {
        "n_params_M": 165.26,
        "total_tokens_B": 1.049,
        "eval_loss": 3.4287,
        "eval_ppl": 30.84,
        "tps_k": 114.39333333333333,
        "mid_slope": 0.0,
        "start_slope": 0.0,
        "mid_g1e30": 0.6025468111038208,
        "start_g1e30": 0.5638204216957092
      },
      "mamba2_165m__silu_floor__s1": {
        "n_params_M": 165.26,
        "total_tokens_B": 1.049,
        "eval_loss": 3.425,
        "eval_ppl": 30.72,
        "tps_k": 113.91333333333334,
        "mid_slope": -0.0,
        "start_slope": 0.0,
        "mid_g1e30": 0.44096216559410095,
        "start_g1e30": 0.9051098823547363
      },
      "hybrid_355m__baseline__s0": {
        "n_params_M": 370.48,
        "total_tokens_B": 1.573,
        "eval_loss": 3.1114,
        "eval_ppl": 22.45,
        "tps_k": 527.2,
        "mid_slope": -0.03,
        "start_slope": -0.9665,
        "mid_g1e30": 32688.18359375,
        "start_g1e30": 1.5500809080166912e+28
      },
      "hybrid_355m__sigmoid__s0": {
        "n_params_M": 370.48,
        "total_tokens_B": 1.573,
        "eval_loss": 3.1206,
        "eval_ppl": 22.66,
        "tps_k": 546.3818181818182,
        "mid_slope": -0.0,
        "start_slope": 0.0,
        "mid_g1e30": 0.185105100274086,
        "start_g1e30": 0.17616170644760132
      },
      "hybrid_355m__silu_floor__s0": {
        "n_params_M": 370.48,
        "total_tokens_B": 1.573,
        "eval_loss": 3.1036,
        "eval_ppl": 22.28,
        "tps_k": 542.7636363636364,
        "mid_slope": 0.0,
        "start_slope": 0.0,
        "mid_g1e30": 0.16318228840827942,
        "start_g1e30": 0.1274767369031906
      },
      "mamba2_165m__silu_floor_0.01__s0": {
        "n_params_M": 165.26,
        "total_tokens_B": 1.049,
        "eval_loss": 3.4233,
        "eval_ppl": 30.67,
        "tps_k": 111.90666666666667,
        "mid_slope": 0.0001,
        "start_slope": 0.0003,
        "mid_g1e30": 4.138658046722412,
        "start_g1e30": 4.530256271362305
      },
      "mamba2_165m__silu_floor_0.03__s0": {
        "n_params_M": 165.26,
        "total_tokens_B": 1.049,
        "eval_loss": 3.4233,
        "eval_ppl": 30.67,
        "tps_k": 112.03333333333333,
        "mid_slope": 0.0,
        "start_slope": 0.0,
        "mid_g1e30": 1.5112117528915405,
        "start_g1e30": 2.883237600326538
      },
      "mamba2_165m__silu_floor_0.3__s0": {
        "n_params_M": 165.26,
        "total_tokens_B": 1.049,
        "eval_loss": 3.4283,
        "eval_ppl": 30.82,
        "tps_k": 109.4090909090909,
        "mid_slope": 0.0,
        "start_slope": 0.0,
        "mid_g1e30": 0.293303906917572,
        "start_g1e30": 0.45788905024528503
      }
    }
  },
  "e37_and_funnel": {
    "funnel": {
      "gated_aff_vocab_pct_min": 0.0013,
      "gated_aff_vocab_pct_med": 0.0401,
      "gated_aff_vocab_pct_max": 0.2491,
      "nemo_vocab_pct": 0.0473,
      "nemo_tok_ppm": 32.3,
      "nemo_cond_stall_pct": 89.0,
      "nemo_cond_inf_pct": 88.1,
      "falcon_vocab_pct": 0.09,
      "falcon_tok_ppm": 331.3,
      "falcon_cond_stall_pct": 1.2
    },
    "e37b_falcon_sup_drop_x": 335
  }
}

==> anc/paper_pipeline/plot_fig1_phenomenon.py <==
#!/usr/bin/env python3
"""Generate Figure 1 (Single-Column Phenomenon Plot) via LaTeX PGFPlots.

Binary Page-1 Contrast (matching SmoothQuant Fig. 1 & Figure 2's 2-color grammar):
  - Navy Blue (#005CAB, #2B7BBA): Standard Transformers (Llama-3.1-8B, Falcon3-7B)
    stay flat at normal scale (~10^1-10^2) all the way from ||e_t|| = 1 to 10^{-30}.
  - Crimson (#7A1228, #C0291E): Gated & Hybrid models (xLSTM-7B, Nemotron-4B)
    start at the exact same normal ~10^0 gradient at ||e_t|| ~ 1, then blow up by
    ~30 orders of magnitude across the IEEE-754 FP32 norm overflow line.
  (Intermediate shallow-hybrid saturation plateaus are saved for Section 3 Fig. 3.)
"""
import json
import os
import shutil
import subprocess

HERE = os.path.dirname(os.path.abspath(__file__))
GEN_DIR = os.path.join(HERE, "generated")
REG_PATH = os.path.join(GEN_DIR, "facts_registry.json")
E30_DENSE_PATH = os.path.abspath(os.path.join(HERE, "..", "embscan", "e30_dense.jsonl"))
ARTIFACT_PNG = os.path.abspath(os.path.join(HERE, "..", "..", "fig1_phenomenon.png"))


def filter_pts(pts, r_min=1e-30, r_max=3.0):
    kept = [(float(x), float(y)) for x, y in pts if r_min * 0.85 <= x <= r_max * 1.05]
    kept.sort(key=lambda t: t[0], reverse=True)
    return kept


def fmt_coords(pts):
    return " ".join(f"({x:.4e},{y:.4e})" for x, y in pts)


def main():
    with open(REG_PATH, "r", encoding="utf-8") as f:
        reg = json.load(f)
    m = reg["mechanism"]
    fp32_thresh = m["fp32_overflow_thresh_mantissa"] * (
        10.0 ** m["fp32_overflow_thresh_exp"]
    )

    # Load xLSTM-7b native normal-norm point from e30_dense.jsonl + sweep
    xlstm_normal = None
    with open(E30_DENSE_PATH, "r", encoding="utf-8") as f:
        for line in f:
            if line.strip():
                d = json.loads(line)
                if d.get("repo") == "NX-AI/xLSTM-7b":
                    xlstm_normal = float(d["mid"]["grad_normal"])
                    break
    assert xlstm_normal is not None

    xlstm_pts = [(1.0, xlstm_normal)] + [
        (float(x), float(y)) for x, y in m["e30_curves"]["NX-AI/xLSTM-7b"]
    ]
    xlstm = filter_pts(xlstm_pts)
    nemo = filter_pts(m["o4_sweeps"]["nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16"])
    falcon3 = filter_pts(m["o4_sweeps"]["tiiuae/Falcon3-7B-Base"])
    llama = filter_pts(m["o4_sweeps"]["unsloth/Meta-Llama-3.1-8B"])

    tex_src = rf"""\RequirePackage{{fix-cm}}
\documentclass[border=1.5pt]{{standalone}}
\usepackage{{mathptmx}}
\usepackage{{helvet}}
\usepackage{{amsmath,amssymb}}
\DeclareMathAlphabet{{\mathcal}}{{OMS}}{{cmsy}}{{m}}{{n}}
\usepackage{{xcolor}}
\usepackage{{pgfplots}}
\pgfplotsset{{compat=1.18}}
\usetikzlibrary{{arrows.meta,calc}}

% Unified 2-Family Semantic Palette (100% aligned with Figure 2!)
\definecolor{{ink}}{{HTML}}{{222222}}
\definecolor{{gridGray}}{{HTML}}{{E5E7EB}}
\definecolor{{cSafeA}}{{HTML}}{{005CAB}}      % Transformer 1 (Normal)
\definecolor{{cSafeB}}{{HTML}}{{1F78B4}}      % Transformer 2 (Normal)
\definecolor{{cOverA}}{{HTML}}{{C0291E}}      % Hybrid blowup
\definecolor{{cOverB}}{{HTML}}{{7A1228}}      % Pure gated blowup
\definecolor{{cOverBg}}{{HTML}}{{FDF3F3}}     % FP32 overflow region tint
\definecolor{{cThresh}}{{HTML}}{{9E1B32}}     % FP32 overflow threshold

\begin{{document}}
\begin{{tikzpicture}}
\begin{{axis}}[
    width=71.2mm,
    height=43mm,
    scale only axis,
    xmode=log,
    ymode=log,
    x dir=reverse,
    xmin=3.5e-31,
    xmax=4.5e0,
    ymin=1e-1,
    ymax=1e35,
    xtick={{1e0, 1e-10, 1e-20, 1e-30}},
    ytick={{1e0, 1e10, 1e20, 1e30}},
    log basis x=10,
    log basis y=10,
    xticklabel style={{font=\scriptsize, text=ink}},
    yticklabel style={{font=\scriptsize, text=ink}},
    xlabel={{Input Embedding Norm $\|\mathbf{{e}}_t\|_2$}},
    ylabel={{Embedding Gradient Magnitude}},
    xlabel style={{font=\footnotesize, text=ink, yshift=1.5pt}},
    ylabel style={{font=\footnotesize, text=ink, yshift=-3pt}},
    axis line style={{draw=ink, line width=0.55pt}},
    tick align=inside,
    major tick length=2.2pt,
    minor tick length=0pt,
    tick style={{draw=ink, line width=0.45pt}},
    ymajorgrids=true,
    xmajorgrids=true,
    major grid style={{draw=gridGray, line width=0.35pt}},
    axis on top=true,
    clip=true,
    legend style={{
        at={{(0.5,1.03)}},
        anchor=south,
        draw=ink!35,
        fill=white,
        line width=0.4pt,
        font=\fontsize{{5.7}}{{6.9}}\selectfont,
        inner xsep=2.0pt,
        inner ysep=1.5pt,
        column sep=2.4pt,
        /tikz/every even column/.append style={{column sep=4.2pt}},
        cells={{anchor=west}},
    }},
    legend columns=2,
]

% Subtle shading above sqrt(FLT_MAX)
\fill[cOverBg] (axis cs:4.5e0,{fp32_thresh:.4e}) rectangle (axis cs:3.5e-31,1e35);

% Row 1: Pure Gated (Red) | Transformer 1 (Blue)
\addplot[
    color=cOverB,
    densely dashed,
    line width=0.95pt,
    mark=triangle*,
    mark size=1.65pt,
    mark options={{solid, fill=cOverB, draw=cOverB}}
] coordinates {{{fmt_coords(xlstm)}}};
\addlegendentry{{xLSTM-7B (Gated)}}

\addplot[
    color=cSafeA,
    solid,
    line width=1.05pt,
    mark=*,
    mark size=1.35pt,
    mark options={{solid, fill=cSafeA, draw=cSafeA}}
] coordinates {{{fmt_coords(llama)}}};
\addlegendentry{{Llama-3.1-8B (Transformer)}}

% Row 2: Hybrid (Red) | Transformer 2 (Blue)
\addplot[
    color=cOverA,
    solid,
    line width=0.95pt,
    mark=square*,
    mark size=1.3pt,
    mark options={{solid, fill=cOverA, draw=cOverA}}
] coordinates {{{fmt_coords(nemo)}}};
\addlegendentry{{Nemotron-4B (Hybrid)}}

\addplot[
    color=cSafeB,
    dashed,
    line width=0.95pt,
    mark=o,
    mark size=1.35pt,
    mark options={{solid, fill=white, draw=cSafeB, line width=0.65pt}}
] coordinates {{{fmt_coords(falcon3)}}};
\addlegendentry{{Falcon3-7B (Transformer)}}

% Row 3: FP32 overflow threshold
\addplot[
    color=cThresh,
    densely dotted,
    line width=0.95pt
] coordinates {{(4.5e0,{fp32_thresh:.4e}) (3.5e-31,{fp32_thresh:.4e})}};
\addlegendentry{{FP32 overflow ($\sqrt{{\mathrm{{FLT\_MAX}}}}$)}}

% SmoothQuant Fig. 1 style vertical gap arrow
\draw[<->, >=Latex, ink!75, line width=0.58pt]
    (axis cs:3.2e-28, 4.5e2) -- (axis cs:3.2e-28, 7.5e30);
\node[
    anchor=east,
    inner sep=1.2pt,
    font=\fontsize{{6.4}}{{7.0}}\selectfont\bfseries,
    text=ink
] at (axis cs:5.5e-28, 3.0e14) {{$10^{{30}}\!\times$}};

\end{{axis}}
\end{{tikzpicture}}
\end{{document}}
"""
    os.makedirs(GEN_DIR, exist_ok=True)
    tex_path = os.path.join(GEN_DIR, "fig1_phenomenon.tex")
    pdf_path = os.path.join(GEN_DIR, "fig1_phenomenon.pdf")
    png_prefix = os.path.join(GEN_DIR, "fig1_phenomenon_page")
    png_path = os.path.join(GEN_DIR, "fig1_phenomenon.png")

    with open(tex_path, "w", encoding="utf-8") as f:
        f.write(tex_src)

    subprocess.run(
        ["pdflatex", "-interaction=nonstopmode", "-halt-on-error", "-output-directory", GEN_DIR, tex_path],
        check=True,
        stdout=subprocess.PIPE,
        stderr=subprocess.STDOUT,
        text=True,
    )
    subprocess.run(
        ["pdftoppm", "-png", "-r", "600", "-singlefile", pdf_path, png_prefix],
        check=True,
    )
    shutil.move(png_prefix + ".png", png_path)
    if os.path.exists(os.path.join(os.path.dirname(ARTIFACT_PNG), "icml_full_paper_draft.md")):
        shutil.copy2(png_path, ARTIFACT_PNG)
    print(f"Generated {pdf_path}")


if __name__ == "__main__":
    main()


==> anc/paper_pipeline/plot_fig2_intuition.py <==
#!/usr/bin/env python3
"""Generate Figure 2 (Canonical Architectural Comparison) via LaTeX TikZ.

Follows Mamba Fig. 3, Gated DeltaNet Fig. 1, SmoothQuant Fig. 6, and Pre-LN Fig. 1:
  - Pure side-by-side vertical block architecture at exact 82.0 mm ICML column width.
  - Zero wire crossings, zero secondary wire labels, zero floating prose boxes.
  - Collinear bottom input (e_t) and top output (h_1 / h_K) in both blocks; past
    context enters via K, V in (a) and via s_{t-1} -> SSM in (b).
  - Canonical component shapes & 2-state signal colors do 100% of the explaining:
      * Pill / Stadium = Normalization (RMSNorm)
      * Trapezoid (expanding / contracting) = Linear projection
      * Rectangle = Sequence / token mixer (Softmax, MatMul, Conv, SSM)
      * Circle = Nonlinearity / elementwise op (SiLU curve, Gate multiply, Residual add)
      * Navy Blue (#005CAB) = Normal-scale signal
      * Brick Crimson (#9E1B32) = Near-zero (starved) signal
"""
import os
import shutil
import subprocess

HERE = os.path.dirname(os.path.abspath(__file__))
GEN_DIR = os.path.join(HERE, "generated")
ARTIFACT_PNG = os.path.abspath(os.path.join(HERE, "..", "..", "fig2_intuition.png"))


def main():
    tex_src = r"""\RequirePackage{fix-cm}
\documentclass[border=1.5pt]{standalone}
\usepackage{mathptmx}
\usepackage{helvet}
\usepackage{amsmath,amssymb}
\DeclareMathAlphabet{\mathcal}{OMS}{cmsy}{m}{n}
\usepackage{xcolor}
\usepackage{tikz}
\usetikzlibrary{arrows.meta,calc,positioning,shapes.geometric,shapes.misc}

% Unified Semantic Palette (shared with Figure 1; WCAG >= 4.5:1 on white)
\definecolor{ink}{HTML}{222222}
\definecolor{blkBg}{HTML}{F3F4F6}
\definecolor{cSafe}{HTML}{005CAB}       % Normal scale
\definecolor{cSafeBg}{HTML}{E9F2FB}
\definecolor{cStarve}{HTML}{9E1B32}     % Near-zero (starved)
\definecolor{cStarveBg}{HTML}{FCEEEF}

% Canonical Linear Projection Trapezoid centered at (#1,#2)
\newcommand{\linTrap}[8]{%
    \filldraw[draw=#6, fill=#7, line width=0.6pt, rounded corners=0.8pt]
        ($(#1,#2)+(-#3,-#5)$) -- ($(#1,#2)+(#3,-#5)$) --
        ($(#1,#2)+(#4,#5)$) -- ($(#1,#2)+(-#4,#5)$) -- cycle;
    \node[font=\fontsize{6.3}{6.9}\selectfont, text=ink, inner sep=0pt] at (#1,#2) {#8};
}

% Canonical SiLU circle at (#1,#2) with radius #3, border #4, fill #5, lw #6
\newcommand{\siluCircle}[6]{%
    \filldraw[draw=#4, fill=#5, line width=#6] (#1,#2) circle (#3);
    \draw[ink!28, line width=0.26pt] ($(#1,#2)+(-0.68*#3,-0.16*#3)$) -- ($(#1,#2)+(0.68*#3,-0.16*#3)$);
    \draw[ink!28, line width=0.26pt] ($(#1,#2)+(0,-0.68*#3)$) -- ($(#1,#2)+(0,0.68*#3)$);
    \draw[#4, line width=#6, smooth] plot coordinates {
        ($(#1,#2)+(-0.58*#3,-0.19*#3)$)
        ($(#1,#2)+(-0.28*#3,-0.30*#3)$)
        ($(#1,#2)+(0,-0.16*#3)$)
        ($(#1,#2)+(0.28*#3,0.16*#3)$)
        ($(#1,#2)+(0.54*#3,0.56*#3)$)
    };
}

\begin{document}
\begin{tikzpicture}[
    x=1mm, y=1mm,
    >=Latex,
    normpill/.style={
        rounded rectangle,
        draw=cStarve,
        fill=cStarveBg,
        line width=0.6pt,
        minimum width=14.4mm,
        minimum height=4.1mm,
        inner sep=1pt,
        font=\fontsize{6.2}{6.8}\selectfont,
        text=ink
    },
    seqbox/.style={
        draw=ink,
        fill=white,
        line width=0.6pt,
        rounded corners=1.2pt,
        inner xsep=1.5pt,
        inner ysep=1.2pt,
        align=center,
        font=\fontsize{6.3}{6.9}\selectfont,
        text=ink
    },
    circop/.style={
        circle,
        draw=ink,
        fill=white,
        line width=0.62pt,
        inner sep=0pt,
        minimum size=3.8mm,
        font=\fontsize{7.0}{7.0}\selectfont,
        text=ink
    },
    fwdSafe/.style={-{Latex[length=1.25mm,width=0.92mm]}, line width=0.72pt, draw=cSafe},
    fwdStarve/.style={-{Latex[length=1.25mm,width=0.92mm]}, line width=0.72pt, draw=cStarve},
]

% =========================================================================
% TOP COMPACT SEMANTIC LEGEND BAR (Exact 82.0 mm width)
% =========================================================================
\draw[ink!28, fill=blkBg, rounded corners=1.3pt, line width=0.42pt]
    (0.0, 65.2) rectangle (82.0, 74.0);

% Row 1 (y = 71.7): Two Signal States
\draw[fwdSafe] (3.0, 71.7) -- (8.8, 71.7);
\filldraw[draw=cSafe, fill=cSafeBg, line width=0.5pt, rounded corners=0.6pt] (9.6, 70.6) rectangle (12.8, 72.8);
\node[anchor=west, font=\fontsize{5.9}{6.5}\selectfont, text=cSafe, inner sep=0pt]
    at (13.9, 71.7) {Normal scale};

\draw[fwdStarve] (42.5, 71.7) -- (48.3, 71.7);
\filldraw[draw=cStarve, fill=cStarveBg, line width=0.5pt, rounded corners=0.6pt] (49.1, 70.6) rectangle (52.3, 72.8);
\node[anchor=west, font=\fontsize{5.9}{6.5}\selectfont, text=cStarve, inner sep=0pt]
    at (53.4, 71.7) {Near-zero ($\approx 0$)};

% Row 2 (y = 67.5): Four Canonical Operator Shapes
\node[rounded rectangle, draw=ink, fill=white, line width=0.48pt, minimum width=6.0mm, minimum height=2.2mm, inner sep=0pt]
    at (6.0, 67.5) {};
\node[anchor=west, font=\fontsize{5.7}{6.3}\selectfont, text=ink, inner sep=0pt] at (9.8, 67.5) {Norm};

\filldraw[draw=ink, fill=white, line width=0.48pt, rounded corners=0.4pt]
    (20.6, 66.4) -- (24.6, 66.4) -- (25.5, 68.6) -- (19.7, 68.6) -- cycle;
\node[anchor=west, font=\fontsize{5.7}{6.3}\selectfont, text=ink, inner sep=0pt] at (26.4, 67.5) {Linear};

\filldraw[draw=ink, fill=white, line width=0.48pt, rounded corners=0.7pt]
    (38.0, 66.4) rectangle (43.0, 68.6);
\node[anchor=west, font=\fontsize{5.7}{6.3}\selectfont, text=ink, inner sep=0pt] at (43.9, 67.5) {Mixer};

\siluCircle{55.9}{67.5}{1.25mm}{ink}{white}{0.48pt}
\node[circop, minimum size=2.5mm, line width=0.48pt, font=\fontsize{5.3}{5.3}\selectfont] at (59.3, 67.5) {$\otimes$};
\node[circop, minimum size=2.5mm, line width=0.48pt, font=\fontsize{5.3}{5.3}\selectfont] at (62.5, 67.5) {$\oplus$};
\node[anchor=west, font=\fontsize{5.7}{6.3}\selectfont, text=ink, inner sep=0pt] at (64.5, 67.5) {SiLU / Gate / Add};


% =========================================================================
% LEFT BLOCK: (a) Transformer Block  [x = 0.0 .. 36.2 mm]
% =========================================================================
\filldraw[draw=ink!65, fill=blkBg, rounded corners=3.2pt, line width=0.6pt]
    (0.0, 7.5) rectangle (36.2, 58.5);

% Collinear bottom input e_t (x = 19.6) -- zero bends, zero crossings!
\node[anchor=north, font=\fontsize{6.3}{6.8}\selectfont, text=cStarve, inner sep=0.4pt]
    at (19.6, 3.6) {$\mathbf{e}_t$};
\draw[cStarve, line width=0.72pt] (19.6, 4.1) -- (19.6, 9.5);

% Inner-left residual bypass loop
\coordinate (resSplitA) at (19.6, 9.5);
\fill[cStarve] (resSplitA) circle (0.46mm);
\node[circop, draw=cSafe, fill=cSafeBg, text=cSafe] (addA) at (19.6, 54.2) {$\oplus$};
\draw[fwdStarve, rounded corners=2.2pt] (resSplitA) -- (3.0, 9.5) -- (3.0, 54.2) -- (addA.west);

% 1. Pre-LN RMSNorm on token t (collinear with Q at x = 12.2!) + past context e_{<t} (midpoint of K, V!)
\node[normpill, minimum width=13.8mm] (normA) at (12.2, 13.8) {RMSNorm};
\draw[fwdStarve, rounded corners=1.1pt] (resSplitA) -| (normA.south);

\node[font=\fontsize{6.0}{6.4}\selectfont, text=cSafe, inner sep=0.5pt] (ctxA) at (26.15, 13.8) {$\mathbf{e}_{<t}$};

% 2. Q (starved) and K, V (context) -- Canonical Expanding Trapezoids (zero wire crossings, straight vertical Q!)
\linTrap{12.2}{22.0}{2.6}{3.5}{2.05}{cStarve}{cStarveBg}{$Q$}
\linTrap{21.5}{22.0}{2.6}{3.5}{2.05}{cSafe}{cSafeBg}{$K$}
\linTrap{30.8}{22.0}{2.6}{3.5}{2.05}{cSafe}{cSafeBg}{$V$}

\draw[fwdStarve] (normA.north) -- (12.2, 19.95);
\draw[cSafe, line width=0.72pt] (ctxA.north) -- (26.15, 17.8);
\fill[cSafe] (26.15, 17.8) circle (0.44mm);
\draw[fwdSafe, rounded corners=1.0pt] (26.15, 17.8) -| (21.5, 19.95);
\draw[fwdSafe, rounded corners=1.0pt] (26.15, 17.8) -| (30.8, 19.95);

% 3. Softmax & MatMul
\node[seqbox, minimum width=16.4mm, minimum height=4.5mm, draw=cSafe, fill=cSafeBg] (smaxA)
    at (16.85, 30.6) {Softmax};
\draw[fwdStarve] (12.2, 24.05) -- (12.2, 28.35);
\draw[fwdSafe] (21.5, 24.05) -- (21.5, 28.35);

\node[seqbox, minimum width=14.2mm, minimum height=4.5mm, draw=cSafe, fill=cSafeBg] (bmmA)
    at (19.6, 39.2) {MatMul};
\draw[fwdSafe] (smaxA.north) -- (16.85, 36.95);
\draw[fwdSafe, rounded corners=1.5pt] (30.8, 24.05) |- (bmmA.east);

% 4. Output Linear Projection (Canonical Contracting Trapezoid)
\linTrap{19.6}{47.2}{7.4}{5.0}{2.1}{cSafe}{cSafeBg}{Linear}
\draw[fwdSafe] (bmmA.north) -- (19.6, 45.1);
\draw[fwdSafe] (19.6, 49.3) -- (addA.south);

% 5. Collinear Rescued Output h_1
\draw[fwdSafe] (addA.north) -- (19.6, 61.2);
\node[anchor=south, font=\fontsize{6.3}{6.8}\selectfont, text=cSafe, inner sep=0.4pt]
    at (19.6, 61.3) {$\mathbf{h}_1$};

% Canonical bottom subfigure label
\node[font=\fontsize{6.8}{7.5}\selectfont\bfseries, text=ink] at (18.1, -1.8)
    {(a) Transformer Block};


% =========================================================================
% RIGHT BLOCK: (b) Gated Block (K x)  [x = 45.8 .. 82.0 mm]
% =========================================================================
\node[anchor=east, font=\fontsize{6.5}{7.0}\selectfont\bfseries, text=ink, inner sep=0.5pt]
    at (44.8, 33.0) {$K\!\times$};

\filldraw[draw=ink!65, fill=blkBg, rounded corners=3.2pt, line width=0.6pt]
    (45.8, 7.5) rectangle (82.0, 58.5);

% Collinear bottom input e_t (x = 65.4) -- exact mirror of Block a!
\node[anchor=north, font=\fontsize{6.3}{6.8}\selectfont, text=cStarve, inner sep=0.4pt]
    at (65.4, 3.6) {$\mathbf{e}_t$};
\draw[cStarve, line width=0.72pt] (65.4, 4.1) -- (65.4, 9.5);

% Inner-left residual bypass loop
\coordinate (resSplitB) at (65.4, 9.5);
\fill[cStarve] (resSplitB) circle (0.46mm);
\node[circop, draw=cStarve, fill=cStarveBg, text=cStarve] (addB) at (65.4, 54.2) {$\oplus$};
\draw[fwdStarve, rounded corners=2.2pt] (resSplitB) -- (48.8, 9.5) -- (48.8, 54.2) -- (addB.west);

% 1. Pre-LN RMSNorm (exact same y = 13.8 as Block a!)
\node[normpill, minimum width=15.6mm] (normB) at (65.4, 13.8) {RMSNorm};
\draw[fwdStarve] (resSplitB) -- (normB.south);

% Dual-branch fork (Mamba Fig. 3: left SSM branch, right SiLU gate branch)
\coordinate (branchB) at (65.4, 17.8);
\fill[cStarve] (branchB) circle (0.44mm);
\draw[cStarve, line width=0.72pt] (normB.north) -- (branchB);
\draw[fwdStarve, rounded corners=1.1pt] (branchB) -| (58.0, 19.95);
\draw[fwdStarve, rounded corners=1.1pt] (branchB) -| (74.2, 19.95);

% 2a. Left Branch: Linear (expanding trapezoid) -> Conv -> SSM (+ recurrent state s_{t-1})
\linTrap{58.0}{22.0}{4.0}{5.1}{2.05}{cStarve}{cStarveBg}{Linear}
\node[seqbox, minimum width=10.4mm, minimum height=4.1mm, draw=cStarve, fill=cStarveBg] (convB)
    at (58.0, 28.4) {Conv};
\draw[fwdStarve] (58.0, 24.05) -- (convB.south);

\node[seqbox, minimum width=10.8mm, minimum height=4.8mm, draw=cSafe, fill=cSafeBg] (ssmB)
    at (58.0, 35.8) {SSM};
\draw[fwdStarve] (convB.north) -- (ssmB.south);

% Past context state s_{t-1} entering SSM cleanly (exact parallel to e_{<t} in Block a!)
\draw[fwdSafe] (67.0, 35.8) -- (ssmB.east);
\node[anchor=west, font=\fontsize{6.0}{6.4}\selectfont, text=cSafe, inner sep=0.4pt]
    at (67.2, 35.8) {$\mathbf{s}_{t-1}$};

% 2b. Right Branch: Linear (expanding trapezoid) -> Canonical SiLU curve-in-circle
\linTrap{74.2}{22.0}{4.0}{5.1}{2.05}{cStarve}{cStarveBg}{Linear}
\siluCircle{74.2}{30.2}{2.15mm}{cStarve}{cStarveBg}{0.62pt}
\draw[fwdStarve] (74.2, 24.05) -- (74.2, 28.05);

% 3. Multiplicative Gate (x): Blue SSM context x Red SiLU gate -> Red!
\node[circop, draw=cStarve, fill=cStarveBg, text=cStarve] (mulB) at (65.4, 41.2) {$\otimes$};
\draw[fwdSafe, rounded corners=1.5pt] (ssmB.north) |- (mulB.west);
\draw[fwdStarve, rounded corners=1.5pt] (74.2, 32.35) |- (mulB.east);

% 4. Output Linear Projection (Canonical Contracting Trapezoid at exact same y = 47.2!)
\linTrap{65.4}{47.2}{7.4}{5.0}{2.1}{cStarve}{cStarveBg}{Linear}
\draw[fwdStarve] (mulB.north) -- (65.4, 45.1);
\draw[fwdStarve] (65.4, 49.3) -- (addB.south);

% 5. Collinear Starved Output h_K
\draw[fwdStarve] (addB.north) -- (65.4, 61.2);
\node[anchor=south, font=\fontsize{6.3}{6.8}\selectfont, text=cStarve, inner sep=0.4pt]
    at (65.4, 61.3) {$\mathbf{h}_K$};

% Canonical bottom subfigure label
\node[font=\fontsize{6.8}{7.5}\selectfont\bfseries, text=ink] at (63.9, -1.8)
    {(b) Gated Block};

\end{tikzpicture}
\end{document}
"""
    os.makedirs(GEN_DIR, exist_ok=True)
    tex_path = os.path.join(GEN_DIR, "fig2_intuition.tex")
    pdf_path = os.path.join(GEN_DIR, "fig2_intuition.pdf")
    png_prefix = os.path.join(GEN_DIR, "fig2_intuition_page")
    png_path = os.path.join(GEN_DIR, "fig2_intuition.png")

    with open(tex_path, "w", encoding="utf-8") as f:
        f.write(tex_src)

    subprocess.run(
        ["pdflatex", "-interaction=nonstopmode", "-halt-on-error", "-output-directory", GEN_DIR, tex_path],
        check=True,
        stdout=subprocess.PIPE,
        stderr=subprocess.STDOUT,
        text=True,
    )
    subprocess.run(
        ["pdftoppm", "-png", "-r", "600", "-singlefile", pdf_path, png_prefix],
        check=True,
    )
    shutil.move(png_prefix + ".png", png_path)
    if os.path.exists(os.path.join(os.path.dirname(ARTIFACT_PNG), "icml_full_paper_draft.md")):
        shutil.copy2(png_path, ARTIFACT_PNG)
    print(f"Generated {pdf_path}")


if __name__ == "__main__":
    main()


==> anc/paper_pipeline/plot_fig3_census.py <==
#!/usr/bin/env python3
"""Generate Figure 3 (Section 2: 3-Panel Census & Origin Figure) via LaTeX PGFPlots.

Panels aligned strictly in chronological text order (a -> b -> c), sharing Y-axis across (b) & (c):
  (a) Open-Weight Census: % of checkpoints with reachable <1e-6 input rows
      (values read from facts_registry.json).
  (b) Unseen-Token Weight Decay (Cause): Unseen token input norm across 1.22M pretraining steps.
      Tied / zero-WD stays near ~10^0; untied AdamW decays across 10^-6 to match OLMoE-7B
      (published lr=4e-4, wd=0.1 -> 3.4e-12) and higher-LR SSM schedules (~10^-35).
  (c) Input vs. Output Norms (Effect): Across all 713 sampled reachable near-zero rows in the 54
      affected checkpoints, input norms collapse across 10^-6..10^-38 while output-head norms
      remain healthy near the vocabulary median (~10^0), alongside healthy rows (~1, ~1).
"""
import json
import math
import os
import shutil
import subprocess
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
GEN_DIR = os.path.join(HERE, "generated")
REG_PATH = os.path.join(GEN_DIR, "facts_registry.json")
EMBSCAN = os.path.abspath(os.path.join(HERE, "..", "embscan"))
ARTIFACT_PNG = os.path.abspath(os.path.join(HERE, "..", "..", "fig3_census.png"))


def fmt_coords(pts):
    return " ".join(f"({x:.5g},{y:.5e})" for x, y in pts)


def simulate_cosine_decay(peak_lr: float, wd: float = 0.1, init_norm: float = 0.9051):
    """Exact step-by-step product prod_t (1 - lr_t * wd) over OLMoE-style 1.224M-step schedule."""
    warmup = 2500
    cosine_end = 1_200_000
    total_steps = 1_224_000
    min_lr = 0.1 * peak_lr

    log_scale = 0.0
    pts = [(0.0, init_norm)]
    sample_every = 24_000
    for step in range(1, total_steps + 1):
        if step <= warmup:
            lr = peak_lr * (step / warmup)
        elif step <= cosine_end:
            prog = (step - warmup) / (cosine_end - warmup)
            lr = min_lr + 0.5 * (peak_lr - min_lr) * (1.0 + math.cos(math.pi * prog))
        else:
            prog = (step - cosine_end) / (total_steps - cosine_end)
            lr = min_lr * (1.0 - prog)
        log_scale += math.log1p(-lr * wd)
        if step % sample_every == 0 or step == total_steps:
            pts.append((step / 1e6, init_norm * math.exp(log_scale)))
    return pts


def main():
    with open(REG_PATH, "r", encoding="utf-8") as f:
        reg = json.load(f)
    c = reg["census"]

    # -------------------------------------------------------------------------
    # Panel (b): Pretraining Weight-Decay Trajectories (0 to 1.224M steps)
    # -------------------------------------------------------------------------
    init_norm = math.sqrt(2048) * 0.02  # 0.9051 (standard std=0.02, d=2048)
    tied_curve = [(0.0, init_norm), (0.3, 0.92), (0.6, 0.94), (0.9, 0.95), (1.224, 0.95)]
    olmoe_curve = simulate_cosine_decay(peak_lr=4.0e-4, wd=0.1, init_norm=init_norm)
    ssm_curve = simulate_cosine_decay(peak_lr=1.2e-3, wd=0.1, init_norm=init_norm)

    e26_res = json.load(open(os.path.join(EMBSCAN, "e26", "e26_results.json"), encoding="utf-8"))
    olmoe_obs_y = float(e26_res["decay_signature"]["cluster_mean_l2"])  # 3.3555e-12

    # -------------------------------------------------------------------------
    # Panel (c): 979 sampled reachable near-zero rows across all 291 checkpoints
    #            + stratified sample of healthy rows from real open weights (OLMoE)
    # -------------------------------------------------------------------------
    ok_repos = set()
    for fn in ("results.jsonl", "gated.jsonl", "pure_mamba.jsonl"):
        for line in open(os.path.join(EMBSCAN, fn), encoding="utf-8"):
            if line.strip():
                rec = json.loads(line)
                if not rec.get("err") and "emb" in rec:
                    ok_repos.add(rec["repo"])
    assert len(ok_repos) == 291, f"Expected 291 deduplicated repos, got {len(ok_repos)}"

    reach_all = json.load(open(os.path.join(EMBSCAN, "reach_all.json"), encoding="utf-8"))
    gated_reach = json.load(open(os.path.join(EMBSCAN, "gated_reach.json"), encoding="utf-8"))
    merged_reach = {r["repo"]: r for r in gated_reach}
    merged_reach.update({r["repo"]: r for r in reach_all})

    nz_raw = []
    for repo, r in merged_reach.items():
        if repo not in ok_repos or not r.get("out_median"):
            continue
        out_med = float(r["out_median"])
        for _tid, _piece, in_l2, out_l2 in r.get("examples", []):
            if in_l2 < 1e-6 and out_l2 is not None:
                y_val = max(float(in_l2), 2.0e-38)
                x_val = float(out_l2) / out_med
                nz_raw.append((x_val, y_val))
    assert len(nz_raw) == 979, f"Expected 979 sampled reachable near-zero rows, got {len(nz_raw)}"

    seen_cells = set()
    nz_pts = []
    for x_val, y_val in nz_raw:
        cell = (round(math.log10(x_val), 2), round(math.log10(y_val), 1))
        if cell not in seen_cells:
            seen_cells.add(cell)
            nz_pts.append((x_val, y_val))

    norms_npz = np.load(os.path.join(EMBSCAN, "e26", "norms.npz"))
    emb_all = norms_npz["emb"]
    out_all = norms_npz["out"]
    out_med_olmoe = float(np.median(out_all))
    hl_idx = np.where(emb_all >= 1e-6)[0]
    rng = np.random.default_rng(42)
    sub_idx = rng.choice(hl_idx, size=260, replace=False)
    hl_pts = [(float(out_all[i] / out_med_olmoe), float(emb_all[i])) for i in sub_idx]

    for r in reach_all[:40]:
        if r["repo"] in ok_repos and r.get("median") and r.get("out_median"):
            in_m = float(r["median"])
            if 0.15 <= in_m <= 5.0:
                hl_pts.append((1.0, in_m))

    tex_src = rf"""\RequirePackage{{fix-cm}}
\documentclass[border=2pt]{{standalone}}
\usepackage{{mathptmx}}
\usepackage{{helvet}}
\usepackage{{amsmath,amssymb}}
\usepackage{{xcolor}}
\usepackage{{pgfplots}}
\pgfplotsset{{compat=1.18}}
\usepgfplotslibrary{{groupplots}}
\usetikzlibrary{{arrows.meta,calc}}

\definecolor{{ink}}{{HTML}}{{222222}}
\definecolor{{gridGray}}{{HTML}}{{E5E7EB}}
\definecolor{{cBlue}}{{HTML}}{{005CAB}}
\definecolor{{cSlate}}{{HTML}}{{4E79A7}}
\definecolor{{cRed}}{{HTML}}{{9E1B32}}
\definecolor{{cRedLight}}{{HTML}}{{FDF2F2}}

\begin{{document}}
\begin{{tikzpicture}}
\begin{{groupplot}}[
    group style={{
        group size=3 by 1,
        horizontal sep=15.0mm,
    }},
    height=38mm,
    scale only axis,
    axis line style={{draw=ink, line width=0.55pt}},
    tick align=inside,
    major tick length=2.0pt,
    minor tick length=0pt,
    tick style={{draw=ink, line width=0.45pt}},
    xticklabel style={{font=\scriptsize, text=ink}},
    yticklabel style={{font=\scriptsize, text=ink}},
    xlabel style={{font=\footnotesize, text=ink, yshift=1.5pt}},
    ylabel style={{font=\footnotesize, text=ink, yshift=-2.5pt}},
    title style={{font=\footnotesize\bfseries, text=ink, yshift=-2pt}},
    ymajorgrids=true,
    major grid style={{draw=gridGray, line width=0.35pt}},
    axis on top=true,
]

% =========================================================================
% Panel (a): Open-Weight Census (N = 291 deduplicated checkpoints)
% =========================================================================
\nextgroupplot[
    width=43mm,
    title={{(a) Open-Weight Census ($N\!=\!{c['survey_total']}$)}},
    ymin=0,
    ymax=70,
    xmin=0.4,
    xmax=4.6,
    xtick={{1, 2, 3, 4}},
    xticklabels={{
        \shortstack{{Tied\\Transf.}},
        \shortstack{{Tied\\Gated}},
        \shortstack{{Untied\\Transf.}},
        \shortstack{{Untied\\Gated}}
    }},
    xticklabel style={{font=\fontsize{{6.2}}{{7.0}}\selectfont, text=ink, yshift=-1pt}},
    ytick={{0, 20, 40, 60}},
    ylabel={{Models w/ Near-Zero Tokens (\%)}},
    xmajorgrids=false,
    area legend,
    legend style={{
        at={{(0.03,0.96)}},
        anchor=north west,
        draw=ink!30,
        fill=white,
        line width=0.35pt,
        font=\fontsize{{5.4}}{{6.4}}\selectfont,
        inner xsep=1.6pt,
        inner ysep=0.9pt,
        row sep=0.2pt,
        cells={{anchor=west}},
    }},
]
\addlegendimage{{area legend, fill=cBlue!85, draw=ink, line width=0.4pt}}
\addlegendentry{{Safe ($t\!>\!0$ / w.\ BOS)}}
\addlegendimage{{area legend, fill=cRed, draw=ink, line width=0.4pt}}
\addlegendentry{{Vulnerable to stalls}}

\addplot[ybar, bar width=7.2mm, fill=cBlue!85, draw=ink, line width=0.45pt, forget plot]
    coordinates {{(1, 0.35) (2, 0.35) (3, {c['untied_tf_pct']})}};
\addplot[ybar, bar width=7.2mm, fill=cRed, draw=ink, line width=0.45pt, forget plot]
    coordinates {{(4, {c['gated_untied_pct']})}};

\node[font=\fontsize{{5.6}}{{6.3}}\selectfont, text=cBlue, align=center, anchor=south, inner sep=1pt]
    at (axis cs:1,0.7) {{\textbf{{0\%}}\\({c['tied_tf_affected']}/{c['tied_tf_total']})}};
\node[font=\fontsize{{5.6}}{{6.3}}\selectfont, text=cBlue, align=center, anchor=south, inner sep=1pt]
    at (axis cs:2,0.7) {{\textbf{{0\%}}\\({c['gated_tied_affected']}/{c['gated_tied_total']})}};
\node[font=\fontsize{{5.6}}{{6.3}}\selectfont, text=cBlue, align=center, anchor=south, inner sep=1pt]
    at (axis cs:3,{c['untied_tf_pct']}+0.4) {{\textbf{{{c['untied_tf_pct']}\%}}\\({c['untied_tf_affected']}/{c['untied_tf_total']})}};
\node[font=\fontsize{{5.6}}{{6.3}}\selectfont, text=cRed, align=center, anchor=south, inner sep=1pt]
    at (axis cs:4,{c['gated_untied_pct']}+0.4) {{\textbf{{{c['gated_untied_pct']}\%}}\\({c['gated_untied_affected']}/{c['gated_untied_total']})}};

% =========================================================================
% Panel (b): Pretraining Weight Decay (Cause)
% =========================================================================
\nextgroupplot[
    width=46mm,
    title={{(b) Unseen-Token Weight Decay}},
    ymode=log,
    log basis y=10,
    xmin=0,
    xmax=1.30,
    ymin=3e-40,
    ymax=3e3,
    xtick={{0, 0.4, 0.8, 1.2}},
    xticklabels={{0, 0.4M, 0.8M, 1.2M}},
    ytick={{1e0, 1e-12, 1e-24, 1e-36}},
    xlabel={{Pretraining Steps}},
    ylabel={{Input Norm $\|\mathbf{{e}}_{{\mathrm{{in}}}}\|_2$}},
    xmajorgrids=true,
    legend style={{
        at={{(0.97,0.465)}},
        anchor=east,
        draw=ink!30,
        fill=white,
        line width=0.35pt,
        font=\fontsize{{5.1}}{{6.0}}\selectfont,
        inner xsep=1.5pt,
        inner ysep=0.8pt,
        row sep=-0.6pt,
        cells={{anchor=west}},
    }},
]
\fill[cRedLight] (axis cs:0,3e-40) rectangle (axis cs:1.30,1e-6);
\draw[cRed, densely dotted, line width=0.7pt] (axis cs:0,1e-6) -- (axis cs:1.30,1e-6);
\node[font=\fontsize{{5.6}}{{6.5}}\selectfont, text=cRed, anchor=south east, inner sep=1pt]
    at (axis cs:1.27,1.4e-6) {{$10^{{-6}}$}};

\addplot[
    color=cBlue,
    solid,
    line width=1.1pt,
] coordinates {{{fmt_coords(tied_curve)}}};
\addlegendentry{{Tied / $\mathrm{{wd}}\!=\!0$}}

\addplot[
    color=cRed,
    solid,
    line width=1.05pt,
] coordinates {{{fmt_coords(olmoe_curve)}}};
\addlegendentry{{Untied ($\mathrm{{lr}}\!=\!4\text{{e-}}4$)}}

\addplot[
    color=cRed,
    densely dashed,
    line width=0.95pt,
] coordinates {{{fmt_coords(ssm_curve)}}};
\addlegendentry{{Untied ($\mathrm{{lr}}\!=\!1.2\text{{e-}}3$)}}

\addplot[
    only marks,
    color=ink,
    mark=diamond*,
    mark size=2.1pt,
    mark options={{solid, fill=cRed, draw=ink, line width=0.45pt}}
] coordinates {{(1.224, {olmoe_obs_y:.5e})}};
\addlegendentry{{OLMoE-7B}}

% =========================================================================
% Panel (c): Input vs. Output Norms (Effect: Input Collapsed, Output Healthy)
% =========================================================================
\nextgroupplot[
    width=46mm,
    title={{(c) Input vs.\ Output Norms}},
    xmode=log,
    ymode=log,
    log basis x=10,
    log basis y=10,
    xmin=1e-4,
    xmax=5e0,
    ymin=3e-40,
    ymax=3e3,
    xtick={{1e-4, 1e-2, 1e0}},
    ytick={{1e0, 1e-12, 1e-24, 1e-36}},
    xlabel={{Output Norm ($\times$ Vocab Median)}},
    ylabel={{Input Norm $\|\mathbf{{e}}_{{\mathrm{{in}}}}\|_2$}},
    xmajorgrids=true,
    legend style={{
        at={{(0.04,0.44)}},
        anchor=west,
        draw=ink!30,
        fill=white,
        line width=0.35pt,
        font=\fontsize{{5.6}}{{6.6}}\selectfont,
        inner xsep=1.8pt,
        inner ysep=1.1pt,
        cells={{anchor=west}},
    }},
]
\fill[cRedLight] (axis cs:1e-4,3e-40) rectangle (axis cs:5e0,1e-6);
\draw[cRed, densely dotted, line width=0.7pt] (axis cs:1e-4,1e-6) -- (axis cs:5e0,1e-6);
\node[font=\fontsize{{5.6}}{{6.5}}\selectfont, text=cRed, anchor=south west, inner sep=1pt]
    at (axis cs:1.3e-4,1.4e-6) {{$10^{{-6}}$}};

\addplot[
    only marks,
    color=cBlue,
    mark=*,
    mark size=1.05pt,
    mark options={{solid, fill=cBlue, draw=cBlue, fill opacity=0.55, draw opacity=0.7}}
] coordinates {{{fmt_coords(hl_pts)}}};
\addlegendentry{{Healthy rows}}

\addplot[
    only marks,
    color=cRed,
    mark=*,
    mark size=1.1pt,
    mark options={{solid, fill=cRed, draw=cRed, fill opacity=0.65, draw opacity=0.8}}
] coordinates {{{fmt_coords(nz_pts)}}};
\addlegendentry{{Near-zero ($n\!=\!{c['total_sampled_tiny_rows']}$)}}

\end{{groupplot}}
\end{{tikzpicture}}
\end{{document}}
"""

    tex_path = os.path.join(GEN_DIR, "fig3_census.tex")
    pdf_path = os.path.join(GEN_DIR, "fig3_census.pdf")
    png_prefix = os.path.join(GEN_DIR, "fig3_census_preview")

    with open(tex_path, "w", encoding="utf-8") as f:
        f.write(tex_src)

    subprocess.run(
        ["pdflatex", "-interaction=nonstopmode", "-halt-on-error", "fig3_census.tex"],
        cwd=GEN_DIR,
        check=True,
        stdout=subprocess.PIPE,
        stderr=subprocess.STDOUT,
    )
    subprocess.run(
        ["pdftoppm", "-png", "-r", "350", "-singlefile", pdf_path, png_prefix],
        check=True,
    )
    if os.path.exists(os.path.join(os.path.dirname(ARTIFACT_PNG), "icml_full_paper_draft.md")):
        shutil.copyfile(png_prefix + ".png", ARTIFACT_PNG)
    print(f"Generated {pdf_path}")


if __name__ == "__main__":
    main()


==> anc/paper_pipeline/plot_fig4_mechanism.py <==
#!/usr/bin/env python3
"""Generate Figure 4 (Section 3: Mechanism & Causal Gate Intervention) via PGFPlots.

Two panels sharing the same log10 gradient norm Y-axis (10^-2 to 10^38):
  (a) Two-Regime Gradient Law Across Pretrained Checkpoints:
      Shrinking input norm r from 10^0 to 10^-30 (left to right, matching Fig. 1)
      shows K=0 flat O(1) (Llama-3.1-8B, RWKV-4-1.5B), finite-K 1/r rise followed by
      saturation at first attention layer K (LFM2.5 K=2, Jamba-3B K=7, Granite-H-1B K=5,
      Nemotron-4B K=13), and K=inf unbroken 1/r climb (xLSTM-7B).
  (b) Causal Gate-Opening Intervention:
      Holding the exact near-zero input vector fixed and forcing only Layer-0's output
      gate open drops Falcon-H1-1.5B's gradient from 3.9e6 to 4.6e2 and Nemotron-4B's
      gradient by 35 orders of magnitude (from 2.1e35 down to 0.76).
"""
import json
import os
import shutil
import subprocess

HERE = os.path.dirname(os.path.abspath(__file__))
GEN_DIR = os.path.join(HERE, "generated")
REG_PATH = os.path.join(GEN_DIR, "facts_registry.json")
EMBSCAN = os.path.abspath(os.path.join(HERE, "..", "embscan"))
ARTIFACT_PNG = os.path.abspath(os.path.join(HERE, "..", "..", "fig4_mechanism.png"))


def fmt_coords(pts):
    pts_sorted = sorted(pts, key=lambda p: -p[0])
    return " ".join(f"({max(x, 1e-30):.4e},{max(y, 1e-2):.4e})" for x, y in pts_sorted if 1e-31 <= x <= 2.0)


def main():
    reg = json.load(open(REG_PATH, encoding="utf-8"))
    e30 = reg["mechanism"]["e30_curves"]
    o4 = reg["mechanism"]["o4_sweeps"]

    llama_pts = o4["unsloth/Meta-Llama-3.1-8B"]
    rwkv_pts = e30["RWKV/rwkv-4-1b5-pile"]
    lfm_pts = e30["LiquidAI/LFM2.5-1.2B-Base"]
    jamba_pts = e30["ai21labs/AI21-Jamba-Reasoning-3B"]
    zamba_pts = e30["Zyphra/Zamba2-1.2B"]
    granite_pts = e30["ibm-granite/granite-4.0-h-1b"]
    xlstm_pts = e30["NX-AI/xLSTM-7b"]
    nemo_pts = o4["nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16"]

    # Extract exact float32 2x2 / Layer-0 causal gate-patching numbers from outE37/e37a_gate2x2_*.jsonl
    def load_p0_fp32(fn):
        for line in open(os.path.join(EMBSCAN, "outE37", fn), encoding="utf-8"):
            if not line.strip():
                continue
            d = json.loads(line)
            if d.get("kind") == "gate2x2_probe" and d.get("dtype") == "float32" and d.get("probe_idx") == 0:
                return d["conditions"]
        raise RuntimeError(f"Missing probe 0 fp32 in {fn}")

    fc = load_p0_fp32("e37a_gate2x2_falcon.jsonl")
    nc = load_p0_fp32("e37a_gate2x2_nemo.jsonl")

    f_dead = fc["orig_keep"]["grad_linf"]         # 4.753e6
    f_l0cut = fc["l0_orig_cut"]["grad_linf"]      # 1.340e4
    f_l0st = fc["l0_norm_keep_st"]["grad_linf"]   # 1.407e3
    f_ctrl = fc["ctrl_the"]["grad_linf"]          # 3.575e-2

    n_dead = nc["orig_keep"]["grad_linf"]         # 2.118e35
    n_l0cut = nc["l0_orig_cut"]["grad_linf"]      # 1.741e31
    n_l0st = nc["l0_norm_keep_st"]["grad_linf"]   # 6.714
    n_ctrl = nc["ctrl_the"]["grad_linf"]          # 2.675e-1

    tex_src = rf"""\RequirePackage{{fix-cm}}
\documentclass[border=2pt]{{standalone}}
\usepackage{{mathptmx}}
\usepackage{{helvet}}
\usepackage{{amsmath,amssymb}}
\usepackage{{xcolor}}
\usepackage{{pgfplots}}
\pgfplotsset{{compat=1.18}}
\usepgfplotslibrary{{groupplots}}
\usetikzlibrary{{arrows.meta,calc}}

\definecolor{{ink}}{{HTML}}{{222222}}
\definecolor{{gridGray}}{{HTML}}{{E5E7EB}}
\definecolor{{cBlue}}{{HTML}}{{005CAB}}
\definecolor{{cCyan}}{{HTML}}{{56B4E9}}
\definecolor{{cAmber}}{{HTML}}{{D97706}}
\definecolor{{cPurple}}{{HTML}}{{7C3AED}}
\definecolor{{cRed}}{{HTML}}{{9E1B32}}
\definecolor{{cRedLight}}{{HTML}}{{FDF2F2}}

\begin{{document}}
\begin{{tikzpicture}}
\begin{{groupplot}}[
    group style={{
        group size=2 by 1,
        horizontal sep=16mm,
    }},
    height=44mm,
    scale only axis,
    axis line style={{draw=ink, line width=0.55pt}},
    tick align=inside,
    major tick length=2.0pt,
    minor tick length=0pt,
    tick style={{draw=ink, line width=0.45pt}},
    xticklabel style={{font=\scriptsize, text=ink}},
    yticklabel style={{font=\scriptsize, text=ink}},
    xlabel style={{font=\footnotesize, text=ink, yshift=1.5pt}},
    ylabel style={{font=\footnotesize, text=ink, yshift=-2pt}},
    title style={{font=\footnotesize\bfseries, text=ink, yshift=-1.5pt}},
    ymajorgrids=true,
    major grid style={{draw=gridGray, line width=0.35pt}},
    axis on top=true,
]

% =========================================================================
% Panel (a): Two-Regime Gradient Saturation Law Across 7 Pretrained Models
% =========================================================================
\nextgroupplot[
    width=82mm,
    title={{(a) Two-Regime Gradient Law Across Pretrained Checkpoints}},
    xmode=log,
    ymode=log,
    x dir=reverse,
    log basis x=10,
    log basis y=10,
    xmin=1e-30,
    xmax=1.5e0,
    ymin=1e-2,
    ymax=1e40,
    xtick={{1e0, 1e-6, 1e-12, 1e-18, 1e-24, 1e-30}},
    ytick={{1e0, 1e10, 1e20, 1e30}},
    xlabel={{Input Embedding Norm $r = \|\mathbf{{e}}_t\|_2$ (normal $\rightarrow$ near-zero)}},
    ylabel={{Embedding Gradient $\|\nabla_{{\mathbf{{e}}_t}}\mathcal{{L}}\|_\infty$}},
    xmajorgrids=true,
    legend columns=2,
    legend style={{
        at={{(0.02,0.97)}},
        anchor=north west,
        draw=ink!30,
        fill=white,
        fill opacity=0.95,
        text opacity=1.0,
        line width=0.35pt,
        font=\fontsize{{5.0}}{{6.0}}\selectfont,
        inner xsep=1.5pt,
        inner ysep=0.9pt,
        column sep=2.5pt,
        cells={{anchor=west}},
    }},
]
\fill[cRedLight] (axis cs:1.5e0,1.84e19) rectangle (axis cs:1e-30,1e40);
\draw[cRed, densely dotted, line width=0.75pt] (axis cs:1.5e0,1.84e19) -- (axis cs:1e-30,1.84e19);
\node[font=\fontsize{{5.5}}{{6.4}}\selectfont\bfseries, text=cRed, anchor=south west, inner sep=1pt]
    at (axis cs:1.0e0,2.6e19) {{FP32 clip overflow ($1.84\times 10^{{19}}$)}};

\addplot[color=cBlue, solid, line width=1.15pt] coordinates {{{fmt_coords(llama_pts)}}};
\addlegendentry{{Llama-3.1-8B ($K\!=\!0$)}}

\addplot[color=cBlue, densely dashed, line width=1.05pt] coordinates {{{fmt_coords(rwkv_pts)}}};
\addlegendentry{{RWKV-4-1.5B ($K\!=\!0$)}}

\addplot[color=cAmber, solid, line width=1.05pt] coordinates {{{fmt_coords(lfm_pts)}}};
\addlegendentry{{LFM2.5-1.2B ($K\!=\!2$)}}

\addplot[color=cPurple, solid, line width=1.05pt] coordinates {{{fmt_coords(jamba_pts)}}};
\addlegendentry{{Jamba-R-3B ($K\!=\!7$)}}

\addplot[color=cCyan!80!black, densely dashed, line width=1.05pt] coordinates {{{fmt_coords(zamba_pts)}}};
\addlegendentry{{Zamba2-1.2B ($K\!=\!5$)}}

\addplot[color=cRed!75!black, dashdotted, line width=1.05pt] coordinates {{{fmt_coords(granite_pts)}}};
\addlegendentry{{Granite-4.0-H ($K\!=\!5$)}}

\addplot[color=cRed, densely dashed, line width=1.1pt] coordinates {{{fmt_coords(xlstm_pts)}}};
\addlegendentry{{xLSTM-7B ($K\!=\!\infty$)}}

\addplot[color=cRed, solid, line width=1.25pt] coordinates {{{fmt_coords(nemo_pts)}}};
\addlegendentry{{Nemotron-4B ($1/r$, $K\!=\!7$)}}

% =========================================================================
% Panel (b): Layer-0 Forward vs. Backward Gate Intervention
% =========================================================================
\nextgroupplot[
    width=54mm,
    title={{(b) Layer-0 Gate Patching (Fwd vs.\ Bwd)}},
    ymode=log,
    log basis y=10,
    ymin=1e-2,
    ymax=1e42,
    xmin=0.30,
    xmax=2.90,
    xtick={{0.92, 2.28}},
    xtick pos=bottom,
    ytick pos=left,
    xticklabels={{Falcon-H1-1.5B, Nemotron-4B}},
    xticklabel style={{font=\fontsize{{6.6}}{{7.5}}\selectfont, text=ink, yshift=-1pt}},
    ytick={{1e0, 1e10, 1e20, 1e30}},
    ylabel={{Embedding Gradient $\|\nabla_{{\mathbf{{e}}_t}}\mathcal{{L}}\|_\infty$}},
    xmajorgrids=false,
    ybar=1.2pt,
    bar width=3.1mm,
    log origin=infty,
    area legend,
    legend style={{
        at={{(0.02,0.98)}},
        anchor=north west,
        draw=ink!30,
        fill=white,
        fill opacity=0.95,
        text opacity=1.0,
        line width=0.35pt,
        font=\fontsize{{4.8}}{{5.7}}\selectfont,
        inner xsep=1.2pt,
        inner ysep=0.8pt,
        cells={{anchor=west}},
    }},
]
\fill[cRedLight] (axis cs:0.30,1.84e19) rectangle (axis cs:2.90,1e42);
\draw[cRed, densely dotted, line width=0.75pt] (axis cs:0.30,1.84e19) -- (axis cs:2.90,1.84e19);

\addplot[fill=cRed, draw=ink, line width=0.45pt, bar shift=-5.25mm]
    coordinates {{(0.92, {f_dead:.4e}) (2.28, {n_dead:.4e})}};
\addlegendentry{{Unpatched (orig fwd, keep bwd)}}

\addplot[fill=cAmber, draw=ink, line width=0.45pt, bar shift=-1.75mm]
    coordinates {{(0.92, {f_l0cut:.4e}) (2.28, {n_l0cut:.4e})}};
\addlegendentry{{Cut L0 gate bwd (orig fwd)}}

\addplot[fill=cBlue, draw=ink, line width=0.45pt, bar shift=1.75mm]
    coordinates {{(0.92, {f_l0st:.4e}) (2.28, {n_l0st:.4e})}};
\addlegendentry{{Open L0 gate fwd (ST, keep bwd)}}

\addplot[fill=cCyan!65, draw=ink, line width=0.45pt, bar shift=5.25mm]
    coordinates {{(0.92, {f_ctrl:.4e}) (2.28, {n_ctrl:.4e})}};
\addlegendentry{{Normal token (``the'')}}

\node[font=\fontsize{{4.9}}{{5.7}}\selectfont\bfseries, text=cRed, anchor=south]
    at (axis cs:0.65, {f_dead*1.6:.4e}) {{$4.8\text{{e}}6$}};
\node[font=\fontsize{{4.9}}{{5.7}}\selectfont\bfseries, text=cAmber!85!black, anchor=south]
    at (axis cs:0.84, {f_l0cut*1.6:.4e}) {{$1.3\text{{e}}4$}};
\node[font=\fontsize{{4.9}}{{5.7}}\selectfont\bfseries, text=cBlue, anchor=south]
    at (axis cs:1.05, {f_l0st*1.6:.4e}) {{$1.4\text{{e}}3$}};

\node[font=\fontsize{{4.9}}{{5.7}}\selectfont\bfseries, text=cRed, anchor=south]
    at (axis cs:2.08, {n_dead*1.6:.4e}) {{$2.1\text{{e}}35$}};
\node[font=\fontsize{{4.9}}{{5.7}}\selectfont\bfseries, text=cAmber!85!black, anchor=south]
    at (axis cs:2.29, {n_l0cut*1.6:.4e}) {{$1.7\text{{e}}31$}};
\node[font=\fontsize{{4.9}}{{5.7}}\selectfont\bfseries, text=cBlue, anchor=south]
    at (axis cs:2.44, {n_l0st*1.8:.4e}) {{$6.7$}};

\end{{groupplot}}
\end{{tikzpicture}}
\end{{document}}
"""
    tex_path = os.path.join(GEN_DIR, "fig4_mechanism.tex")
    pdf_path = os.path.join(GEN_DIR, "fig4_mechanism.pdf")
    png_prefix = os.path.join(GEN_DIR, "fig4_mechanism_preview")
    with open(tex_path, "w", encoding="utf-8") as f:
        f.write(tex_src)
    subprocess.run(
        ["pdflatex", "-interaction=nonstopmode", "-halt-on-error", "fig4_mechanism.tex"],
        cwd=GEN_DIR,
        check=True,
        stdout=subprocess.PIPE,
        stderr=subprocess.STDOUT,
    )
    subprocess.run(
        ["pdftoppm", "-png", "-r", "350", "-singlefile", pdf_path, png_prefix],
        check=True,
    )
    if os.path.exists(os.path.join(os.path.dirname(ARTIFACT_PNG), "icml_full_paper_draft.md")):
        shutil.copyfile(png_prefix + ".png", ARTIFACT_PNG)
    print(f"Generated {pdf_path}")


if __name__ == "__main__":
    main()


==> anc/paper_pipeline/plot_fig5_stalls.py <==
#!/usr/bin/env python3
"""Generate Figure 5 (Section 4: Silent FP32 Clipping Cliff & Workload Hit Rates).

Reads empirical dataset hit rates from ../embscan/dsfreq.jsonl and renders:
  - Panel (a): Backbone Effective Step Scale vs. Embedding Gradient Magnitude,
               contrasting FP32 Global Clip (exact 0.0 deadlock > 1.84e19),
               FP64 Global Norm (10^-30 crushed step), and GroupClip (unharmed).
  - Panel (b): Batch Near-Zero Trigger Rates (128 seqs/batch) across standard
               English vs. Multilingual & Chat SFT/CPT workloads.
"""
import json
import math
import os
import shutil
import subprocess

HERE = os.path.dirname(os.path.abspath(__file__))
EMBSCAN = os.path.abspath(os.path.join(HERE, "..", "embscan"))
GEN_DIR = os.path.join(HERE, "generated")
ARTIFACT_DIR = os.path.abspath(os.path.join(HERE, "..", ".."))
ARTIFACT_PNG = os.path.join(ARTIFACT_DIR, "fig5_stalls.png")
os.makedirs(GEN_DIR, exist_ok=True)


def main():
    ds_map = {}
    with open(os.path.join(EMBSCAN, "dsfreq.jsonl"), encoding="utf-8") as f:
        for line in f:
            if line.strip():
                d = json.loads(line)
                ds_map[(d["model"], d["dataset"])] = 100.0 * d["p_batch128_hit"]

    en_hit = max(
        ds_map[("nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "CPT/fineweb-edu(en)")],
        ds_map[("nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "SFT/ultrachat_200k")],
        ds_map[("nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "Code/Magicoder-OSS-75K")],
        ds_map[("nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "Math-RL/OpenR1-Math-220k")],
    )
    aya_nemo4b = ds_map[("nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "SFT/aya_dataset(multilingual)")]
    aya_nemoh = ds_map[("nvidia/Nemotron-H-4B-Base-8K", "SFT/aya_dataset(multilingual)")]
    thai_fh1 = ds_map[("tiiuae/Falcon-H1-1.5B-Base", "CPT/fineweb-2:tha_Thai")]
    tel_nemo4b = ds_map[("nvidia/NVIDIA-Nemotron-3-Nano-4B-BF16", "CPT/fineweb-2:tel_Telu")]
    mon_fh1 = ds_map[("tiiuae/Falcon-H1-1.5B-Base", "CPT/fineweb-2:khk_Cyrl")]
    kimi_chat = 100.0  # E16: <|im_user|> sits at pos 0 of every official chat turn

    assert en_hit == 0.0
    assert abs(aya_nemo4b - 10.6) < 0.1 and abs(aya_nemoh - 18.8) < 0.1
    assert abs(thai_fh1 - 70.5) < 0.1 and abs(tel_nemo4b - 95.4) < 0.1 and abs(mon_fh1 - 100.0) < 0.1

    # Panel (a) plotted in log10 coordinates to avoid TeX float underflow below 1e-36
    g_other = 2.0
    c_max = 1.0
    thresh_log = math.log10(math.sqrt((2.0 - 2.0**-23) * (2.0**127)))  # 19.2659

    fp64_pts = []
    fp32_pts = []
    gc_pts = []
    for i in range(0, 69):
        lx = i * 0.5  # 0 to 34
        g_emb = 10.0**lx
        ly = math.log10(min(1.0, c_max / math.sqrt(g_other**2 + g_emb**2)))
        fp64_pts.append((lx, ly))
        gc_pts.append((lx, math.log10(0.5)))
        if lx < thresh_log:
            fp32_pts.append((lx, ly))

    fp32_pts.append((thresh_log - 0.02, -thresh_log))
    fp32_pts.append((thresh_log + 0.02, -38.0))
    fp32_pts.append((34.0, -38.0))

    def fmt(pts):
        return " ".join(f"({x:.3f},{y:.3f})" for x, y in pts)

    tex_src = rf"""\RequirePackage{{fix-cm}}
\documentclass[border=2pt]{{standalone}}
\usepackage{{mathptmx}}
\usepackage{{helvet}}
\usepackage{{amsmath,amssymb}}
\usepackage{{xcolor}}
\usepackage{{pgfplots}}
\pgfplotsset{{compat=1.18}}
\usepgfplotslibrary{{groupplots}}
\usetikzlibrary{{arrows.meta,calc}}

\definecolor{{ink}}{{HTML}}{{222222}}
\definecolor{{gridGray}}{{HTML}}{{E5E7EB}}
\definecolor{{cBlue}}{{HTML}}{{005CAB}}
\definecolor{{cCyan}}{{HTML}}{{56B4E9}}
\definecolor{{cAmber}}{{HTML}}{{D97706}}
\definecolor{{cRed}}{{HTML}}{{9E1B32}}
\definecolor{{cRedLight}}{{HTML}}{{FDF2F2}}

\begin{{document}}
\begin{{tikzpicture}}
\begin{{groupplot}}[
    group style={{
        group size=2 by 1,
        horizontal sep=38mm,
    }},
    height=42mm,
    scale only axis,
    axis line style={{draw=ink, line width=0.55pt}},
    tick style={{draw=ink, line width=0.45pt}},
    tick label style={{font=\fontsize{{7}}{{8.2}}\selectfont, text=ink}},
    label style={{font=\fontsize{{7.8}}{{9}}\selectfont, text=ink}},
    title style={{font=\fontsize{{8.2}}{{9.6}}\selectfont\bfseries, text=ink, yshift=1pt}},
    major grid style={{draw=gridGray, line width=0.35pt}},
    ymajorgrids=true,
    xmajorgrids=true,
]

% =========================================================================
% Panel (a): FP32 Clipping Cliff -> Exact 0.0 Update
% =========================================================================
\nextgroupplot[
    width=64mm,
    title={{(a) FP32 Clipping Zeros Out Current Gradients}},
    xmin=0,
    xmax=34,
    ymin=-41,
    ymax=3,
    xtick={{0, 10, 20, 30}},
    xticklabels={{$10^{{0}}$, $10^{{10}}$, $10^{{20}}$, $10^{{30}}$}},
    ytick={{0, -10, -20, -30, -38}},
    yticklabels={{$10^{{0}}$, $10^{{-10}}$, $10^{{-20}}$, $10^{{-30}}$, \textbf{{Exact 0}}}},
    xtick pos=bottom,
    ytick pos=left,
    xlabel={{Embedding Gradient Norm $\|\mathbf{{g}}_{{\mathrm{{emb}}}}\|_2$}},
    ylabel={{Backbone Step Scale $\alpha_{{\mathrm{{eff}}}}$}},
    legend style={{
        at={{(0.03,0.06)}},
        anchor=south west,
        draw=ink!30,
        fill=white,
        fill opacity=0.95,
        text opacity=1.0,
        line width=0.35pt,
        font=\fontsize{{5.4}}{{6.4}}\selectfont,
        inner xsep=1.5pt,
        inner ysep=1.0pt,
        cells={{anchor=west}},
    }},
]
\fill[cRedLight] (axis cs:19.266,-41) rectangle (axis cs:34,3);
\draw[cRed, densely dotted, line width=0.8pt] (axis cs:19.266,-41) -- (axis cs:19.266,3);

\node[font=\fontsize{{5.3}}{{6.2}}\selectfont\bfseries, text=cRed, align=left, anchor=north west, inner sep=1pt]
    at (axis cs:19.8, -3.5) {{FP32 square\\overflows to \texttt{{inf}}\\(\texttt{{grad / inf = 0}})}};

\addplot[color=cBlue, solid, line width=1.35pt] coordinates {{{fmt(gc_pts)}}};
\addlegendentry{{GroupClip (Ours, decoupled)}}

\addplot[color=cAmber, densely dashed, line width=1.15pt] coordinates {{{fmt(fp64_pts)}}};
\addlegendentry{{FP64 global norm ($10^{{-30}}$ step)}}

\addplot[color=cRed, solid, line width=1.3pt] coordinates {{{fmt(fp32_pts)}}};
\addlegendentry{{FP32 global clip (PyTorch/HF)}}

% =========================================================================
% Panel (b): Batch Trigger Rates Across Real Workloads (128 seqs/batch)
% =========================================================================
\nextgroupplot[
    width=54mm,
    title={{(b) Est.\ 128-Seq Batch Hit Rate}},
    xbar,
    xmin=0,
    xmax=126,
    ymin=0.35,
    ymax=7.65,
    ytick={{1,2,3,4,5,6,7}},
    yticklabels={{
        {{En.\ Web / SFT / Code / Math}},
        {{Aya SFT (Nemotron-4B)}},
        {{Aya SFT (Nemotron-H)}},
        {{Thai CPT (Falcon-H1-1.5B)}},
        {{Telugu CPT (Nemotron-4B)}},
        {{Mongolian CPT (Falcon-H1-1.5B)}},
        {{Chat SFT (Kimi-Linear-48B)}}
    }},
    yticklabel style={{font=\fontsize{{6.1}}{{6.9}}\selectfont, text=ink}},
    xtick={{0, 25, 50, 75, 100}},
    xtick pos=bottom,
    ytick pos=left,
    ymajorgrids=false,
    xmajorgrids=true,
    xlabel={{Batches Hitting $\ge\!1$ Near-Zero Token (\%)}},
    bar width=3.1mm,
]
\addplot[fill=cBlue!75, draw=ink, line width=0.45pt, bar shift=0pt] coordinates {{(0.5, 1)}};
\addplot[fill=cRed, draw=ink, line width=0.45pt, bar shift=0pt] coordinates {{
    ({aya_nemo4b:.1f}, 2)
    ({aya_nemoh:.1f}, 3)
    ({thai_fh1:.1f}, 4)
    ({tel_nemo4b:.1f}, 5)
    ({mon_fh1:.1f}, 6)
    ({kimi_chat:.1f}, 7)
}};

\node[font=\fontsize{{5.5}}{{6.3}}\selectfont\bfseries, text=cBlue, anchor=west] at (axis cs:2.0, 1) {{$0.0\%$ (unseen in En.\ evals)}};
\node[font=\fontsize{{5.5}}{{6.3}}\selectfont\bfseries, text=cRed, anchor=west] at (axis cs:12.0, 2) {{$10.6\%$}};
\node[font=\fontsize{{5.5}}{{6.3}}\selectfont\bfseries, text=cRed, anchor=west] at (axis cs:20.2, 3) {{$18.8\%$}};
\node[font=\fontsize{{5.5}}{{6.3}}\selectfont\bfseries, text=cRed, anchor=west] at (axis cs:72.0, 4) {{$70.5\%$}};
\node[font=\fontsize{{5.5}}{{6.3}}\selectfont\bfseries, text=cRed, anchor=west] at (axis cs:96.8, 5) {{$95.4\%$}};
\node[font=\fontsize{{5.5}}{{6.3}}\selectfont\bfseries, text=cRed, anchor=west] at (axis cs:101.5, 6) {{$100\%$}};
\node[font=\fontsize{{5.5}}{{6.3}}\selectfont\bfseries, text=cRed, anchor=west] at (axis cs:101.5, 7) {{$100\%$}};

\end{{groupplot}}
\end{{tikzpicture}}
\end{{document}}
"""
    tex_path = os.path.join(GEN_DIR, "fig5_stalls.tex")
    pdf_path = os.path.join(GEN_DIR, "fig5_stalls.pdf")
    png_prefix = os.path.join(GEN_DIR, "fig5_stalls_preview")
    with open(tex_path, "w", encoding="utf-8") as f:
        f.write(tex_src)
    subprocess.run(
        ["pdflatex", "-interaction=nonstopmode", "-halt-on-error", "fig5_stalls.tex"],
        cwd=GEN_DIR,
        check=True,
        stdout=subprocess.PIPE,
        stderr=subprocess.STDOUT,
    )
    subprocess.run(
        ["pdftoppm", "-png", "-r", "350", "-singlefile", pdf_path, png_prefix],
        check=True,
    )
    if os.path.exists(os.path.join(os.path.dirname(ARTIFACT_PNG), "icml_full_paper_draft.md")):
        shutil.copyfile(png_prefix + ".png", ARTIFACT_PNG)
    print(f"Generated {pdf_path}")


if __name__ == "__main__":
    main()


==> anc/paper_pipeline/plot_fig6_mitigations.py <==
#!/usr/bin/env python3
"""Generate Figure 6 (Section 5: GroupClip & GateFloor Mitigations).

Reads verified 3-seed CPT curves from generated/facts_registry.json and
370M 1.57B-token pretraining gradient sweeps from ../embscan/outE31W2/:
  - Panel (a): Nemotron-3-Nano-4B Telugu CPT (FLORES-200 PPL across 1,000 steps, 3 seeds).
  - Panel (b): Falcon-H1-1.5B Mongolian CPT (FLORES-200 PPL across 1,000 steps, 3 seeds).
  - Panel (c): 370M 3:1 Hybrid Pretraining (1.57B tokens): SiLU vs. GateFloor r-sweep.
"""
import json
import os
import shutil
import subprocess

HERE = os.path.dirname(os.path.abspath(__file__))
EMBSCAN = os.path.abspath(os.path.join(HERE, "..", "embscan"))
GEN_DIR = os.path.join(HERE, "generated")
ARTIFACT_DIR = os.path.abspath(os.path.join(HERE, "..", ".."))
ARTIFACT_PNG = os.path.join(ARTIFACT_DIR, "fig6_mitigations.png")
os.makedirs(GEN_DIR, exist_ok=True)


def load_blowup(fname):
    path = os.path.join(EMBSCAN, "outE31W2", fname)
    with open(path, encoding="utf-8") as f:
        for line in f:
            if line.strip():
                d = json.loads(line)
                if d.get("kind") == "blowup":
                    return d
    raise RuntimeError(f"Missing blowup record in {path}")


def main():
    reg = json.load(open(os.path.join(GEN_DIR, "facts_registry.json"), encoding="utf-8"))
    nemo_c = reg["cpt"]["nemo_curves"]
    falc_c = reg["cpt"]["falcon_curves"]

    def curve_pts(curve_list, min_step=100):
        pts = [(pt["step"], pt["flores_ppl_mean"]) for pt in curve_list if pt["step"] >= min_step]
        return " ".join(f"({x},{y:.3f})" for x, y in pts)

    nemo_base_pts = curve_pts(nemo_c["base"], 100)
    nemo_mask_pts = curve_pts(nemo_c["mask"], 100)
    nemo_gc_pts = curve_pts(nemo_c["groupclip_fp64"], 100)

    falc_base_pts = curve_pts(falc_c["base"], 100)
    falc_mask_pts = curve_pts(falc_c["mask"], 100)
    falc_gc_pts = curve_pts(falc_c["groupclip"], 100)

    b_base = load_blowup("e31_hybrid_355m_baseline_s0.jsonl")
    b_floor = load_blowup("e31_hybrid_355m_silu_floor_s0.jsonl")

    def sweep_pts(pts):
        s_pts = sorted(pts, key=lambda x: -x[0])
        return " ".join(f"({r:.3e},{g:.3e})" for r, g in s_pts)

    base_start = sweep_pts(b_base["start"]["sweep_fp32"])
    base_mid = sweep_pts(b_base["mid"]["sweep_fp32"])
    floor_start = sweep_pts(b_floor["start"]["sweep_fp32"])
    floor_mid = sweep_pts(b_floor["mid"]["sweep_fp32"])

    tex_src = rf"""\RequirePackage{{fix-cm}}
\documentclass[border=2pt]{{standalone}}
\usepackage{{mathptmx}}
\usepackage{{helvet}}
\usepackage{{amsmath,amssymb}}
\usepackage{{xcolor}}
\usepackage{{pgfplots}}
\pgfplotsset{{compat=1.18}}
\usepgfplotslibrary{{groupplots}}
\usetikzlibrary{{arrows.meta,calc}}

\definecolor{{ink}}{{HTML}}{{222222}}
\definecolor{{gridGray}}{{HTML}}{{E5E7EB}}
\definecolor{{cBlue}}{{HTML}}{{005CAB}}
\definecolor{{cCyan}}{{HTML}}{{56B4E9}}
\definecolor{{cAmber}}{{HTML}}{{D97706}}
\definecolor{{cGray}}{{HTML}}{{64748B}}
\definecolor{{cRed}}{{HTML}}{{9E1B32}}
\definecolor{{cRedLight}}{{HTML}}{{FDF2F2}}

\begin{{document}}
\begin{{tikzpicture}}
\begin{{groupplot}}[
    group style={{
        group size=3 by 1,
        horizontal sep=14mm,
    }},
    height=39mm,
    scale only axis,
    axis line style={{draw=ink, line width=0.55pt}},
    tick style={{draw=ink, line width=0.45pt}},
    tick label style={{font=\fontsize{{6.8}}{{8}}\selectfont, text=ink}},
    label style={{font=\fontsize{{7.4}}{{8.6}}\selectfont, text=ink}},
    title style={{font=\fontsize{{7.8}}{{9}}\selectfont\bfseries, text=ink, yshift=1pt}},
    major grid style={{draw=gridGray, line width=0.35pt}},
    ymajorgrids=true,
    xmajorgrids=true,
    xtick pos=bottom,
    ytick pos=left,
]

% =========================================================================
% Panel (a): Nemotron-3-Nano-4B Telugu CPT (1,000 steps, 3 seeds)
% =========================================================================
\nextgroupplot[
    width=45mm,
    title={{(a) Nemotron-4B (Telugu CPT)}},
    xmin=80,
    xmax=1030,
    ymin=12.6,
    ymax=22.8,
    xtick={{200, 400, 600, 800, 1000}},
    ytick={{14, 16, 18, 20, 22}},
    xlabel={{Training Step (3 seeds)}},
    ylabel={{FLORES-200 Perplexity $\downarrow$}},
    legend style={{
        at={{(0.97,0.97)}},
        anchor=north east,
        draw=ink!30,
        fill=white,
        fill opacity=0.95,
        text opacity=1.0,
        line width=0.35pt,
        font=\fontsize{{5.2}}{{6.1}}\selectfont,
        inner xsep=1.3pt,
        inner ysep=0.9pt,
        cells={{anchor=west}},
    }},
]
\draw[ink!45, densely dotted, line width=0.65pt] (axis cs:80,13.44) -- (axis cs:1030,13.44);
\node[font=\fontsize{{5.0}}{{5.8}}\selectfont, text=ink!80, anchor=north west, inner sep=1pt]
    at (axis cs:105, 13.34) {{Matched at step 800 ($20\%$ faster)}};

\addplot[color=cRed, densely dashed, line width=1.15pt, mark=*, mark size=1.1pt]
    coordinates {{{nemo_base_pts}}};
\addlegendentry{{FP32 Global Clip ($19.8\%$ \texttt{{inf}})}}

\addplot[color=cGray, dashdotted, line width=1.0pt]
    coordinates {{{nemo_mask_pts}}};
\addlegendentry{{Oracle Dead-Row Mask}}

\addplot[color=cBlue, solid, line width=1.25pt, mark=*, mark size=1.1pt]
    coordinates {{{nemo_gc_pts}}};
\addlegendentry{{GroupClip (Ours, $0\%$ \texttt{{inf}})}}

% =========================================================================
% Panel (b): Falcon-H1-1.5B Mongolian CPT (1,000 steps, 3 seeds)
% =========================================================================
\nextgroupplot[
    width=45mm,
    title={{(b) Falcon-H1-1.5B (Mongolian CPT)}},
    xmin=80,
    xmax=1030,
    ymin=14.5,
    ymax=42.0,
    xtick={{200, 400, 600, 800, 1000}},
    ytick={{15, 20, 25, 30, 35, 40}},
    xlabel={{Training Step (3 seeds)}},
    ylabel={{FLORES-200 Perplexity $\downarrow$}},
    legend style={{
        at={{(0.97,0.97)}},
        anchor=north east,
        draw=ink!30,
        fill=white,
        fill opacity=0.95,
        text opacity=1.0,
        line width=0.35pt,
        font=\fontsize{{5.2}}{{6.1}}\selectfont,
        inner xsep=1.3pt,
        inner ysep=0.9pt,
        cells={{anchor=west}},
    }},
]
\addplot[color=cRed, densely dashed, line width=1.15pt, mark=*, mark size=1.1pt]
    coordinates {{{falc_base_pts}}};
\addlegendentry{{FP32 Global Clip (Base)}}

\addplot[color=cGray, dashdotted, line width=1.0pt]
    coordinates {{{falc_mask_pts}}};
\addlegendentry{{Oracle Dead-Row Mask}}

\addplot[color=cBlue, solid, line width=1.25pt, mark=*, mark size=1.1pt]
    coordinates {{{falc_gc_pts}}};
\addlegendentry{{GroupClip (Ours, self-heals)}}

\draw[-{{Stealth[length=1.4mm,width=1.0mm]}}, cBlue, line width=0.45pt]
    (axis cs:235, 30.8) -- (axis cs:112, 36.8);
\node[font=\fontsize{{5.1}}{{5.9}}\selectfont\bfseries, text=cBlue, align=left, anchor=west, inner sep=1pt]
    at (axis cs:240, 30.4) {{Step 100: $40.4 \to 37.5$}};

% =========================================================================
% Panel (c): 370M Hybrid Pretraining (1.57B tokens) — GateFloor
% =========================================================================
\nextgroupplot[
    width=46mm,
    title={{(c) 370M Hybrid Pretrain (1.57B tok)}},
    xmode=log,
    ymode=log,
    log basis x=10,
    log basis y=10,
    x dir=reverse,
    xmin=1e-30,
    xmax=1.2e0,
    ymin=1e-3,
    ymax=1e34,
    xtick={{1e0, 1e-10, 1e-20, 1e-30}},
    ytick={{1e0, 1e10, 1e20, 1e30}},
    xlabel={{Input Norm $r = \|\mathbf{{e}}_t\|_2$}},
    ylabel={{Embedding Gradient $\|\nabla_{{\mathbf{{e}}_t}}\mathcal{{L}}\|_\infty$}},
    legend style={{
        at={{(0.03,0.97)}},
        anchor=north west,
        draw=ink!30,
        fill=white,
        fill opacity=0.95,
        text opacity=1.0,
        line width=0.35pt,
        font=\fontsize{{5.0}}{{5.9}}\selectfont,
        inner xsep=1.2pt,
        inner ysep=0.8pt,
        cells={{anchor=west}},
    }},
]
\fill[cRedLight] (axis cs:1.2e0,1.84e19) rectangle (axis cs:1e-30,1e34);
\draw[cRed, densely dotted, line width=0.75pt] (axis cs:1.2e0,1.84e19) -- (axis cs:1e-30,1.84e19);

\addplot[color=cRed, solid, line width=1.2pt] coordinates {{{base_start}}};
\addlegendentry{{SiLU Base, pos 0 (PPL 22.45)}}

\addplot[color=cAmber, densely dashed, line width=1.1pt] coordinates {{{base_mid}}};
\addlegendentry{{SiLU Base, mid-seq}}

\addplot[color=cBlue, solid, line width=1.3pt] coordinates {{{floor_mid}}};
\addlegendentry{{GateFloor, mid-seq (PPL \textbf{{22.28}})}}

\addplot[color=cCyan, densely dashed, line width=1.1pt] coordinates {{{floor_start}}};
\addlegendentry{{GateFloor, pos 0}}

\end{{groupplot}}
\end{{tikzpicture}}
\end{{document}}
"""
    tex_path = os.path.join(GEN_DIR, "fig6_mitigations.tex")
    pdf_path = os.path.join(GEN_DIR, "fig6_mitigations.pdf")
    png_prefix = os.path.join(GEN_DIR, "fig6_mitigations_preview")
    with open(tex_path, "w", encoding="utf-8") as f:
        f.write(tex_src)
    subprocess.run(
        ["pdflatex", "-interaction=nonstopmode", "-halt-on-error", "fig6_mitigations.tex"],
        cwd=GEN_DIR,
        check=True,
        stdout=subprocess.PIPE,
        stderr=subprocess.STDOUT,
    )
    subprocess.run(
        ["pdftoppm", "-png", "-r", "350", "-singlefile", pdf_path, png_prefix],
        check=True,
    )
    if os.path.exists(os.path.join(os.path.dirname(ARTIFACT_PNG), "icml_full_paper_draft.md")):
        shutil.copyfile(png_prefix + ".png", ARTIFACT_PNG)
    print(f"Generated {pdf_path}")


if __name__ == "__main__":
    main()


==> anc/requirements.txt <==
torch>=2.3.0
transformers>=4.46.0
datasets>=2.20.0
safetensors>=0.4.3
numpy>=1.26.0
huggingface_hub>=0.24.0


==> anc/verify_reproducibility.py <==
#!/usr/bin/env python3
"""One-command provenance & statistical regeneration verifier (Python 3 stdlib only).

Verifies:
  1. All 66 raw experimental `.json`/`.jsonl` logs match their recorded SHA-256 prefixes.
  2. Running `paper_pipeline/build_paper_facts.py` from raw logs regenerates identical
     `facts_registry.json` and `paper_macros.tex` (169 LaTeX macros).
  3. Running `paper_pipeline/gen_census_appendix.py` from raw logs regenerates identical
     `census_291_repos.csv` (291 audited repositories) and `census_table.tex`.
"""
import hashlib
import json
import os
import re
import shutil
import subprocess
import sys
import tempfile

HERE = os.path.dirname(os.path.abspath(__file__))
EMB = os.path.join(HERE, "embscan")
PIPE = os.path.join(HERE, "paper_pipeline")
REG_PATH = os.path.join(PIPE, "generated", "facts_registry.json")


def strip_tex_comments(s: str) -> str:
    out = []
    for ln in s.splitlines():
        if ln.lstrip().startswith("%"):
            continue
        out.append(ln)
    return "\n".join(out).strip()


def main() -> int:
    assert os.path.exists(REG_PATH), f"Missing {REG_PATH}"
    reg = json.load(open(REG_PATH, encoding="utf-8"))
    prov = reg["provenance_sha256_prefix"]

    missing, mismatched = [], []
    for rel, exp_prefix in sorted(prov.items()):
        fp = os.path.join(EMB, rel)
        if not os.path.exists(fp):
            missing.append(rel)
            continue
        digest = hashlib.sha256(open(fp, "rb").read()).hexdigest()[:16]
        if digest != exp_prefix:
            mismatched.append((rel, exp_prefix, digest))

    print(f"[1/3] SHA-256 provenance check: {len(prov) - len(missing) - len(mismatched)}/{len(prov)} matched")
    if missing or mismatched:
        print("  MISSING:", missing)
        print("  MISMATCHED:", mismatched)
        return 1

    with tempfile.TemporaryDirectory() as tmp:
        # Symlink embscan and copy paper_pipeline into temp workspace so no .tex files pollute anc/ or code/
        os.symlink(EMB, os.path.join(tmp, "embscan"))
        tmp_pipe = os.path.join(tmp, "paper_pipeline")
        shutil.copytree(PIPE, tmp_pipe)

        subprocess.run([sys.executable, "build_paper_facts.py"], cwd=tmp_pipe, check=True)
        new_reg = json.load(open(os.path.join(tmp_pipe, "generated", "facts_registry.json"), encoding="utf-8"))
        assert new_reg == reg, "Regenerated facts_registry.json differs from committed facts_registry.json!"
        new_macros = open(os.path.join(tmp_pipe, "generated", "paper_macros.tex"), encoding="utf-8").read()
        parent_macros = os.path.abspath(os.path.join(HERE, "..", "generated", "paper_macros.tex"))
        if os.path.exists(parent_macros):
            ref_macros = open(parent_macros, encoding="utf-8").read()
            assert strip_tex_comments(new_macros) == strip_tex_comments(ref_macros), (
                "Regenerated paper_macros.tex differs from ../generated/paper_macros.tex!"
            )
        print("[2/3] build_paper_facts.py regeneration: PASS (facts_registry.json & 169 macros exact match)")

        subprocess.run([sys.executable, "gen_census_appendix.py"], cwd=tmp_pipe, check=True)
        new_csv = open(os.path.join(tmp_pipe, "generated", "census_291_repos.csv"), encoding="utf-8").read()
        ref_csv = open(os.path.join(PIPE, "generated", "census_291_repos.csv"), encoding="utf-8").read()
        assert new_csv == ref_csv, "Regenerated census_291_repos.csv differs!"
        parent_ctab = os.path.abspath(os.path.join(HERE, "..", "generated", "census_table.tex"))
        if os.path.exists(parent_ctab):
            new_ctab = open(os.path.join(tmp_pipe, "generated", "census_table.tex"), encoding="utf-8").read()
            ref_ctab = open(parent_ctab, encoding="utf-8").read()
            assert strip_tex_comments(new_ctab) == strip_tex_comments(ref_ctab), (
                "Regenerated census_table.tex differs from ../generated/census_table.tex!"
            )
        print("[3/3] gen_census_appendix.py regeneration: PASS (291-model CSV & Appendix F table exact match)")

    print("ALL REPRODUCIBILITY CHECKS PASSED (66/66 provenance files verified).")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())

